Using the effective weak mixing angle as an input parameter in SMEFT

We implement electroweak renormalisation schemes involving the effective weak mixing angle to NLO in Standard Model Effective Field Theory (SMEFT). After developing the necessary theoretical machinery, we analyse a select set of electroweak precision observables in such input schemes. An attractive feature is that large corrections from top-quark loops appearing in other schemes are absorbed into the definition of the effective weak mixing angle. On the other hand, the renormalisation condition which achieves this involves a large number of flavour-specific SMEFT couplings between the $Z$ boson and charged leptons, motivating simple flavour assumptions such as minimal flavour violation for practical applications. The results of this paper provide a valuable new component for estimating systematic uncertainties in SMEFT fits by performing analyses in multiple input schemes.

==> anc/Analytic_Files/Loop_Integrals/IntReps.m <==
{B0i[bb0, MH2_, 0, MZ2_] -> 2 - ((-MH2 + MZ2)*Log[MZ2/(MH2 - MZ2)])/MH2 + 
   Log[\[Mu]^2/MZ2], B0i[bb0, MH2, MT2, MT2] -> 
  2 - 2*Sqrt[-1 + (4*MT2)/MH2]*ArcCot[Sqrt[-1 + (4*MT2)/MH2]] + 
   Log[\[Mu]^2/MT2], B0i[bb0, MH2, MW2, MW2] -> 
  2 - 2*Sqrt[-1 + (4*MW2)/MH2]*ArcCot[Sqrt[-1 + (4*MW2)/MH2]] + 
   Log[\[Mu]^2/MW2], B0i[bb0, MH2, MZ2, MZ2] -> 
  2 - 2*Sqrt[-1 + (4*MZ2)/MH2]*ArcCot[Sqrt[-1 + (4*MZ2)/MH2]] + 
   Log[\[Mu]^2/MZ2], B0i[bb0, MW2, 0, MT2] -> 
  2 - ((MT2 - MW2)*Log[MT2/(MT2 - MW2)])/MW2 + Log[\[Mu]^2/MT2], 
 B0i[bb0, MW2_, MH2, MW2_] -> 
  2 - (MH2*Sqrt[-1 + (4*MW2)/MH2]*ArcTan[(2*Sqrt[1 - MH2/(4*MW2)]*Sqrt[MW2])/
       Sqrt[MH2]])/MW2 - (MH2*Log[MH2/MW2])/(2*MW2) + Log[\[Mu]^2/MW2], 
 B0i[bb0, MW2_, MW2_, MZ2] -> 
  2 - (Sqrt[-1 + (4*MW2)/MZ2]*MZ2*ArcTan[(2*Sqrt[MW2]*Sqrt[1 - MZ2/(4*MW2)])/
       Sqrt[MZ2]])/MW2 - (MZ2*Log[MZ2/MW2])/(2*MW2) + Log[\[Mu]^2/MW2], 
 B0i[bb0, MZ2_, MH2, MZ2_] -> 
  2 - (MH2*Sqrt[-1 + (4*MZ2)/MH2]*ArcTan[(2*Sqrt[1 - MH2/(4*MZ2)]*Sqrt[MZ2])/
       Sqrt[MH2]])/MZ2 - (MH2*Log[MH2/MZ2])/(2*MZ2) + Log[\[Mu]^2/MZ2], 
 B0i[bb0, MZ2_, MT2_, MT2_] -> 2 - 2*Sqrt[-1 + (4*MT2)/MZ2]*
    ArcCot[Sqrt[-1 + (4*MT2)/MZ2]] + Log[\[Mu]^2/MT2], 
 B0i[bb0, MZ2, MW2_, MW2_] -> 2 - 2*Sqrt[-1 + (4*MW2)/MZ2]*
    ArcCot[Sqrt[-1 + (4*MW2)/MZ2]] + Log[\[Mu]^2/MW2], 
 B0i[dbb0, MH2, MT2, MT2] -> -MH2^(-1) + 
   (4*MT2*ArcCot[Sqrt[-1 + (4*MT2)/MH2]])/(MH2^2*Sqrt[-1 + (4*MT2)/MH2]), 
 B0i[dbb0, MH2, MW2_, MW2_] -> -MH2^(-1) + 
   (4*MW2*ArcCot[Sqrt[-1 + (4*MW2)/MH2]])/(MH2^2*Sqrt[-1 + (4*MW2)/MH2]), 
 B0i[dbb0, MH2, MZ2, MZ2] -> -MH2^(-1) + 
   (4*MZ2*ArcCot[Sqrt[-1 + (4*MZ2)/MH2]])/(MH2^2*Sqrt[-1 + (4*MZ2)/MH2]),
 B0i[dbb0,MW2_,0,MT2_]->(-(1/MW2) + (MT2 Log[MT2/(MT2 - MW2)])/MW2^2) ,
 B0i[dbb0, m__, m1__, m2__] -> -(1/m) + ((m1 - m2) Log[m1/m2])/(
  2 m^2) + ((m m1 - m1^2 + m m2 + 2 m1 m2 - m2^2) (-Log[2] + 
     Log[(-m + m1 + m2 + Sqrt[
       m^2 - 2 m m1 + m1^2 - 2 m m2 - 2 m1 m2 + m2^2])/(
      Sqrt[m1] Sqrt[m2])]))/(
  m^2 Sqrt[m^2 - 2 m m1 + m1^2 - 2 m m2 - 2 m1 m2 + m2^2]) ,
 C0i[cc0, 0, MH2_, 0, 0, MZ2_, MZ2_] -> 
  (-4*ArcTan[Sqrt[MH2/MZ2]/(2*Sqrt[1 - MH2/(4*MZ2)])]^2)/MH2, 
 C0i[cc0, 0, MH2, 0, MT2, MW2_, MW2_] -> 
  (-PolyLog[2, (MT2 - MW2)^2/(MH2*MT2 + (MT2 - MW2)^2)] + 
    PolyLog[2, ((MT2 - MW2)*(MH2 + MT2 - MW2))/(MH2*MT2 + (MT2 - MW2)^2)] + 
    PolyLog[2, (2*(MT2 - MW2))/(MH2 + 2*MT2 - 2*MW2 + 
       MH2*Sqrt[1 - (4*MW2)/MH2])] - PolyLog[2, (2*(MH2 + MT2 - MW2))/
      (MH2 + 2*MT2 - 2*MW2 + MH2*Sqrt[1 - (4*MW2)/MH2])] - 
    PolyLog[2, (-2*(MH2 + MT2 - MW2))/(-2*MT2 + 2*MW2 + 
       MH2*(-1 + Sqrt[1 - (4*MW2)/MH2]))] + 
    PolyLog[2, (2*(-MT2 + MW2))/(-2*MT2 + 2*MW2 + 
       MH2*(-1 + Sqrt[1 - (4*MW2)/MH2]))])/MH2, 
 C0i[cc0, MH2_, 0, 0, 0, 0, MZ2_] -> 
  -((-(Log[1 + MH2/MZ2]*Log[MH2/MZ2]) - PolyLog[2, -(MH2/MZ2)])/MH2), 
 C0i[cc0, MH2_, 0, 0, MT2_, MT2_, MW2_] -> 
  (PolyLog[2, (2*(MT2 - MW2))/(2*MT2 + MH2*(-1 + Sqrt[1 - (4*MT2)/MH2]) - 
       2*MW2)] - PolyLog[2, (-2*(MH2 - MT2 + MW2))/
      (2*MT2 + MH2*(-1 + Sqrt[1 - (4*MT2)/MH2]) - 2*MW2)] + 
    PolyLog[2, (2*(-MT2 + MW2))/(MH2 - 2*MT2 + MH2*Sqrt[1 - (4*MT2)/MH2] + 
       2*MW2)] - PolyLog[2, (2*(MH2 - MT2 + MW2))/
      (MH2 - 2*MT2 + MH2*Sqrt[1 - (4*MT2)/MH2] + 2*MW2)] - 
    PolyLog[2, (-MT2 + MW2)^2/(MH2*MW2 + (-MT2 + MW2)^2)] + 
    PolyLog[2, ((-MT2 + MW2)*(MH2 - MT2 + MW2))/(MH2*MW2 + (-MT2 + MW2)^2)])/
   MH2,
 C0i[cc0, 0, MW2_, 0, 0, MW2_,MZ2]-> -(\[Pi]^2/(6 MW2)) - 
 Log[(-MZ2 + Sqrt[MZ2 (-4 MW2 + MZ2)])/(
  2 MW2 - MZ2 + Sqrt[MZ2 (-4 MW2 + MZ2)])]^2/(2 MW2) + 
 PolyLog[2, -((2 MW2)/(-MZ2 - Sqrt[MZ2 (-4 MW2 + MZ2)]))]/MW2 - 
 PolyLog[2, (2 MW2)/(2 MW2 - MZ2 + Sqrt[MZ2 (-4 MW2 + MZ2)])]/MW2,
 B0i[bb00, MZ2_, 0, 0] -> -((2 MZ2)/9) - 1/12 MZ2 Log[-(\[Mu]^2/MZ2)],
 B0i[bb00, MW2_, 0, MT2_] ->-((3 MT2^2 - 21 MT2 MW2 + 8 MW2^2)/(36 MW2)) + 
 1/12 (3 MT2 - MW2) ( Log[\[Mu]^2/MT2]) - ((-MT2 + 
    MW2)^3 Log[MT2/(MT2 - MW2)])/(12 MW2^2),
  B0i[bb1, MZ2_, 0, 0] -> -1 - 1/2 Log[-(\[Mu]^2/MZ2)],
  B0i[bb00, MW2_, MT2_, MT2_] ->1/18 (21 MT2 - 4 MW2) + 
 1/12 (6 MT2 - MW2) ( Log[\[Mu]^2/MT2]) + ((4 MT2 - 
    MW2) Sqrt[MW2 (-4 MT2 + MW2)]
   Log[(2 MT2 - MW2 + Sqrt[MW2 (-4 MT2 + MW2)])/(2 MT2)])/(12 MW2),
  B0i[bb0,0,MW2_,MT2_]->1 + Log[\[Mu]^2/MT2] + (
 MW2 Log[MT2/MW2])/(-MT2 + MW2),
 B0i[bb1,MZ2,MT2,MT2]->-1 + 1/2 (- Log[\[Mu]^2/MT2]) - (
 Sqrt[MZ2 (-4 MT2 + MZ2)]
   Log[(2 MT2 - MZ2 + Sqrt[MZ2 (-4 MT2 + MZ2)])/(2 MT2)])/(2 MZ2)}


==> anc/Analytic_Files/Loop_Integrals/IntReps_mod.m <==
(* ::Package:: *)

{B0i[bb0, MH2, 0, MZ2_] -> 2 - ((-MH2 + MZ2)*Log[MZ2/(MH2 - MZ2)])/MH2 + 
   Log[\[Mu]^2/MZ2], B0i[bb0, MZ2_, 0, MZ2_] -> 2  + 
   Log[\[Mu]^2/MZ2], B0i[bb0, MH2, MT2, MT2] -> 
  2 - 2*Sqrt[-1 + (4*MT2)/MH2]*ArcCot[Sqrt[-1 + (4*MT2)/MH2]] + 
   Log[\[Mu]^2/MT2], B0i[bb0, MH2, MW2, MW2] -> 
  2 - 2*Sqrt[-1 + (4*MW2)/MH2]*ArcCot[Sqrt[-1 + (4*MW2)/MH2]] + 
   Log[\[Mu]^2/MW2], B0i[bb0, MH2, MZ2, MZ2] -> 
  2 - 2*Sqrt[-1 + (4*MZ2)/MH2]*ArcCot[Sqrt[-1 + (4*MZ2)/MH2]] + 
   Log[\[Mu]^2/MZ2], B0i[bb0, MW2, 0, MT2] -> 
  2 - ((MT2 - MW2)*Log[MT2/(MT2 - MW2)])/MW2 + Log[\[Mu]^2/MT2], 
 B0i[bb0, MW2_, MH2, MW2_] -> 
  2 - (MH2*Sqrt[-1 + (4*MW2)/MH2]*ArcTan[(2*Sqrt[1 - MH2/(4*MW2)]*Sqrt[MW2])/
       Sqrt[MH2]])/MW2 - (MH2*Log[MH2/MW2])/(2*MW2) + Log[\[Mu]^2/MW2], 
 B0i[bb0, MW2_, MW2_, MZ2] -> 
  2 - (Sqrt[-1 + (4*MW2)/MZ2]*MZ2*ArcTan[(2*Sqrt[MW2]*Sqrt[1 - MZ2/(4*MW2)])/
       Sqrt[MZ2]])/MW2 - (MZ2*Log[MZ2/MW2])/(2*MW2) + Log[\[Mu]^2/MW2], 
 B0i[bb0, MZ2_, MH2, MZ2_] -> 
  2 - (MH2*Sqrt[-1 + (4*MZ2)/MH2]*ArcTan[(2*Sqrt[1 - MH2/(4*MZ2)]*Sqrt[MZ2])/
       Sqrt[MH2]])/MZ2 - (MH2*Log[MH2/MZ2])/(2*MZ2) + Log[\[Mu]^2/MZ2], 
 B0i[bb0, MZ2, MT2_, MT2_] -> 2 - 2*Sqrt[-1 + (4*MT2)/MZ2]*
    ArcCot[Sqrt[-1 + (4*MT2)/MZ2]] + Log[\[Mu]^2/MT2],
    B0i[bb0, MZ2_, 0, 0] -> 2 + Log[-\[Mu]^2/MZ2], 
 B0i[bb0, MZ2, MW2_, MW2_] -> 2 - 2*Sqrt[-1 + (4*MW2)/MZ2]*
    ArcCot[Sqrt[-1 + (4*MW2)/MZ2]] + Log[\[Mu]^2/MW2], 
 B0i[dbb0, MH2, MT2, MT2] -> -MH2^(-1) + 
   (4*MT2*ArcCot[Sqrt[-1 + (4*MT2)/MH2]])/(MH2^2*Sqrt[-1 + (4*MT2)/MH2]), 
 B0i[dbb0, MH2, MW2_, MW2_] -> -MH2^(-1) + 
   (4*MW2*ArcCot[Sqrt[-1 + (4*MW2)/MH2]])/(MH2^2*Sqrt[-1 + (4*MW2)/MH2]), 
 B0i[dbb0, MH2, MZ2, MZ2] -> -MH2^(-1) + 
   (4*MZ2*ArcCot[Sqrt[-1 + (4*MZ2)/MH2]])/(MH2^2*Sqrt[-1 + (4*MZ2)/MH2]),
 B0i[dbb0,MW2_,0,MT2_]->(-(1/MW2) + (MT2 Log[MT2/(MT2 - MW2)])/MW2^2) ,
 B0i[dbb0, m__, m1__, m2__] -> -(1/m) + ((m1 - m2) Log[m1/m2])/(
  2 m^2) + ((m m1 - m1^2 + m m2 + 2 m1 m2 - m2^2) (-Log[2] + 
     Log[(-m + m1 + m2 + Sqrt[
       m^2 - 2 m m1 + m1^2 - 2 m m2 - 2 m1 m2 + m2^2])/(
      Sqrt[m1] Sqrt[m2])]))/(
  m^2 Sqrt[m^2 - 2 m m1 + m1^2 - 2 m m2 - 2 m1 m2 + m2^2]) ,
 C0i[cc0, 0, MH2_, 0, 0, MZ2_, MZ2_] -> 
  (-4*ArcTan[Sqrt[MH2/MZ2]/(2*Sqrt[1 - MH2/(4*MZ2)])]^2)/MH2, 
 C0i[cc0, 0, MH2_, 0, MT2, MW2_, MW2_] -> 
  (-PolyLog[2, (MT2 - MW2)^2/(MH2*MT2 + (MT2 - MW2)^2)] + 
    PolyLog[2, ((MT2 - MW2)*(MH2 + MT2 - MW2))/(MH2*MT2 + (MT2 - MW2)^2)] + 
    PolyLog[2, (2*(MT2 - MW2))/(MH2 + 2*MT2 - 2*MW2 + 
       MH2*Sqrt[1 - (4*MW2)/MH2])] - PolyLog[2, (2*(MH2 + MT2 - MW2))/
      (MH2 + 2*MT2 - 2*MW2 + MH2*Sqrt[1 - (4*MW2)/MH2])] - 
    PolyLog[2, (-2*(MH2 + MT2 - MW2))/(-2*MT2 + 2*MW2 + 
       MH2*(-1 + Sqrt[1 - (4*MW2)/MH2]))] + 
    PolyLog[2, (2*(-MT2 + MW2))/(-2*MT2 + 2*MW2 + 
       MH2*(-1 + Sqrt[1 - (4*MW2)/MH2]))])/MH2, 
 C0i[cc0, MH2_, 0, 0, 0, 0, MZ2_] -> 
  -((-(Log[1 + MH2/MZ2]*Log[MH2/MZ2]) - PolyLog[2, -(MH2/MZ2)])/MH2), 
 C0i[cc0, MH2_, 0, 0, MT2_, MT2_, MW2_] -> 
  (PolyLog[2, (2*(MT2 - MW2))/(2*MT2 + MH2*(-1 + Sqrt[1 - (4*MT2)/MH2]) - 
       2*MW2)] - PolyLog[2, (-2*(MH2 - MT2 + MW2))/
      (2*MT2 + MH2*(-1 + Sqrt[1 - (4*MT2)/MH2]) - 2*MW2)] + 
    PolyLog[2, (2*(-MT2 + MW2))/(MH2 - 2*MT2 + MH2*Sqrt[1 - (4*MT2)/MH2] + 
       2*MW2)] - PolyLog[2, (2*(MH2 - MT2 + MW2))/
      (MH2 - 2*MT2 + MH2*Sqrt[1 - (4*MT2)/MH2] + 2*MW2)] - 
    PolyLog[2, (-MT2 + MW2)^2/(MH2*MW2 + (-MT2 + MW2)^2)] + 
    PolyLog[2, ((-MT2 + MW2)*(MH2 - MT2 + MW2))/(MH2*MW2 + (-MT2 + MW2)^2)])/
   MH2,
 C0i[cc0, 0, MW2_, 0, 0, MW2_,MZ2]-> -(\[Pi]^2/(6 MW2)) - 
 Log[(-MZ2 + Sqrt[MZ2 (-4 MW2 + MZ2)])/(
  2 MW2 - MZ2 + Sqrt[MZ2 (-4 MW2 + MZ2)])]^2/(2 MW2) + 
 PolyLog[2, -((2 MW2)/(-MZ2 - Sqrt[MZ2 (-4 MW2 + MZ2)]))]/MW2 - 
 PolyLog[2, (2 MW2)/(2 MW2 - MZ2 + Sqrt[MZ2 (-4 MW2 + MZ2)])]/MW2,
 B0i[bb00, MZ2_, 0, 0] -> -((2 MZ2)/9) - 1/12 MZ2 Log[-(\[Mu]^2/MZ2)],
 B0i[bb00, MW2_, 0, MT2_] ->-((3 MT2^2 - 21 MT2 MW2 + 8 MW2^2)/(36 MW2)) + 
 1/12 (3 MT2 - MW2) ( Log[\[Mu]^2/MT2]) - ((-MT2 + 
    MW2)^3 Log[MT2/(MT2 - MW2)])/(12 MW2^2),
  B0i[bb1, MZ2_, 0, 0] -> -1 - 1/2 Log[-(\[Mu]^2/MZ2)],
  B0i[bb00, MW2_, MT2_, MT2_] ->1/18 (21 MT2 - 4 MW2) + 
 1/12 (6 MT2 - MW2) ( Log[\[Mu]^2/MT2]) + ((4 MT2 - 
    MW2) Sqrt[MW2 (-4 MT2 + MW2)]
   Log[(2 MT2 - MW2 + Sqrt[MW2 (-4 MT2 + MW2)])/(2 MT2)])/(12 MW2),
  B0i[bb0,0,MW2_,MT2_]->1 + Log[\[Mu]^2/MT2] + (
 MW2 Log[MT2/MW2])/(-MT2 + MW2),
 B0i[bb1,MZ2,MT2,MT2]->-1 + 1/2 (- Log[\[Mu]^2/MT2]) - (
 Sqrt[MZ2 (-4 MT2 + MZ2)]
   Log[(2 MT2 - MZ2 + Sqrt[MZ2 (-4 MT2 + MZ2)])/(2 MT2)])/(2 MZ2)}


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam40_GF_MW_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam40_GF_MW_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam40_GF_MW_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam40_GF_SWeff_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam40_GF_SWeff_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam40_GF_SWeff_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam40_GF_aEW_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam40_GF_aEW_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam40_GF_aEW_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam40_aEW_MW_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VALPHA^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam40_aEW_MW_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VALPHA^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam40_aEW_MW_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VALPHA^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam40_aEW_SWeff_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2*V2MUinv)/(12*Pi)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam40_aEW_SWeff_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2*V2MUinv)/(12*Pi)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam40_aEW_SWeff_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2*V2MUinv)/(12*Pi)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam41_GF_MW_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2*(MH2 - 6*MT2 + 2*MW2 + MZ2))/(384*Pi^3*VMU^4) + 
 (MW*(62*MW2^3 + 172*MW2^2*MZ2 - 36*MZ2^3 + 
    3*MW2*MZ2*(-2*MH2 + 12*MT2 + MZ2)))/(1728*MZ2*Pi^3*VMU^4) - 
 (MW*(MH2 - 2*MW2)*A0i[aa0, MH2])/(288*Pi^3*VMU^4) - 
 (MW*MW2^2*A0i[aa0, MH2])/(64*(MH2 - MW2)*Pi^3*VMU^4) + 
 (MW*(MT2 - MW2)*A0i[aa0, MT2])/(48*Pi^3*VMU^4) + 
 (MW*MW2*A0i[aa0, MT2])/(32*Pi^3*VMU^4) + 
 (MW*(26*MW2^3 + 27*MW2^2*MZ2 - 6*MZ2^3 + MW2*MZ2*(MH2 + 4*MZ2))*
   A0i[aa0, MW2])/(288*MW2*MZ2*Pi^3*VMU^4) + 
 (CW2*MW*(MH2*(MW2 - 2*MZ2) + MW2*(-2*MW2 + 3*MZ2))*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (MW*(36*MW2^3 + 20*MW2^2*MZ2 - 21*MW2*MZ2^2 + 10*MZ2^3)*A0i[aa0, MZ2])/
  (576*MZ2^2*Pi^3*VMU^4) - (CW2*MW*(-2*MW2 + MZ2)*A0i[aa0, MZ2])/
  (64*Pi^3*SW2*VMU^4) - (MT2*MW*(2*MT2 + MW2)*B0i[bb0, MW2, 0, MT2])/
  (96*Pi^3*VMU^4) - (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MW*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*B0i[bb0, MW2, MH2, MW2])/
  (288*Pi^3*VMU^4) + (MW*(-24*MW2^3 - 54*MW2^2*MZ2 + 11*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MW*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[dbb0, MW2, 0, MT2])/
  (96*Pi^3*VMU^4) - (MW*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
   B0i[dbb0, MW2, MH2, MW2])/(576*Pi^3*VMU^4) - 
 (CW2*MW*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^4) + 
 (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*MZ2*Pi^3*VMU^4) + (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*
   C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^4) - 
 (MW*MW2^2*SW2*(-313 + 24*Pi^2 - 132*Log[mu2/MW2]))/(864*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam41_GF_MW_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2*(MH2 - 6*MT2 + 2*MW2 + MZ2))/(384*Pi^3*VMU^4) + 
 (MW*(62*MW2^3 + 172*MW2^2*MZ2 - 36*MZ2^3 + 
    3*MW2*MZ2*(-2*MH2 + 12*MT2 + MZ2)))/(1728*MZ2*Pi^3*VMU^4) - 
 (MW*(MH2 - 2*MW2)*A0i[aa0, MH2])/(288*Pi^3*VMU^4) - 
 (MW*MW2^2*A0i[aa0, MH2])/(64*(MH2 - MW2)*Pi^3*VMU^4) + 
 (MW*(MT2 - MW2)*A0i[aa0, MT2])/(48*Pi^3*VMU^4) + 
 (MW*MW2*A0i[aa0, MT2])/(32*Pi^3*VMU^4) + 
 (MW*(26*MW2^3 + 27*MW2^2*MZ2 - 6*MZ2^3 + MW2*MZ2*(MH2 + 4*MZ2))*
   A0i[aa0, MW2])/(288*MW2*MZ2*Pi^3*VMU^4) + 
 (CW2*MW*(MH2*(MW2 - 2*MZ2) + MW2*(-2*MW2 + 3*MZ2))*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (MW*(36*MW2^3 + 20*MW2^2*MZ2 - 21*MW2*MZ2^2 + 10*MZ2^3)*A0i[aa0, MZ2])/
  (576*MZ2^2*Pi^3*VMU^4) - (CW2*MW*(-2*MW2 + MZ2)*A0i[aa0, MZ2])/
  (64*Pi^3*SW2*VMU^4) - (MT2*MW*(2*MT2 + MW2)*B0i[bb0, MW2, 0, MT2])/
  (96*Pi^3*VMU^4) - (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MW*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*B0i[bb0, MW2, MH2, MW2])/
  (288*Pi^3*VMU^4) + (MW*(-24*MW2^3 - 54*MW2^2*MZ2 + 11*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MW*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[dbb0, MW2, 0, MT2])/
  (96*Pi^3*VMU^4) - (MW*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
   B0i[dbb0, MW2, MH2, MW2])/(576*Pi^3*VMU^4) - 
 (CW2*MW*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^4) + 
 (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*MZ2*Pi^3*VMU^4) + (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*
   C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^4) - 
 (MW*MW2^2*SW2*(-313 + 24*Pi^2 - 132*Log[mu2/MW2]))/(864*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam41_GF_MW_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2*(MH2 - 6*MT2 + 2*MW2 + MZ2))/(384*Pi^3*VMU^4) + 
 (MW*(62*MW2^3 + 172*MW2^2*MZ2 - 36*MZ2^3 + 
    3*MW2*MZ2*(-2*MH2 + 12*MT2 + MZ2)))/(1728*MZ2*Pi^3*VMU^4) - 
 (MW*(MH2 - 2*MW2)*A0i[aa0, MH2])/(288*Pi^3*VMU^4) - 
 (MW*MW2^2*A0i[aa0, MH2])/(64*(MH2 - MW2)*Pi^3*VMU^4) + 
 (MW*(MT2 - MW2)*A0i[aa0, MT2])/(48*Pi^3*VMU^4) + 
 (MW*MW2*A0i[aa0, MT2])/(32*Pi^3*VMU^4) + 
 (MW*(26*MW2^3 + 27*MW2^2*MZ2 - 6*MZ2^3 + MW2*MZ2*(MH2 + 4*MZ2))*
   A0i[aa0, MW2])/(288*MW2*MZ2*Pi^3*VMU^4) + 
 (CW2*MW*(MH2*(MW2 - 2*MZ2) + MW2*(-2*MW2 + 3*MZ2))*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (MW*(36*MW2^3 + 20*MW2^2*MZ2 - 21*MW2*MZ2^2 + 10*MZ2^3)*A0i[aa0, MZ2])/
  (576*MZ2^2*Pi^3*VMU^4) - (CW2*MW*(-2*MW2 + MZ2)*A0i[aa0, MZ2])/
  (64*Pi^3*SW2*VMU^4) - (MT2*MW*(2*MT2 + MW2)*B0i[bb0, MW2, 0, MT2])/
  (96*Pi^3*VMU^4) - (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MW*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*B0i[bb0, MW2, MH2, MW2])/
  (288*Pi^3*VMU^4) + (MW*(-24*MW2^3 - 54*MW2^2*MZ2 + 11*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MW*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[dbb0, MW2, 0, MT2])/
  (96*Pi^3*VMU^4) - (MW*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
   B0i[dbb0, MW2, MH2, MW2])/(576*Pi^3*VMU^4) - 
 (CW2*MW*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^4) + 
 (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*MZ2*Pi^3*VMU^4) + (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*
   C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^4) - 
 (MW*MW2^2*SW2*(-313 + 24*Pi^2 - 132*Log[mu2/MW2]))/(864*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam41_GF_SWeff_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/1152*(MH2*MW*MW2)/(Pi^3*VMU^4) + (MT2*MW*MW2)/(192*Pi^3*VMU^4) + 
 (1657*MW*MW2^2)/(1728*Pi^3*VMU^4) - (577*MW*MW2^3)/(1728*MZ2*Pi^3*VMU^4) - 
 (1403*MW*MW2*MZ2)/(2304*Pi^3*VMU^4) + (83*MW*MZ2^2)/(768*Pi^3*VMU^4) + 
 (MW*MW2^2*Nc)/(288*Pi^3*VMU^4) + (MW*MW2*MZ2*Nc)/(576*Pi^3*VMU^4) + 
 (313*MW*MW2^2*SW2)/(864*Pi^3*VMU^4) - (MT2*MW*MW2*Nc*SW2)/(72*Pi^3*VMU^4) - 
 (MW*MW2^2*SW2)/(36*Pi*VMU^4) - (MH2*MW*A0i[aa0, MH2])/(1152*Pi^3*VMU^4) + 
 (MW*MW2*A0i[aa0, MH2])/(144*Pi^3*VMU^4) - (MW*MW2^2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)*Pi^3*VMU^4) - (MH2*MW*MW2*A0i[aa0, MH2])/
  (384*MZ2*Pi^3*VMU^4) + (MT2*MW*A0i[aa0, MT2])/(48*Pi^3*VMU^4) + 
 (MW*MW2*A0i[aa0, MT2])/(96*Pi^3*VMU^4) - (MT2*MW*Nc*A0i[aa0, MT2])/
  (192*Pi^3*VMU^4) + (MW*MW2*Nc*SW2*A0i[aa0, MT2])/(72*Pi^3*VMU^4) + 
 (MH2*MW*A0i[aa0, MW2])/(1152*Pi^3*VMU^4) - (5*MW*MW2*A0i[aa0, MW2])/
  (48*Pi^3*VMU^4) + (MW*MW2^3*A0i[aa0, MW2])/(16*MZ2^2*Pi^3*VMU^4) + 
 (7*MW*MW2^2*A0i[aa0, MW2])/(36*MZ2*Pi^3*VMU^4) + 
 (67*MW*MZ2*A0i[aa0, MW2])/(1152*Pi^3*VMU^4) - 
 (MW*MZ2^2*A0i[aa0, MW2])/(48*MW2*Pi^3*VMU^4) - 
 (MW*MW2*Nc*A0i[aa0, MW2])/(48*Pi^3*VMU^4) + (CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^4) - (CW2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^4) - (CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^4) + (3*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^4) - (13*MW*MW2*A0i[aa0, MZ2])/
  (192*Pi^3*VMU^4) + (3*MW*MW2^3*A0i[aa0, MZ2])/(32*MZ2^2*Pi^3*VMU^4) + 
 (MH2*MW*MW2*A0i[aa0, MZ2])/(384*MZ2*Pi^3*VMU^4) + 
 (11*MW*MW2^2*A0i[aa0, MZ2])/(576*MZ2*Pi^3*VMU^4) + 
 (23*MW*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*VMU^4) + 
 (MW*MW2*Nc*A0i[aa0, MZ2])/(576*Pi^3*VMU^4) + (7*MW*MW2^2*Nc*A0i[aa0, MZ2])/
  (288*MZ2*Pi^3*VMU^4) + (CW2*MW*MW2*A0i[aa0, MZ2])/(32*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MZ2*A0i[aa0, MZ2])/(64*Pi^3*SW2*VMU^4) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*VMU^4) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) + 
 (MT2^2*MW*Nc*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^4) + 
 (MT2*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^4) - 
 (MW*MW2^2*Nc*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(8*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(8*MZ2*Pi^3*VMU^4) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(1152*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VMU^4) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(24*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VMU^4) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(1152*Pi^3*VMU^4) - 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) + 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(384*MZ2*Pi^3*VMU^4) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^3*VMU^4) - 
 (11*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*VMU^4) + 
 (MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) + 
 (MT2*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(72*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*VMU^4) - 
 (11*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(192*Pi^3*VMU^4) - 
 (MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(16*MZ2^2*Pi^3*VMU^4) - 
 (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(96*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(384*Pi^3*VMU^4) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(48*Pi^3*VMU^4) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(576*Pi^3*VMU^4) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(144*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(48*Pi^3*VMU^4) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^4) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(144*Pi^3*VMU^4) - 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^4) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3*VMU^4) - 
 (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*Pi^3*VMU^4) + 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*MZ2^2*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*MZ2*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^4) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*MZ2*Pi^3*VMU^4) - 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3*VMU^4) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3*VMU^4) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*Pi^3*VMU^4) - 
 (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*Pi^3*VMU^4) + 
 (3*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^4) + 
 (11*MW*MW2^2*SW2*Log[mu2/MW2])/(72*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam41_GF_SWeff_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/1152*(MH2*MW*MW2)/(Pi^3*VMU^4) + (MT2*MW*MW2)/(192*Pi^3*VMU^4) + 
 (1657*MW*MW2^2)/(1728*Pi^3*VMU^4) - (577*MW*MW2^3)/(1728*MZ2*Pi^3*VMU^4) - 
 (1403*MW*MW2*MZ2)/(2304*Pi^3*VMU^4) + (83*MW*MZ2^2)/(768*Pi^3*VMU^4) + 
 (MW*MW2^2*Nc)/(288*Pi^3*VMU^4) + (MW*MW2*MZ2*Nc)/(576*Pi^3*VMU^4) + 
 (313*MW*MW2^2*SW2)/(864*Pi^3*VMU^4) - (MT2*MW*MW2*Nc*SW2)/(72*Pi^3*VMU^4) - 
 (MW*MW2^2*SW2)/(36*Pi*VMU^4) - (MH2*MW*A0i[aa0, MH2])/(1152*Pi^3*VMU^4) + 
 (MW*MW2*A0i[aa0, MH2])/(144*Pi^3*VMU^4) - (MW*MW2^2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)*Pi^3*VMU^4) - (MH2*MW*MW2*A0i[aa0, MH2])/
  (384*MZ2*Pi^3*VMU^4) + (MT2*MW*A0i[aa0, MT2])/(48*Pi^3*VMU^4) + 
 (MW*MW2*A0i[aa0, MT2])/(96*Pi^3*VMU^4) - (MT2*MW*Nc*A0i[aa0, MT2])/
  (192*Pi^3*VMU^4) + (MW*MW2*Nc*SW2*A0i[aa0, MT2])/(72*Pi^3*VMU^4) + 
 (MH2*MW*A0i[aa0, MW2])/(1152*Pi^3*VMU^4) - (5*MW*MW2*A0i[aa0, MW2])/
  (48*Pi^3*VMU^4) + (MW*MW2^3*A0i[aa0, MW2])/(16*MZ2^2*Pi^3*VMU^4) + 
 (7*MW*MW2^2*A0i[aa0, MW2])/(36*MZ2*Pi^3*VMU^4) + 
 (67*MW*MZ2*A0i[aa0, MW2])/(1152*Pi^3*VMU^4) - 
 (MW*MZ2^2*A0i[aa0, MW2])/(48*MW2*Pi^3*VMU^4) - 
 (MW*MW2*Nc*A0i[aa0, MW2])/(48*Pi^3*VMU^4) + (CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^4) - (CW2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^4) - (CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^4) + (3*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^4) - (13*MW*MW2*A0i[aa0, MZ2])/
  (192*Pi^3*VMU^4) + (3*MW*MW2^3*A0i[aa0, MZ2])/(32*MZ2^2*Pi^3*VMU^4) + 
 (MH2*MW*MW2*A0i[aa0, MZ2])/(384*MZ2*Pi^3*VMU^4) + 
 (11*MW*MW2^2*A0i[aa0, MZ2])/(576*MZ2*Pi^3*VMU^4) + 
 (23*MW*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*VMU^4) + 
 (MW*MW2*Nc*A0i[aa0, MZ2])/(576*Pi^3*VMU^4) + (7*MW*MW2^2*Nc*A0i[aa0, MZ2])/
  (288*MZ2*Pi^3*VMU^4) + (CW2*MW*MW2*A0i[aa0, MZ2])/(32*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MZ2*A0i[aa0, MZ2])/(64*Pi^3*SW2*VMU^4) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*VMU^4) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) + 
 (MT2^2*MW*Nc*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^4) + 
 (MT2*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^4) - 
 (MW*MW2^2*Nc*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(8*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(8*MZ2*Pi^3*VMU^4) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(1152*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VMU^4) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(24*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VMU^4) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(1152*Pi^3*VMU^4) - 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) + 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(384*MZ2*Pi^3*VMU^4) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^3*VMU^4) - 
 (11*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*VMU^4) + 
 (MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) + 
 (MT2*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(72*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*VMU^4) - 
 (11*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(192*Pi^3*VMU^4) - 
 (MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(16*MZ2^2*Pi^3*VMU^4) - 
 (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(96*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(384*Pi^3*VMU^4) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(48*Pi^3*VMU^4) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(576*Pi^3*VMU^4) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(144*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(48*Pi^3*VMU^4) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^4) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(144*Pi^3*VMU^4) - 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^4) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3*VMU^4) - 
 (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*Pi^3*VMU^4) + 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*MZ2^2*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*MZ2*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^4) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*MZ2*Pi^3*VMU^4) - 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3*VMU^4) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3*VMU^4) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*Pi^3*VMU^4) - 
 (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*Pi^3*VMU^4) + 
 (3*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^4) + 
 (11*MW*MW2^2*SW2*Log[mu2/MW2])/(72*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam41_GF_SWeff_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/1152*(MH2*MW*MW2)/(Pi^3*VMU^4) + (MT2*MW*MW2)/(192*Pi^3*VMU^4) + 
 (1657*MW*MW2^2)/(1728*Pi^3*VMU^4) - (577*MW*MW2^3)/(1728*MZ2*Pi^3*VMU^4) - 
 (1403*MW*MW2*MZ2)/(2304*Pi^3*VMU^4) + (83*MW*MZ2^2)/(768*Pi^3*VMU^4) + 
 (MW*MW2^2*Nc)/(288*Pi^3*VMU^4) + (MW*MW2*MZ2*Nc)/(576*Pi^3*VMU^4) + 
 (313*MW*MW2^2*SW2)/(864*Pi^3*VMU^4) - (MT2*MW*MW2*Nc*SW2)/(72*Pi^3*VMU^4) - 
 (MW*MW2^2*SW2)/(36*Pi*VMU^4) - (MH2*MW*A0i[aa0, MH2])/(1152*Pi^3*VMU^4) + 
 (MW*MW2*A0i[aa0, MH2])/(144*Pi^3*VMU^4) - (MW*MW2^2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)*Pi^3*VMU^4) - (MH2*MW*MW2*A0i[aa0, MH2])/
  (384*MZ2*Pi^3*VMU^4) + (MT2*MW*A0i[aa0, MT2])/(48*Pi^3*VMU^4) + 
 (MW*MW2*A0i[aa0, MT2])/(96*Pi^3*VMU^4) - (MT2*MW*Nc*A0i[aa0, MT2])/
  (192*Pi^3*VMU^4) + (MW*MW2*Nc*SW2*A0i[aa0, MT2])/(72*Pi^3*VMU^4) + 
 (MH2*MW*A0i[aa0, MW2])/(1152*Pi^3*VMU^4) - (5*MW*MW2*A0i[aa0, MW2])/
  (48*Pi^3*VMU^4) + (MW*MW2^3*A0i[aa0, MW2])/(16*MZ2^2*Pi^3*VMU^4) + 
 (7*MW*MW2^2*A0i[aa0, MW2])/(36*MZ2*Pi^3*VMU^4) + 
 (67*MW*MZ2*A0i[aa0, MW2])/(1152*Pi^3*VMU^4) - 
 (MW*MZ2^2*A0i[aa0, MW2])/(48*MW2*Pi^3*VMU^4) - 
 (MW*MW2*Nc*A0i[aa0, MW2])/(48*Pi^3*VMU^4) + (CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^4) - (CW2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^4) - (CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^4) + (3*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^4) - (13*MW*MW2*A0i[aa0, MZ2])/
  (192*Pi^3*VMU^4) + (3*MW*MW2^3*A0i[aa0, MZ2])/(32*MZ2^2*Pi^3*VMU^4) + 
 (MH2*MW*MW2*A0i[aa0, MZ2])/(384*MZ2*Pi^3*VMU^4) + 
 (11*MW*MW2^2*A0i[aa0, MZ2])/(576*MZ2*Pi^3*VMU^4) + 
 (23*MW*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*VMU^4) + 
 (MW*MW2*Nc*A0i[aa0, MZ2])/(576*Pi^3*VMU^4) + (7*MW*MW2^2*Nc*A0i[aa0, MZ2])/
  (288*MZ2*Pi^3*VMU^4) + (CW2*MW*MW2*A0i[aa0, MZ2])/(32*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MZ2*A0i[aa0, MZ2])/(64*Pi^3*SW2*VMU^4) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*VMU^4) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) + 
 (MT2^2*MW*Nc*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^4) + 
 (MT2*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^4) - 
 (MW*MW2^2*Nc*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(8*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(8*MZ2*Pi^3*VMU^4) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(1152*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VMU^4) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(24*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VMU^4) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(1152*Pi^3*VMU^4) - 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) + 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(384*MZ2*Pi^3*VMU^4) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^3*VMU^4) - 
 (11*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*VMU^4) + 
 (MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) + 
 (MT2*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(72*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*VMU^4) - 
 (11*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(192*Pi^3*VMU^4) - 
 (MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(16*MZ2^2*Pi^3*VMU^4) - 
 (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(96*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(384*Pi^3*VMU^4) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(48*Pi^3*VMU^4) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(576*Pi^3*VMU^4) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(144*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(48*Pi^3*VMU^4) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^4) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(144*Pi^3*VMU^4) - 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^4) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3*VMU^4) - 
 (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*Pi^3*VMU^4) + 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*MZ2^2*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*MZ2*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^4) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*MZ2*Pi^3*VMU^4) - 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3*VMU^4) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3*VMU^4) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*Pi^3*VMU^4) - 
 (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*Pi^3*VMU^4) + 
 (3*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^4) + 
 (11*MW*MW2^2*SW2*Log[mu2/MW2])/(72*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam41_GF_aEW_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/1152*(MH2*MW*MW2)/(Pi^3*VMU^4) + (MT2*MW*MW2)/(192*Pi^3*VMU^4) + 
 (181*MW*MW2^2)/(1728*Pi^3*VMU^4) + (MH2*MW*MW2^2)/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^4) + (23*MT2*MW*MW2^2)/
  (1152*(2*MW2 - MZ2)*Pi^3*VMU^4) + (163*MW*MW2^3)/
  (1152*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MT2*MW*MW2^4)/
  (9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^4) - 
 (MW*MW2^5)/(8*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^4) + 
 (31*MW*MW2^3)/(864*MZ2*Pi^3*VMU^4) - (5*MT2*MW*MW2^3)/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (19*MW*MW2^4)/(288*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (5*MW*MW2*MZ2)/(1152*Pi^3*VMU^4) - (MH2*MW*MW2*MZ2)/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MT2*MW*MW2*MZ2)/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^4) - (151*MW*MW2^2*MZ2)/
  (2304*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW*MZ2^2)/(48*Pi^3*VMU^4) - 
 (MW*MW2*MZ2^2)/(768*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (313*MW*MW2^2*SW2)/(864*Pi^3*VMU^4) + (25*MW*MW2^3*SW2)/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^4) - (25*MW*MW2^2*MZ2*SW2)/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW*MW2^2*SW2)/(36*Pi*VMU^4) - 
 (MH2*MW*A0i[aa0, MH2])/(288*Pi^3*VMU^4) + (MW*MW2*A0i[aa0, MH2])/
  (144*Pi^3*VMU^4) - (MW*MW2^2*A0i[aa0, MH2])/(64*(MH2 - MW2)*Pi^3*VMU^4) + 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MH2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (MH2*MW*MW2^2*SW2*A0i[aa0, MH2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^4) - (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2])/(96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (MW*MW2^2*MZ2*SW2*A0i[aa0, MH2])/(32*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^4) + (MT2*MW*A0i[aa0, MT2])/(48*Pi^3*VMU^4) + 
 (MW*MW2*A0i[aa0, MT2])/(96*Pi^3*VMU^4) - (MT2*MW*MW2*A0i[aa0, MT2])/
  (32*(2*MW2 - MZ2)*Pi^3*VMU^4) - (25*MW*MW2^2*A0i[aa0, MT2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW*MW2^4*A0i[aa0, MT2])/
  (9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^4) + (5*MW*MW2^3*A0i[aa0, MT2])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + (MT2*MW*MZ2*A0i[aa0, MT2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MW*MW2*MZ2*A0i[aa0, MT2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MT2])/
  (18*MT2*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MH2*MW*A0i[aa0, MW2])/
  (288*Pi^3*VMU^4) + (3*MW*MW2*A0i[aa0, MW2])/(32*Pi^3*VMU^4) - 
 (MH2^2*MW*MW2*A0i[aa0, MW2])/(192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (85*MH2*MW*MW2^2*A0i[aa0, MW2])/(128*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (31*MW*MW2^3*A0i[aa0, MW2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MH2*MW*MW2^4*A0i[aa0, MW2])/(8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^4) - (MW*MW2^5*A0i[aa0, MW2])/(8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^4) + (13*MW*MW2^2*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (17*MH2*MW*MW2^3*A0i[aa0, MW2])/(96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^4) - (17*MW*MW2^4*A0i[aa0, MW2])/(96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^4) + (MW*MZ2*A0i[aa0, MW2])/(72*Pi^3*VMU^4) + 
 (MH2^2*MW*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (37*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (103*MW*MW2^2*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^4) - (MW*MZ2^2*A0i[aa0, MW2])/(48*MW2*Pi^3*VMU^4) + 
 (MH2*MW*MZ2^2*A0i[aa0, MW2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (MW*MW2*MZ2^2*A0i[aa0, MW2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (3*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (7*MW*MW2*A0i[aa0, MZ2])/(192*Pi^3*VMU^4) + (187*MW*MW2^2*A0i[aa0, MZ2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MW*MW2^3*A0i[aa0, MZ2])/
  (16*MZ2^2*Pi^3*VMU^4) + (5*MW*MW2^4*A0i[aa0, MZ2])/
  (18*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^4) + (5*MW*MW2^2*A0i[aa0, MZ2])/
  (144*MZ2*Pi^3*VMU^4) + (MH2*MW*MW2^2*A0i[aa0, MZ2])/
  (384*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - (17*MW*MW2^3*A0i[aa0, MZ2])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + (5*MW*MZ2*A0i[aa0, MZ2])/
  (288*Pi^3*VMU^4) - (5*MW*MW2*MZ2*A0i[aa0, MZ2])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW*MZ2^2*A0i[aa0, MZ2])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^4) + (CW2*MW*MW2*A0i[aa0, MZ2])/
  (32*Pi^3*SW2*VMU^4) - (CW2*MW*MZ2*A0i[aa0, MZ2])/(64*Pi^3*SW2*VMU^4) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^4) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(32*Pi^3*VMU^4) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(8*Pi^3*VMU^4) - 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(8*Pi^3*VMU^4) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(1152*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VMU^4) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(24*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VMU^4) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(1152*Pi^3*VMU^4) + 
 (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(384*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MH2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(32*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (7*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(576*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (5*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^4) - 
 (5*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(18*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (17*MW*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(576*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(8*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^4) - 
 (17*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(96*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (MW*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(384*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(48*Pi^3*VMU^4) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(576*Pi^3*VMU^4) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(144*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(48*Pi^3*VMU^4) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^4) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(144*Pi^3*VMU^4) - 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^4) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^4) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^4) + 
 (11*MW*MW2^2*SW2*Log[mu2/MW2])/(72*Pi^3*VMU^4) - 
 (5*MW*MW2^2*MZ2*SW2^2*Log[mu2/MZ2])/(18*(2*MW2 - MZ2)*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam41_GF_aEW_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/1152*(MH2*MW*MW2)/(Pi^3*VMU^4) + (MT2*MW*MW2)/(192*Pi^3*VMU^4) + 
 (181*MW*MW2^2)/(1728*Pi^3*VMU^4) + (MH2*MW*MW2^2)/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^4) + (23*MT2*MW*MW2^2)/
  (1152*(2*MW2 - MZ2)*Pi^3*VMU^4) + (163*MW*MW2^3)/
  (1152*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MT2*MW*MW2^4)/
  (9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^4) - 
 (MW*MW2^5)/(8*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^4) + 
 (31*MW*MW2^3)/(864*MZ2*Pi^3*VMU^4) - (5*MT2*MW*MW2^3)/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (19*MW*MW2^4)/(288*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (5*MW*MW2*MZ2)/(1152*Pi^3*VMU^4) - (MH2*MW*MW2*MZ2)/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MT2*MW*MW2*MZ2)/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^4) - (151*MW*MW2^2*MZ2)/
  (2304*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW*MZ2^2)/(48*Pi^3*VMU^4) - 
 (MW*MW2*MZ2^2)/(768*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (313*MW*MW2^2*SW2)/(864*Pi^3*VMU^4) + (25*MW*MW2^3*SW2)/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^4) - (25*MW*MW2^2*MZ2*SW2)/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW*MW2^2*SW2)/(36*Pi*VMU^4) - 
 (MH2*MW*A0i[aa0, MH2])/(288*Pi^3*VMU^4) + (MW*MW2*A0i[aa0, MH2])/
  (144*Pi^3*VMU^4) - (MW*MW2^2*A0i[aa0, MH2])/(64*(MH2 - MW2)*Pi^3*VMU^4) + 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MH2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (MH2*MW*MW2^2*SW2*A0i[aa0, MH2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^4) - (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2])/(96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (MW*MW2^2*MZ2*SW2*A0i[aa0, MH2])/(32*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^4) + (MT2*MW*A0i[aa0, MT2])/(48*Pi^3*VMU^4) + 
 (MW*MW2*A0i[aa0, MT2])/(96*Pi^3*VMU^4) - (MT2*MW*MW2*A0i[aa0, MT2])/
  (32*(2*MW2 - MZ2)*Pi^3*VMU^4) - (25*MW*MW2^2*A0i[aa0, MT2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW*MW2^4*A0i[aa0, MT2])/
  (9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^4) + (5*MW*MW2^3*A0i[aa0, MT2])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + (MT2*MW*MZ2*A0i[aa0, MT2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MW*MW2*MZ2*A0i[aa0, MT2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MT2])/
  (18*MT2*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MH2*MW*A0i[aa0, MW2])/
  (288*Pi^3*VMU^4) + (3*MW*MW2*A0i[aa0, MW2])/(32*Pi^3*VMU^4) - 
 (MH2^2*MW*MW2*A0i[aa0, MW2])/(192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (85*MH2*MW*MW2^2*A0i[aa0, MW2])/(128*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (31*MW*MW2^3*A0i[aa0, MW2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MH2*MW*MW2^4*A0i[aa0, MW2])/(8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^4) - (MW*MW2^5*A0i[aa0, MW2])/(8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^4) + (13*MW*MW2^2*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (17*MH2*MW*MW2^3*A0i[aa0, MW2])/(96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^4) - (17*MW*MW2^4*A0i[aa0, MW2])/(96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^4) + (MW*MZ2*A0i[aa0, MW2])/(72*Pi^3*VMU^4) + 
 (MH2^2*MW*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (37*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (103*MW*MW2^2*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^4) - (MW*MZ2^2*A0i[aa0, MW2])/(48*MW2*Pi^3*VMU^4) + 
 (MH2*MW*MZ2^2*A0i[aa0, MW2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (MW*MW2*MZ2^2*A0i[aa0, MW2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (3*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (7*MW*MW2*A0i[aa0, MZ2])/(192*Pi^3*VMU^4) + (187*MW*MW2^2*A0i[aa0, MZ2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MW*MW2^3*A0i[aa0, MZ2])/
  (16*MZ2^2*Pi^3*VMU^4) + (5*MW*MW2^4*A0i[aa0, MZ2])/
  (18*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^4) + (5*MW*MW2^2*A0i[aa0, MZ2])/
  (144*MZ2*Pi^3*VMU^4) + (MH2*MW*MW2^2*A0i[aa0, MZ2])/
  (384*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - (17*MW*MW2^3*A0i[aa0, MZ2])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + (5*MW*MZ2*A0i[aa0, MZ2])/
  (288*Pi^3*VMU^4) - (5*MW*MW2*MZ2*A0i[aa0, MZ2])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW*MZ2^2*A0i[aa0, MZ2])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^4) + (CW2*MW*MW2*A0i[aa0, MZ2])/
  (32*Pi^3*SW2*VMU^4) - (CW2*MW*MZ2*A0i[aa0, MZ2])/(64*Pi^3*SW2*VMU^4) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^4) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(32*Pi^3*VMU^4) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(8*Pi^3*VMU^4) - 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(8*Pi^3*VMU^4) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(1152*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VMU^4) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(24*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VMU^4) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(1152*Pi^3*VMU^4) + 
 (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(384*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MH2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(32*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (7*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(576*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (5*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^4) - 
 (5*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(18*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (17*MW*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(576*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(8*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^4) - 
 (17*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(96*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (MW*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(384*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(48*Pi^3*VMU^4) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(576*Pi^3*VMU^4) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(144*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(48*Pi^3*VMU^4) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^4) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(144*Pi^3*VMU^4) - 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^4) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^4) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^4) + 
 (11*MW*MW2^2*SW2*Log[mu2/MW2])/(72*Pi^3*VMU^4) - 
 (5*MW*MW2^2*MZ2*SW2^2*Log[mu2/MZ2])/(18*(2*MW2 - MZ2)*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam41_GF_aEW_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/1152*(MH2*MW*MW2)/(Pi^3*VMU^4) + (MT2*MW*MW2)/(192*Pi^3*VMU^4) + 
 (181*MW*MW2^2)/(1728*Pi^3*VMU^4) + (MH2*MW*MW2^2)/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^4) + (23*MT2*MW*MW2^2)/
  (1152*(2*MW2 - MZ2)*Pi^3*VMU^4) + (163*MW*MW2^3)/
  (1152*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MT2*MW*MW2^4)/
  (9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^4) - 
 (MW*MW2^5)/(8*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^4) + 
 (31*MW*MW2^3)/(864*MZ2*Pi^3*VMU^4) - (5*MT2*MW*MW2^3)/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (19*MW*MW2^4)/(288*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (5*MW*MW2*MZ2)/(1152*Pi^3*VMU^4) - (MH2*MW*MW2*MZ2)/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MT2*MW*MW2*MZ2)/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^4) - (151*MW*MW2^2*MZ2)/
  (2304*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW*MZ2^2)/(48*Pi^3*VMU^4) - 
 (MW*MW2*MZ2^2)/(768*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (313*MW*MW2^2*SW2)/(864*Pi^3*VMU^4) + (25*MW*MW2^3*SW2)/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^4) - (25*MW*MW2^2*MZ2*SW2)/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW*MW2^2*SW2)/(36*Pi*VMU^4) - 
 (MH2*MW*A0i[aa0, MH2])/(288*Pi^3*VMU^4) + (MW*MW2*A0i[aa0, MH2])/
  (144*Pi^3*VMU^4) - (MW*MW2^2*A0i[aa0, MH2])/(64*(MH2 - MW2)*Pi^3*VMU^4) + 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MH2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (MH2*MW*MW2^2*SW2*A0i[aa0, MH2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^4) - (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2])/(96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (MW*MW2^2*MZ2*SW2*A0i[aa0, MH2])/(32*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^4) + (MT2*MW*A0i[aa0, MT2])/(48*Pi^3*VMU^4) + 
 (MW*MW2*A0i[aa0, MT2])/(96*Pi^3*VMU^4) - (MT2*MW*MW2*A0i[aa0, MT2])/
  (32*(2*MW2 - MZ2)*Pi^3*VMU^4) - (25*MW*MW2^2*A0i[aa0, MT2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW*MW2^4*A0i[aa0, MT2])/
  (9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^4) + (5*MW*MW2^3*A0i[aa0, MT2])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + (MT2*MW*MZ2*A0i[aa0, MT2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MW*MW2*MZ2*A0i[aa0, MT2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MT2])/
  (18*MT2*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MH2*MW*A0i[aa0, MW2])/
  (288*Pi^3*VMU^4) + (3*MW*MW2*A0i[aa0, MW2])/(32*Pi^3*VMU^4) - 
 (MH2^2*MW*MW2*A0i[aa0, MW2])/(192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (85*MH2*MW*MW2^2*A0i[aa0, MW2])/(128*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (31*MW*MW2^3*A0i[aa0, MW2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MH2*MW*MW2^4*A0i[aa0, MW2])/(8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^4) - (MW*MW2^5*A0i[aa0, MW2])/(8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^4) + (13*MW*MW2^2*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (17*MH2*MW*MW2^3*A0i[aa0, MW2])/(96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^4) - (17*MW*MW2^4*A0i[aa0, MW2])/(96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^4) + (MW*MZ2*A0i[aa0, MW2])/(72*Pi^3*VMU^4) + 
 (MH2^2*MW*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (37*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (103*MW*MW2^2*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^4) - (MW*MZ2^2*A0i[aa0, MW2])/(48*MW2*Pi^3*VMU^4) + 
 (MH2*MW*MZ2^2*A0i[aa0, MW2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (MW*MW2*MZ2^2*A0i[aa0, MW2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (3*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (7*MW*MW2*A0i[aa0, MZ2])/(192*Pi^3*VMU^4) + (187*MW*MW2^2*A0i[aa0, MZ2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MW*MW2^3*A0i[aa0, MZ2])/
  (16*MZ2^2*Pi^3*VMU^4) + (5*MW*MW2^4*A0i[aa0, MZ2])/
  (18*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^4) + (5*MW*MW2^2*A0i[aa0, MZ2])/
  (144*MZ2*Pi^3*VMU^4) + (MH2*MW*MW2^2*A0i[aa0, MZ2])/
  (384*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - (17*MW*MW2^3*A0i[aa0, MZ2])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + (5*MW*MZ2*A0i[aa0, MZ2])/
  (288*Pi^3*VMU^4) - (5*MW*MW2*MZ2*A0i[aa0, MZ2])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW*MZ2^2*A0i[aa0, MZ2])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^4) + (CW2*MW*MW2*A0i[aa0, MZ2])/
  (32*Pi^3*SW2*VMU^4) - (CW2*MW*MZ2*A0i[aa0, MZ2])/(64*Pi^3*SW2*VMU^4) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^4) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(32*Pi^3*VMU^4) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(8*Pi^3*VMU^4) - 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(8*Pi^3*VMU^4) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(1152*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VMU^4) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(24*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VMU^4) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(1152*Pi^3*VMU^4) + 
 (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(384*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MH2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(32*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (7*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(576*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (5*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^4) - 
 (5*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(18*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (17*MW*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(576*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(8*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^4) - 
 (17*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(96*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (MW*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(384*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(48*Pi^3*VMU^4) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(576*Pi^3*VMU^4) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(144*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(48*Pi^3*VMU^4) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^4) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(144*Pi^3*VMU^4) - 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^4) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^4) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^4) + 
 (11*MW*MW2^2*SW2*Log[mu2/MW2])/(72*Pi^3*VMU^4) - 
 (5*MW*MW2^2*MZ2*SW2^2*Log[mu2/MZ2])/(18*(2*MW2 - MZ2)*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam41_aEW_MW_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/288*(MH2*MW*MW2)/(Pi^3*VALPHA^4) + (MT2*MW*MW2)/(48*Pi^3*VALPHA^4) + 
 (43*MW*MW2^2)/(432*Pi^3*VALPHA^4) + (31*MW*MW2^3)/(864*MZ2*Pi^3*VALPHA^4) + 
 (MW*MW2*MZ2)/(576*Pi^3*VALPHA^4) - (MW*MZ2^2)/(48*Pi^3*VALPHA^4) + 
 (MH2*MW*MW2)/(288*Pi^3*SW2*VALPHA^4) - (MT2*MW*MW2)/(48*Pi^3*SW2*VALPHA^4) + 
 (5*MW*MW2^2)/(108*Pi^3*SW2*VALPHA^4) - 
 (2*MT2*MW*MW2^4)/(27*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2^5)/(12*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (5*MT2*MW*MW2^3)/(54*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (19*MW*MW2^4)/(432*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW*MW2^2)/(288*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW*MW2^2)/(432*MZ2*Pi^3*SW2*VALPHA^4) - 
 (43*MW*MW2^3)/(432*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2*MZ2)/(288*Pi^3*SW2*VALPHA^4) + (1739*MW*MW2^2*SW2)/
  (2592*Pi^3*VALPHA^4) - (MW*MW2^2*SW2)/(36*Pi*VALPHA^4) - 
 (MH2*MW*A0i[aa0, MH2])/(288*Pi^3*VALPHA^4) + 
 (MW*MW2*A0i[aa0, MH2])/(576*Pi^3*VALPHA^4) + 
 (MH2*MW*SW2*A0i[aa0, MH2])/(576*Pi^3*VALPHA^4) + 
 (MT2*MW*A0i[aa0, MT2])/(48*Pi^3*VALPHA^4) - 
 (MW*MW2*A0i[aa0, MT2])/(48*Pi^3*VALPHA^4) - 
 (MT2*MW*A0i[aa0, MT2])/(96*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2*A0i[aa0, MT2])/(48*Pi^3*SW2*VALPHA^4) + 
 (2*MW*MW2^4*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (5*MW*MW2^3*A0i[aa0, MT2])/(54*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW*MW2*A0i[aa0, MT2])/(48*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^2*A0i[aa0, MT2])/(432*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2^2*SW2*A0i[aa0, MT2])/(27*MT2*Pi^3*VALPHA^4) + 
 (MH2*MW*A0i[aa0, MW2])/(288*Pi^3*VALPHA^4) + 
 (3*MW*MW2*A0i[aa0, MW2])/(32*Pi^3*VALPHA^4) + 
 (13*MW*MW2^2*A0i[aa0, MW2])/(144*MZ2*Pi^3*VALPHA^4) + 
 (MW*MZ2*A0i[aa0, MW2])/(72*Pi^3*VALPHA^4) - (MW*MZ2^2*A0i[aa0, MW2])/
  (48*MW2*Pi^3*VALPHA^4) - (MH2*MW*A0i[aa0, MW2])/(576*Pi^3*SW2*VALPHA^4) - 
 (65*MW*MW2*A0i[aa0, MW2])/(288*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^4*A0i[aa0, MW2])/(12*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (17*MW*MW2^3*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW*MW2*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW2*VALPHA^4) + 
 (133*MW*MW2^2*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW*MZ2*A0i[aa0, MW2])/(576*Pi^3*SW2*VALPHA^4) - 
 (7*MW*MW2*A0i[aa0, MZ2])/(192*Pi^3*VALPHA^4) + 
 (MW*MW2^3*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*VALPHA^4) + 
 (5*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VALPHA^4) + 
 (5*MW*MZ2*A0i[aa0, MZ2])/(288*Pi^3*VALPHA^4) + 
 (MW*MW2*A0i[aa0, MZ2])/(96*Pi^3*SW2*VALPHA^4) - 
 (5*MW*MW2^4*A0i[aa0, MZ2])/(27*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW*MW2^2*A0i[aa0, MZ2])/(576*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (17*MW*MW2^3*A0i[aa0, MZ2])/(54*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (5*MW*MW2^2*A0i[aa0, MZ2])/(27*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MW*MZ2*A0i[aa0, MZ2])/(576*Pi^3*SW2*VALPHA^4) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*VALPHA^4) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*VALPHA^4) + 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*SW2*VALPHA^4) - 
 (MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2^3*B0i[bb0, MW2, 0, MT2])/(24*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VALPHA^4) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(6*MZ2*Pi^3*VALPHA^4) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VALPHA^4) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(288*Pi^3*VALPHA^4) - 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VALPHA^4) + 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VALPHA^4) - 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(576*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VALPHA^4) + 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(288*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(72*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(24*MZ2*Pi^3*SW2*VALPHA^4) - 
 (3*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3*VALPHA^4) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(12*MZ2*Pi^3*VALPHA^4) + 
 (11*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VALPHA^4) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VALPHA^4) + 
 (25*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(6*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (11*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^4) - 
 (7*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*SW2*VALPHA^4) - 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(576*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW2*VALPHA^4) - 
 (MH2^2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*SW2*VALPHA^4) - 
 (17*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(864*Pi^3*SW2*VALPHA^4) - 
 (2*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (5*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(54*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (7*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(864*MZ2*Pi^3*SW2*VALPHA^4) + 
 (5*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(108*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (17*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(36*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VALPHA^4) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VALPHA^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(48*Pi^3*VALPHA^4) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(576*Pi^3*VALPHA^4) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(144*Pi^3*VALPHA^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(48*Pi^3*VALPHA^4) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(12*Pi^3*VALPHA^4) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(144*Pi^3*VALPHA^4) - 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(36*Pi^3*VALPHA^4) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VALPHA^4) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*Pi^3*VALPHA^4) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3*VALPHA^4) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VALPHA^4) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VALPHA^4) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VALPHA^4) + 
 (11*MW*MW2^2*SW2*Log[mu2/MW2])/(72*Pi^3*VALPHA^4) + 
 (5*MW*MW2^2*SW2*Log[mu2/MZ2])/(27*Pi^3*VALPHA^4)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam41_aEW_MW_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/288*(MH2*MW*MW2)/(Pi^3*VALPHA^4) + (MT2*MW*MW2)/(48*Pi^3*VALPHA^4) + 
 (43*MW*MW2^2)/(432*Pi^3*VALPHA^4) + (31*MW*MW2^3)/(864*MZ2*Pi^3*VALPHA^4) + 
 (MW*MW2*MZ2)/(576*Pi^3*VALPHA^4) - (MW*MZ2^2)/(48*Pi^3*VALPHA^4) + 
 (MH2*MW*MW2)/(288*Pi^3*SW2*VALPHA^4) - (MT2*MW*MW2)/(48*Pi^3*SW2*VALPHA^4) + 
 (5*MW*MW2^2)/(108*Pi^3*SW2*VALPHA^4) - 
 (2*MT2*MW*MW2^4)/(27*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2^5)/(12*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (5*MT2*MW*MW2^3)/(54*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (19*MW*MW2^4)/(432*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW*MW2^2)/(288*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW*MW2^2)/(432*MZ2*Pi^3*SW2*VALPHA^4) - 
 (43*MW*MW2^3)/(432*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2*MZ2)/(288*Pi^3*SW2*VALPHA^4) + (1739*MW*MW2^2*SW2)/
  (2592*Pi^3*VALPHA^4) - (MW*MW2^2*SW2)/(36*Pi*VALPHA^4) - 
 (MH2*MW*A0i[aa0, MH2])/(288*Pi^3*VALPHA^4) + 
 (MW*MW2*A0i[aa0, MH2])/(576*Pi^3*VALPHA^4) + 
 (MH2*MW*SW2*A0i[aa0, MH2])/(576*Pi^3*VALPHA^4) + 
 (MT2*MW*A0i[aa0, MT2])/(48*Pi^3*VALPHA^4) - 
 (MW*MW2*A0i[aa0, MT2])/(48*Pi^3*VALPHA^4) - 
 (MT2*MW*A0i[aa0, MT2])/(96*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2*A0i[aa0, MT2])/(48*Pi^3*SW2*VALPHA^4) + 
 (2*MW*MW2^4*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (5*MW*MW2^3*A0i[aa0, MT2])/(54*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW*MW2*A0i[aa0, MT2])/(48*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^2*A0i[aa0, MT2])/(432*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2^2*SW2*A0i[aa0, MT2])/(27*MT2*Pi^3*VALPHA^4) + 
 (MH2*MW*A0i[aa0, MW2])/(288*Pi^3*VALPHA^4) + 
 (3*MW*MW2*A0i[aa0, MW2])/(32*Pi^3*VALPHA^4) + 
 (13*MW*MW2^2*A0i[aa0, MW2])/(144*MZ2*Pi^3*VALPHA^4) + 
 (MW*MZ2*A0i[aa0, MW2])/(72*Pi^3*VALPHA^4) - (MW*MZ2^2*A0i[aa0, MW2])/
  (48*MW2*Pi^3*VALPHA^4) - (MH2*MW*A0i[aa0, MW2])/(576*Pi^3*SW2*VALPHA^4) - 
 (65*MW*MW2*A0i[aa0, MW2])/(288*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^4*A0i[aa0, MW2])/(12*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (17*MW*MW2^3*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW*MW2*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW2*VALPHA^4) + 
 (133*MW*MW2^2*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW*MZ2*A0i[aa0, MW2])/(576*Pi^3*SW2*VALPHA^4) - 
 (7*MW*MW2*A0i[aa0, MZ2])/(192*Pi^3*VALPHA^4) + 
 (MW*MW2^3*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*VALPHA^4) + 
 (5*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VALPHA^4) + 
 (5*MW*MZ2*A0i[aa0, MZ2])/(288*Pi^3*VALPHA^4) + 
 (MW*MW2*A0i[aa0, MZ2])/(96*Pi^3*SW2*VALPHA^4) - 
 (5*MW*MW2^4*A0i[aa0, MZ2])/(27*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW*MW2^2*A0i[aa0, MZ2])/(576*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (17*MW*MW2^3*A0i[aa0, MZ2])/(54*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (5*MW*MW2^2*A0i[aa0, MZ2])/(27*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MW*MZ2*A0i[aa0, MZ2])/(576*Pi^3*SW2*VALPHA^4) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*VALPHA^4) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*VALPHA^4) + 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*SW2*VALPHA^4) - 
 (MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2^3*B0i[bb0, MW2, 0, MT2])/(24*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VALPHA^4) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(6*MZ2*Pi^3*VALPHA^4) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VALPHA^4) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(288*Pi^3*VALPHA^4) - 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VALPHA^4) + 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VALPHA^4) - 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(576*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VALPHA^4) + 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(288*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(72*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(24*MZ2*Pi^3*SW2*VALPHA^4) - 
 (3*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3*VALPHA^4) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(12*MZ2*Pi^3*VALPHA^4) + 
 (11*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VALPHA^4) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VALPHA^4) + 
 (25*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(6*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (11*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^4) - 
 (7*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*SW2*VALPHA^4) - 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(576*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW2*VALPHA^4) - 
 (MH2^2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*SW2*VALPHA^4) - 
 (17*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(864*Pi^3*SW2*VALPHA^4) - 
 (2*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (5*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(54*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (7*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(864*MZ2*Pi^3*SW2*VALPHA^4) + 
 (5*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(108*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (17*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(36*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VALPHA^4) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VALPHA^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(48*Pi^3*VALPHA^4) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(576*Pi^3*VALPHA^4) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(144*Pi^3*VALPHA^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(48*Pi^3*VALPHA^4) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(12*Pi^3*VALPHA^4) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(144*Pi^3*VALPHA^4) - 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(36*Pi^3*VALPHA^4) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VALPHA^4) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*Pi^3*VALPHA^4) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3*VALPHA^4) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VALPHA^4) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VALPHA^4) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VALPHA^4) + 
 (11*MW*MW2^2*SW2*Log[mu2/MW2])/(72*Pi^3*VALPHA^4) + 
 (5*MW*MW2^2*SW2*Log[mu2/MZ2])/(27*Pi^3*VALPHA^4)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam41_aEW_MW_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/288*(MH2*MW*MW2)/(Pi^3*VALPHA^4) + (MT2*MW*MW2)/(48*Pi^3*VALPHA^4) + 
 (43*MW*MW2^2)/(432*Pi^3*VALPHA^4) + (31*MW*MW2^3)/(864*MZ2*Pi^3*VALPHA^4) + 
 (MW*MW2*MZ2)/(576*Pi^3*VALPHA^4) - (MW*MZ2^2)/(48*Pi^3*VALPHA^4) + 
 (MH2*MW*MW2)/(288*Pi^3*SW2*VALPHA^4) - (MT2*MW*MW2)/(48*Pi^3*SW2*VALPHA^4) + 
 (5*MW*MW2^2)/(108*Pi^3*SW2*VALPHA^4) - 
 (2*MT2*MW*MW2^4)/(27*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2^5)/(12*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (5*MT2*MW*MW2^3)/(54*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (19*MW*MW2^4)/(432*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW*MW2^2)/(288*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW*MW2^2)/(432*MZ2*Pi^3*SW2*VALPHA^4) - 
 (43*MW*MW2^3)/(432*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2*MZ2)/(288*Pi^3*SW2*VALPHA^4) + (1739*MW*MW2^2*SW2)/
  (2592*Pi^3*VALPHA^4) - (MW*MW2^2*SW2)/(36*Pi*VALPHA^4) - 
 (MH2*MW*A0i[aa0, MH2])/(288*Pi^3*VALPHA^4) + 
 (MW*MW2*A0i[aa0, MH2])/(576*Pi^3*VALPHA^4) + 
 (MH2*MW*SW2*A0i[aa0, MH2])/(576*Pi^3*VALPHA^4) + 
 (MT2*MW*A0i[aa0, MT2])/(48*Pi^3*VALPHA^4) - 
 (MW*MW2*A0i[aa0, MT2])/(48*Pi^3*VALPHA^4) - 
 (MT2*MW*A0i[aa0, MT2])/(96*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2*A0i[aa0, MT2])/(48*Pi^3*SW2*VALPHA^4) + 
 (2*MW*MW2^4*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (5*MW*MW2^3*A0i[aa0, MT2])/(54*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW*MW2*A0i[aa0, MT2])/(48*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^2*A0i[aa0, MT2])/(432*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2^2*SW2*A0i[aa0, MT2])/(27*MT2*Pi^3*VALPHA^4) + 
 (MH2*MW*A0i[aa0, MW2])/(288*Pi^3*VALPHA^4) + 
 (3*MW*MW2*A0i[aa0, MW2])/(32*Pi^3*VALPHA^4) + 
 (13*MW*MW2^2*A0i[aa0, MW2])/(144*MZ2*Pi^3*VALPHA^4) + 
 (MW*MZ2*A0i[aa0, MW2])/(72*Pi^3*VALPHA^4) - (MW*MZ2^2*A0i[aa0, MW2])/
  (48*MW2*Pi^3*VALPHA^4) - (MH2*MW*A0i[aa0, MW2])/(576*Pi^3*SW2*VALPHA^4) - 
 (65*MW*MW2*A0i[aa0, MW2])/(288*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^4*A0i[aa0, MW2])/(12*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (17*MW*MW2^3*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW*MW2*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW2*VALPHA^4) + 
 (133*MW*MW2^2*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW*MZ2*A0i[aa0, MW2])/(576*Pi^3*SW2*VALPHA^4) - 
 (7*MW*MW2*A0i[aa0, MZ2])/(192*Pi^3*VALPHA^4) + 
 (MW*MW2^3*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*VALPHA^4) + 
 (5*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VALPHA^4) + 
 (5*MW*MZ2*A0i[aa0, MZ2])/(288*Pi^3*VALPHA^4) + 
 (MW*MW2*A0i[aa0, MZ2])/(96*Pi^3*SW2*VALPHA^4) - 
 (5*MW*MW2^4*A0i[aa0, MZ2])/(27*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW*MW2^2*A0i[aa0, MZ2])/(576*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (17*MW*MW2^3*A0i[aa0, MZ2])/(54*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (5*MW*MW2^2*A0i[aa0, MZ2])/(27*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MW*MZ2*A0i[aa0, MZ2])/(576*Pi^3*SW2*VALPHA^4) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*VALPHA^4) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*VALPHA^4) + 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*SW2*VALPHA^4) - 
 (MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2^3*B0i[bb0, MW2, 0, MT2])/(24*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VALPHA^4) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(6*MZ2*Pi^3*VALPHA^4) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VALPHA^4) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(288*Pi^3*VALPHA^4) - 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VALPHA^4) + 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VALPHA^4) - 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(576*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VALPHA^4) + 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(288*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(72*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(24*MZ2*Pi^3*SW2*VALPHA^4) - 
 (3*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3*VALPHA^4) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(12*MZ2*Pi^3*VALPHA^4) + 
 (11*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VALPHA^4) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VALPHA^4) + 
 (25*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(6*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (11*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^4) - 
 (7*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*SW2*VALPHA^4) - 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(576*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW2*VALPHA^4) - 
 (MH2^2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*SW2*VALPHA^4) - 
 (17*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(864*Pi^3*SW2*VALPHA^4) - 
 (2*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (5*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(54*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (7*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(864*MZ2*Pi^3*SW2*VALPHA^4) + 
 (5*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(108*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2*VALPHA^4) + 
 (MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (17*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(36*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VALPHA^4) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VALPHA^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(48*Pi^3*VALPHA^4) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(576*Pi^3*VALPHA^4) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(144*Pi^3*VALPHA^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(48*Pi^3*VALPHA^4) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(12*Pi^3*VALPHA^4) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(144*Pi^3*VALPHA^4) - 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(36*Pi^3*VALPHA^4) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VALPHA^4) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*Pi^3*VALPHA^4) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3*VALPHA^4) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VALPHA^4) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VALPHA^4) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VALPHA^4) + 
 (11*MW*MW2^2*SW2*Log[mu2/MW2])/(72*Pi^3*VALPHA^4) + 
 (5*MW*MW2^2*SW2*Log[mu2/MZ2])/(27*Pi^3*VALPHA^4)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam41_aEW_SWeff_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/36*(CW2*MT2*MW*MW2)/(Pi^3*VMU^4) + (1363*MW*MW2^2)/(3456*Pi^3*VMU^4) - 
 (CW2*MW*MW2^2)/(432*Pi^3*VMU^4) + (CW2*MT2*MW*MW2^2)/(72*MZ2*Pi^3*VMU^4) - 
 (151*MW*MW2^3)/(1728*MZ2*Pi^3*VMU^4) - (463*MW*MW2*MZ2)/(2304*Pi^3*VMU^4) + 
 (13*CW2*MW*MW2*MZ2)/(432*Pi^3*VMU^4) + (17*MW*MZ2^2)/(768*Pi^3*VMU^4) + 
 (CW2*MW*MZ2^2)/(288*Pi^3*VMU^4) - (7*CW2*MT2*MW*MW2)/(432*Pi^3*SW2*VMU^4) + 
 (1801*CW2*MW*MW2^2)/(3456*Pi^3*SW2*VMU^4) - 
 (19*CW2^2*MW*MW2^2)/(1152*Pi^3*SW2*VMU^4) - 
 (25*CW2*MT2*MW*MW2^3)/(432*MZ2^2*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^4)/(12*MZ2^2*Pi^3*SW2*VMU^4) + 
 (2*CW2*MT2*MW*MW2^2)/(27*MZ2*Pi^3*SW2*VMU^4) - 
 (19*CW2*MW*MW2^3)/(72*MZ2*Pi^3*SW2*VMU^4) - 
 (1301*CW2*MW*MW2*MZ2)/(3456*Pi^3*SW2*VMU^4) - 
 (13*CW2^2*MW*MW2*MZ2)/(432*Pi^3*SW2*VMU^4) + 
 (11*CW2*MW*MZ2^2)/(128*Pi^3*SW2*VMU^4) - 
 (CW2^2*MW*MZ2^2)/(288*Pi^3*SW2*VMU^4) - (MT2*MW*MW2*SW2)/(72*Pi^3*VMU^4) - 
 (CW2*MT2*MW*MW2*SW2)/(432*Pi^3*VMU^4) + (7871*MW*MW2^2*SW2)/
  (10368*Pi^3*VMU^4) - (29*CW2*MW*MW2*MZ2*SW2)/(288*Pi^3*VMU^4) - 
 (MW*MW2^2*SW2)/(36*Pi*VMU^4) - (MH2*MW*A0i[aa0, MH2])/(1152*Pi^3*VMU^4) + 
 (MW*MW2*A0i[aa0, MH2])/(144*Pi^3*VMU^4) - (MH2*MW*MW2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)*Pi^3*VMU^4) + (MW*MW2^2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)*Pi^3*VMU^4) - (MH2*MW*MW2*A0i[aa0, MH2])/
  (384*MZ2*Pi^3*VMU^4) + (MH2^2*MW*MW2*A0i[aa0, MH2])/
  (576*(MH2 - MW2)*MZ2*Pi^3*VMU^4) - (MH2*MW*MW2^2*A0i[aa0, MH2])/
  (576*(MH2 - MW2)*MZ2*Pi^3*VMU^4) + (MT2*MW*A0i[aa0, MT2])/
  (192*Pi^3*VMU^4) + (CW2*MW*MW2*A0i[aa0, MT2])/(36*Pi^3*VMU^4) - 
 (CW2*MW*MW2^2*A0i[aa0, MT2])/(72*MZ2*Pi^3*VMU^4) - 
 (CW2*MW*MW2*A0i[aa0, MT2])/(48*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^3*A0i[aa0, MT2])/(48*MZ2^2*Pi^3*SW2*VMU^4) + 
 (MW*MW2*SW2*A0i[aa0, MT2])/(72*Pi^3*VMU^4) + 
 (17*CW2*MW*MW2*SW2*A0i[aa0, MT2])/(432*Pi^3*VMU^4) + 
 (MW*MW2^2*SW2*A0i[aa0, MT2])/(27*MT2*Pi^3*VMU^4) + 
 (MH2*MW*A0i[aa0, MW2])/(1152*Pi^3*VMU^4) - (MW*MW2*A0i[aa0, MW2])/
  (6*Pi^3*VMU^4) - (13*MH2*MW*MW2*A0i[aa0, MW2])/
  (192*(-MH2 + MW2)*Pi^3*VMU^4) + (13*MW*MW2^2*A0i[aa0, MW2])/
  (192*(-MH2 + MW2)*Pi^3*VMU^4) + (MW*MW2^3*A0i[aa0, MW2])/
  (16*MZ2^2*Pi^3*VMU^4) + (MH2*MW*MW2^3*A0i[aa0, MW2])/
  (24*(-MH2 + MW2)*MZ2^2*Pi^3*VMU^4) - (MW*MW2^4*A0i[aa0, MW2])/
  (24*(-MH2 + MW2)*MZ2^2*Pi^3*VMU^4) + (7*MW*MW2^2*A0i[aa0, MW2])/
  (36*MZ2*Pi^3*VMU^4) + (5*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (72*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - (5*MW*MW2^3*A0i[aa0, MW2])/
  (72*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) + (67*MW*MZ2*A0i[aa0, MW2])/
  (1152*Pi^3*VMU^4) + (17*MH2*MW*MZ2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*VMU^4) + (CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*Pi^3*VMU^4) - (17*MW*MW2*MZ2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*VMU^4) - (CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*Pi^3*VMU^4) - (MW*MZ2^2*A0i[aa0, MW2])/
  (48*MW2*Pi^3*VMU^4) - (CW2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*VMU^4) + (CW2*MH2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + (CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^4) - (CW2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^4) - (MH2*MW*MW2*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (37*CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (31*CW2^2*MH2*MW*MW2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (3*MW*MW2^2*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - (37*CW2*MW*MW2^2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - (31*CW2^2*MW*MW2^2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (CW2*MH2*MW*MW2^3*A0i[aa0, MW2])/
  (24*(-MH2 + MW2)*MZ2^2*Pi^3*SW2*VMU^4) - (CW2*MW*MW2^4*A0i[aa0, MW2])/
  (24*(-MH2 + MW2)*MZ2^2*Pi^3*SW2*VMU^4) + (MH2*MW*MW2^2*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*MZ2*Pi^3*SW2*VMU^4) - (7*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (72*(-MH2 + MW2)*MZ2*Pi^3*SW2*VMU^4) - (MW*MW2^3*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*MZ2*Pi^3*SW2*VMU^4) + (7*CW2*MW*MW2^3*A0i[aa0, MW2])/
  (72*(-MH2 + MW2)*MZ2*Pi^3*SW2*VMU^4) - (CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^4) + (3*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^4) - (17*CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - (CW2^2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (17*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (CW2^2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (CW2^2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*MW2*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (53*MH2*MW*MW2*SW2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*VMU^4) - (53*MW*MW2^2*SW2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*VMU^4) - (13*MW*MW2*A0i[aa0, MZ2])/
  (288*Pi^3*VMU^4) - (CW2*MW*MW2*A0i[aa0, MZ2])/(24*Pi^3*VMU^4) + 
 (7*MW*MW2^3*A0i[aa0, MZ2])/(96*MZ2^2*Pi^3*VMU^4) + 
 (MH2*MW*MW2*A0i[aa0, MZ2])/(1152*MZ2*Pi^3*VMU^4) + 
 (31*MW*MW2^2*A0i[aa0, MZ2])/(576*MZ2*Pi^3*VMU^4) + 
 (5*CW2*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VMU^4) + 
 (7*MW*MZ2*A0i[aa0, MZ2])/(384*Pi^3*VMU^4) + (CW2*MW*MZ2*A0i[aa0, MZ2])/
  (72*Pi^3*VMU^4) + (CW2*MW*MZ2^2*A0i[aa0, MZ2])/(576*MW2*Pi^3*VMU^4) + 
 (MW*MW2*A0i[aa0, MZ2])/(64*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2*A0i[aa0, MZ2])/(288*Pi^3*SW2*VMU^4) + 
 (CW2^2*MW*MW2*A0i[aa0, MZ2])/(24*Pi^3*SW2*VMU^4) - 
 (7*CW2*MW*MW2^3*A0i[aa0, MZ2])/(288*MZ2^2*Pi^3*SW2*VMU^4) - 
 (MW*MW2^2*A0i[aa0, MZ2])/(32*MZ2*Pi^3*SW2*VMU^4) + 
 (7*CW2*MW*MW2^2*A0i[aa0, MZ2])/(288*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MZ2*A0i[aa0, MZ2])/(72*Pi^3*SW2*VMU^4) - 
 (CW2^2*MW*MZ2*A0i[aa0, MZ2])/(72*Pi^3*SW2*VMU^4) - 
 (CW2^2*MW*MZ2^2*A0i[aa0, MZ2])/(576*MW2*Pi^3*SW2*VMU^4) - 
 (91*CW2*MW*MW2*SW2*A0i[aa0, MZ2])/(864*Pi^3*VMU^4) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^4) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(32*Pi^3*VMU^4) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(8*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(8*MZ2*Pi^3*VMU^4) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(1152*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VMU^4) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(24*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VMU^4) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(1152*Pi^3*VMU^4) - 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*VMU^4) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) - 
 (11*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*VMU^4) + 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) + 
 (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) + 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(72*MZ2*Pi^3*VMU^4) + 
 (11*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(144*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*VMU^4) - 
 (11*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*SW2*VMU^4) + 
 (CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(96*MZ2^2*Pi^3*SW2*VMU^4) + 
 (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(36*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(96*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*SW2*VMU^4) - 
 (7*CW2*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^4) - 
 (17*CW2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^4) - 
 (11*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*VMU^4) - 
 (MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(48*MZ2^2*Pi^3*VMU^4) - 
 (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(288*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(1152*Pi^3*VMU^4) - 
 (19*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2^2*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(36*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*SW2*VMU^4) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(48*Pi^3*VMU^4) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(576*Pi^3*VMU^4) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(144*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(48*Pi^3*VMU^4) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^4) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(144*Pi^3*VMU^4) - 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^4) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3*VMU^4) - 
 (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^4) + 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(48*MZ2^2*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(48*MZ2*Pi^3*VMU^4) - 
 (CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2^2*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2*Pi^3*SW2*VMU^4) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^4) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*MZ2*Pi^3*VMU^4) - 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) + 
 (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (5*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VMU^4) + 
 (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*Pi^3*VMU^4) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*Pi^3*VMU^4) - 
 (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) + 
 (MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^4) + 
 (11*MW*MW2^2*SW2*Log[mu2/MW2])/(72*Pi^3*VMU^4) + 
 (5*MW*MW2^2*SW2*Log[mu2/MZ2])/(27*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam41_aEW_SWeff_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/36*(CW2*MT2*MW*MW2)/(Pi^3*VMU^4) + (1363*MW*MW2^2)/(3456*Pi^3*VMU^4) - 
 (CW2*MW*MW2^2)/(432*Pi^3*VMU^4) + (CW2*MT2*MW*MW2^2)/(72*MZ2*Pi^3*VMU^4) - 
 (151*MW*MW2^3)/(1728*MZ2*Pi^3*VMU^4) - (463*MW*MW2*MZ2)/(2304*Pi^3*VMU^4) + 
 (13*CW2*MW*MW2*MZ2)/(432*Pi^3*VMU^4) + (17*MW*MZ2^2)/(768*Pi^3*VMU^4) + 
 (CW2*MW*MZ2^2)/(288*Pi^3*VMU^4) - (7*CW2*MT2*MW*MW2)/(432*Pi^3*SW2*VMU^4) + 
 (1801*CW2*MW*MW2^2)/(3456*Pi^3*SW2*VMU^4) - 
 (19*CW2^2*MW*MW2^2)/(1152*Pi^3*SW2*VMU^4) - 
 (25*CW2*MT2*MW*MW2^3)/(432*MZ2^2*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^4)/(12*MZ2^2*Pi^3*SW2*VMU^4) + 
 (2*CW2*MT2*MW*MW2^2)/(27*MZ2*Pi^3*SW2*VMU^4) - 
 (19*CW2*MW*MW2^3)/(72*MZ2*Pi^3*SW2*VMU^4) - 
 (1301*CW2*MW*MW2*MZ2)/(3456*Pi^3*SW2*VMU^4) - 
 (13*CW2^2*MW*MW2*MZ2)/(432*Pi^3*SW2*VMU^4) + 
 (11*CW2*MW*MZ2^2)/(128*Pi^3*SW2*VMU^4) - 
 (CW2^2*MW*MZ2^2)/(288*Pi^3*SW2*VMU^4) - (MT2*MW*MW2*SW2)/(72*Pi^3*VMU^4) - 
 (CW2*MT2*MW*MW2*SW2)/(432*Pi^3*VMU^4) + (7871*MW*MW2^2*SW2)/
  (10368*Pi^3*VMU^4) - (29*CW2*MW*MW2*MZ2*SW2)/(288*Pi^3*VMU^4) - 
 (MW*MW2^2*SW2)/(36*Pi*VMU^4) - (MH2*MW*A0i[aa0, MH2])/(1152*Pi^3*VMU^4) + 
 (MW*MW2*A0i[aa0, MH2])/(144*Pi^3*VMU^4) - (MH2*MW*MW2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)*Pi^3*VMU^4) + (MW*MW2^2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)*Pi^3*VMU^4) - (MH2*MW*MW2*A0i[aa0, MH2])/
  (384*MZ2*Pi^3*VMU^4) + (MH2^2*MW*MW2*A0i[aa0, MH2])/
  (576*(MH2 - MW2)*MZ2*Pi^3*VMU^4) - (MH2*MW*MW2^2*A0i[aa0, MH2])/
  (576*(MH2 - MW2)*MZ2*Pi^3*VMU^4) + (MT2*MW*A0i[aa0, MT2])/
  (192*Pi^3*VMU^4) + (CW2*MW*MW2*A0i[aa0, MT2])/(36*Pi^3*VMU^4) - 
 (CW2*MW*MW2^2*A0i[aa0, MT2])/(72*MZ2*Pi^3*VMU^4) - 
 (CW2*MW*MW2*A0i[aa0, MT2])/(48*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^3*A0i[aa0, MT2])/(48*MZ2^2*Pi^3*SW2*VMU^4) + 
 (MW*MW2*SW2*A0i[aa0, MT2])/(72*Pi^3*VMU^4) + 
 (17*CW2*MW*MW2*SW2*A0i[aa0, MT2])/(432*Pi^3*VMU^4) + 
 (MW*MW2^2*SW2*A0i[aa0, MT2])/(27*MT2*Pi^3*VMU^4) + 
 (MH2*MW*A0i[aa0, MW2])/(1152*Pi^3*VMU^4) - (MW*MW2*A0i[aa0, MW2])/
  (6*Pi^3*VMU^4) - (13*MH2*MW*MW2*A0i[aa0, MW2])/
  (192*(-MH2 + MW2)*Pi^3*VMU^4) + (13*MW*MW2^2*A0i[aa0, MW2])/
  (192*(-MH2 + MW2)*Pi^3*VMU^4) + (MW*MW2^3*A0i[aa0, MW2])/
  (16*MZ2^2*Pi^3*VMU^4) + (MH2*MW*MW2^3*A0i[aa0, MW2])/
  (24*(-MH2 + MW2)*MZ2^2*Pi^3*VMU^4) - (MW*MW2^4*A0i[aa0, MW2])/
  (24*(-MH2 + MW2)*MZ2^2*Pi^3*VMU^4) + (7*MW*MW2^2*A0i[aa0, MW2])/
  (36*MZ2*Pi^3*VMU^4) + (5*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (72*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - (5*MW*MW2^3*A0i[aa0, MW2])/
  (72*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) + (67*MW*MZ2*A0i[aa0, MW2])/
  (1152*Pi^3*VMU^4) + (17*MH2*MW*MZ2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*VMU^4) + (CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*Pi^3*VMU^4) - (17*MW*MW2*MZ2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*VMU^4) - (CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*Pi^3*VMU^4) - (MW*MZ2^2*A0i[aa0, MW2])/
  (48*MW2*Pi^3*VMU^4) - (CW2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*VMU^4) + (CW2*MH2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + (CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^4) - (CW2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^4) - (MH2*MW*MW2*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (37*CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (31*CW2^2*MH2*MW*MW2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (3*MW*MW2^2*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - (37*CW2*MW*MW2^2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - (31*CW2^2*MW*MW2^2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (CW2*MH2*MW*MW2^3*A0i[aa0, MW2])/
  (24*(-MH2 + MW2)*MZ2^2*Pi^3*SW2*VMU^4) - (CW2*MW*MW2^4*A0i[aa0, MW2])/
  (24*(-MH2 + MW2)*MZ2^2*Pi^3*SW2*VMU^4) + (MH2*MW*MW2^2*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*MZ2*Pi^3*SW2*VMU^4) - (7*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (72*(-MH2 + MW2)*MZ2*Pi^3*SW2*VMU^4) - (MW*MW2^3*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*MZ2*Pi^3*SW2*VMU^4) + (7*CW2*MW*MW2^3*A0i[aa0, MW2])/
  (72*(-MH2 + MW2)*MZ2*Pi^3*SW2*VMU^4) - (CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^4) + (3*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^4) - (17*CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - (CW2^2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (17*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (CW2^2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (CW2^2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*MW2*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (53*MH2*MW*MW2*SW2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*VMU^4) - (53*MW*MW2^2*SW2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*VMU^4) - (13*MW*MW2*A0i[aa0, MZ2])/
  (288*Pi^3*VMU^4) - (CW2*MW*MW2*A0i[aa0, MZ2])/(24*Pi^3*VMU^4) + 
 (7*MW*MW2^3*A0i[aa0, MZ2])/(96*MZ2^2*Pi^3*VMU^4) + 
 (MH2*MW*MW2*A0i[aa0, MZ2])/(1152*MZ2*Pi^3*VMU^4) + 
 (31*MW*MW2^2*A0i[aa0, MZ2])/(576*MZ2*Pi^3*VMU^4) + 
 (5*CW2*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VMU^4) + 
 (7*MW*MZ2*A0i[aa0, MZ2])/(384*Pi^3*VMU^4) + (CW2*MW*MZ2*A0i[aa0, MZ2])/
  (72*Pi^3*VMU^4) + (CW2*MW*MZ2^2*A0i[aa0, MZ2])/(576*MW2*Pi^3*VMU^4) + 
 (MW*MW2*A0i[aa0, MZ2])/(64*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2*A0i[aa0, MZ2])/(288*Pi^3*SW2*VMU^4) + 
 (CW2^2*MW*MW2*A0i[aa0, MZ2])/(24*Pi^3*SW2*VMU^4) - 
 (7*CW2*MW*MW2^3*A0i[aa0, MZ2])/(288*MZ2^2*Pi^3*SW2*VMU^4) - 
 (MW*MW2^2*A0i[aa0, MZ2])/(32*MZ2*Pi^3*SW2*VMU^4) + 
 (7*CW2*MW*MW2^2*A0i[aa0, MZ2])/(288*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MZ2*A0i[aa0, MZ2])/(72*Pi^3*SW2*VMU^4) - 
 (CW2^2*MW*MZ2*A0i[aa0, MZ2])/(72*Pi^3*SW2*VMU^4) - 
 (CW2^2*MW*MZ2^2*A0i[aa0, MZ2])/(576*MW2*Pi^3*SW2*VMU^4) - 
 (91*CW2*MW*MW2*SW2*A0i[aa0, MZ2])/(864*Pi^3*VMU^4) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^4) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(32*Pi^3*VMU^4) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(8*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(8*MZ2*Pi^3*VMU^4) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(1152*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VMU^4) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(24*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VMU^4) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(1152*Pi^3*VMU^4) - 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*VMU^4) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) - 
 (11*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*VMU^4) + 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) + 
 (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) + 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(72*MZ2*Pi^3*VMU^4) + 
 (11*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(144*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*VMU^4) - 
 (11*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*SW2*VMU^4) + 
 (CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(96*MZ2^2*Pi^3*SW2*VMU^4) + 
 (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(36*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(96*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*SW2*VMU^4) - 
 (7*CW2*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^4) - 
 (17*CW2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^4) - 
 (11*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*VMU^4) - 
 (MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(48*MZ2^2*Pi^3*VMU^4) - 
 (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(288*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(1152*Pi^3*VMU^4) - 
 (19*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2^2*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(36*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*SW2*VMU^4) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(48*Pi^3*VMU^4) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(576*Pi^3*VMU^4) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(144*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(48*Pi^3*VMU^4) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^4) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(144*Pi^3*VMU^4) - 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^4) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3*VMU^4) - 
 (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^4) + 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(48*MZ2^2*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(48*MZ2*Pi^3*VMU^4) - 
 (CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2^2*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2*Pi^3*SW2*VMU^4) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^4) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*MZ2*Pi^3*VMU^4) - 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) + 
 (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (5*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VMU^4) + 
 (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*Pi^3*VMU^4) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*Pi^3*VMU^4) - 
 (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) + 
 (MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^4) + 
 (11*MW*MW2^2*SW2*Log[mu2/MW2])/(72*Pi^3*VMU^4) + 
 (5*MW*MW2^2*SW2*Log[mu2/MZ2])/(27*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam41_aEW_SWeff_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/36*(CW2*MT2*MW*MW2)/(Pi^3*VMU^4) + (1363*MW*MW2^2)/(3456*Pi^3*VMU^4) - 
 (CW2*MW*MW2^2)/(432*Pi^3*VMU^4) + (CW2*MT2*MW*MW2^2)/(72*MZ2*Pi^3*VMU^4) - 
 (151*MW*MW2^3)/(1728*MZ2*Pi^3*VMU^4) - (463*MW*MW2*MZ2)/(2304*Pi^3*VMU^4) + 
 (13*CW2*MW*MW2*MZ2)/(432*Pi^3*VMU^4) + (17*MW*MZ2^2)/(768*Pi^3*VMU^4) + 
 (CW2*MW*MZ2^2)/(288*Pi^3*VMU^4) - (7*CW2*MT2*MW*MW2)/(432*Pi^3*SW2*VMU^4) + 
 (1801*CW2*MW*MW2^2)/(3456*Pi^3*SW2*VMU^4) - 
 (19*CW2^2*MW*MW2^2)/(1152*Pi^3*SW2*VMU^4) - 
 (25*CW2*MT2*MW*MW2^3)/(432*MZ2^2*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^4)/(12*MZ2^2*Pi^3*SW2*VMU^4) + 
 (2*CW2*MT2*MW*MW2^2)/(27*MZ2*Pi^3*SW2*VMU^4) - 
 (19*CW2*MW*MW2^3)/(72*MZ2*Pi^3*SW2*VMU^4) - 
 (1301*CW2*MW*MW2*MZ2)/(3456*Pi^3*SW2*VMU^4) - 
 (13*CW2^2*MW*MW2*MZ2)/(432*Pi^3*SW2*VMU^4) + 
 (11*CW2*MW*MZ2^2)/(128*Pi^3*SW2*VMU^4) - 
 (CW2^2*MW*MZ2^2)/(288*Pi^3*SW2*VMU^4) - (MT2*MW*MW2*SW2)/(72*Pi^3*VMU^4) - 
 (CW2*MT2*MW*MW2*SW2)/(432*Pi^3*VMU^4) + (7871*MW*MW2^2*SW2)/
  (10368*Pi^3*VMU^4) - (29*CW2*MW*MW2*MZ2*SW2)/(288*Pi^3*VMU^4) - 
 (MW*MW2^2*SW2)/(36*Pi*VMU^4) - (MH2*MW*A0i[aa0, MH2])/(1152*Pi^3*VMU^4) + 
 (MW*MW2*A0i[aa0, MH2])/(144*Pi^3*VMU^4) - (MH2*MW*MW2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)*Pi^3*VMU^4) + (MW*MW2^2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)*Pi^3*VMU^4) - (MH2*MW*MW2*A0i[aa0, MH2])/
  (384*MZ2*Pi^3*VMU^4) + (MH2^2*MW*MW2*A0i[aa0, MH2])/
  (576*(MH2 - MW2)*MZ2*Pi^3*VMU^4) - (MH2*MW*MW2^2*A0i[aa0, MH2])/
  (576*(MH2 - MW2)*MZ2*Pi^3*VMU^4) + (MT2*MW*A0i[aa0, MT2])/
  (192*Pi^3*VMU^4) + (CW2*MW*MW2*A0i[aa0, MT2])/(36*Pi^3*VMU^4) - 
 (CW2*MW*MW2^2*A0i[aa0, MT2])/(72*MZ2*Pi^3*VMU^4) - 
 (CW2*MW*MW2*A0i[aa0, MT2])/(48*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^3*A0i[aa0, MT2])/(48*MZ2^2*Pi^3*SW2*VMU^4) + 
 (MW*MW2*SW2*A0i[aa0, MT2])/(72*Pi^3*VMU^4) + 
 (17*CW2*MW*MW2*SW2*A0i[aa0, MT2])/(432*Pi^3*VMU^4) + 
 (MW*MW2^2*SW2*A0i[aa0, MT2])/(27*MT2*Pi^3*VMU^4) + 
 (MH2*MW*A0i[aa0, MW2])/(1152*Pi^3*VMU^4) - (MW*MW2*A0i[aa0, MW2])/
  (6*Pi^3*VMU^4) - (13*MH2*MW*MW2*A0i[aa0, MW2])/
  (192*(-MH2 + MW2)*Pi^3*VMU^4) + (13*MW*MW2^2*A0i[aa0, MW2])/
  (192*(-MH2 + MW2)*Pi^3*VMU^4) + (MW*MW2^3*A0i[aa0, MW2])/
  (16*MZ2^2*Pi^3*VMU^4) + (MH2*MW*MW2^3*A0i[aa0, MW2])/
  (24*(-MH2 + MW2)*MZ2^2*Pi^3*VMU^4) - (MW*MW2^4*A0i[aa0, MW2])/
  (24*(-MH2 + MW2)*MZ2^2*Pi^3*VMU^4) + (7*MW*MW2^2*A0i[aa0, MW2])/
  (36*MZ2*Pi^3*VMU^4) + (5*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (72*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - (5*MW*MW2^3*A0i[aa0, MW2])/
  (72*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) + (67*MW*MZ2*A0i[aa0, MW2])/
  (1152*Pi^3*VMU^4) + (17*MH2*MW*MZ2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*VMU^4) + (CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*Pi^3*VMU^4) - (17*MW*MW2*MZ2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*VMU^4) - (CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*Pi^3*VMU^4) - (MW*MZ2^2*A0i[aa0, MW2])/
  (48*MW2*Pi^3*VMU^4) - (CW2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*VMU^4) + (CW2*MH2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + (CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^4) - (CW2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^4) - (MH2*MW*MW2*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (37*CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (31*CW2^2*MH2*MW*MW2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (3*MW*MW2^2*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - (37*CW2*MW*MW2^2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - (31*CW2^2*MW*MW2^2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (CW2*MH2*MW*MW2^3*A0i[aa0, MW2])/
  (24*(-MH2 + MW2)*MZ2^2*Pi^3*SW2*VMU^4) - (CW2*MW*MW2^4*A0i[aa0, MW2])/
  (24*(-MH2 + MW2)*MZ2^2*Pi^3*SW2*VMU^4) + (MH2*MW*MW2^2*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*MZ2*Pi^3*SW2*VMU^4) - (7*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (72*(-MH2 + MW2)*MZ2*Pi^3*SW2*VMU^4) - (MW*MW2^3*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*MZ2*Pi^3*SW2*VMU^4) + (7*CW2*MW*MW2^3*A0i[aa0, MW2])/
  (72*(-MH2 + MW2)*MZ2*Pi^3*SW2*VMU^4) - (CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^4) + (3*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^4) - (17*CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - (CW2^2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (17*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (CW2^2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (CW2^2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*MW2*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + (53*MH2*MW*MW2*SW2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*VMU^4) - (53*MW*MW2^2*SW2*A0i[aa0, MW2])/
  (576*(-MH2 + MW2)*Pi^3*VMU^4) - (13*MW*MW2*A0i[aa0, MZ2])/
  (288*Pi^3*VMU^4) - (CW2*MW*MW2*A0i[aa0, MZ2])/(24*Pi^3*VMU^4) + 
 (7*MW*MW2^3*A0i[aa0, MZ2])/(96*MZ2^2*Pi^3*VMU^4) + 
 (MH2*MW*MW2*A0i[aa0, MZ2])/(1152*MZ2*Pi^3*VMU^4) + 
 (31*MW*MW2^2*A0i[aa0, MZ2])/(576*MZ2*Pi^3*VMU^4) + 
 (5*CW2*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VMU^4) + 
 (7*MW*MZ2*A0i[aa0, MZ2])/(384*Pi^3*VMU^4) + (CW2*MW*MZ2*A0i[aa0, MZ2])/
  (72*Pi^3*VMU^4) + (CW2*MW*MZ2^2*A0i[aa0, MZ2])/(576*MW2*Pi^3*VMU^4) + 
 (MW*MW2*A0i[aa0, MZ2])/(64*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2*A0i[aa0, MZ2])/(288*Pi^3*SW2*VMU^4) + 
 (CW2^2*MW*MW2*A0i[aa0, MZ2])/(24*Pi^3*SW2*VMU^4) - 
 (7*CW2*MW*MW2^3*A0i[aa0, MZ2])/(288*MZ2^2*Pi^3*SW2*VMU^4) - 
 (MW*MW2^2*A0i[aa0, MZ2])/(32*MZ2*Pi^3*SW2*VMU^4) + 
 (7*CW2*MW*MW2^2*A0i[aa0, MZ2])/(288*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MZ2*A0i[aa0, MZ2])/(72*Pi^3*SW2*VMU^4) - 
 (CW2^2*MW*MZ2*A0i[aa0, MZ2])/(72*Pi^3*SW2*VMU^4) - 
 (CW2^2*MW*MZ2^2*A0i[aa0, MZ2])/(576*MW2*Pi^3*SW2*VMU^4) - 
 (91*CW2*MW*MW2*SW2*A0i[aa0, MZ2])/(864*Pi^3*VMU^4) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^4) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(32*Pi^3*VMU^4) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(8*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(8*MZ2*Pi^3*VMU^4) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(1152*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^4) - 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VMU^4) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(24*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VMU^4) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(1152*Pi^3*VMU^4) - 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*VMU^4) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) - 
 (11*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*VMU^4) + 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) + 
 (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) + 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(72*MZ2*Pi^3*VMU^4) + 
 (11*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(144*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*VMU^4) - 
 (11*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*SW2*VMU^4) + 
 (CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(96*MZ2^2*Pi^3*SW2*VMU^4) + 
 (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(36*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(96*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*SW2*VMU^4) - 
 (7*CW2*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^4) - 
 (17*CW2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^4) - 
 (11*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*VMU^4) - 
 (MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(48*MZ2^2*Pi^3*VMU^4) - 
 (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(288*MZ2*Pi^3*VMU^4) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(1152*Pi^3*VMU^4) - 
 (19*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2^2*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(36*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*SW2*VMU^4) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(48*Pi^3*VMU^4) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(576*Pi^3*VMU^4) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(144*Pi^3*VMU^4) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(48*Pi^3*VMU^4) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^4) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(144*Pi^3*VMU^4) - 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^4) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3*VMU^4) - 
 (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^4) + 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(48*MZ2^2*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(48*MZ2*Pi^3*VMU^4) - 
 (CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2^2*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2*Pi^3*SW2*VMU^4) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^4) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^4) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) + 
 (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*MZ2*Pi^3*VMU^4) - 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) + 
 (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*SW2*VMU^4) - 
 (CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*SW2*VMU^4) + 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (5*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VMU^4) + 
 (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*Pi^3*VMU^4) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*Pi^3*VMU^4) - 
 (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) + 
 (MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^4) + 
 (11*MW*MW2^2*SW2*Log[mu2/MW2])/(72*Pi^3*VMU^4) + 
 (5*MW*MW2^2*SW2*Log[mu2/MZ2])/(27*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam60_GF_MW_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/6*(MW2*((MW*VMU*CHl3[1, 1])/Sqrt[2] - Sqrt[2]*MW*VMU*CHl3[1, 1] + 
    (MW*VMU*CHl3[2, 2])/Sqrt[2] - (MW*VMU*Cll[1, 2, 2, 1])/Sqrt[2]))/
  (Sqrt[2]*Pi*VMU)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam60_GF_MW_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/6*(MW2*((MW*VMU*CHl3[1, 1])/Sqrt[2] + (MW*VMU*CHl3[2, 2])/Sqrt[2] - 
    Sqrt[2]*MW*VMU*CHl3[2, 2] - (MW*VMU*Cll[1, 2, 2, 1])/Sqrt[2]))/
  (Sqrt[2]*Pi*VMU)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam60_GF_MW_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/6*(MW2*((MW*VMU*CHl3[1, 1])/Sqrt[2] + (MW*VMU*CHl3[2, 2])/Sqrt[2] - 
    Sqrt[2]*MW*VMU*CHl3[3, 3] - (MW*VMU*Cll[1, 2, 2, 1])/Sqrt[2]))/
  (Sqrt[2]*Pi*VMU)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam60_GF_SWeff_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/16*(CHD*MW*MW2)/Pi - (CHWB*MW*MW2*SW)/(8*CW*Pi) - 
 (MW*MW2*CHe[Leff, Leff])/(8*Pi) + (MW*MZ2*CHe[Leff, Leff])/(16*Pi) - 
 (MW*MZ2*SW2*CHl1[Leff, Leff])/(8*Pi) + (MW*MW2*CHl3[1, 1])/(12*Pi) - 
 (MW*MW2*CHl3[2, 2])/(12*Pi) - (MW*MZ2*SW2*CHl3[Leff, Leff])/(8*Pi) + 
 (MW*MW2*Cll[1, 2, 2, 1])/(12*Pi)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam60_GF_SWeff_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/16*(CHD*MW*MW2)/Pi - (CHWB*MW*MW2*SW)/(8*CW*Pi) - 
 (MW*MW2*CHe[Leff, Leff])/(8*Pi) + (MW*MZ2*CHe[Leff, Leff])/(16*Pi) - 
 (MW*MZ2*SW2*CHl1[Leff, Leff])/(8*Pi) - (MW*MW2*CHl3[1, 1])/(12*Pi) + 
 (MW*MW2*CHl3[2, 2])/(12*Pi) - (MW*MZ2*SW2*CHl3[Leff, Leff])/(8*Pi) + 
 (MW*MW2*Cll[1, 2, 2, 1])/(12*Pi)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam60_GF_SWeff_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/16*(CHD*MW*MW2)/Pi - (CHWB*MW*MW2*SW)/(8*CW*Pi) - 
 (MW*MW2*CHe[Leff, Leff])/(8*Pi) + (MW*MZ2*CHe[Leff, Leff])/(16*Pi) - 
 (MW*MZ2*SW2*CHl1[Leff, Leff])/(8*Pi) - (MW*MW2*CHl3[1, 1])/(12*Pi) - 
 (MW*MW2*CHl3[2, 2])/(12*Pi) + (MW*MW2*CHl3[3, 3])/(6*Pi) - 
 (MW*MZ2*SW2*CHl3[Leff, Leff])/(8*Pi) + (MW*MW2*Cll[1, 2, 2, 1])/(12*Pi)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam60_GF_aEW_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHD*CW2*MW*MW2)/(8*(2 - 4*CW2)*Pi) + (CHWB*CW*MW*MW2*SW)/
  (2*(2 - 4*CW2)*Pi) + (MW*MW2*CHl3[1, 1])/(12*Pi) + 
 (MW*MW2*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi) - (MW*MW2*CHl3[2, 2])/(12*Pi) + 
 (MW*MW2*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi) + 
 (MW*MW2*Cll[1, 2, 2, 1])/(12*Pi) - (MW*MW2*SW2*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*Pi)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam60_GF_aEW_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHD*CW2*MW*MW2)/(8*(2 - 4*CW2)*Pi) + (CHWB*CW*MW*MW2*SW)/
  (2*(2 - 4*CW2)*Pi) - (MW*MW2*CHl3[1, 1])/(12*Pi) + 
 (MW*MW2*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi) + (MW*MW2*CHl3[2, 2])/(12*Pi) + 
 (MW*MW2*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi) + 
 (MW*MW2*Cll[1, 2, 2, 1])/(12*Pi) - (MW*MW2*SW2*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*Pi)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam60_GF_aEW_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHD*CW2*MW*MW2)/(8*(2 - 4*CW2)*Pi) + (CHWB*CW*MW*MW2*SW)/
  (2*(2 - 4*CW2)*Pi) - (MW*MW2*CHl3[1, 1])/(12*Pi) + 
 (MW*MW2*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi) - (MW*MW2*CHl3[2, 2])/(12*Pi) + 
 (MW*MW2*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi) + (MW*MW2*CHl3[3, 3])/(6*Pi) + 
 (MW*MW2*Cll[1, 2, 2, 1])/(12*Pi) - (MW*MW2*SW2*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*Pi)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam60_aEW_MW_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHWB*CW*MW*MW2)/(6*Pi*SW) + (CHD*CW2*MW*MW2)/(24*Pi*SW2) + 
 (MW*MW2*CHl3[1, 1])/(6*Pi)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam60_aEW_MW_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHWB*CW*MW*MW2)/(6*Pi*SW) + (CHD*CW2*MW*MW2)/(24*Pi*SW2) + 
 (MW*MW2*CHl3[2, 2])/(6*Pi)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam60_aEW_MW_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHWB*CW*MW*MW2)/(6*Pi*SW) + (CHD*CW2*MW*MW2)/(24*Pi*SW2) + 
 (MW*MW2*CHl3[3, 3])/(6*Pi)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam60_aEW_SWeff_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/48*(CHD*MW*MW2)/Pi + (CHWB*MW*MW2)/(12*CW*Pi*SW) - 
 (CHWB*MW*MW2*SW)/(8*CW*Pi) - (MW*MW2*CHe[Leff, Leff])/(24*Pi) + 
 (MW*MZ2*CHe[Leff, Leff])/(48*Pi) - (CW2*MW*MW2*CHe[Leff, Leff])/
  (12*Pi*SW2) + (CW2*MW*MZ2*CHe[Leff, Leff])/(24*Pi*SW2) - 
 (CW2*MW*MZ2*CHl1[Leff, Leff])/(12*Pi) - (MW*MZ2*SW2*CHl1[Leff, Leff])/
  (24*Pi) + (MW*MW2*CHl3[1, 1])/(6*Pi) - (CW2*MW*MZ2*CHl3[Leff, Leff])/
  (12*Pi) - (MW*MZ2*SW2*CHl3[Leff, Leff])/(24*Pi)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam60_aEW_SWeff_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/48*(CHD*MW*MW2)/Pi + (CHWB*MW*MW2)/(12*CW*Pi*SW) - 
 (CHWB*MW*MW2*SW)/(8*CW*Pi) - (MW*MW2*CHe[Leff, Leff])/(24*Pi) + 
 (MW*MZ2*CHe[Leff, Leff])/(48*Pi) - (CW2*MW*MW2*CHe[Leff, Leff])/
  (12*Pi*SW2) + (CW2*MW*MZ2*CHe[Leff, Leff])/(24*Pi*SW2) - 
 (CW2*MW*MZ2*CHl1[Leff, Leff])/(12*Pi) - (MW*MZ2*SW2*CHl1[Leff, Leff])/
  (24*Pi) + (MW*MW2*CHl3[2, 2])/(6*Pi) - (CW2*MW*MZ2*CHl3[Leff, Leff])/
  (12*Pi) - (MW*MZ2*SW2*CHl3[Leff, Leff])/(24*Pi)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam60_aEW_SWeff_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/48*(CHD*MW*MW2)/Pi + (CHWB*MW*MW2)/(12*CW*Pi*SW) - 
 (CHWB*MW*MW2*SW)/(8*CW*Pi) - (MW*MW2*CHe[Leff, Leff])/(24*Pi) + 
 (MW*MZ2*CHe[Leff, Leff])/(48*Pi) - (CW2*MW*MW2*CHe[Leff, Leff])/
  (12*Pi*SW2) + (CW2*MW*MZ2*CHe[Leff, Leff])/(24*Pi*SW2) - 
 (CW2*MW*MZ2*CHl1[Leff, Leff])/(12*Pi) - (MW*MZ2*SW2*CHl1[Leff, Leff])/
  (24*Pi) + (MW*MW2*CHl3[3, 3])/(6*Pi) - (CW2*MW*MZ2*CHl3[Leff, Leff])/
  (12*Pi) - (MW*MZ2*SW2*CHl3[Leff, Leff])/(24*Pi)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam61_GF_MW_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CWw*MW2^3*(5*MW2 - 4*MZ2))/(48*MZ2*Pi^3*VMU^3) + 
 (MW*MW2*(4*CHbox*(MH2 + MW2) + CHD*(-MH2 + 8*MW2 + MZ2)))/(768*Pi^3*VMU^2) + 
 (MW*(-24*CHbox*MW2*(MH2 + MW2)*MZ2 + CHD*(62*MW2^3 - 48*MW2^2*MZ2 + 
      36*MZ2^3 + 3*MW2*MZ2*(2*MH2 + 19*MZ2))))/(3456*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ2*SW)/(16*MZ*Pi^3*VMU^2) + 
 (CHWB*MW2*(58*MW2^2 + 3*MW2*MZ2 + 36*MZ2^2)*SW)/(864*MZ*Pi^3*VMU^2) - 
 ((4*CHbox - CHD)*MW*(MH2 - 2*MW2)*A0i[aa0, MH2])/(576*Pi^3*VMU^2) + 
 (CHW*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*VMU^2) - 
 ((4*CHbox - CHD)*MW*MW2^2*A0i[aa0, MH2])/(128*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CWw*MW2^2*(-2*MW2 + MZ2)*A0i[aa0, MW2])/(8*MZ2*Pi^3*VMU^3) + 
 (MW*(2*CHbox*(2*MH2 - 3*MW2)*MW2*MZ2 + 
    CHD*(26*MW2^3 + 14*MW2^2*MZ2 + 6*MZ2^3 + MW2*MZ2*(-MH2 + 10*MZ2)))*
   A0i[aa0, MW2])/(576*MW2*MZ2*Pi^3*VMU^2) + 
 ((-6*CHW*MW*MW2*MZ + CHWB*(19*MW2^2 + 16*MW2*MZ2 + 6*MZ2^2)*SW)*
   A0i[aa0, MW2])/(144*MZ*Pi^3*VMU^2) + 
 (CW2*MW*(CHD*MH2*(MW2 - 2*MZ2) + CHD*MW2*MZ2 + 4*CHbox*MW2*(-MW2 + MZ2))*
   A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CWw*MW2^2*(-2*MW2 + MZ2)*A0i[aa0, MZ2])/(8*MZ2*Pi^3*VMU^3) + 
 (CHD*MW*(36*MW2^3 + 56*MW2^2*MZ2 - 33*MW2*MZ2^2 - 14*MZ2^3)*A0i[aa0, MZ2])/
  (1152*MZ2^2*Pi^3*VMU^2) + (CHWB*CW2*(18*MW2^2 + 14*MW2*MZ2 - 13*MZ2^2)*SW*
   A0i[aa0, MZ2])/(144*MZ*Pi^3*VMU^2) - 
 (CHD*MW*MW2*(4*MW2^2 - 6*MW2*MZ2 + MZ2^2)*A0i[aa0, MZ2])/
  (128*MZ2^2*Pi^3*SW2*VMU^2) + (CHD*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/
  (24*MZ2*Pi^3*VMU^2) + (CHWB*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/
  (6*MZ*Pi^3*VMU^2) + (CHW*MW*MW2*(-MH2 + MW2)*B0i[bb0, MW2, MH2, MW2])/
  (24*Pi^3*VMU^2) - ((-4*CHbox + CHD)*MW*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*
   B0i[bb0, MW2, MH2, MW2])/(576*Pi^3*VMU^2) + 
 (CWw*MW2^2*(3*MW2 - MZ2)*B0i[bb0, MW2, MW2, MZ2])/(8*Pi^3*VMU^3) + 
 (CHD*MW*(-24*MW2^3 - 54*MW2^2*MZ2 + 11*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2])/(576*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2*(24*MW2^2 + 30*MW2*MZ2 - 7*MZ2^2)*SW*B0i[bb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*VMU^2) + (CHW*MW*(MH2 - 2*MW2)*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (24*Pi^3*VMU^2) - ((4*CHbox - CHD)*MW*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
   B0i[dbb0, MW2, MH2, MW2])/(1152*Pi^3*VMU^2) + 
 (CWw*MW2^3*(-4*MW2 + MZ2)*B0i[dbb0, MW2, MW2, MZ2])/(8*Pi^3*VMU^3) + 
 (CHD*CW2*MW*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
   B0i[dbb0, MW2, MW2, MZ2])/(1152*Pi^3*VMU^2) + 
 (CHWB*MW2^2*(4*MW2 - MZ2)*(6*MW2 + 5*MZ2)*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*VMU^2) - (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (4*Pi^3*VMU^3) + (CHD*MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, 
    MZ2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^3*(2*MW2 + 3*MZ2)*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*MZ*Pi^3*VMU^2) + (CHD*MW*MZ2*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, 
    MZ2])/(96*Pi^3*VMU^2) + (CHWB*MW2*MZ*(MW2 + MZ2)^2*SW*
   C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) - 
 (MW*(MH2 - MW2)*A0i[aa0, MH2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(6*Pi^3*VMU^2) + 
 (MH2*MW*(MH2 - 2*MW2)*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (MW*(-48*MW2^3 - 120*MW2^2*MZ2 + 2*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(288*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (288*Pi^3*VMU^2) + (CW2*MW*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[1, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (MW*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   (-(MZ2*SW2*CHl1[1, 1]) + (-3*MW2 + MZ2)*CHl3[1, 1]))/(24*Pi^3*VMU^2) + 
 (MW*A0i[aa0, MZ2]*(-6*MZ2*(-3*MW2^2 + MW2*MZ2 + 2*MZ2^2)*CHl1[1, 1] + 
    (36*MW2^3 + 14*MW2^2*MZ2 - 21*MW2*MZ2^2 + 11*MZ2^3)*CHl3[1, 1]))/
  (288*MZ2^2*Pi^3*VMU^2) + 
 (MW*A0i[aa0, MW2]*(6*MZ2*(-3*MW2^2 + MW2*MZ2 + 2*MZ2^2)*CHl1[1, 1] + 
    (52*MW2^3 + 100*MW2^2*MZ2 - 12*MZ2^3 + MW2*MZ2*(MH2 + 19*MZ2))*
     CHl3[1, 1]))/(288*MW2*MZ2*Pi^3*VMU^2) - 
 (MW*(62*MW2^3 + 172*MW2^2*MZ2 - 36*MZ2^3 + 
    3*MW2*MZ2*(-2*MH2 + 12*MT2 + MZ2))*(CHl3[1, 1] + CHl3[2, 2]))/
  (864*MZ2*Pi^3*VMU^2) + (MW*(MH2 - 2*MW2)*A0i[aa0, MH2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(144*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MH2]*(CHl3[1, 1] + CHl3[2, 2]))/
  (32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*(MT2 - MW2)*A0i[aa0, MT2]*(CHl3[1, 1] + CHl3[2, 2]))/(24*Pi^3*VMU^2) - 
 (MW*(26*MW2^3 + 27*MW2^2*MZ2 - 6*MZ2^3 + MW2*MZ2*(MH2 + 4*MZ2))*
   A0i[aa0, MW2]*(CHl3[1, 1] + CHl3[2, 2]))/(144*MW2*MZ2*Pi^3*VMU^2) - 
 (MW*(36*MW2^3 + 20*MW2^2*MZ2 - 21*MW2*MZ2^2 + 10*MZ2^3)*A0i[aa0, MZ2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(288*MZ2^2*Pi^3*VMU^2) + 
 (MT2*MW*(2*MT2 + MW2)*B0i[bb0, MW2, 0, MT2]*(CHl3[1, 1] + CHl3[2, 2]))/
  (48*Pi^3*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(6*Pi^3*VMU^2) - 
 (MW*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*B0i[bb0, MW2, MH2, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(144*Pi^3*VMU^2) - 
 (MW*(-24*MW2^3 - 54*MW2^2*MZ2 + 11*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2]*(CHl3[1, 1] + CHl3[2, 2]))/(144*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[dbb0, MW2, 0, MT2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(48*Pi^3*VMU^2) + 
 (MW*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[dbb0, MW2, MH2, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(288*Pi^3*VMU^2) - 
 (CW2*MW*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   B0i[dbb0, MW2, MW2, MZ2]*(CHl3[1, 1] + CHl3[2, 2]))/(288*Pi^3*VMU^2) - 
 (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(6*MZ2*Pi^3*VMU^2) - 
 (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(24*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*(MW2^2*(CHl1[1, 1] + CHl1[2, 2] - CHl3[1, 1] - 
      CHl3[2, 2]) - MZ2^2*(CHl3[1, 1] + CHl3[2, 2]) - 
    MW2*MZ2*(CHl1[1, 1] + CHl1[2, 2] - 3*(CHl3[1, 1] + CHl3[2, 2]))))/
  (32*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*A0i[aa0, MW2]*(MH2*MW2*(CHl1[1, 1] + CHl1[2, 2]) + 
    MW2^2*(-CHl1[1, 1] - CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]) + 
    MH2*MZ2*(-CHl1[1, 1] - CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]) + 
    MW2*MZ2*(CHl1[1, 1] + CHl1[2, 2] - 2*(CHl3[1, 1] + CHl3[2, 2]))))/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]))/
  (32*Pi^3*VMU^2) + (MW*(MT2 - MW2)*A0i[aa0, MT2]*(CHl3[1, 1] + CHq3[3, 3]))/
  (24*Pi^3*VMU^2) - (MT2*MW*(2*MT2 + MW2)*B0i[bb0, MW2, 0, MT2]*
   (CHl3[1, 1] + CHq3[3, 3]))/(48*Pi^3*VMU^2) + 
 (MW*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[dbb0, MW2, 0, MT2]*
   (CHl3[1, 1] + CHq3[3, 3]))/(48*Pi^3*VMU^2) - 
 (MW*MW2*(-3*MT2*CHl3[1, 1] + MZ2*CHl3[1, 1] - 3*MT2*CHl3[2, 2] + 
    MZ2*CHl3[2, 2] + MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
    12*MW2*(CHl3[1, 1] + CHl3[2, 2]) + 6*MT2*CHq3[3, 3]))/(192*Pi^3*VMU^2) + 
 (MW*(9*MZ2*(-7*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*CHl1[1, 1] + 
    (62*MW2^3 + 351*MW2^2*MZ2 - 36*MZ2^3 + 3*MW2*MZ2*(12*MT2 + 15*MZ2))*
     CHl3[1, 1] + 12*MW2*MZ2*(MW2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
        3*CHq3[1, 1] + 3*CHq3[2, 2]) + 3*MT2*CHq3[3, 3])))/
  (864*MZ2*Pi^3*VMU^2) + (5*CW*MW2^2*MZ*Cll[1, 1, 1, 1])/(108*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 1, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 1, 1, 1])/(24*Pi^3*VMU^2) + 
 (5*CW*MW2^2*MZ*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (MW*(62*MW2^3 + 172*MW2^2*MZ2 - 36*MZ2^3 + 
    3*MW2*MZ2*(-2*MH2 + 12*MT2 + MZ2))*Cll[1, 2, 2, 1])/
  (864*MZ2*Pi^3*VMU^2) - (MW*(MH2 - 2*MW2)*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (144*Pi^3*VMU^2) - (MW*MW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*(MT2 - MW2)*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (MW*(26*MW2^3 + 27*MW2^2*MZ2 - 6*MZ2^3 + MW2*MZ2*(MH2 + 4*MZ2))*
   A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*MW2*MZ2*Pi^3*VMU^2) + 
 (MW*(36*MW2^3 + 20*MW2^2*MZ2 - 21*MW2*MZ2^2 + 10*MZ2^3)*A0i[aa0, MZ2]*
   Cll[1, 2, 2, 1])/(288*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2*(2*MW2^2 - 5*MW2*MZ2 + 2*MZ2^2)*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) - (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (MT2*MW*(2*MT2 + MW2)*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) - (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (MW*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MW*(-24*MW2^3 - 54*MW2^2*MZ2 + 11*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) - (MW*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
   B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MW*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (6*MZ2*Pi^3*VMU^2) + (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*
   C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MW2]*(-2*Cll[1, 1, 2, 2] + 
    ((MH2*(MW2 - 2*MZ2) + MW2*(-2*MW2 + 3*MZ2))*Cll[1, 2, 2, 1])/
     ((MH2 - MW2)*MZ2*SW2)))/(32*Pi^3*VMU^2) + 
 (5*CW*MW2^2*MZ*Cll[1, 3, 3, 1])/(108*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 3, 3, 1])/(36*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 3, 3, 1])/(24*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*Clq3[1, 1, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[1, 1, 1, 1])/(24*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*Clq3[1, 1, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[1, 1, 2, 2])/(24*Pi^3*VMU^2) - 
 (CW*MT2*MW2*MZ*Clq3[1, 1, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MW2^2*MZ*Clq3[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW*MT2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/(48*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2*(-10*MW2*Cll[1, 1, 2, 2] + MH2*Cll[1, 2, 2, 1] - 
    6*MT2*Cll[1, 2, 2, 1] + 12*MW2*Cll[1, 2, 2, 1] - 4*MZ2*Cll[1, 2, 2, 1] + 
    3*MT2*Clq3[1, 1, 3, 3] + 3*MT2*Clq3[2, 2, 3, 3]))/(192*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*(6*Cll[1, 2, 2, 1] - 
    3*(Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3])))/(96*Pi^3*VMU^2) + 
 (MT*MW2*A0i[aa0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) + 
 (MT*(MT2 - MW2)*MW2^2*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*VMU^2) + 
 (CHWB*MW2^3*SW*(-583 + 48*Pi^2 - 222*Log[mu2/MW2]))/(864*MZ*Pi^3*VMU^2) + 
 (CHD*MW2^4*(-313 + 24*Pi^2 - 132*Log[mu2/MW2]))/(1728*MW*MZ2*Pi^3*VMU^2) - 
 (MW2^3*SW2*CHl3[1, 1]*(-313 + 24*Pi^2 - 132*Log[mu2/MW2]))/
  (432*MW*Pi^3*VMU^2) + (MW2^3*SW2*(CHl3[1, 1] + CHl3[2, 2])*
   (-313 + 24*Pi^2 - 132*Log[mu2/MW2]))/(432*MW*Pi^3*VMU^2) - 
 (MW2^3*SW2*Cll[1, 2, 2, 1]*(-313 + 24*Pi^2 - 132*Log[mu2/MW2]))/
  (432*MW*Pi^3*VMU^2) - (CWw*MW2^3*SW2*(7 + 12*Log[mu2/MW2]))/(48*Pi^3*VMU^3)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam61_GF_MW_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CWw*MW2^3*(5*MW2 - 4*MZ2))/(48*MZ2*Pi^3*VMU^3) + 
 (MW*MW2*(4*CHbox*(MH2 + MW2) + CHD*(-MH2 + 8*MW2 + MZ2)))/(768*Pi^3*VMU^2) + 
 (MW*(-24*CHbox*MW2*(MH2 + MW2)*MZ2 + CHD*(62*MW2^3 - 48*MW2^2*MZ2 + 
      36*MZ2^3 + 3*MW2*MZ2*(2*MH2 + 19*MZ2))))/(3456*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ2*SW)/(16*MZ*Pi^3*VMU^2) + 
 (CHWB*MW2*(58*MW2^2 + 3*MW2*MZ2 + 36*MZ2^2)*SW)/(864*MZ*Pi^3*VMU^2) - 
 ((4*CHbox - CHD)*MW*(MH2 - 2*MW2)*A0i[aa0, MH2])/(576*Pi^3*VMU^2) + 
 (CHW*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*VMU^2) - 
 ((4*CHbox - CHD)*MW*MW2^2*A0i[aa0, MH2])/(128*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CWw*MW2^2*(-2*MW2 + MZ2)*A0i[aa0, MW2])/(8*MZ2*Pi^3*VMU^3) + 
 (MW*(2*CHbox*(2*MH2 - 3*MW2)*MW2*MZ2 + 
    CHD*(26*MW2^3 + 14*MW2^2*MZ2 + 6*MZ2^3 + MW2*MZ2*(-MH2 + 10*MZ2)))*
   A0i[aa0, MW2])/(576*MW2*MZ2*Pi^3*VMU^2) + 
 ((-6*CHW*MW*MW2*MZ + CHWB*(19*MW2^2 + 16*MW2*MZ2 + 6*MZ2^2)*SW)*
   A0i[aa0, MW2])/(144*MZ*Pi^3*VMU^2) + 
 (CW2*MW*(CHD*MH2*(MW2 - 2*MZ2) + CHD*MW2*MZ2 + 4*CHbox*MW2*(-MW2 + MZ2))*
   A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CWw*MW2^2*(-2*MW2 + MZ2)*A0i[aa0, MZ2])/(8*MZ2*Pi^3*VMU^3) + 
 (CHD*MW*(36*MW2^3 + 56*MW2^2*MZ2 - 33*MW2*MZ2^2 - 14*MZ2^3)*A0i[aa0, MZ2])/
  (1152*MZ2^2*Pi^3*VMU^2) + (CHWB*CW2*(18*MW2^2 + 14*MW2*MZ2 - 13*MZ2^2)*SW*
   A0i[aa0, MZ2])/(144*MZ*Pi^3*VMU^2) - 
 (CHD*MW*MW2*(4*MW2^2 - 6*MW2*MZ2 + MZ2^2)*A0i[aa0, MZ2])/
  (128*MZ2^2*Pi^3*SW2*VMU^2) + (CHD*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/
  (24*MZ2*Pi^3*VMU^2) + (CHWB*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/
  (6*MZ*Pi^3*VMU^2) + (CHW*MW*MW2*(-MH2 + MW2)*B0i[bb0, MW2, MH2, MW2])/
  (24*Pi^3*VMU^2) - ((-4*CHbox + CHD)*MW*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*
   B0i[bb0, MW2, MH2, MW2])/(576*Pi^3*VMU^2) + 
 (CWw*MW2^2*(3*MW2 - MZ2)*B0i[bb0, MW2, MW2, MZ2])/(8*Pi^3*VMU^3) + 
 (CHD*MW*(-24*MW2^3 - 54*MW2^2*MZ2 + 11*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2])/(576*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2*(24*MW2^2 + 30*MW2*MZ2 - 7*MZ2^2)*SW*B0i[bb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*VMU^2) + (CHW*MW*(MH2 - 2*MW2)*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (24*Pi^3*VMU^2) - ((4*CHbox - CHD)*MW*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
   B0i[dbb0, MW2, MH2, MW2])/(1152*Pi^3*VMU^2) + 
 (CWw*MW2^3*(-4*MW2 + MZ2)*B0i[dbb0, MW2, MW2, MZ2])/(8*Pi^3*VMU^3) + 
 (CHD*CW2*MW*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
   B0i[dbb0, MW2, MW2, MZ2])/(1152*Pi^3*VMU^2) + 
 (CHWB*MW2^2*(4*MW2 - MZ2)*(6*MW2 + 5*MZ2)*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*VMU^2) - (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (4*Pi^3*VMU^3) + (CHD*MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, 
    MZ2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^3*(2*MW2 + 3*MZ2)*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*MZ*Pi^3*VMU^2) + (CHD*MW*MZ2*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, 
    MZ2])/(96*Pi^3*VMU^2) + (CHWB*MW2*MZ*(MW2 + MZ2)^2*SW*
   C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) - 
 (MW*(MH2 - MW2)*A0i[aa0, MH2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(6*Pi^3*VMU^2) + 
 (MH2*MW*(MH2 - 2*MW2)*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (MW*(-48*MW2^3 - 120*MW2^2*MZ2 + 2*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(288*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (288*Pi^3*VMU^2) + (CW2*MW*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[2, 2])/(12*MZ2*Pi^3*VMU^2) - 
 (MW*(62*MW2^3 + 172*MW2^2*MZ2 - 36*MZ2^3 + 
    3*MW2*MZ2*(-2*MH2 + 12*MT2 + MZ2))*(CHl3[1, 1] + CHl3[2, 2]))/
  (864*MZ2*Pi^3*VMU^2) + (MW*(MH2 - 2*MW2)*A0i[aa0, MH2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(144*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MH2]*(CHl3[1, 1] + CHl3[2, 2]))/
  (32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*(MT2 - MW2)*A0i[aa0, MT2]*(CHl3[1, 1] + CHl3[2, 2]))/(24*Pi^3*VMU^2) - 
 (MW*(26*MW2^3 + 27*MW2^2*MZ2 - 6*MZ2^3 + MW2*MZ2*(MH2 + 4*MZ2))*
   A0i[aa0, MW2]*(CHl3[1, 1] + CHl3[2, 2]))/(144*MW2*MZ2*Pi^3*VMU^2) - 
 (MW*(36*MW2^3 + 20*MW2^2*MZ2 - 21*MW2*MZ2^2 + 10*MZ2^3)*A0i[aa0, MZ2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(288*MZ2^2*Pi^3*VMU^2) + 
 (MT2*MW*(2*MT2 + MW2)*B0i[bb0, MW2, 0, MT2]*(CHl3[1, 1] + CHl3[2, 2]))/
  (48*Pi^3*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(6*Pi^3*VMU^2) - 
 (MW*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*B0i[bb0, MW2, MH2, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(144*Pi^3*VMU^2) - 
 (MW*(-24*MW2^3 - 54*MW2^2*MZ2 + 11*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2]*(CHl3[1, 1] + CHl3[2, 2]))/(144*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[dbb0, MW2, 0, MT2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(48*Pi^3*VMU^2) + 
 (MW*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[dbb0, MW2, MH2, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(288*Pi^3*VMU^2) - 
 (CW2*MW*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   B0i[dbb0, MW2, MW2, MZ2]*(CHl3[1, 1] + CHl3[2, 2]))/(288*Pi^3*VMU^2) - 
 (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(6*MZ2*Pi^3*VMU^2) - 
 (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(24*Pi^3*VMU^2) - 
 (MW*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   (-(MZ2*SW2*CHl1[2, 2]) + (-3*MW2 + MZ2)*CHl3[2, 2]))/(24*Pi^3*VMU^2) + 
 (MW*A0i[aa0, MZ2]*(-6*MZ2*(-3*MW2^2 + MW2*MZ2 + 2*MZ2^2)*CHl1[2, 2] + 
    (36*MW2^3 + 14*MW2^2*MZ2 - 21*MW2*MZ2^2 + 11*MZ2^3)*CHl3[2, 2]))/
  (288*MZ2^2*Pi^3*VMU^2) + 
 (MW*A0i[aa0, MW2]*(6*MZ2*(-3*MW2^2 + MW2*MZ2 + 2*MZ2^2)*CHl1[2, 2] + 
    (52*MW2^3 + 100*MW2^2*MZ2 - 12*MZ2^3 + MW2*MZ2*(MH2 + 19*MZ2))*
     CHl3[2, 2]))/(288*MW2*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*(MW2^2*(CHl1[1, 1] + CHl1[2, 2] - CHl3[1, 1] - 
      CHl3[2, 2]) - MZ2^2*(CHl3[1, 1] + CHl3[2, 2]) - 
    MW2*MZ2*(CHl1[1, 1] + CHl1[2, 2] - 3*(CHl3[1, 1] + CHl3[2, 2]))))/
  (32*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*A0i[aa0, MW2]*(MH2*MW2*(CHl1[1, 1] + CHl1[2, 2]) + 
    MW2^2*(-CHl1[1, 1] - CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]) + 
    MH2*MZ2*(-CHl1[1, 1] - CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]) + 
    MW2*MZ2*(CHl1[1, 1] + CHl1[2, 2] - 2*(CHl3[1, 1] + CHl3[2, 2]))))/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]))/
  (32*Pi^3*VMU^2) + (MW*(MT2 - MW2)*A0i[aa0, MT2]*(CHl3[2, 2] + CHq3[3, 3]))/
  (24*Pi^3*VMU^2) - (MT2*MW*(2*MT2 + MW2)*B0i[bb0, MW2, 0, MT2]*
   (CHl3[2, 2] + CHq3[3, 3]))/(48*Pi^3*VMU^2) + 
 (MW*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[dbb0, MW2, 0, MT2]*
   (CHl3[2, 2] + CHq3[3, 3]))/(48*Pi^3*VMU^2) - 
 (MW*MW2*(-3*MT2*CHl3[1, 1] + MZ2*CHl3[1, 1] - 3*MT2*CHl3[2, 2] + 
    MZ2*CHl3[2, 2] + MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
    12*MW2*(CHl3[1, 1] + CHl3[2, 2]) + 6*MT2*CHq3[3, 3]))/(192*Pi^3*VMU^2) + 
 (MW*(9*MZ2*(-7*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*CHl1[2, 2] + 
    (62*MW2^3 + 351*MW2^2*MZ2 - 36*MZ2^3 + 3*MW2*MZ2*(12*MT2 + 15*MZ2))*
     CHl3[2, 2] + 12*MW2*MZ2*(MW2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
        3*CHq3[1, 1] + 3*CHq3[2, 2]) + 3*MT2*CHq3[3, 3])))/
  (864*MZ2*Pi^3*VMU^2) + (5*CW*MW2^2*MZ*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (MW*(62*MW2^3 + 172*MW2^2*MZ2 - 36*MZ2^3 + 
    3*MW2*MZ2*(-2*MH2 + 12*MT2 + MZ2))*Cll[1, 2, 2, 1])/
  (864*MZ2*Pi^3*VMU^2) - (MW*(MH2 - 2*MW2)*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (144*Pi^3*VMU^2) - (MW*MW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*(MT2 - MW2)*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (MW*(26*MW2^3 + 27*MW2^2*MZ2 - 6*MZ2^3 + MW2*MZ2*(MH2 + 4*MZ2))*
   A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*MW2*MZ2*Pi^3*VMU^2) + 
 (MW*(36*MW2^3 + 20*MW2^2*MZ2 - 21*MW2*MZ2^2 + 10*MZ2^3)*A0i[aa0, MZ2]*
   Cll[1, 2, 2, 1])/(288*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2*(2*MW2^2 - 5*MW2*MZ2 + 2*MZ2^2)*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) - (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (MT2*MW*(2*MT2 + MW2)*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) - (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (MW*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MW*(-24*MW2^3 - 54*MW2^2*MZ2 + 11*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) - (MW*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
   B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MW*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (6*MZ2*Pi^3*VMU^2) + (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*
   C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MW2]*(-2*Cll[1, 1, 2, 2] + 
    ((MH2*(MW2 - 2*MZ2) + MW2*(-2*MW2 + 3*MZ2))*Cll[1, 2, 2, 1])/
     ((MH2 - MW2)*MZ2*SW2)))/(32*Pi^3*VMU^2) + 
 (5*CW*MW2^2*MZ*Cll[2, 2, 2, 2])/(108*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[2, 2, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[2, 2, 2, 2])/(24*Pi^3*VMU^2) + 
 (5*CW*MW2^2*MZ*Cll[2, 3, 3, 2])/(108*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[2, 3, 3, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[2, 3, 3, 2])/(24*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*Clq3[2, 2, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[2, 2, 1, 1])/(24*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*Clq3[2, 2, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[2, 2, 2, 2])/(24*Pi^3*VMU^2) - 
 (CW*MT2*MW2*MZ*Clq3[2, 2, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MW2^2*MZ*Clq3[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW*MT2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/(48*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2*(-10*MW2*Cll[1, 1, 2, 2] + MH2*Cll[1, 2, 2, 1] - 
    6*MT2*Cll[1, 2, 2, 1] + 12*MW2*Cll[1, 2, 2, 1] - 4*MZ2*Cll[1, 2, 2, 1] + 
    3*MT2*Clq3[1, 1, 3, 3] + 3*MT2*Clq3[2, 2, 3, 3]))/(192*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*(6*Cll[1, 2, 2, 1] - 
    3*(Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3])))/(96*Pi^3*VMU^2) + 
 (MT*MW2*A0i[aa0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) + 
 (MT*(MT2 - MW2)*MW2^2*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*VMU^2) + 
 (CHWB*MW2^3*SW*(-583 + 48*Pi^2 - 222*Log[mu2/MW2]))/(864*MZ*Pi^3*VMU^2) + 
 (CHD*MW2^4*(-313 + 24*Pi^2 - 132*Log[mu2/MW2]))/(1728*MW*MZ2*Pi^3*VMU^2) - 
 (MW2^3*SW2*CHl3[2, 2]*(-313 + 24*Pi^2 - 132*Log[mu2/MW2]))/
  (432*MW*Pi^3*VMU^2) + (MW2^3*SW2*(CHl3[1, 1] + CHl3[2, 2])*
   (-313 + 24*Pi^2 - 132*Log[mu2/MW2]))/(432*MW*Pi^3*VMU^2) - 
 (MW2^3*SW2*Cll[1, 2, 2, 1]*(-313 + 24*Pi^2 - 132*Log[mu2/MW2]))/
  (432*MW*Pi^3*VMU^2) - (CWw*MW2^3*SW2*(7 + 12*Log[mu2/MW2]))/(48*Pi^3*VMU^3)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam61_GF_MW_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CWw*MW2^3*(5*MW2 - 4*MZ2))/(48*MZ2*Pi^3*VMU^3) + 
 (MW*MW2*(4*CHbox*(MH2 + MW2) + CHD*(-MH2 + 8*MW2 + MZ2)))/(768*Pi^3*VMU^2) + 
 (MW*(-24*CHbox*MW2*(MH2 + MW2)*MZ2 + CHD*(62*MW2^3 - 48*MW2^2*MZ2 + 
      36*MZ2^3 + 3*MW2*MZ2*(2*MH2 + 19*MZ2))))/(3456*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ2*SW)/(16*MZ*Pi^3*VMU^2) + 
 (CHWB*MW2*(58*MW2^2 + 3*MW2*MZ2 + 36*MZ2^2)*SW)/(864*MZ*Pi^3*VMU^2) - 
 ((4*CHbox - CHD)*MW*(MH2 - 2*MW2)*A0i[aa0, MH2])/(576*Pi^3*VMU^2) + 
 (CHW*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*VMU^2) - 
 ((4*CHbox - CHD)*MW*MW2^2*A0i[aa0, MH2])/(128*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CWw*MW2^2*(-2*MW2 + MZ2)*A0i[aa0, MW2])/(8*MZ2*Pi^3*VMU^3) + 
 (MW*(2*CHbox*(2*MH2 - 3*MW2)*MW2*MZ2 + 
    CHD*(26*MW2^3 + 14*MW2^2*MZ2 + 6*MZ2^3 + MW2*MZ2*(-MH2 + 10*MZ2)))*
   A0i[aa0, MW2])/(576*MW2*MZ2*Pi^3*VMU^2) + 
 ((-6*CHW*MW*MW2*MZ + CHWB*(19*MW2^2 + 16*MW2*MZ2 + 6*MZ2^2)*SW)*
   A0i[aa0, MW2])/(144*MZ*Pi^3*VMU^2) + 
 (CW2*MW*(CHD*MH2*(MW2 - 2*MZ2) + CHD*MW2*MZ2 + 4*CHbox*MW2*(-MW2 + MZ2))*
   A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CWw*MW2^2*(-2*MW2 + MZ2)*A0i[aa0, MZ2])/(8*MZ2*Pi^3*VMU^3) + 
 (CHD*MW*(36*MW2^3 + 56*MW2^2*MZ2 - 33*MW2*MZ2^2 - 14*MZ2^3)*A0i[aa0, MZ2])/
  (1152*MZ2^2*Pi^3*VMU^2) + (CHWB*CW2*(18*MW2^2 + 14*MW2*MZ2 - 13*MZ2^2)*SW*
   A0i[aa0, MZ2])/(144*MZ*Pi^3*VMU^2) - 
 (CHD*MW*MW2*(4*MW2^2 - 6*MW2*MZ2 + MZ2^2)*A0i[aa0, MZ2])/
  (128*MZ2^2*Pi^3*SW2*VMU^2) + (CHD*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/
  (24*MZ2*Pi^3*VMU^2) + (CHWB*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/
  (6*MZ*Pi^3*VMU^2) + (CHW*MW*MW2*(-MH2 + MW2)*B0i[bb0, MW2, MH2, MW2])/
  (24*Pi^3*VMU^2) - ((-4*CHbox + CHD)*MW*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*
   B0i[bb0, MW2, MH2, MW2])/(576*Pi^3*VMU^2) + 
 (CWw*MW2^2*(3*MW2 - MZ2)*B0i[bb0, MW2, MW2, MZ2])/(8*Pi^3*VMU^3) + 
 (CHD*MW*(-24*MW2^3 - 54*MW2^2*MZ2 + 11*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2])/(576*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2*(24*MW2^2 + 30*MW2*MZ2 - 7*MZ2^2)*SW*B0i[bb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*VMU^2) + (CHW*MW*(MH2 - 2*MW2)*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (24*Pi^3*VMU^2) - ((4*CHbox - CHD)*MW*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
   B0i[dbb0, MW2, MH2, MW2])/(1152*Pi^3*VMU^2) + 
 (CWw*MW2^3*(-4*MW2 + MZ2)*B0i[dbb0, MW2, MW2, MZ2])/(8*Pi^3*VMU^3) + 
 (CHD*CW2*MW*(4*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
   B0i[dbb0, MW2, MW2, MZ2])/(1152*Pi^3*VMU^2) + 
 (CHWB*MW2^2*(4*MW2 - MZ2)*(6*MW2 + 5*MZ2)*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*VMU^2) - (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (4*Pi^3*VMU^3) + (CHD*MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, 
    MZ2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^3*(2*MW2 + 3*MZ2)*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*MZ*Pi^3*VMU^2) + (CHD*MW*MZ2*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, 
    MZ2])/(96*Pi^3*VMU^2) + (CHWB*MW2*MZ*(MW2 + MZ2)^2*SW*
   C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) - 
 (MW*(62*MW2^3 + 172*MW2^2*MZ2 - 36*MZ2^3 + 
    3*MW2*MZ2*(-2*MH2 + 12*MT2 + MZ2))*(CHl3[1, 1] + CHl3[2, 2]))/
  (864*MZ2*Pi^3*VMU^2) + (MW*(MH2 - 2*MW2)*A0i[aa0, MH2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(144*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MH2]*(CHl3[1, 1] + CHl3[2, 2]))/
  (32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*(MT2 - MW2)*A0i[aa0, MT2]*(CHl3[1, 1] + CHl3[2, 2]))/(24*Pi^3*VMU^2) - 
 (MW*(26*MW2^3 + 27*MW2^2*MZ2 - 6*MZ2^3 + MW2*MZ2*(MH2 + 4*MZ2))*
   A0i[aa0, MW2]*(CHl3[1, 1] + CHl3[2, 2]))/(144*MW2*MZ2*Pi^3*VMU^2) - 
 (MW*(36*MW2^3 + 20*MW2^2*MZ2 - 21*MW2*MZ2^2 + 10*MZ2^3)*A0i[aa0, MZ2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(288*MZ2^2*Pi^3*VMU^2) + 
 (MT2*MW*(2*MT2 + MW2)*B0i[bb0, MW2, 0, MT2]*(CHl3[1, 1] + CHl3[2, 2]))/
  (48*Pi^3*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(6*Pi^3*VMU^2) - 
 (MW*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*B0i[bb0, MW2, MH2, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(144*Pi^3*VMU^2) - 
 (MW*(-24*MW2^3 - 54*MW2^2*MZ2 + 11*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2]*(CHl3[1, 1] + CHl3[2, 2]))/(144*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[dbb0, MW2, 0, MT2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(48*Pi^3*VMU^2) + 
 (MW*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[dbb0, MW2, MH2, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(288*Pi^3*VMU^2) - 
 (CW2*MW*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   B0i[dbb0, MW2, MW2, MZ2]*(CHl3[1, 1] + CHl3[2, 2]))/(288*Pi^3*VMU^2) - 
 (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(6*MZ2*Pi^3*VMU^2) - 
 (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(24*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*(MW2^2*(CHl1[1, 1] + CHl1[2, 2] - CHl3[1, 1] - 
      CHl3[2, 2]) - MZ2^2*(CHl3[1, 1] + CHl3[2, 2]) - 
    MW2*MZ2*(CHl1[1, 1] + CHl1[2, 2] - 3*(CHl3[1, 1] + CHl3[2, 2]))))/
  (32*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*A0i[aa0, MW2]*(MH2*MW2*(CHl1[1, 1] + CHl1[2, 2]) + 
    MW2^2*(-CHl1[1, 1] - CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]) + 
    MH2*MZ2*(-CHl1[1, 1] - CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]) + 
    MW2*MZ2*(CHl1[1, 1] + CHl1[2, 2] - 2*(CHl3[1, 1] + CHl3[2, 2]))))/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (MW*(MH2 - MW2)*A0i[aa0, MH2]*CHl3[3, 3])/
  (288*Pi^3*VMU^2) - (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[3, 3])/
  (6*Pi^3*VMU^2) + (MH2*MW*(MH2 - 2*MW2)*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/
  (288*Pi^3*VMU^2) + (MW*(-48*MW2^3 - 120*MW2^2*MZ2 + 2*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(288*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[dbb0, MW2, MH2, MW2]*CHl3[3, 3])/
  (288*Pi^3*VMU^2) + (CW2*MW*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   B0i[dbb0, MW2, MW2, MZ2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[3, 3])/(12*MZ2*Pi^3*VMU^2) - 
 (MW*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   (-(MZ2*SW2*CHl1[3, 3]) + (-3*MW2 + MZ2)*CHl3[3, 3]))/(24*Pi^3*VMU^2) + 
 (MW*A0i[aa0, MZ2]*(-6*MZ2*(-3*MW2^2 + MW2*MZ2 + 2*MZ2^2)*CHl1[3, 3] + 
    (36*MW2^3 + 14*MW2^2*MZ2 - 21*MW2*MZ2^2 + 11*MZ2^3)*CHl3[3, 3]))/
  (288*MZ2^2*Pi^3*VMU^2) + 
 (MW*A0i[aa0, MW2]*(6*MZ2*(-3*MW2^2 + MW2*MZ2 + 2*MZ2^2)*CHl1[3, 3] + 
    (52*MW2^3 + 100*MW2^2*MZ2 - 12*MZ2^3 + MW2*MZ2*(MH2 + 19*MZ2))*
     CHl3[3, 3]))/(288*MW2*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]))/
  (32*Pi^3*VMU^2) + (MW*(MT2 - MW2)*A0i[aa0, MT2]*(CHl3[3, 3] + CHq3[3, 3]))/
  (24*Pi^3*VMU^2) - (MT2*MW*(2*MT2 + MW2)*B0i[bb0, MW2, 0, MT2]*
   (CHl3[3, 3] + CHq3[3, 3]))/(48*Pi^3*VMU^2) + 
 (MW*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[dbb0, MW2, 0, MT2]*
   (CHl3[3, 3] + CHq3[3, 3]))/(48*Pi^3*VMU^2) - 
 (MW*MW2*(-3*MT2*CHl3[1, 1] + MZ2*CHl3[1, 1] - 3*MT2*CHl3[2, 2] + 
    MZ2*CHl3[2, 2] + MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
    12*MW2*(CHl3[1, 1] + CHl3[2, 2]) + 6*MT2*CHq3[3, 3]))/(192*Pi^3*VMU^2) + 
 (MW*(9*MZ2*(-7*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*CHl1[3, 3] + 
    (62*MW2^3 + 351*MW2^2*MZ2 - 36*MZ2^3 + 3*MW2*MZ2*(12*MT2 + 15*MZ2))*
     CHl3[3, 3] + 12*MW2*MZ2*(MW2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
        3*CHq3[1, 1] + 3*CHq3[2, 2]) + 3*MT2*CHq3[3, 3])))/
  (864*MZ2*Pi^3*VMU^2) + 
 (MW*(62*MW2^3 + 172*MW2^2*MZ2 - 36*MZ2^3 + 
    3*MW2*MZ2*(-2*MH2 + 12*MT2 + MZ2))*Cll[1, 2, 2, 1])/
  (864*MZ2*Pi^3*VMU^2) - (MW*(MH2 - 2*MW2)*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (144*Pi^3*VMU^2) - (MW*MW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*(MT2 - MW2)*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (MW*(26*MW2^3 + 27*MW2^2*MZ2 - 6*MZ2^3 + MW2*MZ2*(MH2 + 4*MZ2))*
   A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*MW2*MZ2*Pi^3*VMU^2) + 
 (MW*(36*MW2^3 + 20*MW2^2*MZ2 - 21*MW2*MZ2^2 + 10*MZ2^3)*A0i[aa0, MZ2]*
   Cll[1, 2, 2, 1])/(288*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2*(2*MW2^2 - 5*MW2*MZ2 + 2*MZ2^2)*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) - (MT2*MW*(2*MT2 + MW2)*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (MW*(MH2^2 - 3*MH2*MW2 + 6*MW2^2)*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*Pi^3*VMU^2) + (MW*(-24*MW2^3 - 54*MW2^2*MZ2 + 11*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) - (MW*MW2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
   B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MW*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (6*MZ2*Pi^3*VMU^2) + (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*
   C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MW2]*(-2*Cll[1, 1, 2, 2] + 
    ((MH2*(MW2 - 2*MZ2) + MW2*(-2*MW2 + 3*MZ2))*Cll[1, 2, 2, 1])/
     ((MH2 - MW2)*MZ2*SW2)))/(32*Pi^3*VMU^2) + 
 (5*CW*MW2^2*MZ*Cll[1, 3, 3, 1])/(108*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 3, 3, 1])/(36*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 3, 3, 1])/(24*Pi^3*VMU^2) + 
 (5*CW*MW2^2*MZ*Cll[2, 3, 3, 2])/(108*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[2, 3, 3, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[2, 3, 3, 2])/(24*Pi^3*VMU^2) + 
 (5*CW*MW2^2*MZ*Cll[3, 3, 3, 3])/(108*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[3, 3, 3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2*(-10*MW2*Cll[1, 1, 2, 2] + MH2*Cll[1, 2, 2, 1] - 
    6*MT2*Cll[1, 2, 2, 1] + 12*MW2*Cll[1, 2, 2, 1] - 4*MZ2*Cll[1, 2, 2, 1] + 
    3*MT2*Clq3[1, 1, 3, 3] + 3*MT2*Clq3[2, 2, 3, 3]))/(192*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*(6*Cll[1, 2, 2, 1] - 
    3*(Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3])))/(96*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*Clq3[3, 3, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[3, 3, 1, 1])/(24*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*Clq3[3, 3, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[3, 3, 2, 2])/(24*Pi^3*VMU^2) - 
 (CW*MT2*MW2*MZ*Clq3[3, 3, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MW2^2*MZ*Clq3[3, 3, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW*MT2*MZ*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/(48*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/(24*Pi^3*VMU^2) + 
 (MT*MW2*A0i[aa0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) + 
 (MT*(MT2 - MW2)*MW2^2*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*VMU^2) + 
 (CHWB*MW2^3*SW*(-583 + 48*Pi^2 - 222*Log[mu2/MW2]))/(864*MZ*Pi^3*VMU^2) + 
 (CHD*MW2^4*(-313 + 24*Pi^2 - 132*Log[mu2/MW2]))/(1728*MW*MZ2*Pi^3*VMU^2) + 
 (MW2^3*SW2*(CHl3[1, 1] + CHl3[2, 2])*(-313 + 24*Pi^2 - 132*Log[mu2/MW2]))/
  (432*MW*Pi^3*VMU^2) - 
 (MW2^3*SW2*CHl3[3, 3]*(-313 + 24*Pi^2 - 132*Log[mu2/MW2]))/
  (432*MW*Pi^3*VMU^2) - (MW2^3*SW2*Cll[1, 2, 2, 1]*
   (-313 + 24*Pi^2 - 132*Log[mu2/MW2]))/(432*MW*Pi^3*VMU^2) - 
 (CWw*MW2^3*SW2*(7 + 12*Log[mu2/MW2]))/(48*Pi^3*VMU^3)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam61_GF_SWeff_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-19*CWw*MW2^3)/(192*Pi^3*VMU^3) + (5*CWw*MW2^4)/(48*MZ2*Pi^3*VMU^3) + 
 (CWw*MW2^2*MZ2)/(64*Pi^3*VMU^3) - (7*CWw*MW2^3*SW2)/(48*Pi^3*VMU^3) - 
 (CHD*MH2^3*MW)/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2*MT2^2*MW)/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^3*MW)/(96*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2)/(576*Pi^3*VMU^2) + (13*CHD*MH2*MW*MW2)/
  (4608*Pi^3*VMU^2) - (CHD*MT2*MW*MW2)/(256*Pi^3*VMU^2) - 
 (7*CHD*MH2^2*MW*MW2)/(1536*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHD*MH2*MT2*MW*MW2)/(256*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW*MW2)/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*MW2)/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW*MW2)/(96*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2)/(576*Pi^3*VMU^2) - (3557*CHD*MW*MW2^2)/(6912*Pi^3*VMU^2) + 
 (313*CHD*CW2*MW*MW2^2)/(1728*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^2)/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (1513*CHD*MH2*MW*MW2^2)/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*CHD*MT2*MW*MW2^2)/(64*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2^2)/(288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3)/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1567*CHD*MW*MW2^3)/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^3)/(96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3)/(96*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^3)/(8*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MH2*MT2*MW*MW2^2)/(32*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2^3)/(27*MZ2*Pi^3*VMU^2) + (197*CHD*MH2*MW*MW2^3)/
  (768*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHD*MT2*MW*MW2^3)/
  (8*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (313*CHD*MW2^4)/
  (1728*MW*MZ2*Pi^3*VMU^2) - (197*CHD*MW*MW2^4)/
  (192*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4)/(12*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (21*CHD*MW*MW2*MZ2)/(64*Pi^3*VMU^2) - (CHbox*MH2*MW*MW2*MZ2)/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (4681*CHD*MH2*MW*MW2*MZ2)/
  (9216*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHbox*MW*MW2^2*MZ2)/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4681*CHD*MW*MW2^2*MZ2)/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - (3*CHD*MW*MW2^2*MZ2)/
  (32*(4*MW2 - MZ2)*Pi^3*VMU^2) - (91*CHD*MW*MZ2^2)/(1536*Pi^3*VMU^2) - 
 (293*CHD*MH2*MW*MZ2^2)/(3072*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (293*CHD*MW*MW2*MZ2^2)/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW*MW2*MZ2^2)/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^3)/(576*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^3*MZ2)/(24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2^2*MZ2^2)/(288*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MW2*MZ2^3)/(72*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MZ2^4)/(1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (CHD*MW*MW2^2*Nc)/(576*Pi^3*VMU^2) - 
 (CHD*MW*MW2*MZ2*Nc)/(1152*Pi^3*VMU^2) - (CHD*CW2*MW*MW2^2)/(72*Pi*VMU^2) + 
 (CHD*MW2^4)/(72*MW*MZ2*Pi*VMU^2) - (5749*CHWB*MH2*MW*MW2^2)/
  (2304*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (5749*CHWB*MW*MW2^3)/
  (576*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MH2*MT2*MW*MW2^4)/
  (3*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (3*CHWB*MH2*MW*MW2^5)/(8*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*MT2*MW*MW2^5)/(3*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) - 
 (3*CHWB*MW*MW2^6)/(2*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2*MT2*MW*MW2^3)/(12*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (187*CHWB*MH2*MW*MW2^4)/(96*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MT2*MW*MW2^4)/(3*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (187*CHWB*MW*MW2^5)/(24*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MT2*MW*MW2^2)/(4*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (4043*CHWB*MH2*MW*MW2^3)/(1152*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^3)/(CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (4043*CHWB*MW*MW2^4)/(288*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (143*CHWB*MH2*MW*MW2*MZ2)/(256*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (143*CHWB*MW*MW2^2*MZ2)/(64*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^3*MW*SW)/(288*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2^3*MW*SW)/(48*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (11*CHWB*MH2*MW*MW2*SW)/(2304*CW*Pi^3*VMU^2) - 
 (CHWB*MT2*MW*MW2*SW)/(128*CW*Pi^3*VMU^2) + (CHWB*MH2^2*MW*MW2*SW)/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MH2^3*MW*MW2*SW)/
  (576*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2^2*MW*MW2*SW)/(48*CW*(MT2 - MW2)*Pi^3*VMU^2) - 
 (3533*CHWB*MW*MW2^2*SW)/(3456*CW*Pi^3*VMU^2) + 
 (313*CHWB*CW2*MW*MW2^2*SW)/(864*CW*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2^2*SW)/(48*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2^2*SW)/(144*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^3*SW)/(48*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW)/(48*CW*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (175*CHWB*MW2^3*SW)/(288*MZ*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*SW)/(4*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (289*CHWB*MW*MW2^3*SW)/(864*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW)/(6*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (715*CHWB*MW*MW2*MZ2*SW)/(1152*CW*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*MZ2*SW)/(288*MZ*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^2*MZ2*SW)/(16*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (107*CHWB*MW*MZ2^2*SW)/(768*CW*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2^2*SW)/(24*MZ*Pi^3*VMU^2) + (11*CHWB*MW*MW2*MZ2^2*SW)/
  (288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW*MZ2^3*SW)/
  (288*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*CW2*MW*MW2^3*MZ2*SW)/
  (12*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHWB*CW2*MW*MW2^2*MZ2^2*SW)/(144*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CHWB*CW2*MW*MW2*MZ2^3*SW)/(36*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (CHWB*CW2*MW*MZ2^4*SW)/
  (576*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*Nc*SW)/(288*CW*Pi^3*VMU^2) - (CHWB*MW*MW2*MZ2*Nc*SW)/
  (576*CW*Pi^3*VMU^2) - (CHWB*CW2*MW*MW2^2*SW)/(36*CW*Pi*VMU^2) + 
 (CHWB*MW2^3*SW)/(18*MZ*Pi*VMU^2) + (CHD*CW2*MH2^2*MW*MW2^2)/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MW*MW2^3)/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MW*MW2^3)/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (CHD*CW2*MW*MW2^4)/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2^2*MW*MW2*MZ2)/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (CHD*CW2*MH2*MW*MW2^2*MZ2)/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (3*CHD*CW2*MH2*MW*MW2^2*MZ2)/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (3*CHD*CW2*MW*MW2^3*MZ2)/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (CHWB*CW2*MH2^2*MW*MW2^2*SW)/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHWB*CW2*MH2*MW*MW2^3*SW)/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHWB*CW2*MH2*MW*MW2^3*SW)/
  (32*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (CHWB*CW2*MW*MW2^4*SW)/
  (32*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (CHWB*CW2*MH2^2*MW*MW2*MZ2*SW)/
  (32*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (CHWB*CW2*MH2*MW*MW2^2*MZ2*SW)/
  (32*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (3*CHWB*CW2*MH2*MW*MW2^2*MZ2*SW)/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (3*CHWB*CW2*MW*MW2^3*MZ2*SW)/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (1445*CHD*MW*MW2^2*SW2)/
  (3456*Pi^3*VMU^2) + (CHD*MT2*MW*MW2*Nc*SW2)/(144*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2^2*SW2)/(144*Pi*VMU^2) - (CHWB*MH2^3*MW*SW2)/
  (384*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*MH2*MT2^2*MW*SW2)/
  (64*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (7*CHWB*MH2^2*MW*MW2*SW2)/
  (768*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (17*CHWB*MH2*MT2*MW*MW2*SW2)/
  (1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MT2^2*MW*MW2*SW2)/
  (16*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (223*CHWB*MH2*MW*MW2^2*SW2)/
  (96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (17*CHWB*MT2*MW*MW2^2*SW2)/
  (288*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (451*CHWB*MW*MW2^3*SW2)/
  (48*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MH2*MT2*MW*MW2^3*SW2)/
  (3*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MH2*MW*MW2^4*SW2)/(8*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (4*CHWB*MT2*MW*MW2^4*SW2)/(3*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (3*CHWB*MW*MW2^5*SW2)/(2*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (47*CHWB*MH2*MT2*MW*MW2^2*SW2)/(144*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (215*CHWB*MH2*MW*MW2^3*SW2)/(128*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (47*CHWB*MT2*MW*MW2^3*SW2)/(36*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (215*CHWB*MW*MW2^4*SW2)/(32*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (3821*CHWB*MH2*MW*MW2*MZ2*SW2)/(4608*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (3821*CHWB*MW*MW2^2*MZ2*SW2)/(1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MZ2^2*SW2)/(384*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2)/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (1445*CHWB*MW*MW2^2*SW*SW2)/(1728*CW*Pi^3*VMU^2) + 
 (CHWB*MT2*MW*MW2*Nc*SW*SW2)/(72*CW*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2^2*SW*SW2)/(72*CW*Pi*VMU^2) - (CHbox*MH2*MW*A0i[aa0, MH2])/
  (144*Pi^3*VMU^2) + (CHD*MH2*MW*A0i[aa0, MH2])/(768*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*A0i[aa0, MH2])/(1536*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2*A0i[aa0, MH2])/(72*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2*A0i[aa0, MH2])/(576*Pi^3*VMU^2) + 
 (CHW*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*VMU^2) + 
 (31*CHD*MH2*MW*MW2*A0i[aa0, MH2])/(1536*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2*A0i[aa0, MH2])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^2*A0i[aa0, MH2])/(128*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CHD*MH2*MW*MW2^2*A0i[aa0, MH2])/(256*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^3*A0i[aa0, MH2])/(256*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2*A0i[aa0, MH2])/(768*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2*A0i[aa0, MH2])/(1536*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^2*A0i[aa0, MH2])/(1536*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (3*CHWB*MH2*MW2*MZ*A0i[aa0, MH2])/(128*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW2^2*MZ*A0i[aa0, MH2])/(128*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (3*CHWB*MH2*MW2^3*MZ*A0i[aa0, MH2])/(64*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW2^4*MZ*A0i[aa0, MH2])/(64*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (9*CHWB*MH2*MW2^2*MZ*A0i[aa0, MH2])/(128*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (9*CHWB*MW2^3*MZ*A0i[aa0, MH2])/(128*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*SW*A0i[aa0, MH2])/(1152*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*SW*A0i[aa0, MH2])/(96*CW*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW*MW2^2*SW*A0i[aa0, MH2])/(128*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^3*SW*A0i[aa0, MH2])/(128*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2*SW*A0i[aa0, MH2])/(384*CW*MZ2*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*SW2*A0i[aa0, MH2])/(192*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(192*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHW*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHB*MW*MW2^2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) - 
 (CHW*MW*MW2^2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW2^2*MZ*SW2*A0i[aa0, MH2])/(128*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (59*CHWB*MH2*MW2^2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*
   VMU^2) + (5*CHWB*MW2^3*MZ*SW2*A0i[aa0, MH2])/
  (64*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - (7*CHD*MT2*MW*A0i[aa0, MT2])/
  (768*Pi^3*VMU^2) - (5*CHD*MW*MW2*A0i[aa0, MT2])/(288*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^2*A0i[aa0, MT2])/(144*MZ2*Pi^3*VMU^2) + 
 (CHD*MT2*MW*Nc*A0i[aa0, MT2])/(384*Pi^3*VMU^2) - 
 (CHWB*MW2^2*A0i[aa0, MT2])/(4*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^4*A0i[aa0, MT2])/(3*MZ*MZ2^2*Pi^3*SW*VMU^2) + 
 (7*CHWB*MW2^3*A0i[aa0, MT2])/(12*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MW*SW*A0i[aa0, MT2])/(96*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*SW*A0i[aa0, MT2])/(64*CW*Pi^3*VMU^2) + 
 (CHWB*MT2*MW*Nc*SW*A0i[aa0, MT2])/(192*CW*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2*SW2*A0i[aa0, MT2])/(288*Pi^3*VMU^2) - 
 (CHD*MW*MW2*Nc*SW2*A0i[aa0, MT2])/(144*Pi^3*VMU^2) + 
 (47*CHWB*MW2^2*SW2*A0i[aa0, MT2])/(144*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*SW2*A0i[aa0, MT2])/(3*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MZ2*SW2*A0i[aa0, MT2])/(128*MZ*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2*MZ2*SW2*A0i[aa0, MT2])/(576*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2*Nc*SW*SW2*A0i[aa0, MT2])/(72*CW*Pi^3*VMU^2) + 
 (CWw*MW2^2*A0i[aa0, MW2])/(2*Pi^3*VMU^3) - (7*CWw*MW2^3*A0i[aa0, MW2])/
  (16*MZ2*Pi^3*VMU^3) + (CHbox*MH2*MW*A0i[aa0, MW2])/(144*Pi^3*VMU^2) - 
 (7*CHD*MH2*MW*A0i[aa0, MW2])/(2304*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*A0i[aa0, MW2])/(192*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*A0i[aa0, MW2])/(512*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2*A0i[aa0, MW2])/(96*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2*A0i[aa0, MW2])/(1152*Pi^3*VMU^2) - 
 (CHW*MW*MW2*A0i[aa0, MW2])/(24*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2*A0i[aa0, MW2])/(96*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*A0i[aa0, MW2])/(16*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*A0i[aa0, MW2])/(16*(-MH2 + MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*A0i[aa0, MW2])/(32*MZ2^2*Pi^3*VMU^2) - 
 (95*CHD*MW*MW2^2*A0i[aa0, MW2])/(576*MZ2*Pi^3*VMU^2) - 
 (35*CHD*MW*MZ2*A0i[aa0, MW2])/(2304*Pi^3*VMU^2) + 
 (CHD*MW*MZ2^2*A0i[aa0, MW2])/(64*MW2*Pi^3*VMU^2) + 
 (CHD*MW*MW2*Nc*A0i[aa0, MW2])/(96*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (55*CHWB*MH2*MW2*MZ*A0i[aa0, MW2])/(128*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (313*CHWB*MW2^2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)*MZ2^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^5*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)*MZ2^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/(8*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(8*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (769*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (47*CHWB*MW2^3*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (35*CHWB*MH2*MZ*MZ2*A0i[aa0, MW2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (35*CHWB*MW2*MZ*MZ2*A0i[aa0, MW2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*SW*A0i[aa0, MW2])/(384*CW*Pi^3*VMU^2) - 
 (7*CHWB*MW*MW2*SW*A0i[aa0, MW2])/(192*CW*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*SW*A0i[aa0, MW2])/(144*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*A0i[aa0, MW2])/(16*CW*MZ2^2*Pi^3*VMU^2) - 
 (121*CHWB*MW*MW2^2*SW*A0i[aa0, MW2])/(288*CW*MZ2*Pi^3*VMU^2) - 
 (25*CHWB*MW*MZ2*SW*A0i[aa0, MW2])/(384*CW*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2*SW*A0i[aa0, MW2])/(9*MZ*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^2*SW*A0i[aa0, MW2])/(96*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*MZ2^2*SW*A0i[aa0, MW2])/(24*MZ*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*Nc*SW*A0i[aa0, MW2])/(48*CW*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/(64*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^2*MW*MW2^3*A0i[aa0, MW2])/(64*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (3*CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHD*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(128*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHWB*CW2^2*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2^2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHWB*CW2^2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2^2*MW*MW2^3*SW*A0i[aa0, MW2])/(32*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHWB*CW2^2*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/
  (32*CW*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2^2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (3*CHWB*CW2^2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW2^2*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*
   SW2^2*VMU^2) - (7*CHD*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (21*CHD*MH2*MW*MW2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHD*CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (5*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (79*CHD*MW*MW2^2*A0i[aa0, MW2])/
  (512*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CHbox*CW2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (9*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (7*CHD*CW2*MW*MW2^3*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (7*CHD*MH2*MW*MW2^4*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*MZ2^3*Pi^3*SW2*VMU^2) - (7*CHD*MW*MW2^5*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*MZ2^3*Pi^3*SW2*VMU^2) + (CHD*MH2*MW*MW2^3*A0i[aa0, MW2])/
  (24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - (CHD*MW*MW2^4*A0i[aa0, MW2])/
  (24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (149*CHD*MH2*MW*MW2^2*A0i[aa0, MW2])/(512*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (9*CHD*MW*MW2^3*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (55*CHD*MH2*MW*MZ2*A0i[aa0, MW2])/(1536*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MW*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (3*CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (55*CHD*MW*MW2*MZ2*A0i[aa0, MW2])/(1536*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (CHbox*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHD*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (21*CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(256*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (15*CHD*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (7*CHWB*MH2*MW2*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*Pi^3*SW*SW2*VMU^2) - (7*CHWB*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*Pi^3*SW*SW2*VMU^2) + (CHWB*MH2*MW2^5*MZ*A0i[aa0, MW2])/
  (4*(-MH2 + MW2)*MZ2^4*Pi^3*SW*SW2*VMU^2) - (CHWB*MW2^6*MZ*A0i[aa0, MW2])/
  (4*(-MH2 + MW2)*MZ2^4*Pi^3*SW*SW2*VMU^2) - 
 (73*CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/(96*(-MH2 + MW2)*MZ2^3*Pi^3*SW*SW2*
   VMU^2) + (73*CHWB*MW2^5*MZ*A0i[aa0, MW2])/(96*(-MH2 + MW2)*MZ2^3*Pi^3*SW*
   SW2*VMU^2) + (169*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (192*(-MH2 + MW2)*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (169*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(192*(-MH2 + MW2)*MZ2^2*Pi^3*SW*SW2*
   VMU^2) - (23*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (48*(-MH2 + MW2)*MZ2*Pi^3*SW*SW2*VMU^2) + (23*CHWB*MW2^3*MZ*A0i[aa0, MW2])/
  (48*(-MH2 + MW2)*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (7*CHWB*CW2*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/(128*CW*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (5*CHWB*CW2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (128*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*CHWB*CW2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) - (7*CHWB*CW2*MW*MW2^3*SW*A0i[aa0, MW2])/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (5*CHWB*CW2*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (3*CHWB*CW2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (21*CHWB*CW2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/(128*CW*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) + (15*CHWB*CW2*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/
  (128*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (CWw*MW2^2*A0i[aa0, MZ2])/
  (16*Pi^3*VMU^3) - (CWw*MW2^3*A0i[aa0, MZ2])/(4*MZ2*Pi^3*VMU^3) - 
 (CHB*MW*MW2*A0i[aa0, MZ2])/(32*Pi^3*VMU^2) - (CHbox*MW*MW2*A0i[aa0, MZ2])/
  (96*Pi^3*VMU^2) + (11*CHD*MW*MW2*A0i[aa0, MZ2])/(768*Pi^3*VMU^2) - 
 (CHW*MW*MW2*A0i[aa0, MZ2])/(32*Pi^3*VMU^2) - (3*CHD*MW*MW2^3*A0i[aa0, MZ2])/
  (32*MZ2^2*Pi^3*VMU^2) + (CHbox*MH2*MW*MW2*A0i[aa0, MZ2])/
  (192*MZ2*Pi^3*VMU^2) - (CHD*MH2*MW*MW2*A0i[aa0, MZ2])/
  (768*MZ2*Pi^3*VMU^2) + (CHB*MW*MW2^2*A0i[aa0, MZ2])/(32*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2^2*A0i[aa0, MZ2])/(384*MZ2*Pi^3*VMU^2) - 
 (CHW*MW*MW2^2*A0i[aa0, MZ2])/(32*MZ2*Pi^3*VMU^2) - 
 (41*CHD*MW*MZ2*A0i[aa0, MZ2])/(2304*Pi^3*VMU^2) - 
 (CHD*MW*MW2*Nc*A0i[aa0, MZ2])/(1152*Pi^3*VMU^2) - 
 (7*CHD*MW*MW2^2*Nc*A0i[aa0, MZ2])/(576*MZ2*Pi^3*VMU^2) + 
 (347*CHWB*MW*MW2*A0i[aa0, MZ2])/(2304*CW*Pi^3*SW*VMU^2) - 
 (139*CHWB*MW*MW2^4*A0i[aa0, MZ2])/(192*CW*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*A0i[aa0, MZ2])/(768*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (1945*CHWB*MW*MW2^3*A0i[aa0, MZ2])/(1152*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MW2*A0i[aa0, MZ2])/(768*CW*MZ2*Pi^3*SW*VMU^2) - 
 (1259*CHWB*MW*MW2^2*A0i[aa0, MZ2])/(1152*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MZ2*A0i[aa0, MZ2])/(768*CW*Pi^3*SW*VMU^2) + 
 (11*CHWB*MW*MW2*SW*A0i[aa0, MZ2])/(128*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*SW*A0i[aa0, MZ2])/(8*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*A0i[aa0, MZ2])/(4*CW*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*SW*A0i[aa0, MZ2])/(384*CW*MZ2*Pi^3*VMU^2) - 
 (41*CHWB*MW*MW2^2*SW*A0i[aa0, MZ2])/(576*CW*MZ2*Pi^3*VMU^2) - 
 (13*CHWB*MW*MZ2*SW*A0i[aa0, MZ2])/(1152*CW*Pi^3*VMU^2) + 
 (7*CHWB*CW2*MW2*MZ2*SW*A0i[aa0, MZ2])/(72*MZ*Pi^3*VMU^2) - 
 (13*CHWB*CW2*MZ2^2*SW*A0i[aa0, MZ2])/(144*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*Nc*SW*A0i[aa0, MZ2])/(576*CW*Pi^3*VMU^2) - 
 (7*CHWB*MW*MW2^2*Nc*SW*A0i[aa0, MZ2])/(288*CW*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW*MW2*A0i[aa0, MZ2])/(64*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MZ2*A0i[aa0, MZ2])/(128*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2^2*MW*MW2*SW*A0i[aa0, MZ2])/(32*CW*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2^2*MW*MZ2*SW*A0i[aa0, MZ2])/(64*CW*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*MW*MW2*A0i[aa0, MZ2])/(512*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2*MW*MW2*A0i[aa0, MZ2])/(128*Pi^3*SW2*VMU^2) + 
 (5*CHD*MW*MW2^4*A0i[aa0, MZ2])/(128*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW*MW2^2*A0i[aa0, MZ2])/(1536*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MW*MW2^3*A0i[aa0, MZ2])/(256*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MW*MW2*A0i[aa0, MZ2])/(1536*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MW*MW2^2*A0i[aa0, MZ2])/(128*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MZ2*A0i[aa0, MZ2])/(512*Pi^3*SW2*VMU^2) + 
 (3*CHD*CW2*MW*MZ2*A0i[aa0, MZ2])/(256*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2*A0i[aa0, MZ2])/(64*CW*Pi^3*SW*SW2*VMU^2) - 
 (77*CHWB*MW*MW2^5*A0i[aa0, MZ2])/(96*CW*MZ2^4*Pi^3*SW*SW2*VMU^2) + 
 (443*CHWB*MW*MW2^4*A0i[aa0, MZ2])/(192*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) - 
 (427*CHWB*MW*MW2^3*A0i[aa0, MZ2])/(192*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (47*CHWB*MW*MW2^2*A0i[aa0, MZ2])/(64*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (5*CHWB*CW2*MW*MW2*SW*A0i[aa0, MZ2])/(64*CW*Pi^3*SW2*VMU^2) + 
 (3*CHWB*CW2*MW*MZ2*SW*A0i[aa0, MZ2])/(128*CW*Pi^3*SW2*VMU^2) + 
 (13*CHD*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(768*Pi^3*VMU^2) - 
 (CHD*MT2^3*MW*B0i[bb0, MW2, 0, MT2])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (5*CHD*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(256*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(192*(MT2 - MW2)*Pi^3*VMU^2) + 
 (3*CHD*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(128*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*Nc*B0i[bb0, MW2, 0, MT2])/(384*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2])/(384*Pi^3*VMU^2) + 
 (CHD*MW*MW2^2*Nc*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^2) + 
 (13*CHWB*MT2^2*MW*SW*B0i[bb0, MW2, 0, MT2])/(384*CW*Pi^3*VMU^2) - 
 (CHWB*MT2^3*MW*SW*B0i[bb0, MW2, 0, MT2])/(48*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (5*CHWB*MT2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/(128*CW*Pi^3*VMU^2) - 
 (CHWB*MT2^2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/(96*CW*(MT2 - MW2)*Pi^3*
   VMU^2) + (3*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/(64*CW*Pi^3*VMU^2) - 
 (CHWB*MT2^2*MW*Nc*SW*B0i[bb0, MW2, 0, MT2])/(192*CW*Pi^3*VMU^2) - 
 (CHWB*MT2*MW*MW2*Nc*SW*B0i[bb0, MW2, 0, MT2])/(192*CW*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*Nc*SW*B0i[bb0, MW2, 0, MT2])/(96*CW*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(16*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(24*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(48*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(16*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/(6*MZ*Pi^3*VMU^2) + 
 (3*CHWB*MW*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/(16*CW*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(96*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2^2*SW*SW2*B0i[bb0, MW2, 0, MW2])/(24*CW*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(2304*Pi^3*VMU^2) - 
 (CHbox*MH2^3*MW*B0i[bb0, MW2, MH2, MW2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*B0i[bb0, MW2, MH2, MW2])/(4608*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(128*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHW*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) - 
 (7*CHbox*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (25*CHD*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*CHW*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CHD*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHW*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(2*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2])/(384*CW*Pi^3*VMU^2) + 
 (CHWB*MH2^3*MW*SW*B0i[bb0, MW2, MH2, MW2])/(576*CW*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHWB*MH2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
  (192*CW*Pi^3*VMU^2) - (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(48*CW*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MH2, MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHWB*MH2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (256*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (3*CWw*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (8*Pi^3*VMU^3) + (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3*VMU^3) + 
 (17*CHD*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(384*Pi^3*VMU^2) - 
 (11*CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(48*MZ2*Pi^3*VMU^2) - 
 (CHD*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(8*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (13*CHD*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^2) + 
 (19*CHD*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (4608*Pi^3*VMU^2) - (11*CHD*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (1152*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (47*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(192*CW*Pi^3*VMU^2) - 
 (CHWB*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(6*MZ*Pi^3*VMU^2) - 
 (11*CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(24*CW*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*CW*MZ2*Pi^3*VMU^2) - (CHWB*MW*MW2^4*SW*B0i[bb0, MW2, MW2, MZ2])/
  (4*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/(32*CW*Pi^3*VMU^2) - 
 (5*CHWB*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/(24*MZ*Pi^3*VMU^2) + 
 (19*CHWB*MW*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(768*CW*Pi^3*VMU^2) + 
 (7*CHWB*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(144*MZ*Pi^3*VMU^2) - 
 (11*CHWB*MW*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(576*CW*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (CHB*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(384*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^3*VMU^2) - 
 (CHB*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(192*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(1536*MZ2*Pi^3*VMU^2) + 
 (CHB*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(32*MZ2*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(32*MZ2*Pi^3*VMU^2) + 
 (CHB*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) + 
 (CHbox*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) - 
 (CHD*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(128*Pi^3*VMU^2) + 
 (CHW*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(64*Pi^3*SW*VMU^2) - 
 (3*CHWB*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(32*MZ2^2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(64*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(16*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(96*CW*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(384*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(32*CW*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(768*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(16*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(64*Pi^3*SW*VMU^2) + 
 (11*CHD*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(256*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(64*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(32*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(256*Pi^3*VMU^2) + 
 (11*CHD*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(1152*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(144*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(1152*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(8*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(3*CW*MZ2^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(12*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(6*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(4*CW*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(24*CW*MZ2*Pi^3*SW*VMU^2) + 
 (11*CHWB*MT2*MW*MW2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(576*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(144*CW*Pi^3*VMU^2) - 
 (CHWB*MT2*MW*MW2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(72*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(576*CW*Pi^3*VMU^2) + 
 (73*CHWB*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/(1152*CW*Pi^3*SW*VMU^2) - 
 (47*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(288*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/(3*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (47*CHWB*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (144*CW*MZ2*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (6*CW*MZ2*Pi^3*SW*VMU^2) + (23*CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (1152*CW*Pi^3*SW*VMU^2) + (15*CWw*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (32*Pi^3*VMU^3) + (3*CWw*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (16*MZ2*Pi^3*VMU^3) - (3*CWw*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (32*Pi^3*VMU^3) + (71*CHD*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (768*Pi^3*VMU^2) + (9*CHD*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (64*MZ2^2*Pi^3*VMU^2) + (33*CHD*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (128*MZ2*Pi^3*VMU^2) + (5*CHD*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (1536*Pi^3*VMU^2) - (CHWB*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (12*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (4*CW*MZ2^3*Pi^3*SW*VMU^2) + (7*CHWB*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (96*CW*MZ2^2*Pi^3*SW*VMU^2) + (25*CHWB*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (96*CW*MZ2*Pi^3*SW*VMU^2) + (11*CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (192*CW*Pi^3*VMU^2) + (CHWB*MW*MW2^4*SW*B0i[bb0, MZ2, MW2, MW2])/
  (16*CW*MZ2^2*Pi^3*VMU^2) + (13*CHWB*MW*MW2^3*SW*B0i[bb0, MZ2, MW2, MW2])/
  (96*CW*MZ2*Pi^3*VMU^2) + (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (384*CW*Pi^3*VMU^2) + (23*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (128*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (32*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (15*CHWB*MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/(64*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(256*CW*Pi^3*SW*VMU^2) + 
 (CHD*MT2^3*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(384*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(192*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(384*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(64*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*B0i[dbb0, MW2, 0, MT2])/(64*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2^3*MW*MW2*SW*B0i[dbb0, MW2, 0, MT2])/(192*CW*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*MT2^2*MW*MW2^2*SW*B0i[dbb0, MW2, 0, MT2])/
  (96*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2*MW*MW2^3*SW*B0i[dbb0, MW2, 0, MT2])/(192*CW*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*MT2*MW*MW2^3*SW*B0i[dbb0, MW2, 0, MT2])/
  (32*CW*(-MT2 + MW2)*Pi^3*VMU^2) + (CHWB*MW*MW2^4*SW*B0i[dbb0, MW2, 0, MT2])/
  (32*CW*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(288*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(1152*Pi^3*VMU^2) - 
 (CHD*MH2^4*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(2304*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (CHbox*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (72*Pi^3*VMU^2) - (7*CHD*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (576*Pi^3*VMU^2) + (CHW*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (24*Pi^3*VMU^2) + (7*CHD*MH2^3*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (768*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (3*CHD*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(64*Pi^3*VMU^2) - 
 (CHW*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (19*CHD*MH2^2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*CHD*MH2*MW*MW2^4*B0i[dbb0, MW2, MH2, MW2])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^5*B0i[dbb0, MW2, MH2, MW2])/(16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (CHWB*MH2^4*MW*MW2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (1152*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW*B0i[dbb0, MW2, MH2, MW2])/(288*CW*Pi^3*VMU^2) + 
 (7*CHWB*MH2^3*MW*MW2^2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (384*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^3*SW*B0i[dbb0, MW2, MH2, MW2])/(96*CW*Pi^3*VMU^2) - 
 (19*CHWB*MH2^2*MW*MW2^3*SW*B0i[dbb0, MW2, MH2, MW2])/
  (144*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*CHWB*MH2*MW*MW2^4*SW*B0i[dbb0, MW2, MH2, MW2])/
  (48*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^5*SW*B0i[dbb0, MW2, MH2, MW2])/
  (8*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CWw*MW2^4*B0i[dbb0, MW2, MW2, MZ2])/(2*Pi^3*VMU^3) + 
 (CWw*MW2^3*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(8*Pi^3*VMU^3) - 
 (7*CHD*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(48*Pi^3*VMU^2) - 
 (85*CHD*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(1152*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CHD*CW2*MW*MW2^4*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CHD*CW2*MW*MW2^3*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/
  (288*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CHD*CW2*MW*MW2^2*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CHD*CW2*MW*MW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (2304*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MZ2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (2304*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (3*CHWB*CW2*MW*MW2^3*SW*B0i[dbb0, MW2, MW2, MZ2])/(8*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/(6*MZ*Pi^3*VMU^2) - 
 (119*CHWB*CW2*MW*MW2^2*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (288*CW*Pi^3*VMU^2) + (7*CHWB*MW2^3*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*MZ*Pi^3*VMU^2) + (5*CHWB*CW2*MW*MW2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*CW*Pi^3*VMU^2) - (5*CHWB*MW2^2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*VMU^2) + (3*CHWB*CW2*MW*MW2^5*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (2*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CHWB*CW2*MW*MW2^4*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (24*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CHWB*CW2*MW*MW2^3*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (144*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CHWB*CW2*MW*MW2^2*MZ2^3*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CHWB*CW2*MW*MW2*MZ2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MZ2^5*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3*VMU^3) - 
 (5*CHD*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(24*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(48*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (6*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHWB*MW*MW2^3*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*MZ*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (8*CW*MZ2*Pi^3*VMU^2) + (CHWB*MW*MW2^5*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (6*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*Pi^3*VMU^3) - 
 (3*CW2*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*Pi^3*VMU^3) + 
 (7*CHD*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(32*Pi^3*VMU^2) - 
 (9*CHD*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(64*MZ2^2*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(64*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^6*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*CW*MZ2^3*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^3*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^5*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*CW*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^4*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*CW*MZ2*Pi^3*VMU^2) + 
 (3*CHWB*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*CW*Pi^3*SW*VMU^2) - (11*CHWB*MW*MW2^5*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(32*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHD*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^2) + 
 (CHD*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*CHD*MW*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (64*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(192*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) - 
 (5*CHWB*MW*MW2^4*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*CHWB*MW*MW2^3*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^2*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (32*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2^3*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^4*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*Pi^3*VMU^2) - 
 (9*CHD*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*MZ2*Pi^3*VMU^2) + 
 (9*CHD*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^4*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*Pi^3*SW*VMU^2) - 
 (9*CHWB*MW*MW2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (64*CW*MZ2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (64*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (32*CW*Pi^3*SW*VMU^2) + (3*CHD*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (8*Pi^3*VMU^2) - (27*CHD*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (32*Pi^3*VMU^2) + (39*CHD*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (64*Pi^3*VMU^2) - (9*CHD*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (64*Pi^3*VMU^2) - (15*CHWB*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (4*CW*Pi^3*SW*VMU^2) + (3*CHWB*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (2*CW*MZ2*Pi^3*SW*VMU^2) + 
 (49*CHWB*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (16*CW*Pi^3*SW*VMU^2) - 
 (13*CHWB*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (16*CW*Pi^3*SW*VMU^2) - 
 (CHD*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^2) - 
 (3*CHD*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(32*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*CW*Pi^3*SW*VMU^2) - 
 (41*CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (16*CW*Pi^3*SW*VMU^2) + (29*CHWB*MW*MW2*MZ2^2*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(32*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (2*CW*Pi^3*VMU^2) + (5*CHWB*MW*MW2*MZ2^2*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*CW*Pi^3*VMU^2) - 
 (3*CHWB*MW*MZ2^3*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*CW*Pi^3*VMU^2) + 
 (MW*MW2^2*Ced[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ced[Leff, Leff, 1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ced[Leff, Leff, 1, 1])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Ced[Leff, Leff, 2, 2])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ced[Leff, Leff, 2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ced[Leff, Leff, 2, 2])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Ced[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ced[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ced[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) - 
 (7*MW*MW2^2*Cee[Leff, Leff, 1, 1])/(288*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*Cee[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*Cee[Leff, Leff, 1, 1])/(576*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(16*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(32*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(32*Pi^3*VMU^2) - 
 (7*MW*MW2^2*Cee[Leff, Leff, 2, 2])/(288*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*Cee[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*Cee[Leff, Leff, 2, 2])/(576*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(16*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(32*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(32*Pi^3*VMU^2) - 
 (7*MW*MW2^2*Cee[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*Cee[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*Cee[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(16*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(32*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(32*Pi^3*VMU^2) - 
 (MW*MW2^2*Ceu[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Ceu[Leff, Leff, 1, 1])/(48*Pi^3*VMU^2) - 
 (MW*MZ2^2*Ceu[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(32*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(48*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*Ceu[Leff, Leff, 2, 2])/(72*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Ceu[Leff, Leff, 2, 2])/(48*Pi^3*VMU^2) - 
 (MW*MZ2^2*Ceu[Leff, Leff, 2, 2])/(144*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(32*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(48*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Ceu[Leff, Leff, 3, 3])/(16*Pi^3*VMU^2) + 
 (MW*MW2^2*Ceu[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Ceu[Leff, Leff, 3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Ceu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ceu[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ceu[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(16*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (24*MZ2*Pi^3*VMU^2) + (MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(384*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(32*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHd[1, 1])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHd[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHd[1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHd[1, 1])/(96*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHd[2, 2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHd[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHd[2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHd[2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHd[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHd[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHd[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHd[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHd[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHd[3, 3])/(96*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHe[1, 1])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHe[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHe[1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[1, 1])/(96*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHe[2, 2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHe[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHe[2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHe[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHe[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHe[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHe[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[3, 3])/(96*MZ2*Pi^3*VMU^2) - 
 (MH2^3*MW*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*CHe[Leff, Leff])/(64*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW*CHe[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2*CHe[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (MT2*MW*MW2*CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*CHe[Leff, Leff])/(256*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MH2*MT2*MW*MW2*CHe[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (MT2^2*MW*MW2*CHe[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (4111*MW*MW2^2*CHe[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (313*CW2*MW*MW2^2*CHe[Leff, Leff])/(864*Pi^3*VMU^2) - 
 (4733*MH2*MW*MW2^2*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (4793*MW*MW2^3*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHe[Leff, Leff])/(48*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHe[Leff, Leff])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2^2*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (289*MW*MW2^3*CHe[Leff, Leff])/(864*MZ2*Pi^3*VMU^2) + 
 (341*MH2*MW*MW2^3*CHe[Leff, Leff])/(384*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*CHe[Leff, Leff])/(4*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (341*MW*MW2^4*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*CHe[Leff, Leff])/(6*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (11*MH2*MW*MZ2*CHe[Leff, Leff])/(4608*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*CHe[Leff, Leff])/(256*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*CHe[Leff, Leff])/(512*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MT2*MW*MZ2*CHe[Leff, Leff])/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*CHe[Leff, Leff])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (MT2^2*MW*MZ2*CHe[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MH2*MT2^2*MW*MZ2*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*CHe[Leff, Leff])/(96*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (7823*MW*MW2*MZ2*CHe[Leff, Leff])/(6912*Pi^3*VMU^2) - 
 (313*CW2*MW*MW2*MZ2*CHe[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (2185*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(1536*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MT2*MW*MW2*MZ2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*MZ2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (735*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (128*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[Leff, Leff])/(96*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*CHe[Leff, Leff])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (259*MW*MZ2^2*CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (2227*MH2*MW*MZ2^2*CHe[Leff, Leff])/(9216*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2227*MW*MW2*MZ2^2*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MW*MW2*MZ2^2*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*MW*MZ2^3*CHe[Leff, Leff])/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (107*MW*MZ2^3*CHe[Leff, Leff])/(1536*MW2*Pi^3*VMU^2) - 
 (103*MH2*MW*MZ2^3*CHe[Leff, Leff])/(3072*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (11*MW*MZ2^3*CHe[Leff, Leff])/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*CHe[Leff, Leff])/(288*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*CHe[Leff, Leff])/(576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*MZ2*CHe[Leff, Leff])/(12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (11*CW2*MW*MW2^2*MZ2^2*CHe[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2*MZ2^3*CHe[Leff, Leff])/(288*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (7*CW2*MW*MZ2^4*CHe[Leff, Leff])/
  (576*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^5*CHe[Leff, Leff])/(1152*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (MW*MW2^2*Nc*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Nc*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*CHe[Leff, Leff])/(36*Pi*VMU^2) + 
 (CW2*MW*MW2*MZ2*CHe[Leff, Leff])/(72*Pi*VMU^2) + 
 (CW2*MH2^2*MW*MW2^2*CHe[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^3*CHe[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^3*CHe[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^4*CHe[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2^2*MW*MW2*MZ2*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (5*CW2*MH2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*MZ2*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (CW2*MH2^2*MW*MZ2^2*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2*MZ2^2*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MW*MW2*MZ2^2*CHe[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (3*CW2*MW*MW2^2*MZ2^2*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (1445*MW*MW2^2*SW2*CHe[Leff, Leff])/
  (1728*Pi^3*VMU^2) + (1445*MW*MW2*MZ2*SW2*CHe[Leff, Leff])/
  (3456*Pi^3*VMU^2) + (MT2*MW*MW2*Nc*SW2*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Nc*SW2*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (5*MW*MW2^2*SW2*CHe[Leff, Leff])/(72*Pi*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*CHe[Leff, Leff])/(144*Pi*VMU^2) - 
 (5*MH2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(512*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^3*A0i[aa0, MH2]*CHe[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(384*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(768*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) + (MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (5*MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(1536*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(2304*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1536*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (7*MT2*MW*A0i[aa0, MT2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (7*MT2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(768*MW2*Pi^3*VMU^2) + 
 (MT2*MW*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/(384*MW2*Pi^3*VMU^2) - 
 (MW*MW2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MW*MZ2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MH2*MW*A0i[aa0, MW2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MW2]*CHe[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) + 
 (25*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*MZ2^2*Pi^3*VMU^2) - 
 (7*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(18*MZ2*Pi^3*VMU^2) - 
 (3*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(768*MW2*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(1536*(MH2 - MW2)*MW2*Pi^3*
   VMU^2) + (11*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*MW2*Pi^3*VMU^2) - (MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*MW2^2*Pi^3*VMU^2) + (MW*MW2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) - (MW*MZ2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (96*Pi^3*VMU^2) - (CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (5*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (5*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) + 
 (3*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (7*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (989*MH2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1536*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (5*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (469*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (9*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*MZ2^3*Pi^3*SW2*VMU^2) - 
 (7*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/(32*(MH2 - MW2)*MZ2^3*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (545*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (11*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (27*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (139*MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (17*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (87*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(512*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (15*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (17*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(1536*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (5*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1536*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (21*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (15*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*A0i[aa0, MZ2]*CHe[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (35*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(4*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*MZ2*Pi^3*VMU^2) + 
 (31*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*MZ2*Pi^3*VMU^2) - 
 (125*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (13*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(2304*MW2*Pi^3*VMU^2) + 
 (MW*MW2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (7*MW*MW2^2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(128*MW2*Pi^3*SW2^2*VMU^2) - 
 (MH2*MW*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1536*Pi^3*SW2*VMU^2) - 
 (13*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(768*Pi^3*SW2*VMU^2) - 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(64*Pi^3*SW2*VMU^2) + 
 (3*MW*MW2^4*A0i[aa0, MZ2]*CHe[Leff, Leff])/(64*MZ2^3*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(768*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(512*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(256*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(512*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*Pi^3*SW2*VMU^2) - 
 (MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1536*MW2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(256*MW2*Pi^3*SW2*VMU^2) + 
 (13*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MT2^3*MW*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (48*(MT2 - MW2)*Pi^3*VMU^2) + (5*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (3*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (5*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(256*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (13*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(768*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (96*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MT2^2*MW*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (384*MW2*Pi^3*VMU^2) - (MW*MW2*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (17*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (7*MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (5*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (5*MH2^3*MW*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (768*MW2*Pi^3*VMU^2) + (5*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(4608*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (9*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (4*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (35*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (71*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(256*Pi^3*VMU^2) - 
 (49*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(1536*MW2*Pi^3*VMU^2) + 
 (11*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (1152*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(1536*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (768*MZ2*Pi^3*VMU^2) - (MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (384*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (64*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (128*Pi^3*VMU^2) + (23*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (384*Pi^3*VMU^2) - (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (32*Pi^3*VMU^2) - (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) - (11*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (72*MZ2*Pi^3*VMU^2) - (11*MT2*MW*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (7*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (9*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(32*MZ2^2*Pi^3*VMU^2) + 
 (3*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(8*MZ2*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(1536*Pi^3*VMU^2) + 
 (MT2^3*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(32*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^4*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (32*(-MT2 + MW2)*Pi^3*VMU^2) - (MT2^3*MW*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(384*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(384*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (64*(-MT2 + MW2)*Pi^3*VMU^2) - (MW*MW2^3*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(64*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (MH2^4*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (19*MH2^2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^4*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^5*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (8*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2^4*MW*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (576*Pi^3*VMU^2) - (7*MH2^3*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(768*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (19*MH2^2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MW*MW2^3*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*MW*MW2^4*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (65*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (288*Pi^3*VMU^2) + (53*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^5*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2^4*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (43*CW2*MW*MW2^3*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (18*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (49*CW2*MW*MW2^2*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (32*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (403*CW2*MW*MW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (19*CW2*MW*MZ2^5*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (768*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^6*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (2304*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (19*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) + (5*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (8*MZ2*Pi^3*VMU^2) + (MW*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (24*Pi^3*VMU^2) - (11*MW*MW2^3*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (32*Pi^3*VMU^2) - (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (32*MZ2*Pi^3*VMU^2) - (MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (32*Pi^3*VMU^2) + (13*CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (32*Pi^3*VMU^2) - (5*MW*MW2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(192*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^5*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (192*MW2*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (7*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (64*MZ2*Pi^3*VMU^2) + (17*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (128*Pi^3*VMU^2) - (3*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(128*Pi^3*VMU^2) + 
 (5*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (43*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (16*Pi^3*VMU^2) + (7*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (17*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (64*Pi^3*VMU^2) - (3*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(64*MW2*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (2*Pi^3*VMU^2) + (7*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (2*Pi^3*VMU^2) + (3*MW*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(32*MW2*Pi^3*VMU^2) - (7*MW*MW2^2*CHl1[1, 1])/
  (96*Pi^3*VMU^2) + (MW*MW2*MZ2*CHl1[1, 1])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^2*CHl1[1, 1])/(24*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHl1[1, 1])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*CHl1[1, 1])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*Pi^3*VMU^2) + (MW*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(48*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/(24*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHl1[1, 1])/(32*Pi^3*VMU^2) + 
 (7*MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(96*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/(24*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[1, 1])/(32*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(32*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[1, 1])/
  (24*Pi^3*VMU^2) + (MW*MW2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[1, 1])/(12*Pi^3*VMU^2) + (MW*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[1, 1])/(24*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHl1[2, 2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*CHl1[2, 2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (96*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(96*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[2, 2])/(32*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(32*MZ2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*MW2^2*CHl1[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHl1[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHl1[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHl1[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHl1[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[3, 3])/(96*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*MZ2*CHl1[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*MZ2*CHl1[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW*MW2*MZ2^2*CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2^2*CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2*SW2*CHl1[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (289*MW*MW2^2*SW2*CHl1[Leff, Leff])/(864*Pi^3*VMU^2) + 
 (353*MH2*MW*MW2^2*SW2*CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*SW2*CHl1[Leff, Leff])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (353*MW*MW2^3*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl1[Leff, Leff])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MH2*MW*MZ2*SW2*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*SW2*CHl1[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(256*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MT2*MW*MZ2*SW2*CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (3533*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (313*CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(864*Pi^3*VMU^2) - 
 (599*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (307*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(48*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (715*MW*MZ2^2*SW2*CHl1[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (1063*MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff])/(4608*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (1063*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (107*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(768*MW2*Pi^3*VMU^2) + 
 (103*MH2*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(1536*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (11*MW*MZ2^3*SW2*CHl1[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl1[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (17*CW2*MW*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl1[Leff, Leff])/(36*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CW2*MW*MZ2^5*SW2*CHl1[Leff, Leff])/
  (576*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Nc*SW2*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2^2*Nc*SW2*CHl1[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(36*Pi*VMU^2) - 
 (1445*MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Nc*SW2^2*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(72*Pi*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) - (MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (96*Pi^3*VMU^2) + (5*MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) + (5*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (MW*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (7*MT2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(384*MW2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(192*MW2*Pi^3*VMU^2) - 
 (MW*MZ2*Nc*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (163*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (256*(MH2 - MW2)*Pi^3*VMU^2) + (59*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) - 
 (7*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/(32*(MH2 - MW2)*MZ2^2*Pi^3*
   VMU^2) + (7*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (7*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) - (7*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (13*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (191*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) + (9*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (21*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (121*MW*MW2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (7*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(384*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (25*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(384*MW2*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(96*MW2^2*Pi^3*VMU^2) + 
 (MW*MZ2*Nc*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MH2*MW*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (3*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(768*MZ2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(128*MZ2*Pi^3*VMU^2) - 
 (13*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(768*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(768*MW2*Pi^3*VMU^2) + 
 (3*CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(128*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(32*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*MW2*Pi^3*SW2*VMU^2) - 
 (MH2*MW*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (41*MW*MW2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(4*MZ2*Pi^3*VMU^2) + 
 (11*MW*MZ2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (13*MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (7*MW*MW2*Nc*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (5*MT2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (13*MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(384*MW2*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (192*Pi^3*VMU^2) - (MT2^2*MW*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (7*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (384*MW2*Pi^3*VMU^2) - (5*MH2^3*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (11*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(4*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (17*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(768*Pi^3*VMU^2) - 
 (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(256*MW2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (4*(4*MW2 - MZ2)*Pi^3*VMU^2) + (7*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (11*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (19*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (384*MW2*Pi^3*VMU^2) - (11*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (11*MT2*MW*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (384*Pi^3*VMU^2) - (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (72*Pi^3*VMU^2) + (11*MT2*MW*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (MW*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (97*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (7*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (32*MZ2^2*Pi^3*VMU^2) - (31*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(192*MZ2*Pi^3*VMU^2) + 
 (95*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(256*Pi^3*VMU^2) + 
 (13*MW*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) + (11*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(32*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (32*(-MT2 + MW2)*Pi^3*VMU^2) - (MH2^4*MW*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) + (7*MH2^3*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (96*Pi^3*VMU^2) - (19*MH2^2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (8*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) - (119*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (5*CW2*MW*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*Pi^3*VMU^2) + (3*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^6*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (1152*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (3*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) + (MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) + (7*MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl1[Leff, Leff])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (16*Pi^3*VMU^2) - (7*CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (5*CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^5*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (3*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(64*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (16*Pi^3*VMU^2) + (3*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (5*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (4*Pi^3*VMU^2) + (41*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (47*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (3*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (5*MW*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) - (3*MW*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(16*MW2*Pi^3*VMU^2) + (MH2*MW*MW2*CHl3[1, 1])/
  (576*Pi^3*VMU^2) + (MT2*MW*MW2*CHl3[1, 1])/(64*Pi^3*VMU^2) + 
 (MH2*MT2*MW*MW2*CHl3[1, 1])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (875*MW*MW2^2*CHl3[1, 1])/(864*Pi^3*VMU^2) - (83*MH2*MW*MW2^2*CHl3[1, 1])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*CHl3[1, 1])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (83*MW*MW2^3*CHl3[1, 1])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MT2*MW*MW2^2*CHl3[1, 1])/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (71*MW*MW2^3*CHl3[1, 1])/
  (192*MZ2*Pi^3*VMU^2) + (71*MH2*MW*MW2^3*CHl3[1, 1])/
  (192*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MT2*MW*MW2^3*CHl3[1, 1])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (71*MW*MW2^4*CHl3[1, 1])/
  (48*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (1313*MW*MW2*MZ2*CHl3[1, 1])/
  (2304*Pi^3*VMU^2) + (467*MH2*MW*MW2*MZ2*CHl3[1, 1])/
  (768*(MH2 - 4*MW2)*Pi^3*VMU^2) - (467*MW*MW2^2*MZ2*CHl3[1, 1])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + (33*MW*MZ2^2*CHl3[1, 1])/
  (256*Pi^3*VMU^2) - (33*MH2*MW*MZ2^2*CHl3[1, 1])/
  (256*(MH2 - 4*MW2)*Pi^3*VMU^2) + (33*MW*MW2*MZ2^2*CHl3[1, 1])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*Nc*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Nc*CHl3[1, 1])/(576*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl3[1, 1])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Nc*SW2*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (7*MH2*MW*A0i[aa0, MH2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/(384*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*A0i[aa0, MT2]*CHl3[1, 1])/(64*Pi^3*VMU^2) - 
 (7*MW*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*Nc*A0i[aa0, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2*Nc*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (7*MH2*MW*A0i[aa0, MW2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (11*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (91*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (23*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(48*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (95*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2*Nc*A0i[aa0, MW2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(12*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (MW*MW2*Nc*A0i[aa0, MZ2]*CHl3[1, 1])/(576*Pi^3*VMU^2) + 
 (7*MW*MW2^2*Nc*A0i[aa0, MZ2]*CHl3[1, 1])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(32*Pi^3*SW2*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/(32*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(32*MZ2*Pi^3*SW2*VMU^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(64*Pi^3*VMU^2) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(32*Pi^3*VMU^2) + 
 (MT2^2*MW*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(8*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(8*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(8*Pi^3*VMU^2) - 
 (7*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) + 
 (MH2^3*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (11*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) - 
 (11*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(576*Pi^3*VMU^2) + 
 (MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(576*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (16*MZ2^2*Pi^3*VMU^2) + (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(16*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (16*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(8*Pi^3*VMU^2) + (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(24*Pi^3*VMU^2) + (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(12*Pi^3*VMU^2) + (MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(24*Pi^3*VMU^2) + (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(2*Pi^3*VMU^2) - 
 (9*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (13*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (16*Pi^3*VMU^2) - (3*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (16*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (8*Pi^3*VMU^2) + (3*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (16*Pi^3*VMU^2) + (MH2*MW*MW2*CHl3[2, 2])/(576*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2*CHl3[2, 2])/(192*Pi^3*VMU^2) + (MH2*MT2*MW*MW2*CHl3[2, 2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - (119*MW*MW2^2*CHl3[2, 2])/
  (108*Pi^3*VMU^2) - (83*MH2*MW*MW2^2*CHl3[2, 2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*CHl3[2, 2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (83*MW*MW2^3*CHl3[2, 2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MT2*MW*MW2^2*CHl3[2, 2])/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (515*MW*MW2^3*CHl3[2, 2])/
  (1728*MZ2*Pi^3*VMU^2) + (71*MH2*MW*MW2^3*CHl3[2, 2])/
  (192*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MT2*MW*MW2^3*CHl3[2, 2])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (71*MW*MW2^4*CHl3[2, 2])/
  (48*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (1393*MW*MW2*MZ2*CHl3[2, 2])/
  (2304*Pi^3*VMU^2) + (467*MH2*MW*MW2*MZ2*CHl3[2, 2])/
  (768*(MH2 - 4*MW2)*Pi^3*VMU^2) - (467*MW*MW2^2*MZ2*CHl3[2, 2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - (67*MW*MZ2^2*CHl3[2, 2])/
  (768*Pi^3*VMU^2) - (33*MH2*MW*MZ2^2*CHl3[2, 2])/
  (256*(MH2 - 4*MW2)*Pi^3*VMU^2) + (33*MW*MW2*MZ2^2*CHl3[2, 2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*Nc*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Nc*CHl3[2, 2])/(576*Pi^3*VMU^2) - 
 (313*MW2^3*SW2*CHl3[2, 2])/(432*MW*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl3[2, 2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Nc*SW2*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2^3*SW2*CHl3[2, 2])/(18*MW*Pi*VMU^2) + 
 (5*MH2*MW*A0i[aa0, MH2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/(384*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*MT2*MW*A0i[aa0, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(32*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*Nc*A0i[aa0, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) - 
 (MW*MW2*Nc*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (5*MH2*MW*A0i[aa0, MW2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (91*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (23*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) - 
 (41*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (83*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/(24*MW2*Pi^3*VMU^2) + 
 (MW*MW2*Nc*A0i[aa0, MW2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (9*MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(64*Pi^3*VMU^2) - 
 (3*MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(192*MZ2*Pi^3*VMU^2) - 
 (29*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(288*MZ2*Pi^3*VMU^2) - 
 (23*MW*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(576*Pi^3*VMU^2) - 
 (MW*MW2*Nc*A0i[aa0, MZ2]*CHl3[2, 2])/(576*Pi^3*VMU^2) - 
 (7*MW*MW2^2*Nc*A0i[aa0, MZ2]*CHl3[2, 2])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(32*Pi^3*SW2*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/(32*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(32*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(32*Pi^3*VMU^2) - 
 (MT2^2*MW*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(8*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (5*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) + 
 (MH2^3*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(12*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(576*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(192*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(16*Pi^3*VMU^2) + 
 (11*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) + 
 (11*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(576*Pi^3*VMU^2) - 
 (MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(576*Pi^3*VMU^2) + 
 (11*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(8*MZ2^2*Pi^3*VMU^2) + 
 (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(48*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(192*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/(6*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(8*Pi^3*VMU^2) - 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (16*MZ2^2*Pi^3*VMU^2) - (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(16*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (16*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(8*Pi^3*VMU^2) - (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(12*Pi^3*VMU^2) - (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(8*Pi^3*VMU^2) + (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(24*Pi^3*VMU^2) - (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(16*Pi^3*VMU^2) - (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(16*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/(16*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/(16*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(2*Pi^3*VMU^2) - 
 (9*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (13*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (16*Pi^3*VMU^2) - (3*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (16*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(2*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (8*Pi^3*VMU^2) - (3*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (16*Pi^3*VMU^2) + (MW*MW2^2*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHl3[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHl3[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHl3[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*CHl3[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MW2]*CHl3[3, 3])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MW2]*CHl3[3, 3])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl3[3, 3])/(96*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*MZ2*CHl3[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*MZ2*CHl3[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW*MW2*MZ2^2*CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2^2*CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2*SW2*CHl3[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (289*MW*MW2^2*SW2*CHl3[Leff, Leff])/(864*Pi^3*VMU^2) + 
 (253*MH2*MW*MW2^2*SW2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*SW2*CHl3[Leff, Leff])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (253*MW*MW2^3*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[Leff, Leff])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MH2*MW*MZ2*SW2*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*SW2*CHl3[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(256*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MT2*MW*MZ2*SW2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff])/(1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (3533*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (313*CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(864*Pi^3*VMU^2) - 
 (23*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (751*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(48*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (715*MW*MZ2^2*SW2*CHl3[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (349*MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff])/(1536*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (349*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (107*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(768*MW2*Pi^3*VMU^2) + 
 (103*MH2*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(1536*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (11*MW*MZ2^3*SW2*CHl3[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl3[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (17*CW2*MW*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl3[Leff, Leff])/(36*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CW2*MW*MZ2^5*SW2*CHl3[Leff, Leff])/
  (576*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Nc*SW2*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2^2*Nc*SW2*CHl3[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*Pi*VMU^2) - 
 (1445*MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Nc*SW2^2*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(72*Pi*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) - (MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (96*Pi^3*VMU^2) + (5*MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) + (5*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (7*MT2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(384*MW2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(192*MW2*Pi^3*VMU^2) - 
 (MW*MZ2*Nc*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (219*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (256*(MH2 - MW2)*Pi^3*VMU^2) + (5*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - MW2)*Pi^3*VMU^2) + (11*MH2*MW*MW2^3*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(32*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) - 
 (11*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*(MH2 - MW2)*MZ2^2*Pi^3*
   VMU^2) + (MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - (MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (7*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (15*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (343*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) + (9*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (21*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (121*MW*MW2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (7*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(384*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (25*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(384*MW2*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(96*MW2^2*Pi^3*VMU^2) + 
 (MW*MZ2*Nc*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MH2*MW*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(768*Pi^3*VMU^2) - 
 (9*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (9*MW*MW2^3*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(768*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(128*MZ2*Pi^3*VMU^2) - 
 (13*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(768*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(768*MW2*Pi^3*VMU^2) + 
 (3*CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(128*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(32*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*MW2*Pi^3*SW2*VMU^2) - 
 (MH2*MW*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (41*MW*MW2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(4*MZ2*Pi^3*VMU^2) + 
 (11*MW*MZ2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (13*MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (7*MW*MW2*Nc*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (5*MT2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (13*MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(384*MW2*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (192*Pi^3*VMU^2) - (MT2^2*MW*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (7*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (384*MW2*Pi^3*VMU^2) - (5*MH2^3*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (11*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(4*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (17*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(768*Pi^3*VMU^2) - 
 (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(256*MW2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (4*(4*MW2 - MZ2)*Pi^3*VMU^2) + (7*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (11*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (19*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (384*MW2*Pi^3*VMU^2) - (11*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (768*MZ2*Pi^3*VMU^2) - (MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MH2^2*MW*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (11*MT2*MW*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (384*Pi^3*VMU^2) - (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (72*Pi^3*VMU^2) + (11*MT2*MW*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (MW*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (63*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (11*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (32*MZ2^2*Pi^3*VMU^2) - (35*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(192*MZ2*Pi^3*VMU^2) + 
 (9*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(256*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (13*MW*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) + (11*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(32*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (32*(-MT2 + MW2)*Pi^3*VMU^2) - (MH2^4*MW*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) + (7*MH2^3*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (96*Pi^3*VMU^2) - (19*MH2^2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (8*Pi^3*VMU^2) - (119*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (5*CW2*MW*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*Pi^3*VMU^2) + (3*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^6*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (1152*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (3*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (8*Pi^3*VMU^2) + (MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) + (7*MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[Leff, Leff])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (16*Pi^3*VMU^2) - (11*CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) + (5*CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^5*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (11*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (64*MZ2*Pi^3*VMU^2) - (3*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (5*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (4*Pi^3*VMU^2) + (41*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (47*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (3*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (5*MW*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (8*Pi^3*VMU^2) - (3*MW*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(16*MW2*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHq1[1, 1])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHq1[1, 1])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (96*Pi^3*VMU^2) - (MW*MW2^2*A0i[aa0, MZ2]*CHq1[1, 1])/(96*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHq1[2, 2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHq1[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHq1[2, 2])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq1[2, 2])/(96*MZ2*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2*CHq1[3, 3])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHq1[3, 3])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*CHq1[3, 3])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHq1[3, 3])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2^2*CHq1[3, 3])/(24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*CHq1[3, 3])/(6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2*CHq1[3, 3])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*CHq1[3, 3])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*CHq1[3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHq1[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHq1[3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(96*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*CHq3[1, 1])/(24*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHq3[1, 1])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHq3[1, 1])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MW2]*CHq3[1, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHq3[1, 1])/
  (32*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHq3[1, 1])/(32*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*CHq3[2, 2])/(24*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHq3[2, 2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHq3[2, 2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MW2]*CHq3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (32*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHq3[2, 2])/(32*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2*CHq3[3, 3])/(96*Pi^3*VMU^2) - (MH2*MT2*MW*MW2*CHq3[3, 3])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*CHq3[3, 3])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*CHq3[3, 3])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHq3[3, 3])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MT2*MW*MW2^2*CHq3[3, 3])/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (MT2*MW*MW2^3*CHq3[3, 3])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*CHq3[3, 3])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHq3[3, 3])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*A0i[aa0, MT2]*CHq3[3, 3])/
  (96*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(16*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MT2]*CHq3[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHq3[3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq3[3, 3])/(96*MZ2*Pi^3*VMU^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(16*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(96*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHu[1, 1])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHu[1, 1])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHu[1, 1])/(48*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHu[1, 1])/(48*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHu[2, 2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHu[2, 2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHu[2, 2])/(48*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHu[2, 2])/(48*MZ2*Pi^3*VMU^2) + 
 (MH2*MT2*MW*MW2*CHu[3, 3])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHu[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*CHu[3, 3])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHu[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2^2*CHu[3, 3])/(24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*CHu[3, 3])/(6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHu[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHu[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHu[3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHu[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(48*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cld[Leff, Leff, 1, 1])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cld[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(192*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cld[Leff, Leff, 2, 2])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cld[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(192*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cld[Leff, Leff, 3, 3])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cld[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(192*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*Cle[1, 1, Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cle[1, 1, Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Cle[1, 1, Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Cle[2, 2, Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cle[2, 2, Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Cle[2, 2, Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Cle[3, 3, Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cle[3, 3, Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Cle[3, 3, Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cle[Leff, Leff, 1, 1])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cle[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/(192*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cle[Leff, Leff, 2, 2])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cle[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/(192*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cle[Leff, Leff, 3, 3])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cle[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/(192*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) + 
 (5*CW*MW2^2*MZ*Cll[1, 1, 1, 1])/(108*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 1, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 1, 1, 1])/(24*Pi^3*VMU^2) - 
 (5*MW*MW2^2*Cll[1, 1, 2, 2])/(96*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(16*Pi^3*VMU^2) - 
 (MH2*MW*MW2*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) + 
 (1711*MW*MW2^2*Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) + 
 (5*CW*MW2^2*MZ*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*Cll[1, 2, 2, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (577*MW*MW2^3*Cll[1, 2, 2, 1])/(864*MZ2*Pi^3*VMU^2) - 
 (1427*MW*MW2*MZ2*Cll[1, 2, 2, 1])/(1152*Pi^3*VMU^2) + 
 (83*MW*MZ2^2*Cll[1, 2, 2, 1])/(384*Pi^3*VMU^2) + 
 (MW*MW2^2*Nc*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Nc*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (313*MW2^3*SW2*Cll[1, 2, 2, 1])/(432*MW*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Nc*SW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MW2^3*SW2*Cll[1, 2, 2, 1])/(18*MW*Pi*VMU^2) - 
 (5*MH2*MW*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(1152*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(384*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(384*Pi^3*VMU^2) + 
 (5*MT2*MW*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*Nc*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2*Nc*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (MH2*MW*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (13*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*MZ2^2*Pi^3*VMU^2) + 
 (7*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(18*MZ2*Pi^3*VMU^2) + 
 (67*MW*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (MW*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(24*MW2*Pi^3*VMU^2) - 
 (MW*MW2*Nc*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (25*MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) + 
 (3*MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(16*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(192*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (23*MW*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (MW*MW2*Nc*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (7*MW*MW2^2*Nc*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(288*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(16*Pi^3*SW2*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(16*MZ2^2*Pi^3*SW2*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*MZ2*Pi^3*SW2*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (5*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) + 
 (MT2^2*MW*Nc*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*Nc*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(8*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (192*MZ2*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (16*Pi^3*VMU^2) - (11*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (192*Pi^3*VMU^2) + (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) + (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (24*MZ2*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (192*Pi^3*VMU^2) - (11*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (72*MZ2*Pi^3*VMU^2) - (MW*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (11*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(8*MZ2^2*Pi^3*VMU^2) - 
 (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(48*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (6*MZ2*Pi^3*VMU^2) - (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (16*MZ2^2*Pi^3*VMU^2) + (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(16*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) - (MW*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(16*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) - (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) + (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (32*Pi^3*VMU^2) + (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (32*MZ2*Pi^3*VMU^2) - (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (32*Pi^3*VMU^2) - (MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (16*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (2*CW2*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(2*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (8*CW2*Pi^3*VMU^2) - (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (16*CW2*Pi^3*VMU^2) + (3*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) + (5*CW*MW2^2*MZ*Cll[1, 3, 3, 1])/
  (108*Pi^3*VMU^2) + (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 3, 3, 1])/
  (36*Pi^3*VMU^2) - (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 3, 3, 1])/
  (24*Pi^3*VMU^2) + (11*MW*MW2^2*Cll[Leff, 1, 1, Leff])/(288*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*Cll[Leff, 1, 1, Leff])/(192*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*Cll[Leff, 1, 1, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(16*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(32*Pi^3*VMU^2) + 
 (11*MW*MW2^2*Cll[Leff, 2, 2, Leff])/(288*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*Cll[Leff, 2, 2, Leff])/(192*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*Cll[Leff, 2, 2, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(16*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(32*Pi^3*VMU^2) + 
 (11*MW*MW2^2*Cll[Leff, 3, 3, Leff])/(288*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*Cll[Leff, 3, 3, Leff])/(192*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*Cll[Leff, 3, 3, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(16*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(32*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cll[Leff, Leff, 1, 1])/(288*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cll[Leff, Leff, 1, 1])/(32*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/(96*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/(32*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cll[Leff, Leff, 2, 2])/(288*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cll[Leff, Leff, 2, 2])/(32*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/(96*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/(32*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cll[Leff, Leff, 3, 3])/(288*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cll[Leff, Leff, 3, 3])/(32*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/(96*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/(32*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2^2*Clq1[Leff, Leff, 1, 1])/(576*CW2*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2^2*Clq1[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) - 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/(192*CW2*Pi^3*VMU^2) + 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2^2*Clq1[Leff, Leff, 2, 2])/(576*CW2*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2^2*Clq1[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) - 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/(192*CW2*Pi^3*VMU^2) + 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2*Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*Clq1[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*Clq1[Leff, Leff, 3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*Clq1[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) - 
 (MW*MZ2^2*Clq1[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*Clq1[Leff, Leff, 3, 3])/(64*CW2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(128*CW2*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3])/(1152*Pi^3*VMU^2) + 
 (5*MW*MW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(128*CW2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (64*CW2*MZ2*Pi^3*VMU^2) - (MW*MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (384*Pi^3*VMU^2) - (5*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (24*MZ2*Pi^3*VMU^2) + (MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (384*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(384*Pi^3*VMU^2) + 
 (3*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (64*CW2*Pi^3*VMU^2) - (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(32*CW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (128*CW2*Pi^3*VMU^2) - (CW*MW2^2*MZ*Clq3[1, 1, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[1, 1, 1, 1])/(24*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*Clq3[1, 1, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[1, 1, 2, 2])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Clq3[1, 1, 3, 3])/(64*Pi^3*VMU^2) - 
 (CW*MT2*MW2*MZ*Clq3[1, 1, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MW2^2*MZ*Clq3[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(32*Pi^3*VMU^2) - 
 (CW*MT2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/(48*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Clq3[2, 2, 3, 3])/(64*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(32*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 1, 1])/(48*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 1, 1])/(32*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 2, 2])/(48*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 2, 2])/(32*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2*Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*Clq3[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Clq3[Leff, Leff, 3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*Clq3[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) + 
 (MW*MZ2^2*Clq3[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*Clq3[Leff, Leff, 3, 3])/(64*CW2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(128*CW2*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3])/(1152*Pi^3*VMU^2) - 
 (5*MW*MW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(128*CW2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (64*CW2*MZ2*Pi^3*VMU^2) - (MW*MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (384*Pi^3*VMU^2) + (5*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (24*MZ2*Pi^3*VMU^2) - (MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (384*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(384*Pi^3*VMU^2) - 
 (3*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (64*CW2*Pi^3*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(32*CW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (128*CW2*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2^2*Clu[Leff, Leff, 1, 1])/
  (288*CW2*Pi^3*VMU^2) + (MW*MZ2^2*SW2^2*Clu[Leff, Leff, 1, 1])/
  (32*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (96*CW2*Pi^3*VMU^2) + (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (32*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2^2*Clu[Leff, Leff, 2, 2])/
  (288*CW2*Pi^3*VMU^2) + (MW*MZ2^2*SW2^2*Clu[Leff, Leff, 2, 2])/
  (32*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (96*CW2*Pi^3*VMU^2) + (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (32*Pi^3*VMU^2) + (MT2*MW*MW2*SW2^2*Clu[Leff, Leff, 3, 3])/
  (24*CW2*Pi^3*VMU^2) - (MW*MW2*MZ2*SW2^2*Clu[Leff, Leff, 3, 3])/
  (144*CW2*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MT2]*Clu[Leff, Leff, 3, 3])/
  (24*CW2*Pi^3*VMU^2) - (3*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(64*CW2*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (32*CW2*Pi^3*VMU^2) + (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(32*CW2*Pi^3*VMU^2) + 
 (MT2*MW*MW2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (24*CW2*Pi^3*VMU^2) - (MW*MW2*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(96*CW2*Pi^3*VMU^2) - 
 (MW*MW2^2*Cqe[1, 1, Leff, Leff])/(144*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Cqe[1, 1, Leff, Leff])/(96*Pi^3*VMU^2) - 
 (MW*MZ2^2*Cqe[1, 1, Leff, Leff])/(288*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(96*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*Cqe[2, 2, Leff, Leff])/(144*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Cqe[2, 2, Leff, Leff])/(96*Pi^3*VMU^2) - 
 (MW*MZ2^2*Cqe[2, 2, Leff, Leff])/(288*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(96*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Cqe[3, 3, Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MW2^2*Cqe[3, 3, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Cqe[3, 3, Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Cqe[3, 3, Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cqe[3, 3, Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MZ2^2*Cqe[3, 3, Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(96*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(384*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (64*Pi^3*VMU^2) - (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (48*Pi^3*VMU^2) - (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (11*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (384*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(384*Pi^3*VMU^2) - 
 (3*MT*MW*MW2*MZ*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (32*Sqrt[2]*Pi^3*VMU^2) - (MT*MW2*A0i[aa0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) + (MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) - (3*MT*MW2^2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) + (11*MT*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (32*Sqrt[2]*Pi^3*VMU^2) - (5*MT*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (32*Sqrt[2]*Pi^3*VMU^2) + (MT*MT2*MW2^2*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*VMU^2) - (MT*MW2^3*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*VMU^2) + (5*CHD*MH2*MW*MW2^2*Log[CW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CHD*MW*MW2^3*Log[CW2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MH2*MW*MW2^3*Log[CW2])/
  (64*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (CHD*MW*MW2^4*Log[CW2])/
  (16*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (7*CHD*MH2*MW*MW2*MZ2*Log[CW2])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CHD*MW*MW2^2*MZ2*Log[CW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + (17*MH2*MW*MW2^2*CHe[Leff, Leff]*Log[CW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - (17*MW*MW2^3*CHe[Leff, Leff]*Log[CW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2^3*CHe[Leff, Leff]*Log[CW2])/
  (32*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (MW*MW2^4*CHe[Leff, Leff]*Log[CW2])/
  (8*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[CW2])/(64*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[CW2])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MH2*MW*MZ2^2*CHe[Leff, Leff]*Log[CW2])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[CW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2*CHl1[Leff, Leff]*Log[CW2])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[CW2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[CW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[CW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff]*Log[CW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[CW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2*CHl3[Leff, Leff]*Log[CW2])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[CW2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[CW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[CW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff]*Log[CW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[CW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2*MT2^2*MW*Log[mu2/MT2])/
  (128*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MT2^3*MW*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (CHD*MH2*MT2*MW*MW2*Log[mu2/MT2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MT2^2*MW*MW2*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MT2^2*MW*MW2*Log[mu2/MT2])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) + (CHD*MT2*MW*MW2^2*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MT2^3*MW*SW*Log[mu2/MT2])/
  (48*CW*(MT2 - MW2)*Pi^3*VMU^2) + (CHWB*MT2^2*MW*MW2*SW*Log[mu2/MT2])/
  (96*CW*(MT2 - MW2)*Pi^3*VMU^2) + (CHWB*MH2*MT2^2*MW*SW2*Log[mu2/MT2])/
  (64*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MT2*MW*MW2*SW2*Log[mu2/MT2])/(32*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MT2^2*MW*MW2*SW2*Log[mu2/MT2])/
  (16*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MT2*MW*MW2^2*SW2*Log[mu2/MT2])/
  (8*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (MH2*MT2^2*MW*CHe[Leff, Leff]*Log[mu2/MT2])/(64*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW*CHe[Leff, Leff]*Log[mu2/MT2])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MT2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (128*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(96*(MT2 - MW2)*MW2*Pi^3*
   VMU^2) - (MT2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MH2*MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MT2])/(64*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MT2*MW*MZ2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MT2])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MH2*MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MT2])/(64*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MH2^3*MW*Log[MH2/MW2])/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2*MW*MW2^2*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2^2*MW*MW2^2*Log[MH2/MW2])/
  (384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^3*Log[MH2/MW2])/(96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHD*MW*MW2^4*Log[MH2/MW2])/(32*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (CHWB*MH2^3*MW*SW*Log[MH2/MW2])/(288*CW*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHWB*MH2^2*MW*MW2*SW*Log[MH2/MW2])/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MH2*MW*MW2^2*SW*Log[MH2/MW2])/
  (48*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MH2^2*MW*MW2^2*SW*Log[MH2/MW2])/
  (192*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^3*SW*Log[MH2/MW2])/(48*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHWB*MW*MW2^4*SW*Log[MH2/MW2])/(16*CW*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (CHWB*MH2^3*MW*SW2*Log[MH2/MW2])/
  (384*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*Log[MH2/MW2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW2*Log[MH2/MW2])/(32*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (MH2^3*MW*CHe[Leff, Leff]*Log[MH2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHe[Leff, Leff]*Log[MH2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*CHe[Leff, Leff]*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (MW*MW2^4*CHe[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(32*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CWw*MW2^3*SW2*Log[mu2/MW2])/(4*Pi^3*VMU^3) - 
 (CHD*MH2^3*MW*Log[mu2/MW2])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2*Log[mu2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW*MW2^2*Log[mu2/MW2])/(144*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^2*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CHD*MW2^4*Log[mu2/MW2])/(144*MW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MH2^3*MW*SW*Log[mu2/MW2])/(288*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*CHWB*MH2^2*MW*MW2*SW*Log[mu2/MW2])/(288*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHWB*CW2*MW*MW2^2*SW*Log[mu2/MW2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2^2*SW*Log[mu2/MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*SW*Log[mu2/MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (37*CHWB*MW2^3*SW*Log[mu2/MW2])/(144*MZ*Pi^3*VMU^2) - 
 (55*CHD*MW*MW2^2*SW2*Log[mu2/MW2])/(288*Pi^3*VMU^2) - 
 (CHWB*MH2^3*MW*SW2*Log[mu2/MW2])/(384*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW*MW2*SW2*Log[mu2/MW2])/(64*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW2*Log[mu2/MW2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MW*MW2^3*SW2*Log[mu2/MW2])/(16*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (55*CHWB*MW*MW2^2*SW*SW2*Log[mu2/MW2])/(144*CW*Pi^3*VMU^2) - 
 (MH2^3*MW*CHe[Leff, Leff]*Log[mu2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MW2])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MW2])/(72*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^3*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (55*MW*MW2^2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) + 
 (55*MW*MW2*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/(288*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/(72*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (55*MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) - 
 (11*MW2^3*SW2*CHl3[2, 2]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/(72*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (55*MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) + 
 (11*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) - 
 (7*CHD*MH2*MW*MW2^2*Log[mu2/MZ2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^3*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW*MW2^3*Log[mu2/MZ2])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MH2*MW*MW2^3*Log[mu2/MZ2])/(32*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*Log[mu2/MZ2])/(8*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*Log[mu2/MZ2])/(8*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (3*CHD*MH2*MW*MW2*MZ2*Log[mu2/MZ2])/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^2*MZ2*Log[mu2/MZ2])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CHD*MW*MW2^2*MZ2*Log[mu2/MZ2])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MZ2^2*Log[mu2/MZ2])/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2*MZ2^2*Log[mu2/MZ2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW*MW2*MZ2^2*Log[mu2/MZ2])/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2^2*Log[mu2/MZ2])/(288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^3*Log[mu2/MZ2])/(576*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*MW*MW2^3*SW*Log[mu2/MZ2])/(24*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW*Log[mu2/MZ2])/(4*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (19*CHWB*MW*MW2^2*MZ2*SW*Log[mu2/MZ2])/(72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*MW*MW2*MZ2^2*SW*Log[mu2/MZ2])/(288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*Log[mu2/MZ2])/(144*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^3*SW*Log[mu2/MZ2])/(288*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (7*CHWB*MH2*MW*MW2^2*SW2*Log[mu2/MZ2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (7*CHWB*MW*MW2^3*SW2*Log[mu2/MZ2])/(24*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW*MW2^3*SW2*Log[mu2/MZ2])/
  (16*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^4*SW2*Log[mu2/MZ2])/
  (4*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (3*CHWB*MH2*MW*MW2*MZ2*SW2*Log[mu2/MZ2])/(64*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (3*CHWB*MW*MW2^2*MZ2*SW2*Log[mu2/MZ2])/
  (16*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MH2*MW*MZ2^2*SW2*Log[mu2/MZ2])/
  (384*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2*Log[mu2/MZ2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (MH2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(16*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (MW*MW2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (4*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MW*MW2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (4*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (71*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (49*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(768*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (11*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (144*(-4*MW2 + MZ2)*Pi^3*VMU^2) + (MW*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (384*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (384*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (5*CHD*MW*MW2^3*Log[MW2/MZ2])/
  (48*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*MW*MW2^4*Log[MW2/MZ2])/
  (24*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (11*CHD*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*MW*MW2*MZ2^2*Log[MW2/MZ2])/
  (288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (CHD*MW*MW2^3*Log[MW2/MZ2])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - (CHD*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) + (CHD*MW*MZ2^3*Log[MW2/MZ2])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - (CHD*CW2*MW*MW2^4*Log[MW2/MZ2])/
  (8*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2^3*MZ2*Log[MW2/MZ2])/(96*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (CHD*CW2*MW*MW2^2*MZ2^2*Log[MW2/MZ2])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^3*Log[MW2/MZ2])/(384*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (5*CHWB*MW*MW2^3*SW*Log[MW2/MZ2])/(24*CW*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHWB*MW*MW2^4*SW*Log[MW2/MZ2])/(12*CW*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (11*CHWB*MW*MW2^2*MZ2*SW*Log[MW2/MZ2])/
  (144*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW*MW2*MZ2^2*SW*Log[MW2/MZ2])/
  (144*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*MW*MW2^3*SW*Log[MW2/MZ2])/
  (24*CW*(MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*MW*MW2^2*MZ2*SW*Log[MW2/MZ2])/
  (16*CW*(MW2 + MZ2)*Pi^3*VMU^2) + (CHWB*MW*MZ2^3*SW*Log[MW2/MZ2])/
  (48*CW*(MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*CW2*MW*MW2^4*SW*Log[MW2/MZ2])/
  (4*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHWB*CW2*MW*MW2^3*MZ2*SW*Log[MW2/MZ2])/
  (48*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*MZ2^2*SW*Log[MW2/MZ2])/
  (12*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MW2*MZ2^3*SW*Log[MW2/MZ2])/
  (192*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW2*Log[MW2/MZ2])/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (5*CHWB*MW*MW2^3*SW2*Log[MW2/MZ2])/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW*MW2^3*SW2*Log[MW2/MZ2])/
  (32*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^4*SW2*Log[MW2/MZ2])/
  (8*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MH2*MW*MW2*MZ2*SW2*Log[MW2/MZ2])/(192*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (7*CHWB*MW*MW2^2*MZ2*SW2*Log[MW2/MZ2])/
  (48*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/(12*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (13*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) + (MW*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) + (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) + (MW*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^3*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (192*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (384*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(16*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(48*MW2*(MW2 + MZ2)*Pi^3*
   VMU^2) - (CW2*MW*MW2^3*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (192*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(16*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(48*MW2*(MW2 + MZ2)*Pi^3*
   VMU^2) - (CW2*MW*MW2^3*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (192*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam61_GF_SWeff_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-19*CWw*MW2^3)/(192*Pi^3*VMU^3) + (5*CWw*MW2^4)/(48*MZ2*Pi^3*VMU^3) + 
 (CWw*MW2^2*MZ2)/(64*Pi^3*VMU^3) - (7*CWw*MW2^3*SW2)/(48*Pi^3*VMU^3) - 
 (CHD*MH2^3*MW)/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2*MT2^2*MW)/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^3*MW)/(96*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2)/(576*Pi^3*VMU^2) + (13*CHD*MH2*MW*MW2)/
  (4608*Pi^3*VMU^2) - (CHD*MT2*MW*MW2)/(256*Pi^3*VMU^2) - 
 (7*CHD*MH2^2*MW*MW2)/(1536*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHD*MH2*MT2*MW*MW2)/(256*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW*MW2)/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*MW2)/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW*MW2)/(96*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2)/(576*Pi^3*VMU^2) - (3557*CHD*MW*MW2^2)/(6912*Pi^3*VMU^2) + 
 (313*CHD*CW2*MW*MW2^2)/(1728*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^2)/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (1513*CHD*MH2*MW*MW2^2)/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*CHD*MT2*MW*MW2^2)/(64*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2^2)/(288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3)/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1567*CHD*MW*MW2^3)/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^3)/(96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3)/(96*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^3)/(8*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MH2*MT2*MW*MW2^2)/(32*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2^3)/(27*MZ2*Pi^3*VMU^2) + (197*CHD*MH2*MW*MW2^3)/
  (768*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHD*MT2*MW*MW2^3)/
  (8*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (313*CHD*MW2^4)/
  (1728*MW*MZ2*Pi^3*VMU^2) - (197*CHD*MW*MW2^4)/
  (192*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4)/(12*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (21*CHD*MW*MW2*MZ2)/(64*Pi^3*VMU^2) - (CHbox*MH2*MW*MW2*MZ2)/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (4681*CHD*MH2*MW*MW2*MZ2)/
  (9216*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHbox*MW*MW2^2*MZ2)/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4681*CHD*MW*MW2^2*MZ2)/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - (3*CHD*MW*MW2^2*MZ2)/
  (32*(4*MW2 - MZ2)*Pi^3*VMU^2) - (91*CHD*MW*MZ2^2)/(1536*Pi^3*VMU^2) - 
 (293*CHD*MH2*MW*MZ2^2)/(3072*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (293*CHD*MW*MW2*MZ2^2)/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW*MW2*MZ2^2)/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^3)/(576*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^3*MZ2)/(24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2^2*MZ2^2)/(288*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MW2*MZ2^3)/(72*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MZ2^4)/(1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (CHD*MW*MW2^2*Nc)/(576*Pi^3*VMU^2) - 
 (CHD*MW*MW2*MZ2*Nc)/(1152*Pi^3*VMU^2) - (CHD*CW2*MW*MW2^2)/(72*Pi*VMU^2) + 
 (CHD*MW2^4)/(72*MW*MZ2*Pi*VMU^2) - (5749*CHWB*MH2*MW*MW2^2)/
  (2304*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (5749*CHWB*MW*MW2^3)/
  (576*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MH2*MT2*MW*MW2^4)/
  (3*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (3*CHWB*MH2*MW*MW2^5)/(8*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*MT2*MW*MW2^5)/(3*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) - 
 (3*CHWB*MW*MW2^6)/(2*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2*MT2*MW*MW2^3)/(12*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (187*CHWB*MH2*MW*MW2^4)/(96*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MT2*MW*MW2^4)/(3*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (187*CHWB*MW*MW2^5)/(24*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MT2*MW*MW2^2)/(4*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (4043*CHWB*MH2*MW*MW2^3)/(1152*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^3)/(CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (4043*CHWB*MW*MW2^4)/(288*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (143*CHWB*MH2*MW*MW2*MZ2)/(256*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (143*CHWB*MW*MW2^2*MZ2)/(64*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^3*MW*SW)/(288*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2^3*MW*SW)/(48*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (11*CHWB*MH2*MW*MW2*SW)/(2304*CW*Pi^3*VMU^2) - 
 (CHWB*MT2*MW*MW2*SW)/(128*CW*Pi^3*VMU^2) + (CHWB*MH2^2*MW*MW2*SW)/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MH2^3*MW*MW2*SW)/
  (576*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2^2*MW*MW2*SW)/(48*CW*(MT2 - MW2)*Pi^3*VMU^2) - 
 (3533*CHWB*MW*MW2^2*SW)/(3456*CW*Pi^3*VMU^2) + 
 (313*CHWB*CW2*MW*MW2^2*SW)/(864*CW*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2^2*SW)/(48*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2^2*SW)/(144*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^3*SW)/(48*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW)/(48*CW*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (175*CHWB*MW2^3*SW)/(288*MZ*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*SW)/(4*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (289*CHWB*MW*MW2^3*SW)/(864*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW)/(6*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (715*CHWB*MW*MW2*MZ2*SW)/(1152*CW*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*MZ2*SW)/(288*MZ*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^2*MZ2*SW)/(16*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (107*CHWB*MW*MZ2^2*SW)/(768*CW*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2^2*SW)/(24*MZ*Pi^3*VMU^2) + (11*CHWB*MW*MW2*MZ2^2*SW)/
  (288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW*MZ2^3*SW)/
  (288*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*CW2*MW*MW2^3*MZ2*SW)/
  (12*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHWB*CW2*MW*MW2^2*MZ2^2*SW)/(144*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CHWB*CW2*MW*MW2*MZ2^3*SW)/(36*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (CHWB*CW2*MW*MZ2^4*SW)/
  (576*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*Nc*SW)/(288*CW*Pi^3*VMU^2) - (CHWB*MW*MW2*MZ2*Nc*SW)/
  (576*CW*Pi^3*VMU^2) - (CHWB*CW2*MW*MW2^2*SW)/(36*CW*Pi*VMU^2) + 
 (CHWB*MW2^3*SW)/(18*MZ*Pi*VMU^2) + (CHD*CW2*MH2^2*MW*MW2^2)/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MW*MW2^3)/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MW*MW2^3)/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (CHD*CW2*MW*MW2^4)/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2^2*MW*MW2*MZ2)/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (CHD*CW2*MH2*MW*MW2^2*MZ2)/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (3*CHD*CW2*MH2*MW*MW2^2*MZ2)/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (3*CHD*CW2*MW*MW2^3*MZ2)/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (CHWB*CW2*MH2^2*MW*MW2^2*SW)/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHWB*CW2*MH2*MW*MW2^3*SW)/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHWB*CW2*MH2*MW*MW2^3*SW)/
  (32*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (CHWB*CW2*MW*MW2^4*SW)/
  (32*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (CHWB*CW2*MH2^2*MW*MW2*MZ2*SW)/
  (32*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (CHWB*CW2*MH2*MW*MW2^2*MZ2*SW)/
  (32*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (3*CHWB*CW2*MH2*MW*MW2^2*MZ2*SW)/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (3*CHWB*CW2*MW*MW2^3*MZ2*SW)/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (1445*CHD*MW*MW2^2*SW2)/
  (3456*Pi^3*VMU^2) + (CHD*MT2*MW*MW2*Nc*SW2)/(144*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2^2*SW2)/(144*Pi*VMU^2) - (CHWB*MH2^3*MW*SW2)/
  (384*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*MH2*MT2^2*MW*SW2)/
  (64*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (7*CHWB*MH2^2*MW*MW2*SW2)/
  (768*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (17*CHWB*MH2*MT2*MW*MW2*SW2)/
  (1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MT2^2*MW*MW2*SW2)/
  (16*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (223*CHWB*MH2*MW*MW2^2*SW2)/
  (96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (17*CHWB*MT2*MW*MW2^2*SW2)/
  (288*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (451*CHWB*MW*MW2^3*SW2)/
  (48*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MH2*MT2*MW*MW2^3*SW2)/
  (3*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MH2*MW*MW2^4*SW2)/(8*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (4*CHWB*MT2*MW*MW2^4*SW2)/(3*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (3*CHWB*MW*MW2^5*SW2)/(2*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (47*CHWB*MH2*MT2*MW*MW2^2*SW2)/(144*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (215*CHWB*MH2*MW*MW2^3*SW2)/(128*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (47*CHWB*MT2*MW*MW2^3*SW2)/(36*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (215*CHWB*MW*MW2^4*SW2)/(32*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (3821*CHWB*MH2*MW*MW2*MZ2*SW2)/(4608*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (3821*CHWB*MW*MW2^2*MZ2*SW2)/(1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MZ2^2*SW2)/(384*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2)/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (1445*CHWB*MW*MW2^2*SW*SW2)/(1728*CW*Pi^3*VMU^2) + 
 (CHWB*MT2*MW*MW2*Nc*SW*SW2)/(72*CW*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2^2*SW*SW2)/(72*CW*Pi*VMU^2) - (CHbox*MH2*MW*A0i[aa0, MH2])/
  (144*Pi^3*VMU^2) + (CHD*MH2*MW*A0i[aa0, MH2])/(768*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*A0i[aa0, MH2])/(1536*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2*A0i[aa0, MH2])/(72*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2*A0i[aa0, MH2])/(576*Pi^3*VMU^2) + 
 (CHW*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*VMU^2) + 
 (31*CHD*MH2*MW*MW2*A0i[aa0, MH2])/(1536*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2*A0i[aa0, MH2])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^2*A0i[aa0, MH2])/(128*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CHD*MH2*MW*MW2^2*A0i[aa0, MH2])/(256*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^3*A0i[aa0, MH2])/(256*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2*A0i[aa0, MH2])/(768*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2*A0i[aa0, MH2])/(1536*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^2*A0i[aa0, MH2])/(1536*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (3*CHWB*MH2*MW2*MZ*A0i[aa0, MH2])/(128*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW2^2*MZ*A0i[aa0, MH2])/(128*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (3*CHWB*MH2*MW2^3*MZ*A0i[aa0, MH2])/(64*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW2^4*MZ*A0i[aa0, MH2])/(64*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (9*CHWB*MH2*MW2^2*MZ*A0i[aa0, MH2])/(128*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (9*CHWB*MW2^3*MZ*A0i[aa0, MH2])/(128*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*SW*A0i[aa0, MH2])/(1152*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*SW*A0i[aa0, MH2])/(96*CW*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW*MW2^2*SW*A0i[aa0, MH2])/(128*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^3*SW*A0i[aa0, MH2])/(128*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2*SW*A0i[aa0, MH2])/(384*CW*MZ2*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*SW2*A0i[aa0, MH2])/(192*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(192*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHW*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHB*MW*MW2^2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) - 
 (CHW*MW*MW2^2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW2^2*MZ*SW2*A0i[aa0, MH2])/(128*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (59*CHWB*MH2*MW2^2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*
   VMU^2) + (5*CHWB*MW2^3*MZ*SW2*A0i[aa0, MH2])/
  (64*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - (7*CHD*MT2*MW*A0i[aa0, MT2])/
  (768*Pi^3*VMU^2) - (5*CHD*MW*MW2*A0i[aa0, MT2])/(288*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^2*A0i[aa0, MT2])/(144*MZ2*Pi^3*VMU^2) + 
 (CHD*MT2*MW*Nc*A0i[aa0, MT2])/(384*Pi^3*VMU^2) - 
 (CHWB*MW2^2*A0i[aa0, MT2])/(4*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^4*A0i[aa0, MT2])/(3*MZ*MZ2^2*Pi^3*SW*VMU^2) + 
 (7*CHWB*MW2^3*A0i[aa0, MT2])/(12*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MW*SW*A0i[aa0, MT2])/(96*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*SW*A0i[aa0, MT2])/(64*CW*Pi^3*VMU^2) + 
 (CHWB*MT2*MW*Nc*SW*A0i[aa0, MT2])/(192*CW*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2*SW2*A0i[aa0, MT2])/(288*Pi^3*VMU^2) - 
 (CHD*MW*MW2*Nc*SW2*A0i[aa0, MT2])/(144*Pi^3*VMU^2) + 
 (47*CHWB*MW2^2*SW2*A0i[aa0, MT2])/(144*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*SW2*A0i[aa0, MT2])/(3*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MZ2*SW2*A0i[aa0, MT2])/(128*MZ*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2*MZ2*SW2*A0i[aa0, MT2])/(576*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2*Nc*SW*SW2*A0i[aa0, MT2])/(72*CW*Pi^3*VMU^2) + 
 (CWw*MW2^2*A0i[aa0, MW2])/(2*Pi^3*VMU^3) - (7*CWw*MW2^3*A0i[aa0, MW2])/
  (16*MZ2*Pi^3*VMU^3) + (CHbox*MH2*MW*A0i[aa0, MW2])/(144*Pi^3*VMU^2) - 
 (7*CHD*MH2*MW*A0i[aa0, MW2])/(2304*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*A0i[aa0, MW2])/(192*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*A0i[aa0, MW2])/(512*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2*A0i[aa0, MW2])/(96*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2*A0i[aa0, MW2])/(1152*Pi^3*VMU^2) - 
 (CHW*MW*MW2*A0i[aa0, MW2])/(24*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2*A0i[aa0, MW2])/(96*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*A0i[aa0, MW2])/(16*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*A0i[aa0, MW2])/(16*(-MH2 + MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*A0i[aa0, MW2])/(32*MZ2^2*Pi^3*VMU^2) - 
 (95*CHD*MW*MW2^2*A0i[aa0, MW2])/(576*MZ2*Pi^3*VMU^2) - 
 (35*CHD*MW*MZ2*A0i[aa0, MW2])/(2304*Pi^3*VMU^2) + 
 (CHD*MW*MZ2^2*A0i[aa0, MW2])/(64*MW2*Pi^3*VMU^2) + 
 (CHD*MW*MW2*Nc*A0i[aa0, MW2])/(96*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (55*CHWB*MH2*MW2*MZ*A0i[aa0, MW2])/(128*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (313*CHWB*MW2^2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)*MZ2^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^5*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)*MZ2^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/(8*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(8*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (769*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (47*CHWB*MW2^3*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (35*CHWB*MH2*MZ*MZ2*A0i[aa0, MW2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (35*CHWB*MW2*MZ*MZ2*A0i[aa0, MW2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*SW*A0i[aa0, MW2])/(384*CW*Pi^3*VMU^2) - 
 (7*CHWB*MW*MW2*SW*A0i[aa0, MW2])/(192*CW*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*SW*A0i[aa0, MW2])/(144*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*A0i[aa0, MW2])/(16*CW*MZ2^2*Pi^3*VMU^2) - 
 (121*CHWB*MW*MW2^2*SW*A0i[aa0, MW2])/(288*CW*MZ2*Pi^3*VMU^2) - 
 (25*CHWB*MW*MZ2*SW*A0i[aa0, MW2])/(384*CW*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2*SW*A0i[aa0, MW2])/(9*MZ*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^2*SW*A0i[aa0, MW2])/(96*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*MZ2^2*SW*A0i[aa0, MW2])/(24*MZ*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*Nc*SW*A0i[aa0, MW2])/(48*CW*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/(64*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^2*MW*MW2^3*A0i[aa0, MW2])/(64*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (3*CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHD*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(128*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHWB*CW2^2*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2^2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHWB*CW2^2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2^2*MW*MW2^3*SW*A0i[aa0, MW2])/(32*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHWB*CW2^2*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/
  (32*CW*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2^2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (3*CHWB*CW2^2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW2^2*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*
   SW2^2*VMU^2) - (7*CHD*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (21*CHD*MH2*MW*MW2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHD*CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (5*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (79*CHD*MW*MW2^2*A0i[aa0, MW2])/
  (512*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CHbox*CW2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (9*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (7*CHD*CW2*MW*MW2^3*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (7*CHD*MH2*MW*MW2^4*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*MZ2^3*Pi^3*SW2*VMU^2) - (7*CHD*MW*MW2^5*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*MZ2^3*Pi^3*SW2*VMU^2) + (CHD*MH2*MW*MW2^3*A0i[aa0, MW2])/
  (24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - (CHD*MW*MW2^4*A0i[aa0, MW2])/
  (24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (149*CHD*MH2*MW*MW2^2*A0i[aa0, MW2])/(512*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (9*CHD*MW*MW2^3*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (55*CHD*MH2*MW*MZ2*A0i[aa0, MW2])/(1536*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MW*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (3*CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (55*CHD*MW*MW2*MZ2*A0i[aa0, MW2])/(1536*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (CHbox*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHD*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (21*CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(256*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (15*CHD*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (7*CHWB*MH2*MW2*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*Pi^3*SW*SW2*VMU^2) - (7*CHWB*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*Pi^3*SW*SW2*VMU^2) + (CHWB*MH2*MW2^5*MZ*A0i[aa0, MW2])/
  (4*(-MH2 + MW2)*MZ2^4*Pi^3*SW*SW2*VMU^2) - (CHWB*MW2^6*MZ*A0i[aa0, MW2])/
  (4*(-MH2 + MW2)*MZ2^4*Pi^3*SW*SW2*VMU^2) - 
 (73*CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/(96*(-MH2 + MW2)*MZ2^3*Pi^3*SW*SW2*
   VMU^2) + (73*CHWB*MW2^5*MZ*A0i[aa0, MW2])/(96*(-MH2 + MW2)*MZ2^3*Pi^3*SW*
   SW2*VMU^2) + (169*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (192*(-MH2 + MW2)*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (169*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(192*(-MH2 + MW2)*MZ2^2*Pi^3*SW*SW2*
   VMU^2) - (23*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (48*(-MH2 + MW2)*MZ2*Pi^3*SW*SW2*VMU^2) + (23*CHWB*MW2^3*MZ*A0i[aa0, MW2])/
  (48*(-MH2 + MW2)*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (7*CHWB*CW2*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/(128*CW*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (5*CHWB*CW2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (128*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*CHWB*CW2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) - (7*CHWB*CW2*MW*MW2^3*SW*A0i[aa0, MW2])/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (5*CHWB*CW2*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (3*CHWB*CW2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (21*CHWB*CW2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/(128*CW*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) + (15*CHWB*CW2*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/
  (128*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (CWw*MW2^2*A0i[aa0, MZ2])/
  (16*Pi^3*VMU^3) - (CWw*MW2^3*A0i[aa0, MZ2])/(4*MZ2*Pi^3*VMU^3) - 
 (CHB*MW*MW2*A0i[aa0, MZ2])/(32*Pi^3*VMU^2) - (CHbox*MW*MW2*A0i[aa0, MZ2])/
  (96*Pi^3*VMU^2) + (11*CHD*MW*MW2*A0i[aa0, MZ2])/(768*Pi^3*VMU^2) - 
 (CHW*MW*MW2*A0i[aa0, MZ2])/(32*Pi^3*VMU^2) - (3*CHD*MW*MW2^3*A0i[aa0, MZ2])/
  (32*MZ2^2*Pi^3*VMU^2) + (CHbox*MH2*MW*MW2*A0i[aa0, MZ2])/
  (192*MZ2*Pi^3*VMU^2) - (CHD*MH2*MW*MW2*A0i[aa0, MZ2])/
  (768*MZ2*Pi^3*VMU^2) + (CHB*MW*MW2^2*A0i[aa0, MZ2])/(32*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2^2*A0i[aa0, MZ2])/(384*MZ2*Pi^3*VMU^2) - 
 (CHW*MW*MW2^2*A0i[aa0, MZ2])/(32*MZ2*Pi^3*VMU^2) - 
 (41*CHD*MW*MZ2*A0i[aa0, MZ2])/(2304*Pi^3*VMU^2) - 
 (CHD*MW*MW2*Nc*A0i[aa0, MZ2])/(1152*Pi^3*VMU^2) - 
 (7*CHD*MW*MW2^2*Nc*A0i[aa0, MZ2])/(576*MZ2*Pi^3*VMU^2) + 
 (347*CHWB*MW*MW2*A0i[aa0, MZ2])/(2304*CW*Pi^3*SW*VMU^2) - 
 (139*CHWB*MW*MW2^4*A0i[aa0, MZ2])/(192*CW*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*A0i[aa0, MZ2])/(768*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (1945*CHWB*MW*MW2^3*A0i[aa0, MZ2])/(1152*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MW2*A0i[aa0, MZ2])/(768*CW*MZ2*Pi^3*SW*VMU^2) - 
 (1259*CHWB*MW*MW2^2*A0i[aa0, MZ2])/(1152*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MZ2*A0i[aa0, MZ2])/(768*CW*Pi^3*SW*VMU^2) + 
 (11*CHWB*MW*MW2*SW*A0i[aa0, MZ2])/(128*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*SW*A0i[aa0, MZ2])/(8*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*A0i[aa0, MZ2])/(4*CW*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*SW*A0i[aa0, MZ2])/(384*CW*MZ2*Pi^3*VMU^2) - 
 (41*CHWB*MW*MW2^2*SW*A0i[aa0, MZ2])/(576*CW*MZ2*Pi^3*VMU^2) - 
 (13*CHWB*MW*MZ2*SW*A0i[aa0, MZ2])/(1152*CW*Pi^3*VMU^2) + 
 (7*CHWB*CW2*MW2*MZ2*SW*A0i[aa0, MZ2])/(72*MZ*Pi^3*VMU^2) - 
 (13*CHWB*CW2*MZ2^2*SW*A0i[aa0, MZ2])/(144*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*Nc*SW*A0i[aa0, MZ2])/(576*CW*Pi^3*VMU^2) - 
 (7*CHWB*MW*MW2^2*Nc*SW*A0i[aa0, MZ2])/(288*CW*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW*MW2*A0i[aa0, MZ2])/(64*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MZ2*A0i[aa0, MZ2])/(128*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2^2*MW*MW2*SW*A0i[aa0, MZ2])/(32*CW*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2^2*MW*MZ2*SW*A0i[aa0, MZ2])/(64*CW*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*MW*MW2*A0i[aa0, MZ2])/(512*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2*MW*MW2*A0i[aa0, MZ2])/(128*Pi^3*SW2*VMU^2) + 
 (5*CHD*MW*MW2^4*A0i[aa0, MZ2])/(128*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW*MW2^2*A0i[aa0, MZ2])/(1536*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MW*MW2^3*A0i[aa0, MZ2])/(256*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MW*MW2*A0i[aa0, MZ2])/(1536*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MW*MW2^2*A0i[aa0, MZ2])/(128*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MZ2*A0i[aa0, MZ2])/(512*Pi^3*SW2*VMU^2) + 
 (3*CHD*CW2*MW*MZ2*A0i[aa0, MZ2])/(256*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2*A0i[aa0, MZ2])/(64*CW*Pi^3*SW*SW2*VMU^2) - 
 (77*CHWB*MW*MW2^5*A0i[aa0, MZ2])/(96*CW*MZ2^4*Pi^3*SW*SW2*VMU^2) + 
 (443*CHWB*MW*MW2^4*A0i[aa0, MZ2])/(192*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) - 
 (427*CHWB*MW*MW2^3*A0i[aa0, MZ2])/(192*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (47*CHWB*MW*MW2^2*A0i[aa0, MZ2])/(64*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (5*CHWB*CW2*MW*MW2*SW*A0i[aa0, MZ2])/(64*CW*Pi^3*SW2*VMU^2) + 
 (3*CHWB*CW2*MW*MZ2*SW*A0i[aa0, MZ2])/(128*CW*Pi^3*SW2*VMU^2) + 
 (13*CHD*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(768*Pi^3*VMU^2) - 
 (CHD*MT2^3*MW*B0i[bb0, MW2, 0, MT2])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (5*CHD*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(256*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(192*(MT2 - MW2)*Pi^3*VMU^2) + 
 (3*CHD*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(128*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*Nc*B0i[bb0, MW2, 0, MT2])/(384*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2])/(384*Pi^3*VMU^2) + 
 (CHD*MW*MW2^2*Nc*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^2) + 
 (13*CHWB*MT2^2*MW*SW*B0i[bb0, MW2, 0, MT2])/(384*CW*Pi^3*VMU^2) - 
 (CHWB*MT2^3*MW*SW*B0i[bb0, MW2, 0, MT2])/(48*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (5*CHWB*MT2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/(128*CW*Pi^3*VMU^2) - 
 (CHWB*MT2^2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/(96*CW*(MT2 - MW2)*Pi^3*
   VMU^2) + (3*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/(64*CW*Pi^3*VMU^2) - 
 (CHWB*MT2^2*MW*Nc*SW*B0i[bb0, MW2, 0, MT2])/(192*CW*Pi^3*VMU^2) - 
 (CHWB*MT2*MW*MW2*Nc*SW*B0i[bb0, MW2, 0, MT2])/(192*CW*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*Nc*SW*B0i[bb0, MW2, 0, MT2])/(96*CW*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(16*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(24*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(48*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(16*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/(6*MZ*Pi^3*VMU^2) + 
 (3*CHWB*MW*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/(16*CW*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(96*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2^2*SW*SW2*B0i[bb0, MW2, 0, MW2])/(24*CW*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(2304*Pi^3*VMU^2) - 
 (CHbox*MH2^3*MW*B0i[bb0, MW2, MH2, MW2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*B0i[bb0, MW2, MH2, MW2])/(4608*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(128*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHW*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) - 
 (7*CHbox*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (25*CHD*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*CHW*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CHD*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHW*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(2*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2])/(384*CW*Pi^3*VMU^2) + 
 (CHWB*MH2^3*MW*SW*B0i[bb0, MW2, MH2, MW2])/(576*CW*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHWB*MH2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
  (192*CW*Pi^3*VMU^2) - (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(48*CW*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MH2, MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHWB*MH2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (256*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (3*CWw*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (8*Pi^3*VMU^3) + (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3*VMU^3) + 
 (17*CHD*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(384*Pi^3*VMU^2) - 
 (11*CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(48*MZ2*Pi^3*VMU^2) - 
 (CHD*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(8*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (13*CHD*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^2) + 
 (19*CHD*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (4608*Pi^3*VMU^2) - (11*CHD*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (1152*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (47*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(192*CW*Pi^3*VMU^2) - 
 (CHWB*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(6*MZ*Pi^3*VMU^2) - 
 (11*CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(24*CW*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*CW*MZ2*Pi^3*VMU^2) - (CHWB*MW*MW2^4*SW*B0i[bb0, MW2, MW2, MZ2])/
  (4*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/(32*CW*Pi^3*VMU^2) - 
 (5*CHWB*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/(24*MZ*Pi^3*VMU^2) + 
 (19*CHWB*MW*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(768*CW*Pi^3*VMU^2) + 
 (7*CHWB*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(144*MZ*Pi^3*VMU^2) - 
 (11*CHWB*MW*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(576*CW*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (CHB*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(384*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^3*VMU^2) - 
 (CHB*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(192*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(1536*MZ2*Pi^3*VMU^2) + 
 (CHB*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(32*MZ2*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(32*MZ2*Pi^3*VMU^2) + 
 (CHB*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) + 
 (CHbox*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) - 
 (CHD*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(128*Pi^3*VMU^2) + 
 (CHW*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(64*Pi^3*SW*VMU^2) - 
 (3*CHWB*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(32*MZ2^2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(64*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(16*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(96*CW*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(384*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(32*CW*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(768*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(16*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(64*Pi^3*SW*VMU^2) + 
 (11*CHD*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(256*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(64*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(32*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(256*Pi^3*VMU^2) + 
 (11*CHD*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(1152*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(144*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(1152*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(8*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(3*CW*MZ2^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(12*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(6*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(4*CW*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(24*CW*MZ2*Pi^3*SW*VMU^2) + 
 (11*CHWB*MT2*MW*MW2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(576*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(144*CW*Pi^3*VMU^2) - 
 (CHWB*MT2*MW*MW2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(72*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(576*CW*Pi^3*VMU^2) + 
 (73*CHWB*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/(1152*CW*Pi^3*SW*VMU^2) - 
 (47*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(288*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/(3*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (47*CHWB*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (144*CW*MZ2*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (6*CW*MZ2*Pi^3*SW*VMU^2) + (23*CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (1152*CW*Pi^3*SW*VMU^2) + (15*CWw*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (32*Pi^3*VMU^3) + (3*CWw*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (16*MZ2*Pi^3*VMU^3) - (3*CWw*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (32*Pi^3*VMU^3) + (71*CHD*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (768*Pi^3*VMU^2) + (9*CHD*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (64*MZ2^2*Pi^3*VMU^2) + (33*CHD*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (128*MZ2*Pi^3*VMU^2) + (5*CHD*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (1536*Pi^3*VMU^2) - (CHWB*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (12*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (4*CW*MZ2^3*Pi^3*SW*VMU^2) + (7*CHWB*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (96*CW*MZ2^2*Pi^3*SW*VMU^2) + (25*CHWB*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (96*CW*MZ2*Pi^3*SW*VMU^2) + (11*CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (192*CW*Pi^3*VMU^2) + (CHWB*MW*MW2^4*SW*B0i[bb0, MZ2, MW2, MW2])/
  (16*CW*MZ2^2*Pi^3*VMU^2) + (13*CHWB*MW*MW2^3*SW*B0i[bb0, MZ2, MW2, MW2])/
  (96*CW*MZ2*Pi^3*VMU^2) + (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (384*CW*Pi^3*VMU^2) + (23*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (128*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (32*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (15*CHWB*MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/(64*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(256*CW*Pi^3*SW*VMU^2) + 
 (CHD*MT2^3*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(384*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(192*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(384*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(64*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*B0i[dbb0, MW2, 0, MT2])/(64*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2^3*MW*MW2*SW*B0i[dbb0, MW2, 0, MT2])/(192*CW*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*MT2^2*MW*MW2^2*SW*B0i[dbb0, MW2, 0, MT2])/
  (96*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2*MW*MW2^3*SW*B0i[dbb0, MW2, 0, MT2])/(192*CW*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*MT2*MW*MW2^3*SW*B0i[dbb0, MW2, 0, MT2])/
  (32*CW*(-MT2 + MW2)*Pi^3*VMU^2) + (CHWB*MW*MW2^4*SW*B0i[dbb0, MW2, 0, MT2])/
  (32*CW*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(288*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(1152*Pi^3*VMU^2) - 
 (CHD*MH2^4*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(2304*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (CHbox*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (72*Pi^3*VMU^2) - (7*CHD*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (576*Pi^3*VMU^2) + (CHW*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (24*Pi^3*VMU^2) + (7*CHD*MH2^3*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (768*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (3*CHD*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(64*Pi^3*VMU^2) - 
 (CHW*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (19*CHD*MH2^2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*CHD*MH2*MW*MW2^4*B0i[dbb0, MW2, MH2, MW2])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^5*B0i[dbb0, MW2, MH2, MW2])/(16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (CHWB*MH2^4*MW*MW2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (1152*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW*B0i[dbb0, MW2, MH2, MW2])/(288*CW*Pi^3*VMU^2) + 
 (7*CHWB*MH2^3*MW*MW2^2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (384*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^3*SW*B0i[dbb0, MW2, MH2, MW2])/(96*CW*Pi^3*VMU^2) - 
 (19*CHWB*MH2^2*MW*MW2^3*SW*B0i[dbb0, MW2, MH2, MW2])/
  (144*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*CHWB*MH2*MW*MW2^4*SW*B0i[dbb0, MW2, MH2, MW2])/
  (48*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^5*SW*B0i[dbb0, MW2, MH2, MW2])/
  (8*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CWw*MW2^4*B0i[dbb0, MW2, MW2, MZ2])/(2*Pi^3*VMU^3) + 
 (CWw*MW2^3*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(8*Pi^3*VMU^3) - 
 (7*CHD*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(48*Pi^3*VMU^2) - 
 (85*CHD*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(1152*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CHD*CW2*MW*MW2^4*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CHD*CW2*MW*MW2^3*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/
  (288*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CHD*CW2*MW*MW2^2*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CHD*CW2*MW*MW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (2304*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MZ2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (2304*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (3*CHWB*CW2*MW*MW2^3*SW*B0i[dbb0, MW2, MW2, MZ2])/(8*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/(6*MZ*Pi^3*VMU^2) - 
 (119*CHWB*CW2*MW*MW2^2*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (288*CW*Pi^3*VMU^2) + (7*CHWB*MW2^3*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*MZ*Pi^3*VMU^2) + (5*CHWB*CW2*MW*MW2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*CW*Pi^3*VMU^2) - (5*CHWB*MW2^2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*VMU^2) + (3*CHWB*CW2*MW*MW2^5*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (2*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CHWB*CW2*MW*MW2^4*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (24*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CHWB*CW2*MW*MW2^3*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (144*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CHWB*CW2*MW*MW2^2*MZ2^3*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CHWB*CW2*MW*MW2*MZ2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MZ2^5*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3*VMU^3) - 
 (5*CHD*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(24*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(48*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (6*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHWB*MW*MW2^3*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*MZ*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (8*CW*MZ2*Pi^3*VMU^2) + (CHWB*MW*MW2^5*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (6*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*Pi^3*VMU^3) - 
 (3*CW2*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*Pi^3*VMU^3) + 
 (7*CHD*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(32*Pi^3*VMU^2) - 
 (9*CHD*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(64*MZ2^2*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(64*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^6*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*CW*MZ2^3*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^3*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^5*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*CW*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^4*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*CW*MZ2*Pi^3*VMU^2) + 
 (3*CHWB*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*CW*Pi^3*SW*VMU^2) - (11*CHWB*MW*MW2^5*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(32*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHD*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^2) + 
 (CHD*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*CHD*MW*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (64*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(192*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) - 
 (5*CHWB*MW*MW2^4*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*CHWB*MW*MW2^3*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^2*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (32*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2^3*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^4*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*Pi^3*VMU^2) - 
 (9*CHD*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*MZ2*Pi^3*VMU^2) + 
 (9*CHD*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^4*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*Pi^3*SW*VMU^2) - 
 (9*CHWB*MW*MW2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (64*CW*MZ2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (64*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (32*CW*Pi^3*SW*VMU^2) + (3*CHD*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (8*Pi^3*VMU^2) - (27*CHD*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (32*Pi^3*VMU^2) + (39*CHD*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (64*Pi^3*VMU^2) - (9*CHD*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (64*Pi^3*VMU^2) - (15*CHWB*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (4*CW*Pi^3*SW*VMU^2) + (3*CHWB*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (2*CW*MZ2*Pi^3*SW*VMU^2) + 
 (49*CHWB*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (16*CW*Pi^3*SW*VMU^2) - 
 (13*CHWB*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (16*CW*Pi^3*SW*VMU^2) - 
 (CHD*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^2) - 
 (3*CHD*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(32*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*CW*Pi^3*SW*VMU^2) - 
 (41*CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (16*CW*Pi^3*SW*VMU^2) + (29*CHWB*MW*MW2*MZ2^2*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(32*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (2*CW*Pi^3*VMU^2) + (5*CHWB*MW*MW2*MZ2^2*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*CW*Pi^3*VMU^2) - 
 (3*CHWB*MW*MZ2^3*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*CW*Pi^3*VMU^2) + 
 (MW*MW2^2*Ced[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ced[Leff, Leff, 1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ced[Leff, Leff, 1, 1])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Ced[Leff, Leff, 2, 2])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ced[Leff, Leff, 2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ced[Leff, Leff, 2, 2])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Ced[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ced[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ced[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) - 
 (7*MW*MW2^2*Cee[Leff, Leff, 1, 1])/(288*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*Cee[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*Cee[Leff, Leff, 1, 1])/(576*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(16*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(32*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(32*Pi^3*VMU^2) - 
 (7*MW*MW2^2*Cee[Leff, Leff, 2, 2])/(288*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*Cee[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*Cee[Leff, Leff, 2, 2])/(576*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(16*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(32*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(32*Pi^3*VMU^2) - 
 (7*MW*MW2^2*Cee[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*Cee[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*Cee[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(16*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(32*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(32*Pi^3*VMU^2) - 
 (MW*MW2^2*Ceu[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Ceu[Leff, Leff, 1, 1])/(48*Pi^3*VMU^2) - 
 (MW*MZ2^2*Ceu[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(32*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(48*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*Ceu[Leff, Leff, 2, 2])/(72*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Ceu[Leff, Leff, 2, 2])/(48*Pi^3*VMU^2) - 
 (MW*MZ2^2*Ceu[Leff, Leff, 2, 2])/(144*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(32*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(48*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Ceu[Leff, Leff, 3, 3])/(16*Pi^3*VMU^2) + 
 (MW*MW2^2*Ceu[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Ceu[Leff, Leff, 3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Ceu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ceu[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ceu[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(16*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (24*MZ2*Pi^3*VMU^2) + (MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(384*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(32*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHd[1, 1])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHd[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHd[1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHd[1, 1])/(96*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHd[2, 2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHd[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHd[2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHd[2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHd[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHd[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHd[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHd[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHd[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHd[3, 3])/(96*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHe[1, 1])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHe[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHe[1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[1, 1])/(96*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHe[2, 2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHe[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHe[2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHe[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHe[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHe[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHe[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[3, 3])/(96*MZ2*Pi^3*VMU^2) - 
 (MH2^3*MW*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*CHe[Leff, Leff])/(64*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW*CHe[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2*CHe[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (MT2*MW*MW2*CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*CHe[Leff, Leff])/(256*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MH2*MT2*MW*MW2*CHe[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (MT2^2*MW*MW2*CHe[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (4111*MW*MW2^2*CHe[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (313*CW2*MW*MW2^2*CHe[Leff, Leff])/(864*Pi^3*VMU^2) - 
 (4733*MH2*MW*MW2^2*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (4793*MW*MW2^3*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHe[Leff, Leff])/(48*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHe[Leff, Leff])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2^2*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (289*MW*MW2^3*CHe[Leff, Leff])/(864*MZ2*Pi^3*VMU^2) + 
 (341*MH2*MW*MW2^3*CHe[Leff, Leff])/(384*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*CHe[Leff, Leff])/(4*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (341*MW*MW2^4*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*CHe[Leff, Leff])/(6*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (11*MH2*MW*MZ2*CHe[Leff, Leff])/(4608*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*CHe[Leff, Leff])/(256*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*CHe[Leff, Leff])/(512*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MT2*MW*MZ2*CHe[Leff, Leff])/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*CHe[Leff, Leff])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (MT2^2*MW*MZ2*CHe[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MH2*MT2^2*MW*MZ2*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*CHe[Leff, Leff])/(96*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (7823*MW*MW2*MZ2*CHe[Leff, Leff])/(6912*Pi^3*VMU^2) - 
 (313*CW2*MW*MW2*MZ2*CHe[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (2185*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(1536*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MT2*MW*MW2*MZ2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*MZ2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (735*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (128*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[Leff, Leff])/(96*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*CHe[Leff, Leff])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (259*MW*MZ2^2*CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (2227*MH2*MW*MZ2^2*CHe[Leff, Leff])/(9216*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2227*MW*MW2*MZ2^2*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MW*MW2*MZ2^2*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*MW*MZ2^3*CHe[Leff, Leff])/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (107*MW*MZ2^3*CHe[Leff, Leff])/(1536*MW2*Pi^3*VMU^2) - 
 (103*MH2*MW*MZ2^3*CHe[Leff, Leff])/(3072*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (11*MW*MZ2^3*CHe[Leff, Leff])/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*CHe[Leff, Leff])/(288*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*CHe[Leff, Leff])/(576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*MZ2*CHe[Leff, Leff])/(12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (11*CW2*MW*MW2^2*MZ2^2*CHe[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2*MZ2^3*CHe[Leff, Leff])/(288*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (7*CW2*MW*MZ2^4*CHe[Leff, Leff])/
  (576*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^5*CHe[Leff, Leff])/(1152*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (MW*MW2^2*Nc*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Nc*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*CHe[Leff, Leff])/(36*Pi*VMU^2) + 
 (CW2*MW*MW2*MZ2*CHe[Leff, Leff])/(72*Pi*VMU^2) + 
 (CW2*MH2^2*MW*MW2^2*CHe[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^3*CHe[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^3*CHe[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^4*CHe[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2^2*MW*MW2*MZ2*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (5*CW2*MH2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*MZ2*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (CW2*MH2^2*MW*MZ2^2*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2*MZ2^2*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MW*MW2*MZ2^2*CHe[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (3*CW2*MW*MW2^2*MZ2^2*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (1445*MW*MW2^2*SW2*CHe[Leff, Leff])/
  (1728*Pi^3*VMU^2) + (1445*MW*MW2*MZ2*SW2*CHe[Leff, Leff])/
  (3456*Pi^3*VMU^2) + (MT2*MW*MW2*Nc*SW2*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Nc*SW2*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (5*MW*MW2^2*SW2*CHe[Leff, Leff])/(72*Pi*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*CHe[Leff, Leff])/(144*Pi*VMU^2) - 
 (5*MH2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(512*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^3*A0i[aa0, MH2]*CHe[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(384*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(768*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) + (MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (5*MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(1536*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(2304*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1536*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (7*MT2*MW*A0i[aa0, MT2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (7*MT2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(768*MW2*Pi^3*VMU^2) + 
 (MT2*MW*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/(384*MW2*Pi^3*VMU^2) - 
 (MW*MW2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MW*MZ2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MH2*MW*A0i[aa0, MW2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MW2]*CHe[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) + 
 (25*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*MZ2^2*Pi^3*VMU^2) - 
 (7*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(18*MZ2*Pi^3*VMU^2) - 
 (3*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(768*MW2*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(1536*(MH2 - MW2)*MW2*Pi^3*
   VMU^2) + (11*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*MW2*Pi^3*VMU^2) - (MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*MW2^2*Pi^3*VMU^2) + (MW*MW2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) - (MW*MZ2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (96*Pi^3*VMU^2) - (CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (5*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (5*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) + 
 (3*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (7*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (989*MH2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1536*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (5*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (469*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (9*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*MZ2^3*Pi^3*SW2*VMU^2) - 
 (7*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/(32*(MH2 - MW2)*MZ2^3*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (545*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (11*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (27*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (139*MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (17*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (87*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(512*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (15*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (17*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(1536*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (5*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1536*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (21*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (15*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*A0i[aa0, MZ2]*CHe[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (35*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(4*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*MZ2*Pi^3*VMU^2) + 
 (31*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*MZ2*Pi^3*VMU^2) - 
 (125*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (13*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(2304*MW2*Pi^3*VMU^2) + 
 (MW*MW2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (7*MW*MW2^2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(128*MW2*Pi^3*SW2^2*VMU^2) - 
 (MH2*MW*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1536*Pi^3*SW2*VMU^2) - 
 (13*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(768*Pi^3*SW2*VMU^2) - 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(64*Pi^3*SW2*VMU^2) + 
 (3*MW*MW2^4*A0i[aa0, MZ2]*CHe[Leff, Leff])/(64*MZ2^3*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(768*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(512*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(256*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(512*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*Pi^3*SW2*VMU^2) - 
 (MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1536*MW2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(256*MW2*Pi^3*SW2*VMU^2) + 
 (13*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MT2^3*MW*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (48*(MT2 - MW2)*Pi^3*VMU^2) + (5*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (3*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (5*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(256*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (13*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(768*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (96*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MT2^2*MW*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (384*MW2*Pi^3*VMU^2) - (MW*MW2*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (17*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (7*MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (5*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (5*MH2^3*MW*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (768*MW2*Pi^3*VMU^2) + (5*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(4608*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (9*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (4*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (35*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (71*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(256*Pi^3*VMU^2) - 
 (49*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(1536*MW2*Pi^3*VMU^2) + 
 (11*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (1152*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(1536*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (768*MZ2*Pi^3*VMU^2) - (MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (384*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (64*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (128*Pi^3*VMU^2) + (23*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (384*Pi^3*VMU^2) - (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (32*Pi^3*VMU^2) - (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) - (11*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (72*MZ2*Pi^3*VMU^2) - (11*MT2*MW*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (7*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (9*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(32*MZ2^2*Pi^3*VMU^2) + 
 (3*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(8*MZ2*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(1536*Pi^3*VMU^2) + 
 (MT2^3*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(32*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^4*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (32*(-MT2 + MW2)*Pi^3*VMU^2) - (MT2^3*MW*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(384*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(384*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (64*(-MT2 + MW2)*Pi^3*VMU^2) - (MW*MW2^3*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(64*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (MH2^4*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (19*MH2^2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^4*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^5*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (8*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2^4*MW*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (576*Pi^3*VMU^2) - (7*MH2^3*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(768*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (19*MH2^2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MW*MW2^3*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*MW*MW2^4*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (65*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (288*Pi^3*VMU^2) + (53*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^5*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2^4*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (43*CW2*MW*MW2^3*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (18*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (49*CW2*MW*MW2^2*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (32*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (403*CW2*MW*MW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (19*CW2*MW*MZ2^5*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (768*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^6*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (2304*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (19*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) + (5*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (8*MZ2*Pi^3*VMU^2) + (MW*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (24*Pi^3*VMU^2) - (11*MW*MW2^3*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (32*Pi^3*VMU^2) - (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (32*MZ2*Pi^3*VMU^2) - (MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (32*Pi^3*VMU^2) + (13*CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (32*Pi^3*VMU^2) - (5*MW*MW2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(192*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^5*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (192*MW2*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (7*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (64*MZ2*Pi^3*VMU^2) + (17*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (128*Pi^3*VMU^2) - (3*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(128*Pi^3*VMU^2) + 
 (5*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (43*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (16*Pi^3*VMU^2) + (7*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (17*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (64*Pi^3*VMU^2) - (3*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(64*MW2*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (2*Pi^3*VMU^2) + (7*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (2*Pi^3*VMU^2) + (3*MW*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(32*MW2*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHl1[1, 1])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*CHl1[1, 1])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (96*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(96*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[1, 1])/(32*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(32*MZ2*Pi^3*SW2*VMU^2) - 
 (7*MW*MW2^2*CHl1[2, 2])/(96*Pi^3*VMU^2) + (MW*MW2*MZ2*CHl1[2, 2])/
  (32*Pi^3*VMU^2) + (MW*MZ2^2*CHl1[2, 2])/(24*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHl1[2, 2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHl1[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(48*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/(24*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHl1[2, 2])/(32*Pi^3*VMU^2) + 
 (7*MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(96*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/(24*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[2, 2])/(32*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(32*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[2, 2])/
  (24*Pi^3*VMU^2) + (MW*MW2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[2, 2])/(12*Pi^3*VMU^2) + (MW*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[2, 2])/(24*Pi^3*VMU^2) + (MH2*MW*MW2^2*CHl1[3, 3])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHl1[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*CHl1[3, 3])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*CHl1[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (96*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHl1[3, 3])/(96*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*MZ2*CHl1[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*MZ2*CHl1[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW*MW2*MZ2^2*CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2^2*CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2*SW2*CHl1[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (289*MW*MW2^2*SW2*CHl1[Leff, Leff])/(864*Pi^3*VMU^2) + 
 (353*MH2*MW*MW2^2*SW2*CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*SW2*CHl1[Leff, Leff])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (353*MW*MW2^3*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl1[Leff, Leff])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MH2*MW*MZ2*SW2*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*SW2*CHl1[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(256*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MT2*MW*MZ2*SW2*CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (3533*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (313*CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(864*Pi^3*VMU^2) - 
 (599*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (307*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(48*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (715*MW*MZ2^2*SW2*CHl1[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (1063*MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff])/(4608*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (1063*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (107*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(768*MW2*Pi^3*VMU^2) + 
 (103*MH2*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(1536*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (11*MW*MZ2^3*SW2*CHl1[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl1[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (17*CW2*MW*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl1[Leff, Leff])/(36*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CW2*MW*MZ2^5*SW2*CHl1[Leff, Leff])/
  (576*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Nc*SW2*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2^2*Nc*SW2*CHl1[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(36*Pi*VMU^2) - 
 (1445*MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Nc*SW2^2*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(72*Pi*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) - (MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (96*Pi^3*VMU^2) + (5*MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) + (5*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (MW*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (7*MT2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(384*MW2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(192*MW2*Pi^3*VMU^2) - 
 (MW*MZ2*Nc*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (163*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (256*(MH2 - MW2)*Pi^3*VMU^2) + (59*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) - 
 (7*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/(32*(MH2 - MW2)*MZ2^2*Pi^3*
   VMU^2) + (7*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (7*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) - (7*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (13*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (191*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) + (9*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (21*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (121*MW*MW2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (7*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(384*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (25*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(384*MW2*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(96*MW2^2*Pi^3*VMU^2) + 
 (MW*MZ2*Nc*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MH2*MW*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (3*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(768*MZ2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(128*MZ2*Pi^3*VMU^2) - 
 (13*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(768*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(768*MW2*Pi^3*VMU^2) + 
 (3*CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(128*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(32*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*MW2*Pi^3*SW2*VMU^2) - 
 (MH2*MW*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (41*MW*MW2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(4*MZ2*Pi^3*VMU^2) + 
 (11*MW*MZ2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (13*MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (7*MW*MW2*Nc*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (5*MT2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (13*MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(384*MW2*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (192*Pi^3*VMU^2) - (MT2^2*MW*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (7*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (384*MW2*Pi^3*VMU^2) - (5*MH2^3*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (11*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(4*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (17*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(768*Pi^3*VMU^2) - 
 (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(256*MW2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (4*(4*MW2 - MZ2)*Pi^3*VMU^2) + (7*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (11*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (19*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (384*MW2*Pi^3*VMU^2) - (11*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (11*MT2*MW*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (384*Pi^3*VMU^2) - (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (72*Pi^3*VMU^2) + (11*MT2*MW*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (MW*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (97*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (7*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (32*MZ2^2*Pi^3*VMU^2) - (31*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(192*MZ2*Pi^3*VMU^2) + 
 (95*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(256*Pi^3*VMU^2) + 
 (13*MW*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) + (11*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(32*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (32*(-MT2 + MW2)*Pi^3*VMU^2) - (MH2^4*MW*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) + (7*MH2^3*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (96*Pi^3*VMU^2) - (19*MH2^2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (8*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) - (119*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (5*CW2*MW*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*Pi^3*VMU^2) + (3*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^6*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (1152*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (3*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) + (MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) + (7*MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl1[Leff, Leff])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (16*Pi^3*VMU^2) - (7*CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (5*CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^5*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (3*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(64*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (16*Pi^3*VMU^2) + (3*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (5*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (4*Pi^3*VMU^2) + (41*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (47*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (3*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (5*MW*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) - (3*MW*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(16*MW2*Pi^3*VMU^2) + (MH2*MW*MW2*CHl3[1, 1])/
  (576*Pi^3*VMU^2) - (5*MT2*MW*MW2*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (MH2*MT2*MW*MW2*CHl3[1, 1])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (119*MW*MW2^2*CHl3[1, 1])/(108*Pi^3*VMU^2) - (83*MH2*MW*MW2^2*CHl3[1, 1])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*CHl3[1, 1])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (83*MW*MW2^3*CHl3[1, 1])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MT2*MW*MW2^2*CHl3[1, 1])/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (515*MW*MW2^3*CHl3[1, 1])/
  (1728*MZ2*Pi^3*VMU^2) + (71*MH2*MW*MW2^3*CHl3[1, 1])/
  (192*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MT2*MW*MW2^3*CHl3[1, 1])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (71*MW*MW2^4*CHl3[1, 1])/
  (48*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (1393*MW*MW2*MZ2*CHl3[1, 1])/
  (2304*Pi^3*VMU^2) + (467*MH2*MW*MW2*MZ2*CHl3[1, 1])/
  (768*(MH2 - 4*MW2)*Pi^3*VMU^2) - (467*MW*MW2^2*MZ2*CHl3[1, 1])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - (67*MW*MZ2^2*CHl3[1, 1])/
  (768*Pi^3*VMU^2) - (33*MH2*MW*MZ2^2*CHl3[1, 1])/
  (256*(MH2 - 4*MW2)*Pi^3*VMU^2) + (33*MW*MW2*MZ2^2*CHl3[1, 1])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*Nc*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Nc*CHl3[1, 1])/(576*Pi^3*VMU^2) - 
 (313*MW2^3*SW2*CHl3[1, 1])/(432*MW*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl3[1, 1])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Nc*SW2*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2^3*SW2*CHl3[1, 1])/(18*MW*Pi*VMU^2) + 
 (5*MH2*MW*A0i[aa0, MH2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/(384*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*MT2*MW*A0i[aa0, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(32*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*Nc*A0i[aa0, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) - 
 (MW*MW2*Nc*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (5*MH2*MW*A0i[aa0, MW2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (91*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (23*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) - 
 (41*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (83*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/(24*MW2*Pi^3*VMU^2) + 
 (MW*MW2*Nc*A0i[aa0, MW2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (9*MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(64*Pi^3*VMU^2) - 
 (3*MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(192*MZ2*Pi^3*VMU^2) - 
 (29*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(288*MZ2*Pi^3*VMU^2) - 
 (23*MW*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(576*Pi^3*VMU^2) - 
 (MW*MW2*Nc*A0i[aa0, MZ2]*CHl3[1, 1])/(576*Pi^3*VMU^2) - 
 (7*MW*MW2^2*Nc*A0i[aa0, MZ2]*CHl3[1, 1])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(32*Pi^3*SW2*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/(32*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(32*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(32*Pi^3*VMU^2) - 
 (MT2^2*MW*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(8*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (5*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) + 
 (MH2^3*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(12*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(576*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(192*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(16*Pi^3*VMU^2) + 
 (11*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (11*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(576*Pi^3*VMU^2) - 
 (MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(576*Pi^3*VMU^2) + 
 (11*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(8*MZ2^2*Pi^3*VMU^2) + 
 (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(48*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(192*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(8*Pi^3*VMU^2) - 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (16*MZ2^2*Pi^3*VMU^2) - (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(16*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (16*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(8*Pi^3*VMU^2) - (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(12*Pi^3*VMU^2) - (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(8*Pi^3*VMU^2) + (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(24*Pi^3*VMU^2) - (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(16*Pi^3*VMU^2) - (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(16*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/(16*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/(16*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(2*Pi^3*VMU^2) - 
 (9*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (13*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (16*Pi^3*VMU^2) - (3*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (16*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(2*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (8*Pi^3*VMU^2) - (3*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (16*Pi^3*VMU^2) + (MH2*MW*MW2*CHl3[2, 2])/(576*Pi^3*VMU^2) + 
 (MT2*MW*MW2*CHl3[2, 2])/(64*Pi^3*VMU^2) + (MH2*MT2*MW*MW2*CHl3[2, 2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (875*MW*MW2^2*CHl3[2, 2])/
  (864*Pi^3*VMU^2) - (83*MH2*MW*MW2^2*CHl3[2, 2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*CHl3[2, 2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (83*MW*MW2^3*CHl3[2, 2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MT2*MW*MW2^2*CHl3[2, 2])/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (71*MW*MW2^3*CHl3[2, 2])/
  (192*MZ2*Pi^3*VMU^2) + (71*MH2*MW*MW2^3*CHl3[2, 2])/
  (192*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MT2*MW*MW2^3*CHl3[2, 2])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (71*MW*MW2^4*CHl3[2, 2])/
  (48*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (1313*MW*MW2*MZ2*CHl3[2, 2])/
  (2304*Pi^3*VMU^2) + (467*MH2*MW*MW2*MZ2*CHl3[2, 2])/
  (768*(MH2 - 4*MW2)*Pi^3*VMU^2) - (467*MW*MW2^2*MZ2*CHl3[2, 2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + (33*MW*MZ2^2*CHl3[2, 2])/
  (256*Pi^3*VMU^2) - (33*MH2*MW*MZ2^2*CHl3[2, 2])/
  (256*(MH2 - 4*MW2)*Pi^3*VMU^2) + (33*MW*MW2*MZ2^2*CHl3[2, 2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*Nc*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Nc*CHl3[2, 2])/(576*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl3[2, 2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Nc*SW2*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (7*MH2*MW*A0i[aa0, MH2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/(384*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*A0i[aa0, MT2]*CHl3[2, 2])/(64*Pi^3*VMU^2) - 
 (7*MW*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*Nc*A0i[aa0, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) + 
 (MW*MW2*Nc*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (7*MH2*MW*A0i[aa0, MW2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (11*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (91*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (23*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(48*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (95*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2*Nc*A0i[aa0, MW2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(12*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (MW*MW2*Nc*A0i[aa0, MZ2]*CHl3[2, 2])/(576*Pi^3*VMU^2) + 
 (7*MW*MW2^2*Nc*A0i[aa0, MZ2]*CHl3[2, 2])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(32*Pi^3*SW2*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/(32*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(32*MZ2*Pi^3*SW2*VMU^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(64*Pi^3*VMU^2) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(32*Pi^3*VMU^2) + 
 (MT2^2*MW*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(8*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(8*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(8*Pi^3*VMU^2) - 
 (7*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) + 
 (MH2^3*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (11*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) - 
 (11*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(576*Pi^3*VMU^2) + 
 (MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(576*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (16*MZ2^2*Pi^3*VMU^2) + (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(16*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (16*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(8*Pi^3*VMU^2) + (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(24*Pi^3*VMU^2) + (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(12*Pi^3*VMU^2) + (MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(24*Pi^3*VMU^2) + (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(2*Pi^3*VMU^2) - 
 (9*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (13*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (16*Pi^3*VMU^2) - (3*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (16*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (8*Pi^3*VMU^2) + (3*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (16*Pi^3*VMU^2) + (MW*MW2^2*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHl3[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHl3[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHl3[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*CHl3[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MW2]*CHl3[3, 3])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MW2]*CHl3[3, 3])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl3[3, 3])/(96*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*MZ2*CHl3[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*MZ2*CHl3[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW*MW2*MZ2^2*CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2^2*CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2*SW2*CHl3[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (289*MW*MW2^2*SW2*CHl3[Leff, Leff])/(864*Pi^3*VMU^2) + 
 (253*MH2*MW*MW2^2*SW2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*SW2*CHl3[Leff, Leff])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (253*MW*MW2^3*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[Leff, Leff])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MH2*MW*MZ2*SW2*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*SW2*CHl3[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(256*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MT2*MW*MZ2*SW2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff])/(1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (3533*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (313*CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(864*Pi^3*VMU^2) - 
 (23*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (751*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(48*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (715*MW*MZ2^2*SW2*CHl3[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (349*MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff])/(1536*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (349*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (107*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(768*MW2*Pi^3*VMU^2) + 
 (103*MH2*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(1536*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (11*MW*MZ2^3*SW2*CHl3[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl3[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (17*CW2*MW*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl3[Leff, Leff])/(36*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CW2*MW*MZ2^5*SW2*CHl3[Leff, Leff])/
  (576*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Nc*SW2*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2^2*Nc*SW2*CHl3[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*Pi*VMU^2) - 
 (1445*MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Nc*SW2^2*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(72*Pi*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) - (MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (96*Pi^3*VMU^2) + (5*MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) + (5*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (7*MT2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(384*MW2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(192*MW2*Pi^3*VMU^2) - 
 (MW*MZ2*Nc*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (219*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (256*(MH2 - MW2)*Pi^3*VMU^2) + (5*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - MW2)*Pi^3*VMU^2) + (11*MH2*MW*MW2^3*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(32*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) - 
 (11*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*(MH2 - MW2)*MZ2^2*Pi^3*
   VMU^2) + (MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - (MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (7*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (15*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (343*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) + (9*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (21*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (121*MW*MW2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (7*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(384*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (25*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(384*MW2*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(96*MW2^2*Pi^3*VMU^2) + 
 (MW*MZ2*Nc*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MH2*MW*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(768*Pi^3*VMU^2) - 
 (9*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (9*MW*MW2^3*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(768*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(128*MZ2*Pi^3*VMU^2) - 
 (13*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(768*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(768*MW2*Pi^3*VMU^2) + 
 (3*CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(128*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(32*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*MW2*Pi^3*SW2*VMU^2) - 
 (MH2*MW*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (41*MW*MW2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(4*MZ2*Pi^3*VMU^2) + 
 (11*MW*MZ2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (13*MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (7*MW*MW2*Nc*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (5*MT2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (13*MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(384*MW2*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (192*Pi^3*VMU^2) - (MT2^2*MW*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (7*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (384*MW2*Pi^3*VMU^2) - (5*MH2^3*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (11*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(4*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (17*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(768*Pi^3*VMU^2) - 
 (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(256*MW2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (4*(4*MW2 - MZ2)*Pi^3*VMU^2) + (7*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (11*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (19*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (384*MW2*Pi^3*VMU^2) - (11*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (768*MZ2*Pi^3*VMU^2) - (MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MH2^2*MW*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (11*MT2*MW*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (384*Pi^3*VMU^2) - (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (72*Pi^3*VMU^2) + (11*MT2*MW*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (MW*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (63*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (11*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (32*MZ2^2*Pi^3*VMU^2) - (35*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(192*MZ2*Pi^3*VMU^2) + 
 (9*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(256*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (13*MW*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) + (11*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(32*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (32*(-MT2 + MW2)*Pi^3*VMU^2) - (MH2^4*MW*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) + (7*MH2^3*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (96*Pi^3*VMU^2) - (19*MH2^2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (8*Pi^3*VMU^2) - (119*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (5*CW2*MW*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*Pi^3*VMU^2) + (3*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^6*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (1152*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (3*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (8*Pi^3*VMU^2) + (MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) + (7*MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[Leff, Leff])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (16*Pi^3*VMU^2) - (11*CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) + (5*CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^5*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (11*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (64*MZ2*Pi^3*VMU^2) - (3*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (5*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (4*Pi^3*VMU^2) + (41*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (47*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (3*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (5*MW*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (8*Pi^3*VMU^2) - (3*MW*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(16*MW2*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHq1[1, 1])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHq1[1, 1])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (96*Pi^3*VMU^2) - (MW*MW2^2*A0i[aa0, MZ2]*CHq1[1, 1])/(96*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHq1[2, 2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHq1[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHq1[2, 2])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq1[2, 2])/(96*MZ2*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2*CHq1[3, 3])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHq1[3, 3])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*CHq1[3, 3])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHq1[3, 3])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2^2*CHq1[3, 3])/(24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*CHq1[3, 3])/(6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2*CHq1[3, 3])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*CHq1[3, 3])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*CHq1[3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHq1[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHq1[3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(96*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*CHq3[1, 1])/(24*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHq3[1, 1])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHq3[1, 1])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MW2]*CHq3[1, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHq3[1, 1])/
  (32*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHq3[1, 1])/(32*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*CHq3[2, 2])/(24*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHq3[2, 2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHq3[2, 2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MW2]*CHq3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (32*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHq3[2, 2])/(32*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2*CHq3[3, 3])/(96*Pi^3*VMU^2) - (MH2*MT2*MW*MW2*CHq3[3, 3])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*CHq3[3, 3])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*CHq3[3, 3])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHq3[3, 3])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MT2*MW*MW2^2*CHq3[3, 3])/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (MT2*MW*MW2^3*CHq3[3, 3])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*CHq3[3, 3])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHq3[3, 3])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*A0i[aa0, MT2]*CHq3[3, 3])/
  (96*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(16*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MT2]*CHq3[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHq3[3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq3[3, 3])/(96*MZ2*Pi^3*VMU^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(16*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(96*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHu[1, 1])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHu[1, 1])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHu[1, 1])/(48*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHu[1, 1])/(48*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHu[2, 2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHu[2, 2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHu[2, 2])/(48*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHu[2, 2])/(48*MZ2*Pi^3*VMU^2) + 
 (MH2*MT2*MW*MW2*CHu[3, 3])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHu[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*CHu[3, 3])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHu[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2^2*CHu[3, 3])/(24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*CHu[3, 3])/(6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHu[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHu[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHu[3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHu[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(48*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cld[Leff, Leff, 1, 1])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cld[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(192*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cld[Leff, Leff, 2, 2])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cld[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(192*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cld[Leff, Leff, 3, 3])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cld[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(192*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*Cle[1, 1, Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cle[1, 1, Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Cle[1, 1, Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Cle[2, 2, Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cle[2, 2, Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Cle[2, 2, Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Cle[3, 3, Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cle[3, 3, Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Cle[3, 3, Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cle[Leff, Leff, 1, 1])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cle[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/(192*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cle[Leff, Leff, 2, 2])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cle[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/(192*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cle[Leff, Leff, 3, 3])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cle[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/(192*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) - 
 (5*MW*MW2^2*Cll[1, 1, 2, 2])/(96*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(16*Pi^3*VMU^2) - 
 (MH2*MW*MW2*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) + 
 (1711*MW*MW2^2*Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) + 
 (5*CW*MW2^2*MZ*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*Cll[1, 2, 2, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (577*MW*MW2^3*Cll[1, 2, 2, 1])/(864*MZ2*Pi^3*VMU^2) - 
 (1427*MW*MW2*MZ2*Cll[1, 2, 2, 1])/(1152*Pi^3*VMU^2) + 
 (83*MW*MZ2^2*Cll[1, 2, 2, 1])/(384*Pi^3*VMU^2) + 
 (MW*MW2^2*Nc*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Nc*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (313*MW2^3*SW2*Cll[1, 2, 2, 1])/(432*MW*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Nc*SW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MW2^3*SW2*Cll[1, 2, 2, 1])/(18*MW*Pi*VMU^2) - 
 (5*MH2*MW*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(1152*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(384*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(384*Pi^3*VMU^2) + 
 (5*MT2*MW*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*Nc*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2*Nc*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (MH2*MW*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (13*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*MZ2^2*Pi^3*VMU^2) + 
 (7*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(18*MZ2*Pi^3*VMU^2) + 
 (67*MW*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (MW*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(24*MW2*Pi^3*VMU^2) - 
 (MW*MW2*Nc*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (25*MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) + 
 (3*MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(16*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(192*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (23*MW*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (MW*MW2*Nc*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (7*MW*MW2^2*Nc*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(288*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(16*Pi^3*SW2*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(16*MZ2^2*Pi^3*SW2*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*MZ2*Pi^3*SW2*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (5*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) + 
 (MT2^2*MW*Nc*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*Nc*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(8*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (192*MZ2*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (16*Pi^3*VMU^2) - (11*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (192*Pi^3*VMU^2) + (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) + (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (24*MZ2*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (192*Pi^3*VMU^2) - (11*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (72*MZ2*Pi^3*VMU^2) - (MW*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (11*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(8*MZ2^2*Pi^3*VMU^2) - 
 (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(48*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (6*MZ2*Pi^3*VMU^2) - (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (16*MZ2^2*Pi^3*VMU^2) + (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(16*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) - (MW*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(16*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) - (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) + (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (32*Pi^3*VMU^2) + (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (32*MZ2*Pi^3*VMU^2) - (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (32*Pi^3*VMU^2) - (MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (16*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (2*CW2*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(2*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (8*CW2*Pi^3*VMU^2) - (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (16*CW2*Pi^3*VMU^2) + (3*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) + (5*CW*MW2^2*MZ*Cll[2, 2, 2, 2])/
  (108*Pi^3*VMU^2) + (CW*MW2*MZ*A0i[aa0, MW2]*Cll[2, 2, 2, 2])/
  (36*Pi^3*VMU^2) - (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[2, 2, 2, 2])/
  (24*Pi^3*VMU^2) + (5*CW*MW2^2*MZ*Cll[2, 3, 3, 2])/(108*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[2, 3, 3, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[2, 3, 3, 2])/(24*Pi^3*VMU^2) + 
 (11*MW*MW2^2*Cll[Leff, 1, 1, Leff])/(288*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*Cll[Leff, 1, 1, Leff])/(192*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*Cll[Leff, 1, 1, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(16*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(32*Pi^3*VMU^2) + 
 (11*MW*MW2^2*Cll[Leff, 2, 2, Leff])/(288*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*Cll[Leff, 2, 2, Leff])/(192*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*Cll[Leff, 2, 2, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(16*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(32*Pi^3*VMU^2) + 
 (11*MW*MW2^2*Cll[Leff, 3, 3, Leff])/(288*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*Cll[Leff, 3, 3, Leff])/(192*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*Cll[Leff, 3, 3, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(16*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(32*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cll[Leff, Leff, 1, 1])/(288*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cll[Leff, Leff, 1, 1])/(32*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/(96*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/(32*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cll[Leff, Leff, 2, 2])/(288*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cll[Leff, Leff, 2, 2])/(32*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/(96*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/(32*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cll[Leff, Leff, 3, 3])/(288*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cll[Leff, Leff, 3, 3])/(32*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/(96*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/(32*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2^2*Clq1[Leff, Leff, 1, 1])/(576*CW2*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2^2*Clq1[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) - 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/(192*CW2*Pi^3*VMU^2) + 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2^2*Clq1[Leff, Leff, 2, 2])/(576*CW2*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2^2*Clq1[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) - 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/(192*CW2*Pi^3*VMU^2) + 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2*Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*Clq1[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*Clq1[Leff, Leff, 3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*Clq1[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) - 
 (MW*MZ2^2*Clq1[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*Clq1[Leff, Leff, 3, 3])/(64*CW2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(128*CW2*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3])/(1152*Pi^3*VMU^2) + 
 (5*MW*MW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(128*CW2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (64*CW2*MZ2*Pi^3*VMU^2) - (MW*MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (384*Pi^3*VMU^2) - (5*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (24*MZ2*Pi^3*VMU^2) + (MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (384*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(384*Pi^3*VMU^2) + 
 (3*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (64*CW2*Pi^3*VMU^2) - (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(32*CW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (128*CW2*Pi^3*VMU^2) + (MT2*MW*MW2*Clq3[1, 1, 3, 3])/(64*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(32*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*Clq3[2, 2, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[2, 2, 1, 1])/(24*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*Clq3[2, 2, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[2, 2, 2, 2])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Clq3[2, 2, 3, 3])/(64*Pi^3*VMU^2) - 
 (CW*MT2*MW2*MZ*Clq3[2, 2, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MW2^2*MZ*Clq3[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(32*Pi^3*VMU^2) - 
 (CW*MT2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/(48*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 1, 1])/(48*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 1, 1])/(32*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 2, 2])/(48*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 2, 2])/(32*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2*Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*Clq3[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Clq3[Leff, Leff, 3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*Clq3[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) + 
 (MW*MZ2^2*Clq3[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*Clq3[Leff, Leff, 3, 3])/(64*CW2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(128*CW2*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3])/(1152*Pi^3*VMU^2) - 
 (5*MW*MW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(128*CW2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (64*CW2*MZ2*Pi^3*VMU^2) - (MW*MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (384*Pi^3*VMU^2) + (5*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (24*MZ2*Pi^3*VMU^2) - (MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (384*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(384*Pi^3*VMU^2) - 
 (3*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (64*CW2*Pi^3*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(32*CW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (128*CW2*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2^2*Clu[Leff, Leff, 1, 1])/
  (288*CW2*Pi^3*VMU^2) + (MW*MZ2^2*SW2^2*Clu[Leff, Leff, 1, 1])/
  (32*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (96*CW2*Pi^3*VMU^2) + (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (32*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2^2*Clu[Leff, Leff, 2, 2])/
  (288*CW2*Pi^3*VMU^2) + (MW*MZ2^2*SW2^2*Clu[Leff, Leff, 2, 2])/
  (32*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (96*CW2*Pi^3*VMU^2) + (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (32*Pi^3*VMU^2) + (MT2*MW*MW2*SW2^2*Clu[Leff, Leff, 3, 3])/
  (24*CW2*Pi^3*VMU^2) - (MW*MW2*MZ2*SW2^2*Clu[Leff, Leff, 3, 3])/
  (144*CW2*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MT2]*Clu[Leff, Leff, 3, 3])/
  (24*CW2*Pi^3*VMU^2) - (3*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(64*CW2*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (32*CW2*Pi^3*VMU^2) + (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(32*CW2*Pi^3*VMU^2) + 
 (MT2*MW*MW2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (24*CW2*Pi^3*VMU^2) - (MW*MW2*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(96*CW2*Pi^3*VMU^2) - 
 (MW*MW2^2*Cqe[1, 1, Leff, Leff])/(144*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Cqe[1, 1, Leff, Leff])/(96*Pi^3*VMU^2) - 
 (MW*MZ2^2*Cqe[1, 1, Leff, Leff])/(288*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(96*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*Cqe[2, 2, Leff, Leff])/(144*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Cqe[2, 2, Leff, Leff])/(96*Pi^3*VMU^2) - 
 (MW*MZ2^2*Cqe[2, 2, Leff, Leff])/(288*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(96*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Cqe[3, 3, Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MW2^2*Cqe[3, 3, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Cqe[3, 3, Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Cqe[3, 3, Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cqe[3, 3, Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MZ2^2*Cqe[3, 3, Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(96*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(384*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (64*Pi^3*VMU^2) - (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (48*Pi^3*VMU^2) - (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (11*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (384*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(384*Pi^3*VMU^2) - 
 (3*MT*MW*MW2*MZ*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (32*Sqrt[2]*Pi^3*VMU^2) - (MT*MW2*A0i[aa0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) + (MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) - (3*MT*MW2^2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) + (11*MT*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (32*Sqrt[2]*Pi^3*VMU^2) - (5*MT*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (32*Sqrt[2]*Pi^3*VMU^2) + (MT*MT2*MW2^2*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*VMU^2) - (MT*MW2^3*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*VMU^2) + (5*CHD*MH2*MW*MW2^2*Log[CW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CHD*MW*MW2^3*Log[CW2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MH2*MW*MW2^3*Log[CW2])/
  (64*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (CHD*MW*MW2^4*Log[CW2])/
  (16*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (7*CHD*MH2*MW*MW2*MZ2*Log[CW2])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CHD*MW*MW2^2*MZ2*Log[CW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + (17*MH2*MW*MW2^2*CHe[Leff, Leff]*Log[CW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - (17*MW*MW2^3*CHe[Leff, Leff]*Log[CW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2^3*CHe[Leff, Leff]*Log[CW2])/
  (32*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (MW*MW2^4*CHe[Leff, Leff]*Log[CW2])/
  (8*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[CW2])/(64*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[CW2])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MH2*MW*MZ2^2*CHe[Leff, Leff]*Log[CW2])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[CW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2*CHl1[Leff, Leff]*Log[CW2])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[CW2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[CW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[CW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff]*Log[CW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[CW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2*CHl3[Leff, Leff]*Log[CW2])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[CW2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[CW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[CW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff]*Log[CW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[CW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2*MT2^2*MW*Log[mu2/MT2])/
  (128*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MT2^3*MW*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (CHD*MH2*MT2*MW*MW2*Log[mu2/MT2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MT2^2*MW*MW2*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MT2^2*MW*MW2*Log[mu2/MT2])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) + (CHD*MT2*MW*MW2^2*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MT2^3*MW*SW*Log[mu2/MT2])/
  (48*CW*(MT2 - MW2)*Pi^3*VMU^2) + (CHWB*MT2^2*MW*MW2*SW*Log[mu2/MT2])/
  (96*CW*(MT2 - MW2)*Pi^3*VMU^2) + (CHWB*MH2*MT2^2*MW*SW2*Log[mu2/MT2])/
  (64*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MT2*MW*MW2*SW2*Log[mu2/MT2])/(32*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MT2^2*MW*MW2*SW2*Log[mu2/MT2])/
  (16*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MT2*MW*MW2^2*SW2*Log[mu2/MT2])/
  (8*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (MH2*MT2^2*MW*CHe[Leff, Leff]*Log[mu2/MT2])/(64*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW*CHe[Leff, Leff]*Log[mu2/MT2])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MT2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (128*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(96*(MT2 - MW2)*MW2*Pi^3*
   VMU^2) - (MT2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MH2*MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MT2])/(64*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MT2*MW*MZ2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MT2])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MH2*MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MT2])/(64*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MH2^3*MW*Log[MH2/MW2])/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2*MW*MW2^2*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2^2*MW*MW2^2*Log[MH2/MW2])/
  (384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^3*Log[MH2/MW2])/(96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHD*MW*MW2^4*Log[MH2/MW2])/(32*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (CHWB*MH2^3*MW*SW*Log[MH2/MW2])/(288*CW*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHWB*MH2^2*MW*MW2*SW*Log[MH2/MW2])/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MH2*MW*MW2^2*SW*Log[MH2/MW2])/
  (48*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MH2^2*MW*MW2^2*SW*Log[MH2/MW2])/
  (192*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^3*SW*Log[MH2/MW2])/(48*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHWB*MW*MW2^4*SW*Log[MH2/MW2])/(16*CW*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (CHWB*MH2^3*MW*SW2*Log[MH2/MW2])/
  (384*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*Log[MH2/MW2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW2*Log[MH2/MW2])/(32*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (MH2^3*MW*CHe[Leff, Leff]*Log[MH2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHe[Leff, Leff]*Log[MH2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*CHe[Leff, Leff]*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (MW*MW2^4*CHe[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(32*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CWw*MW2^3*SW2*Log[mu2/MW2])/(4*Pi^3*VMU^3) - 
 (CHD*MH2^3*MW*Log[mu2/MW2])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2*Log[mu2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW*MW2^2*Log[mu2/MW2])/(144*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^2*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CHD*MW2^4*Log[mu2/MW2])/(144*MW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MH2^3*MW*SW*Log[mu2/MW2])/(288*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*CHWB*MH2^2*MW*MW2*SW*Log[mu2/MW2])/(288*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHWB*CW2*MW*MW2^2*SW*Log[mu2/MW2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2^2*SW*Log[mu2/MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*SW*Log[mu2/MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (37*CHWB*MW2^3*SW*Log[mu2/MW2])/(144*MZ*Pi^3*VMU^2) - 
 (55*CHD*MW*MW2^2*SW2*Log[mu2/MW2])/(288*Pi^3*VMU^2) - 
 (CHWB*MH2^3*MW*SW2*Log[mu2/MW2])/(384*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW*MW2*SW2*Log[mu2/MW2])/(64*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW2*Log[mu2/MW2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MW*MW2^3*SW2*Log[mu2/MW2])/(16*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (55*CHWB*MW*MW2^2*SW*SW2*Log[mu2/MW2])/(144*CW*Pi^3*VMU^2) - 
 (MH2^3*MW*CHe[Leff, Leff]*Log[mu2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MW2])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MW2])/(72*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^3*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (55*MW*MW2^2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) + 
 (55*MW*MW2*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/(288*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/(72*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (55*MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) - 
 (11*MW2^3*SW2*CHl3[1, 1]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/(72*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (55*MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) + 
 (11*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) - 
 (7*CHD*MH2*MW*MW2^2*Log[mu2/MZ2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^3*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW*MW2^3*Log[mu2/MZ2])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MH2*MW*MW2^3*Log[mu2/MZ2])/(32*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*Log[mu2/MZ2])/(8*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*Log[mu2/MZ2])/(8*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (3*CHD*MH2*MW*MW2*MZ2*Log[mu2/MZ2])/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^2*MZ2*Log[mu2/MZ2])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CHD*MW*MW2^2*MZ2*Log[mu2/MZ2])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MZ2^2*Log[mu2/MZ2])/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2*MZ2^2*Log[mu2/MZ2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW*MW2*MZ2^2*Log[mu2/MZ2])/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2^2*Log[mu2/MZ2])/(288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^3*Log[mu2/MZ2])/(576*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*MW*MW2^3*SW*Log[mu2/MZ2])/(24*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW*Log[mu2/MZ2])/(4*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (19*CHWB*MW*MW2^2*MZ2*SW*Log[mu2/MZ2])/(72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*MW*MW2*MZ2^2*SW*Log[mu2/MZ2])/(288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*Log[mu2/MZ2])/(144*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^3*SW*Log[mu2/MZ2])/(288*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (7*CHWB*MH2*MW*MW2^2*SW2*Log[mu2/MZ2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (7*CHWB*MW*MW2^3*SW2*Log[mu2/MZ2])/(24*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW*MW2^3*SW2*Log[mu2/MZ2])/
  (16*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^4*SW2*Log[mu2/MZ2])/
  (4*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (3*CHWB*MH2*MW*MW2*MZ2*SW2*Log[mu2/MZ2])/(64*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (3*CHWB*MW*MW2^2*MZ2*SW2*Log[mu2/MZ2])/
  (16*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MH2*MW*MZ2^2*SW2*Log[mu2/MZ2])/
  (384*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2*Log[mu2/MZ2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (MH2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(16*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (MW*MW2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (4*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MW*MW2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (4*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (71*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (49*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(768*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (11*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (144*(-4*MW2 + MZ2)*Pi^3*VMU^2) + (MW*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (384*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (384*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (5*CHD*MW*MW2^3*Log[MW2/MZ2])/
  (48*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*MW*MW2^4*Log[MW2/MZ2])/
  (24*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (11*CHD*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*MW*MW2*MZ2^2*Log[MW2/MZ2])/
  (288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (CHD*MW*MW2^3*Log[MW2/MZ2])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - (CHD*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) + (CHD*MW*MZ2^3*Log[MW2/MZ2])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - (CHD*CW2*MW*MW2^4*Log[MW2/MZ2])/
  (8*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2^3*MZ2*Log[MW2/MZ2])/(96*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (CHD*CW2*MW*MW2^2*MZ2^2*Log[MW2/MZ2])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^3*Log[MW2/MZ2])/(384*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (5*CHWB*MW*MW2^3*SW*Log[MW2/MZ2])/(24*CW*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHWB*MW*MW2^4*SW*Log[MW2/MZ2])/(12*CW*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (11*CHWB*MW*MW2^2*MZ2*SW*Log[MW2/MZ2])/
  (144*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW*MW2*MZ2^2*SW*Log[MW2/MZ2])/
  (144*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*MW*MW2^3*SW*Log[MW2/MZ2])/
  (24*CW*(MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*MW*MW2^2*MZ2*SW*Log[MW2/MZ2])/
  (16*CW*(MW2 + MZ2)*Pi^3*VMU^2) + (CHWB*MW*MZ2^3*SW*Log[MW2/MZ2])/
  (48*CW*(MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*CW2*MW*MW2^4*SW*Log[MW2/MZ2])/
  (4*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHWB*CW2*MW*MW2^3*MZ2*SW*Log[MW2/MZ2])/
  (48*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*MZ2^2*SW*Log[MW2/MZ2])/
  (12*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MW2*MZ2^3*SW*Log[MW2/MZ2])/
  (192*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW2*Log[MW2/MZ2])/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (5*CHWB*MW*MW2^3*SW2*Log[MW2/MZ2])/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW*MW2^3*SW2*Log[MW2/MZ2])/
  (32*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^4*SW2*Log[MW2/MZ2])/
  (8*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MH2*MW*MW2*MZ2*SW2*Log[MW2/MZ2])/(192*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (7*CHWB*MW*MW2^2*MZ2*SW2*Log[MW2/MZ2])/
  (48*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/(12*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (13*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) + (MW*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) + (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) + (MW*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^3*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (192*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (384*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(16*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(48*MW2*(MW2 + MZ2)*Pi^3*
   VMU^2) - (CW2*MW*MW2^3*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (192*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(16*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(48*MW2*(MW2 + MZ2)*Pi^3*
   VMU^2) - (CW2*MW*MW2^3*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (192*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam61_GF_SWeff_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-19*CWw*MW2^3)/(192*Pi^3*VMU^3) + (5*CWw*MW2^4)/(48*MZ2*Pi^3*VMU^3) + 
 (CWw*MW2^2*MZ2)/(64*Pi^3*VMU^3) - (7*CWw*MW2^3*SW2)/(48*Pi^3*VMU^3) - 
 (CHD*MH2^3*MW)/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2*MT2^2*MW)/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^3*MW)/(96*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2)/(576*Pi^3*VMU^2) + (13*CHD*MH2*MW*MW2)/
  (4608*Pi^3*VMU^2) - (CHD*MT2*MW*MW2)/(256*Pi^3*VMU^2) - 
 (7*CHD*MH2^2*MW*MW2)/(1536*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHD*MH2*MT2*MW*MW2)/(256*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW*MW2)/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*MW2)/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW*MW2)/(96*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2)/(576*Pi^3*VMU^2) - (3557*CHD*MW*MW2^2)/(6912*Pi^3*VMU^2) + 
 (313*CHD*CW2*MW*MW2^2)/(1728*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^2)/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (1513*CHD*MH2*MW*MW2^2)/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*CHD*MT2*MW*MW2^2)/(64*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2^2)/(288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3)/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1567*CHD*MW*MW2^3)/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^3)/(96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3)/(96*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^3)/(8*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MH2*MT2*MW*MW2^2)/(32*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2^3)/(27*MZ2*Pi^3*VMU^2) + (197*CHD*MH2*MW*MW2^3)/
  (768*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHD*MT2*MW*MW2^3)/
  (8*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (313*CHD*MW2^4)/
  (1728*MW*MZ2*Pi^3*VMU^2) - (197*CHD*MW*MW2^4)/
  (192*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4)/(12*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (21*CHD*MW*MW2*MZ2)/(64*Pi^3*VMU^2) - (CHbox*MH2*MW*MW2*MZ2)/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (4681*CHD*MH2*MW*MW2*MZ2)/
  (9216*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHbox*MW*MW2^2*MZ2)/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4681*CHD*MW*MW2^2*MZ2)/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - (3*CHD*MW*MW2^2*MZ2)/
  (32*(4*MW2 - MZ2)*Pi^3*VMU^2) - (91*CHD*MW*MZ2^2)/(1536*Pi^3*VMU^2) - 
 (293*CHD*MH2*MW*MZ2^2)/(3072*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (293*CHD*MW*MW2*MZ2^2)/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW*MW2*MZ2^2)/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^3)/(576*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^3*MZ2)/(24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2^2*MZ2^2)/(288*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MW2*MZ2^3)/(72*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MZ2^4)/(1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (CHD*MW*MW2^2*Nc)/(576*Pi^3*VMU^2) - 
 (CHD*MW*MW2*MZ2*Nc)/(1152*Pi^3*VMU^2) - (CHD*CW2*MW*MW2^2)/(72*Pi*VMU^2) + 
 (CHD*MW2^4)/(72*MW*MZ2*Pi*VMU^2) - (5749*CHWB*MH2*MW*MW2^2)/
  (2304*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (5749*CHWB*MW*MW2^3)/
  (576*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MH2*MT2*MW*MW2^4)/
  (3*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (3*CHWB*MH2*MW*MW2^5)/(8*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*MT2*MW*MW2^5)/(3*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) - 
 (3*CHWB*MW*MW2^6)/(2*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2*MT2*MW*MW2^3)/(12*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (187*CHWB*MH2*MW*MW2^4)/(96*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MT2*MW*MW2^4)/(3*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (187*CHWB*MW*MW2^5)/(24*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MT2*MW*MW2^2)/(4*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (4043*CHWB*MH2*MW*MW2^3)/(1152*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^3)/(CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (4043*CHWB*MW*MW2^4)/(288*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (143*CHWB*MH2*MW*MW2*MZ2)/(256*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (143*CHWB*MW*MW2^2*MZ2)/(64*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^3*MW*SW)/(288*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2^3*MW*SW)/(48*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (11*CHWB*MH2*MW*MW2*SW)/(2304*CW*Pi^3*VMU^2) - 
 (CHWB*MT2*MW*MW2*SW)/(128*CW*Pi^3*VMU^2) + (CHWB*MH2^2*MW*MW2*SW)/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MH2^3*MW*MW2*SW)/
  (576*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2^2*MW*MW2*SW)/(48*CW*(MT2 - MW2)*Pi^3*VMU^2) - 
 (3533*CHWB*MW*MW2^2*SW)/(3456*CW*Pi^3*VMU^2) + 
 (313*CHWB*CW2*MW*MW2^2*SW)/(864*CW*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2^2*SW)/(48*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2^2*SW)/(144*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^3*SW)/(48*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW)/(48*CW*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (175*CHWB*MW2^3*SW)/(288*MZ*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*SW)/(4*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (289*CHWB*MW*MW2^3*SW)/(864*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW)/(6*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (715*CHWB*MW*MW2*MZ2*SW)/(1152*CW*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*MZ2*SW)/(288*MZ*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^2*MZ2*SW)/(16*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (107*CHWB*MW*MZ2^2*SW)/(768*CW*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2^2*SW)/(24*MZ*Pi^3*VMU^2) + (11*CHWB*MW*MW2*MZ2^2*SW)/
  (288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW*MZ2^3*SW)/
  (288*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*CW2*MW*MW2^3*MZ2*SW)/
  (12*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHWB*CW2*MW*MW2^2*MZ2^2*SW)/(144*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CHWB*CW2*MW*MW2*MZ2^3*SW)/(36*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (CHWB*CW2*MW*MZ2^4*SW)/
  (576*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*Nc*SW)/(288*CW*Pi^3*VMU^2) - (CHWB*MW*MW2*MZ2*Nc*SW)/
  (576*CW*Pi^3*VMU^2) - (CHWB*CW2*MW*MW2^2*SW)/(36*CW*Pi*VMU^2) + 
 (CHWB*MW2^3*SW)/(18*MZ*Pi*VMU^2) + (CHD*CW2*MH2^2*MW*MW2^2)/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MW*MW2^3)/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MW*MW2^3)/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (CHD*CW2*MW*MW2^4)/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2^2*MW*MW2*MZ2)/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (CHD*CW2*MH2*MW*MW2^2*MZ2)/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (3*CHD*CW2*MH2*MW*MW2^2*MZ2)/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (3*CHD*CW2*MW*MW2^3*MZ2)/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (CHWB*CW2*MH2^2*MW*MW2^2*SW)/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHWB*CW2*MH2*MW*MW2^3*SW)/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHWB*CW2*MH2*MW*MW2^3*SW)/
  (32*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (CHWB*CW2*MW*MW2^4*SW)/
  (32*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (CHWB*CW2*MH2^2*MW*MW2*MZ2*SW)/
  (32*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (CHWB*CW2*MH2*MW*MW2^2*MZ2*SW)/
  (32*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (3*CHWB*CW2*MH2*MW*MW2^2*MZ2*SW)/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (3*CHWB*CW2*MW*MW2^3*MZ2*SW)/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (1445*CHD*MW*MW2^2*SW2)/
  (3456*Pi^3*VMU^2) + (CHD*MT2*MW*MW2*Nc*SW2)/(144*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2^2*SW2)/(144*Pi*VMU^2) - (CHWB*MH2^3*MW*SW2)/
  (384*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*MH2*MT2^2*MW*SW2)/
  (64*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (7*CHWB*MH2^2*MW*MW2*SW2)/
  (768*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (17*CHWB*MH2*MT2*MW*MW2*SW2)/
  (1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MT2^2*MW*MW2*SW2)/
  (16*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (223*CHWB*MH2*MW*MW2^2*SW2)/
  (96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (17*CHWB*MT2*MW*MW2^2*SW2)/
  (288*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (451*CHWB*MW*MW2^3*SW2)/
  (48*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MH2*MT2*MW*MW2^3*SW2)/
  (3*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MH2*MW*MW2^4*SW2)/(8*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (4*CHWB*MT2*MW*MW2^4*SW2)/(3*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (3*CHWB*MW*MW2^5*SW2)/(2*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (47*CHWB*MH2*MT2*MW*MW2^2*SW2)/(144*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (215*CHWB*MH2*MW*MW2^3*SW2)/(128*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (47*CHWB*MT2*MW*MW2^3*SW2)/(36*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (215*CHWB*MW*MW2^4*SW2)/(32*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (3821*CHWB*MH2*MW*MW2*MZ2*SW2)/(4608*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (3821*CHWB*MW*MW2^2*MZ2*SW2)/(1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MZ2^2*SW2)/(384*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2)/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (1445*CHWB*MW*MW2^2*SW*SW2)/(1728*CW*Pi^3*VMU^2) + 
 (CHWB*MT2*MW*MW2*Nc*SW*SW2)/(72*CW*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2^2*SW*SW2)/(72*CW*Pi*VMU^2) - (CHbox*MH2*MW*A0i[aa0, MH2])/
  (144*Pi^3*VMU^2) + (CHD*MH2*MW*A0i[aa0, MH2])/(768*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*A0i[aa0, MH2])/(1536*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2*A0i[aa0, MH2])/(72*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2*A0i[aa0, MH2])/(576*Pi^3*VMU^2) + 
 (CHW*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*VMU^2) + 
 (31*CHD*MH2*MW*MW2*A0i[aa0, MH2])/(1536*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2*A0i[aa0, MH2])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^2*A0i[aa0, MH2])/(128*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CHD*MH2*MW*MW2^2*A0i[aa0, MH2])/(256*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^3*A0i[aa0, MH2])/(256*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2*A0i[aa0, MH2])/(768*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2*A0i[aa0, MH2])/(1536*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^2*A0i[aa0, MH2])/(1536*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (3*CHWB*MH2*MW2*MZ*A0i[aa0, MH2])/(128*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW2^2*MZ*A0i[aa0, MH2])/(128*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (3*CHWB*MH2*MW2^3*MZ*A0i[aa0, MH2])/(64*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW2^4*MZ*A0i[aa0, MH2])/(64*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (9*CHWB*MH2*MW2^2*MZ*A0i[aa0, MH2])/(128*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (9*CHWB*MW2^3*MZ*A0i[aa0, MH2])/(128*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*SW*A0i[aa0, MH2])/(1152*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*SW*A0i[aa0, MH2])/(96*CW*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW*MW2^2*SW*A0i[aa0, MH2])/(128*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^3*SW*A0i[aa0, MH2])/(128*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2*SW*A0i[aa0, MH2])/(384*CW*MZ2*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*SW2*A0i[aa0, MH2])/(192*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(192*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHW*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHB*MW*MW2^2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) - 
 (CHW*MW*MW2^2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW2^2*MZ*SW2*A0i[aa0, MH2])/(128*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (59*CHWB*MH2*MW2^2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*
   VMU^2) + (5*CHWB*MW2^3*MZ*SW2*A0i[aa0, MH2])/
  (64*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - (7*CHD*MT2*MW*A0i[aa0, MT2])/
  (768*Pi^3*VMU^2) - (5*CHD*MW*MW2*A0i[aa0, MT2])/(288*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^2*A0i[aa0, MT2])/(144*MZ2*Pi^3*VMU^2) + 
 (CHD*MT2*MW*Nc*A0i[aa0, MT2])/(384*Pi^3*VMU^2) - 
 (CHWB*MW2^2*A0i[aa0, MT2])/(4*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^4*A0i[aa0, MT2])/(3*MZ*MZ2^2*Pi^3*SW*VMU^2) + 
 (7*CHWB*MW2^3*A0i[aa0, MT2])/(12*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MW*SW*A0i[aa0, MT2])/(96*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*SW*A0i[aa0, MT2])/(64*CW*Pi^3*VMU^2) + 
 (CHWB*MT2*MW*Nc*SW*A0i[aa0, MT2])/(192*CW*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2*SW2*A0i[aa0, MT2])/(288*Pi^3*VMU^2) - 
 (CHD*MW*MW2*Nc*SW2*A0i[aa0, MT2])/(144*Pi^3*VMU^2) + 
 (47*CHWB*MW2^2*SW2*A0i[aa0, MT2])/(144*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*SW2*A0i[aa0, MT2])/(3*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MZ2*SW2*A0i[aa0, MT2])/(128*MZ*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2*MZ2*SW2*A0i[aa0, MT2])/(576*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2*Nc*SW*SW2*A0i[aa0, MT2])/(72*CW*Pi^3*VMU^2) + 
 (CWw*MW2^2*A0i[aa0, MW2])/(2*Pi^3*VMU^3) - (7*CWw*MW2^3*A0i[aa0, MW2])/
  (16*MZ2*Pi^3*VMU^3) + (CHbox*MH2*MW*A0i[aa0, MW2])/(144*Pi^3*VMU^2) - 
 (7*CHD*MH2*MW*A0i[aa0, MW2])/(2304*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*A0i[aa0, MW2])/(192*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*A0i[aa0, MW2])/(512*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2*A0i[aa0, MW2])/(96*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2*A0i[aa0, MW2])/(1152*Pi^3*VMU^2) - 
 (CHW*MW*MW2*A0i[aa0, MW2])/(24*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2*A0i[aa0, MW2])/(96*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*A0i[aa0, MW2])/(16*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*A0i[aa0, MW2])/(16*(-MH2 + MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*A0i[aa0, MW2])/(32*MZ2^2*Pi^3*VMU^2) - 
 (95*CHD*MW*MW2^2*A0i[aa0, MW2])/(576*MZ2*Pi^3*VMU^2) - 
 (35*CHD*MW*MZ2*A0i[aa0, MW2])/(2304*Pi^3*VMU^2) + 
 (CHD*MW*MZ2^2*A0i[aa0, MW2])/(64*MW2*Pi^3*VMU^2) + 
 (CHD*MW*MW2*Nc*A0i[aa0, MW2])/(96*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (55*CHWB*MH2*MW2*MZ*A0i[aa0, MW2])/(128*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (313*CHWB*MW2^2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)*MZ2^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^5*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)*MZ2^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/(8*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(8*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (769*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (47*CHWB*MW2^3*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (35*CHWB*MH2*MZ*MZ2*A0i[aa0, MW2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (35*CHWB*MW2*MZ*MZ2*A0i[aa0, MW2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*SW*A0i[aa0, MW2])/(384*CW*Pi^3*VMU^2) - 
 (7*CHWB*MW*MW2*SW*A0i[aa0, MW2])/(192*CW*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*SW*A0i[aa0, MW2])/(144*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*A0i[aa0, MW2])/(16*CW*MZ2^2*Pi^3*VMU^2) - 
 (121*CHWB*MW*MW2^2*SW*A0i[aa0, MW2])/(288*CW*MZ2*Pi^3*VMU^2) - 
 (25*CHWB*MW*MZ2*SW*A0i[aa0, MW2])/(384*CW*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2*SW*A0i[aa0, MW2])/(9*MZ*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^2*SW*A0i[aa0, MW2])/(96*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*MZ2^2*SW*A0i[aa0, MW2])/(24*MZ*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*Nc*SW*A0i[aa0, MW2])/(48*CW*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/(64*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^2*MW*MW2^3*A0i[aa0, MW2])/(64*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (3*CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHD*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(128*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHWB*CW2^2*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2^2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHWB*CW2^2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2^2*MW*MW2^3*SW*A0i[aa0, MW2])/(32*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHWB*CW2^2*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/
  (32*CW*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2^2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (3*CHWB*CW2^2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW2^2*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*
   SW2^2*VMU^2) - (7*CHD*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (21*CHD*MH2*MW*MW2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHD*CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (5*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (79*CHD*MW*MW2^2*A0i[aa0, MW2])/
  (512*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CHbox*CW2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (9*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (7*CHD*CW2*MW*MW2^3*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (7*CHD*MH2*MW*MW2^4*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*MZ2^3*Pi^3*SW2*VMU^2) - (7*CHD*MW*MW2^5*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*MZ2^3*Pi^3*SW2*VMU^2) + (CHD*MH2*MW*MW2^3*A0i[aa0, MW2])/
  (24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - (CHD*MW*MW2^4*A0i[aa0, MW2])/
  (24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (149*CHD*MH2*MW*MW2^2*A0i[aa0, MW2])/(512*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (9*CHD*MW*MW2^3*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (55*CHD*MH2*MW*MZ2*A0i[aa0, MW2])/(1536*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MW*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (3*CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (55*CHD*MW*MW2*MZ2*A0i[aa0, MW2])/(1536*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (CHbox*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHD*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (21*CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(256*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (15*CHD*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (7*CHWB*MH2*MW2*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*Pi^3*SW*SW2*VMU^2) - (7*CHWB*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*Pi^3*SW*SW2*VMU^2) + (CHWB*MH2*MW2^5*MZ*A0i[aa0, MW2])/
  (4*(-MH2 + MW2)*MZ2^4*Pi^3*SW*SW2*VMU^2) - (CHWB*MW2^6*MZ*A0i[aa0, MW2])/
  (4*(-MH2 + MW2)*MZ2^4*Pi^3*SW*SW2*VMU^2) - 
 (73*CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/(96*(-MH2 + MW2)*MZ2^3*Pi^3*SW*SW2*
   VMU^2) + (73*CHWB*MW2^5*MZ*A0i[aa0, MW2])/(96*(-MH2 + MW2)*MZ2^3*Pi^3*SW*
   SW2*VMU^2) + (169*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (192*(-MH2 + MW2)*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (169*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(192*(-MH2 + MW2)*MZ2^2*Pi^3*SW*SW2*
   VMU^2) - (23*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (48*(-MH2 + MW2)*MZ2*Pi^3*SW*SW2*VMU^2) + (23*CHWB*MW2^3*MZ*A0i[aa0, MW2])/
  (48*(-MH2 + MW2)*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (7*CHWB*CW2*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/(128*CW*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (5*CHWB*CW2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (128*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*CHWB*CW2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) - (7*CHWB*CW2*MW*MW2^3*SW*A0i[aa0, MW2])/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (5*CHWB*CW2*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (3*CHWB*CW2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (21*CHWB*CW2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/(128*CW*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) + (15*CHWB*CW2*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/
  (128*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (CWw*MW2^2*A0i[aa0, MZ2])/
  (16*Pi^3*VMU^3) - (CWw*MW2^3*A0i[aa0, MZ2])/(4*MZ2*Pi^3*VMU^3) - 
 (CHB*MW*MW2*A0i[aa0, MZ2])/(32*Pi^3*VMU^2) - (CHbox*MW*MW2*A0i[aa0, MZ2])/
  (96*Pi^3*VMU^2) + (11*CHD*MW*MW2*A0i[aa0, MZ2])/(768*Pi^3*VMU^2) - 
 (CHW*MW*MW2*A0i[aa0, MZ2])/(32*Pi^3*VMU^2) - (3*CHD*MW*MW2^3*A0i[aa0, MZ2])/
  (32*MZ2^2*Pi^3*VMU^2) + (CHbox*MH2*MW*MW2*A0i[aa0, MZ2])/
  (192*MZ2*Pi^3*VMU^2) - (CHD*MH2*MW*MW2*A0i[aa0, MZ2])/
  (768*MZ2*Pi^3*VMU^2) + (CHB*MW*MW2^2*A0i[aa0, MZ2])/(32*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2^2*A0i[aa0, MZ2])/(384*MZ2*Pi^3*VMU^2) - 
 (CHW*MW*MW2^2*A0i[aa0, MZ2])/(32*MZ2*Pi^3*VMU^2) - 
 (41*CHD*MW*MZ2*A0i[aa0, MZ2])/(2304*Pi^3*VMU^2) - 
 (CHD*MW*MW2*Nc*A0i[aa0, MZ2])/(1152*Pi^3*VMU^2) - 
 (7*CHD*MW*MW2^2*Nc*A0i[aa0, MZ2])/(576*MZ2*Pi^3*VMU^2) + 
 (347*CHWB*MW*MW2*A0i[aa0, MZ2])/(2304*CW*Pi^3*SW*VMU^2) - 
 (139*CHWB*MW*MW2^4*A0i[aa0, MZ2])/(192*CW*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*A0i[aa0, MZ2])/(768*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (1945*CHWB*MW*MW2^3*A0i[aa0, MZ2])/(1152*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MW2*A0i[aa0, MZ2])/(768*CW*MZ2*Pi^3*SW*VMU^2) - 
 (1259*CHWB*MW*MW2^2*A0i[aa0, MZ2])/(1152*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MZ2*A0i[aa0, MZ2])/(768*CW*Pi^3*SW*VMU^2) + 
 (11*CHWB*MW*MW2*SW*A0i[aa0, MZ2])/(128*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*SW*A0i[aa0, MZ2])/(8*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*A0i[aa0, MZ2])/(4*CW*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*SW*A0i[aa0, MZ2])/(384*CW*MZ2*Pi^3*VMU^2) - 
 (41*CHWB*MW*MW2^2*SW*A0i[aa0, MZ2])/(576*CW*MZ2*Pi^3*VMU^2) - 
 (13*CHWB*MW*MZ2*SW*A0i[aa0, MZ2])/(1152*CW*Pi^3*VMU^2) + 
 (7*CHWB*CW2*MW2*MZ2*SW*A0i[aa0, MZ2])/(72*MZ*Pi^3*VMU^2) - 
 (13*CHWB*CW2*MZ2^2*SW*A0i[aa0, MZ2])/(144*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*Nc*SW*A0i[aa0, MZ2])/(576*CW*Pi^3*VMU^2) - 
 (7*CHWB*MW*MW2^2*Nc*SW*A0i[aa0, MZ2])/(288*CW*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW*MW2*A0i[aa0, MZ2])/(64*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MZ2*A0i[aa0, MZ2])/(128*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2^2*MW*MW2*SW*A0i[aa0, MZ2])/(32*CW*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2^2*MW*MZ2*SW*A0i[aa0, MZ2])/(64*CW*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*MW*MW2*A0i[aa0, MZ2])/(512*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2*MW*MW2*A0i[aa0, MZ2])/(128*Pi^3*SW2*VMU^2) + 
 (5*CHD*MW*MW2^4*A0i[aa0, MZ2])/(128*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW*MW2^2*A0i[aa0, MZ2])/(1536*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MW*MW2^3*A0i[aa0, MZ2])/(256*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MW*MW2*A0i[aa0, MZ2])/(1536*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MW*MW2^2*A0i[aa0, MZ2])/(128*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MZ2*A0i[aa0, MZ2])/(512*Pi^3*SW2*VMU^2) + 
 (3*CHD*CW2*MW*MZ2*A0i[aa0, MZ2])/(256*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2*A0i[aa0, MZ2])/(64*CW*Pi^3*SW*SW2*VMU^2) - 
 (77*CHWB*MW*MW2^5*A0i[aa0, MZ2])/(96*CW*MZ2^4*Pi^3*SW*SW2*VMU^2) + 
 (443*CHWB*MW*MW2^4*A0i[aa0, MZ2])/(192*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) - 
 (427*CHWB*MW*MW2^3*A0i[aa0, MZ2])/(192*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (47*CHWB*MW*MW2^2*A0i[aa0, MZ2])/(64*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (5*CHWB*CW2*MW*MW2*SW*A0i[aa0, MZ2])/(64*CW*Pi^3*SW2*VMU^2) + 
 (3*CHWB*CW2*MW*MZ2*SW*A0i[aa0, MZ2])/(128*CW*Pi^3*SW2*VMU^2) + 
 (13*CHD*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(768*Pi^3*VMU^2) - 
 (CHD*MT2^3*MW*B0i[bb0, MW2, 0, MT2])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (5*CHD*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(256*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(192*(MT2 - MW2)*Pi^3*VMU^2) + 
 (3*CHD*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(128*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*Nc*B0i[bb0, MW2, 0, MT2])/(384*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2])/(384*Pi^3*VMU^2) + 
 (CHD*MW*MW2^2*Nc*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*VMU^2) + 
 (13*CHWB*MT2^2*MW*SW*B0i[bb0, MW2, 0, MT2])/(384*CW*Pi^3*VMU^2) - 
 (CHWB*MT2^3*MW*SW*B0i[bb0, MW2, 0, MT2])/(48*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (5*CHWB*MT2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/(128*CW*Pi^3*VMU^2) - 
 (CHWB*MT2^2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/(96*CW*(MT2 - MW2)*Pi^3*
   VMU^2) + (3*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/(64*CW*Pi^3*VMU^2) - 
 (CHWB*MT2^2*MW*Nc*SW*B0i[bb0, MW2, 0, MT2])/(192*CW*Pi^3*VMU^2) - 
 (CHWB*MT2*MW*MW2*Nc*SW*B0i[bb0, MW2, 0, MT2])/(192*CW*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*Nc*SW*B0i[bb0, MW2, 0, MT2])/(96*CW*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(16*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(24*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(48*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(16*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/(6*MZ*Pi^3*VMU^2) + 
 (3*CHWB*MW*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/(16*CW*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(96*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2^2*SW*SW2*B0i[bb0, MW2, 0, MW2])/(24*CW*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(2304*Pi^3*VMU^2) - 
 (CHbox*MH2^3*MW*B0i[bb0, MW2, MH2, MW2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*B0i[bb0, MW2, MH2, MW2])/(4608*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(128*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHW*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) - 
 (7*CHbox*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (25*CHD*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*CHW*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CHD*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHW*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(2*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2])/(384*CW*Pi^3*VMU^2) + 
 (CHWB*MH2^3*MW*SW*B0i[bb0, MW2, MH2, MW2])/(576*CW*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHWB*MH2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
  (192*CW*Pi^3*VMU^2) - (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(48*CW*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MH2, MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHWB*MH2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (256*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (3*CWw*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (8*Pi^3*VMU^3) + (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3*VMU^3) + 
 (17*CHD*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(384*Pi^3*VMU^2) - 
 (11*CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(48*MZ2*Pi^3*VMU^2) - 
 (CHD*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(8*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (13*CHD*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^2) + 
 (19*CHD*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (4608*Pi^3*VMU^2) - (11*CHD*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (1152*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (47*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(192*CW*Pi^3*VMU^2) - 
 (CHWB*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(6*MZ*Pi^3*VMU^2) - 
 (11*CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(24*CW*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*CW*MZ2*Pi^3*VMU^2) - (CHWB*MW*MW2^4*SW*B0i[bb0, MW2, MW2, MZ2])/
  (4*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/(32*CW*Pi^3*VMU^2) - 
 (5*CHWB*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/(24*MZ*Pi^3*VMU^2) + 
 (19*CHWB*MW*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(768*CW*Pi^3*VMU^2) + 
 (7*CHWB*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(144*MZ*Pi^3*VMU^2) - 
 (11*CHWB*MW*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(576*CW*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (CHB*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(384*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^3*VMU^2) - 
 (CHB*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(192*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(1536*MZ2*Pi^3*VMU^2) + 
 (CHB*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(32*MZ2*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(32*MZ2*Pi^3*VMU^2) + 
 (CHB*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) + 
 (CHbox*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) - 
 (CHD*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(128*Pi^3*VMU^2) + 
 (CHW*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(64*Pi^3*SW*VMU^2) - 
 (3*CHWB*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(32*MZ2^2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(64*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(16*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(96*CW*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(384*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(32*CW*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(768*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(16*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(64*Pi^3*SW*VMU^2) + 
 (11*CHD*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(256*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(64*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(32*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(256*Pi^3*VMU^2) + 
 (11*CHD*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(1152*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(144*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(1152*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(8*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(3*CW*MZ2^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(12*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(6*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(4*CW*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(24*CW*MZ2*Pi^3*SW*VMU^2) + 
 (11*CHWB*MT2*MW*MW2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(576*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(144*CW*Pi^3*VMU^2) - 
 (CHWB*MT2*MW*MW2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(72*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(576*CW*Pi^3*VMU^2) + 
 (73*CHWB*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/(1152*CW*Pi^3*SW*VMU^2) - 
 (47*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(288*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/(3*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (47*CHWB*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (144*CW*MZ2*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (6*CW*MZ2*Pi^3*SW*VMU^2) + (23*CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (1152*CW*Pi^3*SW*VMU^2) + (15*CWw*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (32*Pi^3*VMU^3) + (3*CWw*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (16*MZ2*Pi^3*VMU^3) - (3*CWw*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (32*Pi^3*VMU^3) + (71*CHD*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (768*Pi^3*VMU^2) + (9*CHD*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (64*MZ2^2*Pi^3*VMU^2) + (33*CHD*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (128*MZ2*Pi^3*VMU^2) + (5*CHD*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (1536*Pi^3*VMU^2) - (CHWB*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (12*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (4*CW*MZ2^3*Pi^3*SW*VMU^2) + (7*CHWB*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (96*CW*MZ2^2*Pi^3*SW*VMU^2) + (25*CHWB*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (96*CW*MZ2*Pi^3*SW*VMU^2) + (11*CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (192*CW*Pi^3*VMU^2) + (CHWB*MW*MW2^4*SW*B0i[bb0, MZ2, MW2, MW2])/
  (16*CW*MZ2^2*Pi^3*VMU^2) + (13*CHWB*MW*MW2^3*SW*B0i[bb0, MZ2, MW2, MW2])/
  (96*CW*MZ2*Pi^3*VMU^2) + (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (384*CW*Pi^3*VMU^2) + (23*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (128*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (32*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (15*CHWB*MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/(64*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(256*CW*Pi^3*SW*VMU^2) + 
 (CHD*MT2^3*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(384*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(192*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(384*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(64*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*B0i[dbb0, MW2, 0, MT2])/(64*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2^3*MW*MW2*SW*B0i[dbb0, MW2, 0, MT2])/(192*CW*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*MT2^2*MW*MW2^2*SW*B0i[dbb0, MW2, 0, MT2])/
  (96*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2*MW*MW2^3*SW*B0i[dbb0, MW2, 0, MT2])/(192*CW*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*MT2*MW*MW2^3*SW*B0i[dbb0, MW2, 0, MT2])/
  (32*CW*(-MT2 + MW2)*Pi^3*VMU^2) + (CHWB*MW*MW2^4*SW*B0i[dbb0, MW2, 0, MT2])/
  (32*CW*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(288*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(1152*Pi^3*VMU^2) - 
 (CHD*MH2^4*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(2304*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (CHbox*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (72*Pi^3*VMU^2) - (7*CHD*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (576*Pi^3*VMU^2) + (CHW*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (24*Pi^3*VMU^2) + (7*CHD*MH2^3*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (768*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (3*CHD*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(64*Pi^3*VMU^2) - 
 (CHW*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (19*CHD*MH2^2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*CHD*MH2*MW*MW2^4*B0i[dbb0, MW2, MH2, MW2])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^5*B0i[dbb0, MW2, MH2, MW2])/(16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (CHWB*MH2^4*MW*MW2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (1152*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW*B0i[dbb0, MW2, MH2, MW2])/(288*CW*Pi^3*VMU^2) + 
 (7*CHWB*MH2^3*MW*MW2^2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (384*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^3*SW*B0i[dbb0, MW2, MH2, MW2])/(96*CW*Pi^3*VMU^2) - 
 (19*CHWB*MH2^2*MW*MW2^3*SW*B0i[dbb0, MW2, MH2, MW2])/
  (144*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*CHWB*MH2*MW*MW2^4*SW*B0i[dbb0, MW2, MH2, MW2])/
  (48*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^5*SW*B0i[dbb0, MW2, MH2, MW2])/
  (8*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CWw*MW2^4*B0i[dbb0, MW2, MW2, MZ2])/(2*Pi^3*VMU^3) + 
 (CWw*MW2^3*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(8*Pi^3*VMU^3) - 
 (7*CHD*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(48*Pi^3*VMU^2) - 
 (85*CHD*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(1152*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CHD*CW2*MW*MW2^4*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CHD*CW2*MW*MW2^3*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/
  (288*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CHD*CW2*MW*MW2^2*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CHD*CW2*MW*MW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (2304*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MZ2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (2304*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (3*CHWB*CW2*MW*MW2^3*SW*B0i[dbb0, MW2, MW2, MZ2])/(8*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/(6*MZ*Pi^3*VMU^2) - 
 (119*CHWB*CW2*MW*MW2^2*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (288*CW*Pi^3*VMU^2) + (7*CHWB*MW2^3*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*MZ*Pi^3*VMU^2) + (5*CHWB*CW2*MW*MW2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*CW*Pi^3*VMU^2) - (5*CHWB*MW2^2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*VMU^2) + (3*CHWB*CW2*MW*MW2^5*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (2*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CHWB*CW2*MW*MW2^4*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (24*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CHWB*CW2*MW*MW2^3*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (144*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CHWB*CW2*MW*MW2^2*MZ2^3*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CHWB*CW2*MW*MW2*MZ2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MZ2^5*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3*VMU^3) - 
 (5*CHD*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(24*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(48*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (6*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHWB*MW*MW2^3*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*MZ*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (8*CW*MZ2*Pi^3*VMU^2) + (CHWB*MW*MW2^5*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (6*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*Pi^3*VMU^3) - 
 (3*CW2*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*Pi^3*VMU^3) + 
 (7*CHD*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(32*Pi^3*VMU^2) - 
 (9*CHD*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(64*MZ2^2*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(64*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^6*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*CW*MZ2^3*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^3*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^5*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*CW*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^4*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*CW*MZ2*Pi^3*VMU^2) + 
 (3*CHWB*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*CW*Pi^3*SW*VMU^2) - (11*CHWB*MW*MW2^5*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(32*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHD*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^2) + 
 (CHD*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*CHD*MW*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (64*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(192*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) - 
 (5*CHWB*MW*MW2^4*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*CHWB*MW*MW2^3*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^2*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (32*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2^3*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^4*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*Pi^3*VMU^2) - 
 (9*CHD*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*MZ2*Pi^3*VMU^2) + 
 (9*CHD*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^4*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*Pi^3*SW*VMU^2) - 
 (9*CHWB*MW*MW2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (64*CW*MZ2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (64*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (32*CW*Pi^3*SW*VMU^2) + (3*CHD*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (8*Pi^3*VMU^2) - (27*CHD*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (32*Pi^3*VMU^2) + (39*CHD*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (64*Pi^3*VMU^2) - (9*CHD*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (64*Pi^3*VMU^2) - (15*CHWB*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (4*CW*Pi^3*SW*VMU^2) + (3*CHWB*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (2*CW*MZ2*Pi^3*SW*VMU^2) + 
 (49*CHWB*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (16*CW*Pi^3*SW*VMU^2) - 
 (13*CHWB*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (16*CW*Pi^3*SW*VMU^2) - 
 (CHD*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^2) - 
 (3*CHD*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(32*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*CW*Pi^3*SW*VMU^2) - 
 (41*CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (16*CW*Pi^3*SW*VMU^2) + (29*CHWB*MW*MW2*MZ2^2*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(32*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (2*CW*Pi^3*VMU^2) + (5*CHWB*MW*MW2*MZ2^2*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*CW*Pi^3*VMU^2) - 
 (3*CHWB*MW*MZ2^3*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*CW*Pi^3*VMU^2) + 
 (MW*MW2^2*Ced[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ced[Leff, Leff, 1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ced[Leff, Leff, 1, 1])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Ced[Leff, Leff, 2, 2])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ced[Leff, Leff, 2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ced[Leff, Leff, 2, 2])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Ced[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ced[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ced[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) - 
 (7*MW*MW2^2*Cee[Leff, Leff, 1, 1])/(288*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*Cee[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*Cee[Leff, Leff, 1, 1])/(576*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(16*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(32*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(32*Pi^3*VMU^2) - 
 (7*MW*MW2^2*Cee[Leff, Leff, 2, 2])/(288*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*Cee[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*Cee[Leff, Leff, 2, 2])/(576*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(16*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(32*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(32*Pi^3*VMU^2) - 
 (7*MW*MW2^2*Cee[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*Cee[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*Cee[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(16*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(32*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(32*Pi^3*VMU^2) - 
 (MW*MW2^2*Ceu[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Ceu[Leff, Leff, 1, 1])/(48*Pi^3*VMU^2) - 
 (MW*MZ2^2*Ceu[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(32*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(48*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*Ceu[Leff, Leff, 2, 2])/(72*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Ceu[Leff, Leff, 2, 2])/(48*Pi^3*VMU^2) - 
 (MW*MZ2^2*Ceu[Leff, Leff, 2, 2])/(144*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(32*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(48*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Ceu[Leff, Leff, 3, 3])/(16*Pi^3*VMU^2) + 
 (MW*MW2^2*Ceu[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Ceu[Leff, Leff, 3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Ceu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ceu[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ceu[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(16*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (24*MZ2*Pi^3*VMU^2) + (MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(384*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(32*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHd[1, 1])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHd[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHd[1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHd[1, 1])/(96*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHd[2, 2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHd[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHd[2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHd[2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHd[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHd[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHd[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHd[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHd[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHd[3, 3])/(96*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHe[1, 1])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHe[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHe[1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[1, 1])/(96*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHe[2, 2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHe[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHe[2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHe[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHe[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHe[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHe[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[3, 3])/(96*MZ2*Pi^3*VMU^2) - 
 (MH2^3*MW*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*CHe[Leff, Leff])/(64*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW*CHe[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2*CHe[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (MT2*MW*MW2*CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*CHe[Leff, Leff])/(256*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MH2*MT2*MW*MW2*CHe[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (MT2^2*MW*MW2*CHe[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (4111*MW*MW2^2*CHe[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (313*CW2*MW*MW2^2*CHe[Leff, Leff])/(864*Pi^3*VMU^2) - 
 (4733*MH2*MW*MW2^2*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (4793*MW*MW2^3*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHe[Leff, Leff])/(48*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHe[Leff, Leff])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2^2*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (289*MW*MW2^3*CHe[Leff, Leff])/(864*MZ2*Pi^3*VMU^2) + 
 (341*MH2*MW*MW2^3*CHe[Leff, Leff])/(384*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*CHe[Leff, Leff])/(4*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (341*MW*MW2^4*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*CHe[Leff, Leff])/(6*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (11*MH2*MW*MZ2*CHe[Leff, Leff])/(4608*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*CHe[Leff, Leff])/(256*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*CHe[Leff, Leff])/(512*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MT2*MW*MZ2*CHe[Leff, Leff])/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*CHe[Leff, Leff])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (MT2^2*MW*MZ2*CHe[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MH2*MT2^2*MW*MZ2*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*CHe[Leff, Leff])/(96*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (7823*MW*MW2*MZ2*CHe[Leff, Leff])/(6912*Pi^3*VMU^2) - 
 (313*CW2*MW*MW2*MZ2*CHe[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (2185*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(1536*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MT2*MW*MW2*MZ2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*MZ2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (735*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (128*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[Leff, Leff])/(96*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*CHe[Leff, Leff])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (259*MW*MZ2^2*CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (2227*MH2*MW*MZ2^2*CHe[Leff, Leff])/(9216*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2227*MW*MW2*MZ2^2*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MW*MW2*MZ2^2*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*MW*MZ2^3*CHe[Leff, Leff])/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (107*MW*MZ2^3*CHe[Leff, Leff])/(1536*MW2*Pi^3*VMU^2) - 
 (103*MH2*MW*MZ2^3*CHe[Leff, Leff])/(3072*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (11*MW*MZ2^3*CHe[Leff, Leff])/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*CHe[Leff, Leff])/(288*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*CHe[Leff, Leff])/(576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*MZ2*CHe[Leff, Leff])/(12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (11*CW2*MW*MW2^2*MZ2^2*CHe[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2*MZ2^3*CHe[Leff, Leff])/(288*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (7*CW2*MW*MZ2^4*CHe[Leff, Leff])/
  (576*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^5*CHe[Leff, Leff])/(1152*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (MW*MW2^2*Nc*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Nc*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*CHe[Leff, Leff])/(36*Pi*VMU^2) + 
 (CW2*MW*MW2*MZ2*CHe[Leff, Leff])/(72*Pi*VMU^2) + 
 (CW2*MH2^2*MW*MW2^2*CHe[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^3*CHe[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^3*CHe[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^4*CHe[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2^2*MW*MW2*MZ2*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (5*CW2*MH2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*MZ2*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (CW2*MH2^2*MW*MZ2^2*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2*MZ2^2*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MW*MW2*MZ2^2*CHe[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (3*CW2*MW*MW2^2*MZ2^2*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (1445*MW*MW2^2*SW2*CHe[Leff, Leff])/
  (1728*Pi^3*VMU^2) + (1445*MW*MW2*MZ2*SW2*CHe[Leff, Leff])/
  (3456*Pi^3*VMU^2) + (MT2*MW*MW2*Nc*SW2*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Nc*SW2*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (5*MW*MW2^2*SW2*CHe[Leff, Leff])/(72*Pi*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*CHe[Leff, Leff])/(144*Pi*VMU^2) - 
 (5*MH2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(512*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^3*A0i[aa0, MH2]*CHe[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(384*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(768*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) + (MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (5*MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(1536*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(2304*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1536*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (7*MT2*MW*A0i[aa0, MT2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (7*MT2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(768*MW2*Pi^3*VMU^2) + 
 (MT2*MW*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/(384*MW2*Pi^3*VMU^2) - 
 (MW*MW2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MW*MZ2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MH2*MW*A0i[aa0, MW2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MW2]*CHe[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) + 
 (25*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*MZ2^2*Pi^3*VMU^2) - 
 (7*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(18*MZ2*Pi^3*VMU^2) - 
 (3*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(768*MW2*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(1536*(MH2 - MW2)*MW2*Pi^3*
   VMU^2) + (11*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*MW2*Pi^3*VMU^2) - (MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*MW2^2*Pi^3*VMU^2) + (MW*MW2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) - (MW*MZ2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (96*Pi^3*VMU^2) - (CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (5*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (5*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) + 
 (3*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (7*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (989*MH2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1536*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (5*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (469*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (9*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*MZ2^3*Pi^3*SW2*VMU^2) - 
 (7*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/(32*(MH2 - MW2)*MZ2^3*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (545*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (11*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (27*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (139*MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (17*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (87*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(512*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (15*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (17*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(1536*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (5*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1536*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (21*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (15*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*A0i[aa0, MZ2]*CHe[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (35*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(4*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*MZ2*Pi^3*VMU^2) + 
 (31*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*MZ2*Pi^3*VMU^2) - 
 (125*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (13*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(2304*MW2*Pi^3*VMU^2) + 
 (MW*MW2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (7*MW*MW2^2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(128*MW2*Pi^3*SW2^2*VMU^2) - 
 (MH2*MW*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1536*Pi^3*SW2*VMU^2) - 
 (13*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(768*Pi^3*SW2*VMU^2) - 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(64*Pi^3*SW2*VMU^2) + 
 (3*MW*MW2^4*A0i[aa0, MZ2]*CHe[Leff, Leff])/(64*MZ2^3*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(768*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(512*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(256*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(512*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*Pi^3*SW2*VMU^2) - 
 (MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1536*MW2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(256*MW2*Pi^3*SW2*VMU^2) + 
 (13*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MT2^3*MW*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (48*(MT2 - MW2)*Pi^3*VMU^2) + (5*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (3*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (5*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(256*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (13*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(768*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (96*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MT2^2*MW*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (384*MW2*Pi^3*VMU^2) - (MW*MW2*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (17*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (7*MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (5*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (5*MH2^3*MW*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (768*MW2*Pi^3*VMU^2) + (5*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(4608*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (9*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (4*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (35*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (71*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(256*Pi^3*VMU^2) - 
 (49*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(1536*MW2*Pi^3*VMU^2) + 
 (11*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (1152*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(1536*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (768*MZ2*Pi^3*VMU^2) - (MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (384*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (64*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (128*Pi^3*VMU^2) + (23*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (384*Pi^3*VMU^2) - (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (32*Pi^3*VMU^2) - (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) - (11*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (72*MZ2*Pi^3*VMU^2) - (11*MT2*MW*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (7*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (9*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(32*MZ2^2*Pi^3*VMU^2) + 
 (3*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(8*MZ2*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(1536*Pi^3*VMU^2) + 
 (MT2^3*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(32*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^4*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (32*(-MT2 + MW2)*Pi^3*VMU^2) - (MT2^3*MW*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(384*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(384*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (64*(-MT2 + MW2)*Pi^3*VMU^2) - (MW*MW2^3*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(64*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (MH2^4*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (19*MH2^2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^4*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^5*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (8*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2^4*MW*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (576*Pi^3*VMU^2) - (7*MH2^3*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(768*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (19*MH2^2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MW*MW2^3*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*MW*MW2^4*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (65*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (288*Pi^3*VMU^2) + (53*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^5*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2^4*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (43*CW2*MW*MW2^3*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (18*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (49*CW2*MW*MW2^2*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (32*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (403*CW2*MW*MW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (19*CW2*MW*MZ2^5*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (768*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^6*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (2304*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (19*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) + (5*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (8*MZ2*Pi^3*VMU^2) + (MW*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (24*Pi^3*VMU^2) - (11*MW*MW2^3*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (32*Pi^3*VMU^2) - (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (32*MZ2*Pi^3*VMU^2) - (MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (32*Pi^3*VMU^2) + (13*CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (32*Pi^3*VMU^2) - (5*MW*MW2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(192*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^5*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (192*MW2*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (7*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (64*MZ2*Pi^3*VMU^2) + (17*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (128*Pi^3*VMU^2) - (3*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(128*Pi^3*VMU^2) + 
 (5*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (43*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (16*Pi^3*VMU^2) + (7*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (17*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (64*Pi^3*VMU^2) - (3*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(64*MW2*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (2*Pi^3*VMU^2) + (7*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (2*Pi^3*VMU^2) + (3*MW*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(32*MW2*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHl1[1, 1])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*CHl1[1, 1])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (96*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(96*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[1, 1])/(32*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(32*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHl1[2, 2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHl1[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHl1[2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(96*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[2, 2])/(32*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(32*MZ2*Pi^3*SW2*VMU^2) - 
 (7*MW*MW2^2*CHl1[3, 3])/(96*Pi^3*VMU^2) + (MH2*MW*MW2^2*CHl1[3, 3])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHl1[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2*MZ2*CHl1[3, 3])/(32*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHl1[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHl1[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*CHl1[3, 3])/(24*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MW2]*CHl1[3, 3])/
  (16*Pi^3*VMU^2) + (MW*MZ2*A0i[aa0, MW2]*CHl1[3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl1[3, 3])/(24*MW2*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHl1[3, 3])/(32*Pi^3*VMU^2) + 
 (7*MW*MW2^2*A0i[aa0, MZ2]*CHl1[3, 3])/(96*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[3, 3])/
  (24*Pi^3*VMU^2) + (MW*MW2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[3, 3])/(12*Pi^3*VMU^2) + (MW*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[3, 3])/(24*Pi^3*VMU^2) + (CW2*MH2^2*MW*MW2*MZ2*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - (CW2*MH2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - (CW2*MH2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + (CW2*MW*MW2^3*MZ2*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - (CW2*MH2^2*MW*MZ2^2*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + (CW2*MH2*MW*MW2*MZ2^2*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + (3*CW2*MH2*MW*MW2*MZ2^2*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - (3*CW2*MW*MW2^2*MZ2^2*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - (MH2*MT2*MW*MW2*SW2*CHl1[Leff, Leff])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + (289*MW*MW2^2*SW2*CHl1[Leff, Leff])/
  (864*Pi^3*VMU^2) + (353*MH2*MW*MW2^2*SW2*CHl1[Leff, Leff])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*SW2*CHl1[Leff, Leff])/
  (4*(MH2 - 4*MW2)*Pi^3*VMU^2) - (353*MW*MW2^3*SW2*CHl1[Leff, Leff])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^3*SW2*CHl1[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) + (11*MH2*MW*MZ2*SW2*CHl1[Leff, Leff])/
  (2304*Pi^3*VMU^2) - (MT2*MW*MZ2*SW2*CHl1[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(256*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MT2*MW*MZ2*SW2*CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (3533*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (313*CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(864*Pi^3*VMU^2) - 
 (599*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (307*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(48*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (715*MW*MZ2^2*SW2*CHl1[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (1063*MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff])/(4608*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (1063*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (107*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(768*MW2*Pi^3*VMU^2) + 
 (103*MH2*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(1536*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (11*MW*MZ2^3*SW2*CHl1[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl1[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (17*CW2*MW*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl1[Leff, Leff])/(36*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CW2*MW*MZ2^5*SW2*CHl1[Leff, Leff])/
  (576*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Nc*SW2*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2^2*Nc*SW2*CHl1[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(36*Pi*VMU^2) - 
 (1445*MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Nc*SW2^2*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(72*Pi*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) - (MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (96*Pi^3*VMU^2) + (5*MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) + (5*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (MW*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (7*MT2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(384*MW2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(192*MW2*Pi^3*VMU^2) - 
 (MW*MZ2*Nc*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (163*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (256*(MH2 - MW2)*Pi^3*VMU^2) + (59*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) - 
 (7*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/(32*(MH2 - MW2)*MZ2^2*Pi^3*
   VMU^2) + (7*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (7*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) - (7*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (13*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (191*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) + (9*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (21*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (121*MW*MW2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (7*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(384*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (25*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(384*MW2*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(96*MW2^2*Pi^3*VMU^2) + 
 (MW*MZ2*Nc*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MH2*MW*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (3*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(768*MZ2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(128*MZ2*Pi^3*VMU^2) - 
 (13*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(768*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(768*MW2*Pi^3*VMU^2) + 
 (3*CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(128*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(32*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*MW2*Pi^3*SW2*VMU^2) - 
 (MH2*MW*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (41*MW*MW2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(4*MZ2*Pi^3*VMU^2) + 
 (11*MW*MZ2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (13*MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (7*MW*MW2*Nc*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (5*MT2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (13*MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(384*MW2*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (192*Pi^3*VMU^2) - (MT2^2*MW*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (7*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (384*MW2*Pi^3*VMU^2) - (5*MH2^3*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (11*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(4*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (17*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(768*Pi^3*VMU^2) - 
 (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(256*MW2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (4*(4*MW2 - MZ2)*Pi^3*VMU^2) + (7*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (11*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (19*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (384*MW2*Pi^3*VMU^2) - (11*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (11*MT2*MW*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (384*Pi^3*VMU^2) - (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (72*Pi^3*VMU^2) + (11*MT2*MW*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (MW*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (97*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (7*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (32*MZ2^2*Pi^3*VMU^2) - (31*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(192*MZ2*Pi^3*VMU^2) + 
 (95*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(256*Pi^3*VMU^2) + 
 (13*MW*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) + (11*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(32*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (32*(-MT2 + MW2)*Pi^3*VMU^2) - (MH2^4*MW*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) + (7*MH2^3*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (96*Pi^3*VMU^2) - (19*MH2^2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (8*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) - (119*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (5*CW2*MW*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*Pi^3*VMU^2) + (3*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^6*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (1152*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (3*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) + (MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) + (7*MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl1[Leff, Leff])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (16*Pi^3*VMU^2) - (7*CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (5*CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^5*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (3*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(64*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (16*Pi^3*VMU^2) + (3*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (5*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (4*Pi^3*VMU^2) + (41*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (47*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (3*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (5*MW*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) - (3*MW*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(16*MW2*Pi^3*VMU^2) + (MH2*MW*MW2*CHl3[1, 1])/
  (576*Pi^3*VMU^2) - (5*MT2*MW*MW2*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (MH2*MT2*MW*MW2*CHl3[1, 1])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (119*MW*MW2^2*CHl3[1, 1])/(108*Pi^3*VMU^2) - (83*MH2*MW*MW2^2*CHl3[1, 1])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*CHl3[1, 1])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (83*MW*MW2^3*CHl3[1, 1])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MT2*MW*MW2^2*CHl3[1, 1])/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (515*MW*MW2^3*CHl3[1, 1])/
  (1728*MZ2*Pi^3*VMU^2) + (71*MH2*MW*MW2^3*CHl3[1, 1])/
  (192*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MT2*MW*MW2^3*CHl3[1, 1])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (71*MW*MW2^4*CHl3[1, 1])/
  (48*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (1393*MW*MW2*MZ2*CHl3[1, 1])/
  (2304*Pi^3*VMU^2) + (467*MH2*MW*MW2*MZ2*CHl3[1, 1])/
  (768*(MH2 - 4*MW2)*Pi^3*VMU^2) - (467*MW*MW2^2*MZ2*CHl3[1, 1])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - (67*MW*MZ2^2*CHl3[1, 1])/
  (768*Pi^3*VMU^2) - (33*MH2*MW*MZ2^2*CHl3[1, 1])/
  (256*(MH2 - 4*MW2)*Pi^3*VMU^2) + (33*MW*MW2*MZ2^2*CHl3[1, 1])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*Nc*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Nc*CHl3[1, 1])/(576*Pi^3*VMU^2) - 
 (313*MW2^3*SW2*CHl3[1, 1])/(432*MW*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl3[1, 1])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Nc*SW2*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2^3*SW2*CHl3[1, 1])/(18*MW*Pi*VMU^2) + 
 (5*MH2*MW*A0i[aa0, MH2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/(384*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*MT2*MW*A0i[aa0, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(32*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*Nc*A0i[aa0, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) - 
 (MW*MW2*Nc*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (5*MH2*MW*A0i[aa0, MW2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (91*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (23*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) - 
 (41*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (83*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/(24*MW2*Pi^3*VMU^2) + 
 (MW*MW2*Nc*A0i[aa0, MW2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (9*MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(64*Pi^3*VMU^2) - 
 (3*MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(192*MZ2*Pi^3*VMU^2) - 
 (29*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(288*MZ2*Pi^3*VMU^2) - 
 (23*MW*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(576*Pi^3*VMU^2) - 
 (MW*MW2*Nc*A0i[aa0, MZ2]*CHl3[1, 1])/(576*Pi^3*VMU^2) - 
 (7*MW*MW2^2*Nc*A0i[aa0, MZ2]*CHl3[1, 1])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(32*Pi^3*SW2*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/(32*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(32*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(32*Pi^3*VMU^2) - 
 (MT2^2*MW*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(8*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (5*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) + 
 (MH2^3*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(12*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(576*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(192*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(16*Pi^3*VMU^2) + 
 (11*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (11*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(576*Pi^3*VMU^2) - 
 (MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(576*Pi^3*VMU^2) + 
 (11*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(8*MZ2^2*Pi^3*VMU^2) + 
 (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(48*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(192*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(8*Pi^3*VMU^2) - 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (16*MZ2^2*Pi^3*VMU^2) - (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(16*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (16*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(8*Pi^3*VMU^2) - (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(12*Pi^3*VMU^2) - (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(8*Pi^3*VMU^2) + (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(24*Pi^3*VMU^2) - (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(16*Pi^3*VMU^2) - (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(16*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/(16*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/(16*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(2*Pi^3*VMU^2) - 
 (9*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (13*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (16*Pi^3*VMU^2) - (3*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (16*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(2*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (8*Pi^3*VMU^2) - (3*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (16*Pi^3*VMU^2) + (MH2*MW*MW2*CHl3[2, 2])/(576*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2*CHl3[2, 2])/(192*Pi^3*VMU^2) + (MH2*MT2*MW*MW2*CHl3[2, 2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - (119*MW*MW2^2*CHl3[2, 2])/
  (108*Pi^3*VMU^2) - (83*MH2*MW*MW2^2*CHl3[2, 2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*CHl3[2, 2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (83*MW*MW2^3*CHl3[2, 2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MT2*MW*MW2^2*CHl3[2, 2])/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (515*MW*MW2^3*CHl3[2, 2])/
  (1728*MZ2*Pi^3*VMU^2) + (71*MH2*MW*MW2^3*CHl3[2, 2])/
  (192*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MT2*MW*MW2^3*CHl3[2, 2])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (71*MW*MW2^4*CHl3[2, 2])/
  (48*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (1393*MW*MW2*MZ2*CHl3[2, 2])/
  (2304*Pi^3*VMU^2) + (467*MH2*MW*MW2*MZ2*CHl3[2, 2])/
  (768*(MH2 - 4*MW2)*Pi^3*VMU^2) - (467*MW*MW2^2*MZ2*CHl3[2, 2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - (67*MW*MZ2^2*CHl3[2, 2])/
  (768*Pi^3*VMU^2) - (33*MH2*MW*MZ2^2*CHl3[2, 2])/
  (256*(MH2 - 4*MW2)*Pi^3*VMU^2) + (33*MW*MW2*MZ2^2*CHl3[2, 2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*Nc*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Nc*CHl3[2, 2])/(576*Pi^3*VMU^2) - 
 (313*MW2^3*SW2*CHl3[2, 2])/(432*MW*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl3[2, 2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Nc*SW2*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2^3*SW2*CHl3[2, 2])/(18*MW*Pi*VMU^2) + 
 (5*MH2*MW*A0i[aa0, MH2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/(384*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*MT2*MW*A0i[aa0, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(32*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*Nc*A0i[aa0, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) - 
 (MW*MW2*Nc*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (5*MH2*MW*A0i[aa0, MW2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (91*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (23*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) - 
 (41*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (83*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/(24*MW2*Pi^3*VMU^2) + 
 (MW*MW2*Nc*A0i[aa0, MW2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (9*MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(64*Pi^3*VMU^2) - 
 (3*MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(192*MZ2*Pi^3*VMU^2) - 
 (29*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(288*MZ2*Pi^3*VMU^2) - 
 (23*MW*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(576*Pi^3*VMU^2) - 
 (MW*MW2*Nc*A0i[aa0, MZ2]*CHl3[2, 2])/(576*Pi^3*VMU^2) - 
 (7*MW*MW2^2*Nc*A0i[aa0, MZ2]*CHl3[2, 2])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(32*Pi^3*SW2*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/(32*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(32*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(32*Pi^3*VMU^2) - 
 (MT2^2*MW*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(8*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (5*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) + 
 (MH2^3*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(12*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(576*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(192*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(16*Pi^3*VMU^2) + 
 (11*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) + 
 (11*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(576*Pi^3*VMU^2) - 
 (MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(576*Pi^3*VMU^2) + 
 (11*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(8*MZ2^2*Pi^3*VMU^2) + 
 (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(48*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(192*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/(6*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(8*Pi^3*VMU^2) - 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (16*MZ2^2*Pi^3*VMU^2) - (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(16*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (16*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(8*Pi^3*VMU^2) - (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(12*Pi^3*VMU^2) - (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(8*Pi^3*VMU^2) + (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(24*Pi^3*VMU^2) - (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(16*Pi^3*VMU^2) - (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(16*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/(16*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/(16*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(2*Pi^3*VMU^2) - 
 (9*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (13*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (16*Pi^3*VMU^2) - (3*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (16*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(2*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (8*Pi^3*VMU^2) - (3*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (16*Pi^3*VMU^2) + (MT2*MW*MW2*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (613*MW*MW2^2*CHl3[3, 3])/(288*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHl3[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHl3[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (577*MW*MW2^3*CHl3[3, 3])/(864*MZ2*Pi^3*VMU^2) - 
 (451*MW*MW2*MZ2*CHl3[3, 3])/(384*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHl3[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*CHl3[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (83*MW*MZ2^2*CHl3[3, 3])/(384*Pi^3*VMU^2) + (MW*MW2^2*Nc*CHl3[3, 3])/
  (144*Pi^3*VMU^2) + (MW*MW2*MZ2*Nc*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (313*MW2^3*SW2*CHl3[3, 3])/(432*MW*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Nc*SW2*CHl3[3, 3])/(36*Pi^3*VMU^2) - 
 (MW2^3*SW2*CHl3[3, 3])/(18*MW*Pi*VMU^2) + (MH2*MW*A0i[aa0, MH2]*CHl3[3, 3])/
  (576*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MH2]*CHl3[3, 3])/(288*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MH2]*CHl3[3, 3])/(192*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*A0i[aa0, MT2]*CHl3[3, 3])/(24*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHl3[3, 3])/(24*Pi^3*VMU^2) - 
 (MT2*MW*Nc*A0i[aa0, MT2]*CHl3[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2*Nc*SW2*A0i[aa0, MT2]*CHl3[3, 3])/(36*Pi^3*VMU^2) - 
 (MH2*MW*A0i[aa0, MW2]*CHl3[3, 3])/(576*Pi^3*VMU^2) - 
 (7*MW*MW2*A0i[aa0, MW2]*CHl3[3, 3])/(144*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MW2]*CHl3[3, 3])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MW2]*CHl3[3, 3])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[3, 3])/(8*MZ2^2*Pi^3*VMU^2) + 
 (7*MW*MW2^2*A0i[aa0, MW2]*CHl3[3, 3])/(18*MZ2*Pi^3*VMU^2) + 
 (89*MW*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(576*Pi^3*VMU^2) - 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/(24*MW2*Pi^3*VMU^2) - 
 (MW*MW2*Nc*A0i[aa0, MW2]*CHl3[3, 3])/(24*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[3, 3])/(8*Pi^3*VMU^2) + 
 (3*MW*MW2^3*A0i[aa0, MZ2]*CHl3[3, 3])/(16*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl3[3, 3])/(192*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl3[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (25*MW*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(576*Pi^3*VMU^2) + 
 (MW*MW2*Nc*A0i[aa0, MZ2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (7*MW*MW2^2*Nc*A0i[aa0, MZ2]*CHl3[3, 3])/(144*MZ2*Pi^3*VMU^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(24*Pi^3*VMU^2) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(48*Pi^3*VMU^2) + 
 (MT2^2*MW*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[3, 3])/(4*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[3, 3])/(4*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[3, 3])/(6*Pi^3*VMU^2) - 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(576*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(16*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(16*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(12*MZ2*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(144*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(576*Pi^3*VMU^2) - 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(48*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(192*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(16*Pi^3*VMU^2) - 
 (11*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(72*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(288*Pi^3*VMU^2) - 
 (11*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(8*MZ2^2*Pi^3*VMU^2) - 
 (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(48*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(192*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHl3[3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHl3[3, 3])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHl3[3, 3])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[3, 3])/(6*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (5*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[3, 3])/(12*Pi^3*VMU^2) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[3, 3])/(6*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[3, 3])/(4*Pi^3*VMU^2) + 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[3, 3])/
  (8*MZ2^2*Pi^3*VMU^2) + (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[3, 3])/(8*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/(8*Pi^3*VMU^2) + 
 (5*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/(24*Pi^3*VMU^2) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[3, 3])/(16*Pi^3*VMU^2) + 
 (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[3, 3])/(16*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[3, 3])/(16*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[3, 3])/(16*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/(Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/
  (4*Pi^3*VMU^2) + (3*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/
  (8*Pi^3*VMU^2) + (CW2*MH2^2*MW*MW2*MZ2*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - (CW2*MH2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - (CW2*MH2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + (CW2*MW*MW2^3*MZ2*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - (CW2*MH2^2*MW*MZ2^2*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + (CW2*MH2*MW*MW2*MZ2^2*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + (3*CW2*MH2*MW*MW2*MZ2^2*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - (3*CW2*MW*MW2^2*MZ2^2*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - (MH2*MT2*MW*MW2*SW2*CHl3[Leff, Leff])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + (289*MW*MW2^2*SW2*CHl3[Leff, Leff])/
  (864*Pi^3*VMU^2) + (253*MH2*MW*MW2^2*SW2*CHl3[Leff, Leff])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*SW2*CHl3[Leff, Leff])/
  (4*(MH2 - 4*MW2)*Pi^3*VMU^2) - (253*MW*MW2^3*SW2*CHl3[Leff, Leff])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^3*SW2*CHl3[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) + (11*MH2*MW*MZ2*SW2*CHl3[Leff, Leff])/
  (2304*Pi^3*VMU^2) - (MT2*MW*MZ2*SW2*CHl3[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(256*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MT2*MW*MZ2*SW2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff])/(1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (3533*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (313*CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(864*Pi^3*VMU^2) - 
 (23*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (751*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(48*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (715*MW*MZ2^2*SW2*CHl3[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (349*MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff])/(1536*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (349*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (107*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(768*MW2*Pi^3*VMU^2) + 
 (103*MH2*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(1536*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (11*MW*MZ2^3*SW2*CHl3[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl3[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (17*CW2*MW*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl3[Leff, Leff])/(36*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CW2*MW*MZ2^5*SW2*CHl3[Leff, Leff])/
  (576*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Nc*SW2*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2^2*Nc*SW2*CHl3[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*Pi*VMU^2) - 
 (1445*MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Nc*SW2^2*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(72*Pi*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) - (MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (96*Pi^3*VMU^2) + (5*MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) + (5*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (7*MT2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(384*MW2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(192*MW2*Pi^3*VMU^2) - 
 (MW*MZ2*Nc*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (219*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (256*(MH2 - MW2)*Pi^3*VMU^2) + (5*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - MW2)*Pi^3*VMU^2) + (11*MH2*MW*MW2^3*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(32*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) - 
 (11*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*(MH2 - MW2)*MZ2^2*Pi^3*
   VMU^2) + (MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - (MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (7*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (15*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (343*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) + (9*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (21*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (121*MW*MW2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (7*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(384*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (25*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(384*MW2*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(96*MW2^2*Pi^3*VMU^2) + 
 (MW*MZ2*Nc*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MH2*MW*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(768*Pi^3*VMU^2) - 
 (9*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (9*MW*MW2^3*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(768*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(128*MZ2*Pi^3*VMU^2) - 
 (13*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(768*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(768*MW2*Pi^3*VMU^2) + 
 (3*CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(128*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(32*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*MW2*Pi^3*SW2*VMU^2) - 
 (MH2*MW*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (41*MW*MW2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(4*MZ2*Pi^3*VMU^2) + 
 (11*MW*MZ2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (13*MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (7*MW*MW2*Nc*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (5*MT2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (13*MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(384*MW2*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (192*Pi^3*VMU^2) - (MT2^2*MW*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (7*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (384*MW2*Pi^3*VMU^2) - (5*MH2^3*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (11*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(4*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (17*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(768*Pi^3*VMU^2) - 
 (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(256*MW2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (4*(4*MW2 - MZ2)*Pi^3*VMU^2) + (7*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (11*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (19*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (384*MW2*Pi^3*VMU^2) - (11*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (768*MZ2*Pi^3*VMU^2) - (MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MH2^2*MW*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (11*MT2*MW*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (384*Pi^3*VMU^2) - (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (72*Pi^3*VMU^2) + (11*MT2*MW*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (MW*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (63*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (11*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (32*MZ2^2*Pi^3*VMU^2) - (35*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(192*MZ2*Pi^3*VMU^2) + 
 (9*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(256*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (13*MW*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) + (11*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(32*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (32*(-MT2 + MW2)*Pi^3*VMU^2) - (MH2^4*MW*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) + (7*MH2^3*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (96*Pi^3*VMU^2) - (19*MH2^2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (8*Pi^3*VMU^2) - (119*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (5*CW2*MW*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*Pi^3*VMU^2) + (3*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^6*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (1152*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (3*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (8*Pi^3*VMU^2) + (MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) + (7*MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[Leff, Leff])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (16*Pi^3*VMU^2) - (11*CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) + (5*CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^5*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (11*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (64*MZ2*Pi^3*VMU^2) - (3*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (5*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (4*Pi^3*VMU^2) + (41*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (47*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (3*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (5*MW*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (8*Pi^3*VMU^2) - (3*MW*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(16*MW2*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHq1[1, 1])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHq1[1, 1])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (96*Pi^3*VMU^2) - (MW*MW2^2*A0i[aa0, MZ2]*CHq1[1, 1])/(96*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHq1[2, 2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHq1[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHq1[2, 2])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq1[2, 2])/(96*MZ2*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2*CHq1[3, 3])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHq1[3, 3])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*CHq1[3, 3])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHq1[3, 3])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2^2*CHq1[3, 3])/(24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*CHq1[3, 3])/(6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2*CHq1[3, 3])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*CHq1[3, 3])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*CHq1[3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHq1[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHq1[3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(96*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*CHq3[1, 1])/(24*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHq3[1, 1])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHq3[1, 1])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MW2]*CHq3[1, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHq3[1, 1])/
  (32*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHq3[1, 1])/(32*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*CHq3[2, 2])/(24*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHq3[2, 2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHq3[2, 2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MW2]*CHq3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (32*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHq3[2, 2])/(32*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2*CHq3[3, 3])/(96*Pi^3*VMU^2) - (MH2*MT2*MW*MW2*CHq3[3, 3])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*CHq3[3, 3])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*CHq3[3, 3])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHq3[3, 3])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MT2*MW*MW2^2*CHq3[3, 3])/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (MT2*MW*MW2^3*CHq3[3, 3])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*CHq3[3, 3])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHq3[3, 3])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*A0i[aa0, MT2]*CHq3[3, 3])/
  (96*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(16*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MT2]*CHq3[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHq3[3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq3[3, 3])/(96*MZ2*Pi^3*VMU^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(16*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(96*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHu[1, 1])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHu[1, 1])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHu[1, 1])/(48*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHu[1, 1])/(48*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHu[2, 2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHu[2, 2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHu[2, 2])/(48*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHu[2, 2])/(48*MZ2*Pi^3*VMU^2) + 
 (MH2*MT2*MW*MW2*CHu[3, 3])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHu[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*CHu[3, 3])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHu[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2^2*CHu[3, 3])/(24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*CHu[3, 3])/(6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHu[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHu[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHu[3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHu[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(48*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cld[Leff, Leff, 1, 1])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cld[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(192*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cld[Leff, Leff, 2, 2])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cld[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(192*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cld[Leff, Leff, 3, 3])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cld[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(192*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*Cle[1, 1, Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cle[1, 1, Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Cle[1, 1, Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Cle[2, 2, Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cle[2, 2, Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Cle[2, 2, Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Cle[3, 3, Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cle[3, 3, Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MZ2^2*Cle[3, 3, Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cle[Leff, Leff, 1, 1])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cle[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/(192*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cle[Leff, Leff, 2, 2])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cle[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/(192*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cle[Leff, Leff, 3, 3])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cle[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/(192*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/(64*Pi^3*VMU^2) - 
 (5*MW*MW2^2*Cll[1, 1, 2, 2])/(96*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(16*Pi^3*VMU^2) - 
 (MH2*MW*MW2*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) + 
 (1711*MW*MW2^2*Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*Cll[1, 2, 2, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (577*MW*MW2^3*Cll[1, 2, 2, 1])/(864*MZ2*Pi^3*VMU^2) - 
 (1427*MW*MW2*MZ2*Cll[1, 2, 2, 1])/(1152*Pi^3*VMU^2) + 
 (83*MW*MZ2^2*Cll[1, 2, 2, 1])/(384*Pi^3*VMU^2) + 
 (MW*MW2^2*Nc*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Nc*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (313*MW2^3*SW2*Cll[1, 2, 2, 1])/(432*MW*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Nc*SW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MW2^3*SW2*Cll[1, 2, 2, 1])/(18*MW*Pi*VMU^2) - 
 (5*MH2*MW*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(1152*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(384*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(384*Pi^3*VMU^2) + 
 (5*MT2*MW*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*Nc*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2*Nc*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (MH2*MW*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (13*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*MZ2^2*Pi^3*VMU^2) + 
 (7*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(18*MZ2*Pi^3*VMU^2) + 
 (67*MW*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (MW*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(24*MW2*Pi^3*VMU^2) - 
 (MW*MW2*Nc*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (25*MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) + 
 (3*MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(16*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(192*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (23*MW*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (MW*MW2*Nc*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (7*MW*MW2^2*Nc*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(288*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(16*Pi^3*SW2*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(16*MZ2^2*Pi^3*SW2*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*MZ2*Pi^3*SW2*VMU^2) - 
 (5*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) + 
 (MT2^2*MW*Nc*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Nc*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*Nc*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(8*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (192*MZ2*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (16*Pi^3*VMU^2) - (11*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (192*Pi^3*VMU^2) + (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) + (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (24*MZ2*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (192*Pi^3*VMU^2) - (11*MT2*MW*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (72*MZ2*Pi^3*VMU^2) - (MW*MW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (11*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(8*MZ2^2*Pi^3*VMU^2) - 
 (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(48*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(192*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (6*MZ2*Pi^3*VMU^2) - (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (16*MZ2^2*Pi^3*VMU^2) + (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(16*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) - (MW*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(16*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) - (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) + (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (32*Pi^3*VMU^2) + (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (32*MZ2*Pi^3*VMU^2) - (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (32*Pi^3*VMU^2) - (MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (16*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (2*CW2*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(2*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (8*CW2*Pi^3*VMU^2) - (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (16*CW2*Pi^3*VMU^2) + (3*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) + (5*CW*MW2^2*MZ*Cll[1, 3, 3, 1])/
  (108*Pi^3*VMU^2) + (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 3, 3, 1])/
  (36*Pi^3*VMU^2) - (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 3, 3, 1])/
  (24*Pi^3*VMU^2) + (5*CW*MW2^2*MZ*Cll[2, 3, 3, 2])/(108*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[2, 3, 3, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[2, 3, 3, 2])/(24*Pi^3*VMU^2) + 
 (5*CW*MW2^2*MZ*Cll[3, 3, 3, 3])/(108*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[3, 3, 3, 3])/(24*Pi^3*VMU^2) + 
 (11*MW*MW2^2*Cll[Leff, 1, 1, Leff])/(288*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*Cll[Leff, 1, 1, Leff])/(192*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*Cll[Leff, 1, 1, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(16*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(32*Pi^3*VMU^2) + 
 (11*MW*MW2^2*Cll[Leff, 2, 2, Leff])/(288*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*Cll[Leff, 2, 2, Leff])/(192*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*Cll[Leff, 2, 2, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(16*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(32*Pi^3*VMU^2) + 
 (11*MW*MW2^2*Cll[Leff, 3, 3, Leff])/(288*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*Cll[Leff, 3, 3, Leff])/(192*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*Cll[Leff, 3, 3, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(64*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(16*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(32*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cll[Leff, Leff, 1, 1])/(288*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cll[Leff, Leff, 1, 1])/(32*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/(96*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/(32*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cll[Leff, Leff, 2, 2])/(288*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cll[Leff, Leff, 2, 2])/(32*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/(96*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/(32*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cll[Leff, Leff, 3, 3])/(288*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cll[Leff, Leff, 3, 3])/(32*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/(96*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/(32*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2^2*Clq1[Leff, Leff, 1, 1])/(576*CW2*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2^2*Clq1[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) - 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/(192*CW2*Pi^3*VMU^2) + 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/(64*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2^2*Clq1[Leff, Leff, 2, 2])/(576*CW2*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2^2*Clq1[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) - 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/(192*CW2*Pi^3*VMU^2) + 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/(64*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2*Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*Clq1[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*Clq1[Leff, Leff, 3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*Clq1[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) - 
 (MW*MZ2^2*Clq1[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*Clq1[Leff, Leff, 3, 3])/(64*CW2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(128*CW2*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3])/(1152*Pi^3*VMU^2) + 
 (5*MW*MW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(128*CW2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (64*CW2*MZ2*Pi^3*VMU^2) - (MW*MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (384*Pi^3*VMU^2) - (5*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (24*MZ2*Pi^3*VMU^2) + (MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (384*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(384*Pi^3*VMU^2) + 
 (3*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (64*CW2*Pi^3*VMU^2) - (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(32*CW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (128*CW2*Pi^3*VMU^2) + (MT2*MW*MW2*Clq3[1, 1, 3, 3])/(64*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(32*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Clq3[2, 2, 3, 3])/(64*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(32*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*Clq3[3, 3, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[3, 3, 1, 1])/(24*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*Clq3[3, 3, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[3, 3, 2, 2])/(24*Pi^3*VMU^2) - 
 (CW*MT2*MW2*MZ*Clq3[3, 3, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MW2^2*MZ*Clq3[3, 3, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW*MT2*MZ*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/(48*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 1, 1])/(48*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 1, 1])/(32*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 2, 2])/(48*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 2, 2])/(32*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2*Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*Clq3[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Clq3[Leff, Leff, 3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*Clq3[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) + 
 (MW*MZ2^2*Clq3[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*Clq3[Leff, Leff, 3, 3])/(64*CW2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(128*CW2*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3])/(1152*Pi^3*VMU^2) - 
 (5*MW*MW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(128*CW2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (64*CW2*MZ2*Pi^3*VMU^2) - (MW*MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (384*Pi^3*VMU^2) + (5*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (24*MZ2*Pi^3*VMU^2) - (MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (384*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(384*Pi^3*VMU^2) - 
 (3*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (64*CW2*Pi^3*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(32*CW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (128*CW2*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2^2*Clu[Leff, Leff, 1, 1])/
  (288*CW2*Pi^3*VMU^2) + (MW*MZ2^2*SW2^2*Clu[Leff, Leff, 1, 1])/
  (32*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (96*CW2*Pi^3*VMU^2) + (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (32*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2^2*Clu[Leff, Leff, 2, 2])/
  (288*CW2*Pi^3*VMU^2) + (MW*MZ2^2*SW2^2*Clu[Leff, Leff, 2, 2])/
  (32*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (96*CW2*Pi^3*VMU^2) + (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (32*Pi^3*VMU^2) + (MT2*MW*MW2*SW2^2*Clu[Leff, Leff, 3, 3])/
  (24*CW2*Pi^3*VMU^2) - (MW*MW2*MZ2*SW2^2*Clu[Leff, Leff, 3, 3])/
  (144*CW2*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MT2]*Clu[Leff, Leff, 3, 3])/
  (24*CW2*Pi^3*VMU^2) - (3*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(64*CW2*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (32*CW2*Pi^3*VMU^2) + (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(32*CW2*Pi^3*VMU^2) + 
 (MT2*MW*MW2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (24*CW2*Pi^3*VMU^2) - (MW*MW2*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(96*CW2*Pi^3*VMU^2) - 
 (MW*MW2^2*Cqe[1, 1, Leff, Leff])/(144*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Cqe[1, 1, Leff, Leff])/(96*Pi^3*VMU^2) - 
 (MW*MZ2^2*Cqe[1, 1, Leff, Leff])/(288*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(96*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*Cqe[2, 2, Leff, Leff])/(144*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Cqe[2, 2, Leff, Leff])/(96*Pi^3*VMU^2) - 
 (MW*MZ2^2*Cqe[2, 2, Leff, Leff])/(288*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(96*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Cqe[3, 3, Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MW2^2*Cqe[3, 3, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Cqe[3, 3, Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Cqe[3, 3, Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cqe[3, 3, Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MZ2^2*Cqe[3, 3, Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(24*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(96*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(384*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (64*Pi^3*VMU^2) - (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (48*Pi^3*VMU^2) - (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (11*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (384*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(64*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(384*Pi^3*VMU^2) - 
 (3*MT*MW*MW2*MZ*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (32*Sqrt[2]*Pi^3*VMU^2) - (MT*MW2*A0i[aa0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) + (MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) - (3*MT*MW2^2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) + (11*MT*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (32*Sqrt[2]*Pi^3*VMU^2) - (5*MT*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (32*Sqrt[2]*Pi^3*VMU^2) + (MT*MT2*MW2^2*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*VMU^2) - (MT*MW2^3*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*VMU^2) + (5*CHD*MH2*MW*MW2^2*Log[CW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CHD*MW*MW2^3*Log[CW2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MH2*MW*MW2^3*Log[CW2])/
  (64*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (CHD*MW*MW2^4*Log[CW2])/
  (16*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (7*CHD*MH2*MW*MW2*MZ2*Log[CW2])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CHD*MW*MW2^2*MZ2*Log[CW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + (17*MH2*MW*MW2^2*CHe[Leff, Leff]*Log[CW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - (17*MW*MW2^3*CHe[Leff, Leff]*Log[CW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2^3*CHe[Leff, Leff]*Log[CW2])/
  (32*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (MW*MW2^4*CHe[Leff, Leff]*Log[CW2])/
  (8*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[CW2])/(64*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[CW2])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MH2*MW*MZ2^2*CHe[Leff, Leff]*Log[CW2])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[CW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2*CHl1[Leff, Leff]*Log[CW2])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[CW2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[CW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[CW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff]*Log[CW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[CW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2*CHl3[Leff, Leff]*Log[CW2])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[CW2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[CW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[CW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff]*Log[CW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[CW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2*MT2^2*MW*Log[mu2/MT2])/
  (128*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MT2^3*MW*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (CHD*MH2*MT2*MW*MW2*Log[mu2/MT2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MT2^2*MW*MW2*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MT2^2*MW*MW2*Log[mu2/MT2])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) + (CHD*MT2*MW*MW2^2*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MT2^3*MW*SW*Log[mu2/MT2])/
  (48*CW*(MT2 - MW2)*Pi^3*VMU^2) + (CHWB*MT2^2*MW*MW2*SW*Log[mu2/MT2])/
  (96*CW*(MT2 - MW2)*Pi^3*VMU^2) + (CHWB*MH2*MT2^2*MW*SW2*Log[mu2/MT2])/
  (64*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MT2*MW*MW2*SW2*Log[mu2/MT2])/(32*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MT2^2*MW*MW2*SW2*Log[mu2/MT2])/
  (16*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MT2*MW*MW2^2*SW2*Log[mu2/MT2])/
  (8*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (MH2*MT2^2*MW*CHe[Leff, Leff]*Log[mu2/MT2])/(64*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW*CHe[Leff, Leff]*Log[mu2/MT2])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MT2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (128*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(96*(MT2 - MW2)*MW2*Pi^3*
   VMU^2) - (MT2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MH2*MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MT2])/(64*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MT2*MW*MZ2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MT2])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MH2*MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MT2])/(64*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MH2^3*MW*Log[MH2/MW2])/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2*MW*MW2^2*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2^2*MW*MW2^2*Log[MH2/MW2])/
  (384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^3*Log[MH2/MW2])/(96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHD*MW*MW2^4*Log[MH2/MW2])/(32*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (CHWB*MH2^3*MW*SW*Log[MH2/MW2])/(288*CW*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHWB*MH2^2*MW*MW2*SW*Log[MH2/MW2])/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MH2*MW*MW2^2*SW*Log[MH2/MW2])/
  (48*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MH2^2*MW*MW2^2*SW*Log[MH2/MW2])/
  (192*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^3*SW*Log[MH2/MW2])/(48*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHWB*MW*MW2^4*SW*Log[MH2/MW2])/(16*CW*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (CHWB*MH2^3*MW*SW2*Log[MH2/MW2])/
  (384*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*Log[MH2/MW2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW2*Log[MH2/MW2])/(32*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (MH2^3*MW*CHe[Leff, Leff]*Log[MH2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHe[Leff, Leff]*Log[MH2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*CHe[Leff, Leff]*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (MW*MW2^4*CHe[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(32*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CWw*MW2^3*SW2*Log[mu2/MW2])/(4*Pi^3*VMU^3) - 
 (CHD*MH2^3*MW*Log[mu2/MW2])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2*Log[mu2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW*MW2^2*Log[mu2/MW2])/(144*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^2*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CHD*MW2^4*Log[mu2/MW2])/(144*MW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MH2^3*MW*SW*Log[mu2/MW2])/(288*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*CHWB*MH2^2*MW*MW2*SW*Log[mu2/MW2])/(288*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHWB*CW2*MW*MW2^2*SW*Log[mu2/MW2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2^2*SW*Log[mu2/MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*SW*Log[mu2/MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (37*CHWB*MW2^3*SW*Log[mu2/MW2])/(144*MZ*Pi^3*VMU^2) - 
 (55*CHD*MW*MW2^2*SW2*Log[mu2/MW2])/(288*Pi^3*VMU^2) - 
 (CHWB*MH2^3*MW*SW2*Log[mu2/MW2])/(384*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW*MW2*SW2*Log[mu2/MW2])/(64*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW2*Log[mu2/MW2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MW*MW2^3*SW2*Log[mu2/MW2])/(16*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (55*CHWB*MW*MW2^2*SW*SW2*Log[mu2/MW2])/(144*CW*Pi^3*VMU^2) - 
 (MH2^3*MW*CHe[Leff, Leff]*Log[mu2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MW2])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MW2])/(72*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^3*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (55*MW*MW2^2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) + 
 (55*MW*MW2*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/(288*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/(72*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (55*MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) - 
 (11*MW2^3*SW2*CHl3[1, 1]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) - 
 (11*MW2^3*SW2*CHl3[2, 2]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) + 
 (11*MW2^3*SW2*CHl3[3, 3]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/(72*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (55*MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) + 
 (11*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) - 
 (7*CHD*MH2*MW*MW2^2*Log[mu2/MZ2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^3*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW*MW2^3*Log[mu2/MZ2])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MH2*MW*MW2^3*Log[mu2/MZ2])/(32*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*Log[mu2/MZ2])/(8*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*Log[mu2/MZ2])/(8*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (3*CHD*MH2*MW*MW2*MZ2*Log[mu2/MZ2])/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^2*MZ2*Log[mu2/MZ2])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CHD*MW*MW2^2*MZ2*Log[mu2/MZ2])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MZ2^2*Log[mu2/MZ2])/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2*MZ2^2*Log[mu2/MZ2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW*MW2*MZ2^2*Log[mu2/MZ2])/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2^2*Log[mu2/MZ2])/(288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^3*Log[mu2/MZ2])/(576*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*MW*MW2^3*SW*Log[mu2/MZ2])/(24*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW*Log[mu2/MZ2])/(4*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (19*CHWB*MW*MW2^2*MZ2*SW*Log[mu2/MZ2])/(72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*MW*MW2*MZ2^2*SW*Log[mu2/MZ2])/(288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*Log[mu2/MZ2])/(144*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^3*SW*Log[mu2/MZ2])/(288*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (7*CHWB*MH2*MW*MW2^2*SW2*Log[mu2/MZ2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (7*CHWB*MW*MW2^3*SW2*Log[mu2/MZ2])/(24*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW*MW2^3*SW2*Log[mu2/MZ2])/
  (16*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^4*SW2*Log[mu2/MZ2])/
  (4*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (3*CHWB*MH2*MW*MW2*MZ2*SW2*Log[mu2/MZ2])/(64*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (3*CHWB*MW*MW2^2*MZ2*SW2*Log[mu2/MZ2])/
  (16*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MH2*MW*MZ2^2*SW2*Log[mu2/MZ2])/
  (384*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2*Log[mu2/MZ2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (MH2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(16*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (MW*MW2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (4*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MW*MW2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (4*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (71*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (49*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(768*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (11*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (144*(-4*MW2 + MZ2)*Pi^3*VMU^2) + (MW*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (384*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (384*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (5*CHD*MW*MW2^3*Log[MW2/MZ2])/
  (48*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*MW*MW2^4*Log[MW2/MZ2])/
  (24*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (11*CHD*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*MW*MW2*MZ2^2*Log[MW2/MZ2])/
  (288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (CHD*MW*MW2^3*Log[MW2/MZ2])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - (CHD*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) + (CHD*MW*MZ2^3*Log[MW2/MZ2])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - (CHD*CW2*MW*MW2^4*Log[MW2/MZ2])/
  (8*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2^3*MZ2*Log[MW2/MZ2])/(96*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (CHD*CW2*MW*MW2^2*MZ2^2*Log[MW2/MZ2])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^3*Log[MW2/MZ2])/(384*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (5*CHWB*MW*MW2^3*SW*Log[MW2/MZ2])/(24*CW*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHWB*MW*MW2^4*SW*Log[MW2/MZ2])/(12*CW*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (11*CHWB*MW*MW2^2*MZ2*SW*Log[MW2/MZ2])/
  (144*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW*MW2*MZ2^2*SW*Log[MW2/MZ2])/
  (144*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*MW*MW2^3*SW*Log[MW2/MZ2])/
  (24*CW*(MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*MW*MW2^2*MZ2*SW*Log[MW2/MZ2])/
  (16*CW*(MW2 + MZ2)*Pi^3*VMU^2) + (CHWB*MW*MZ2^3*SW*Log[MW2/MZ2])/
  (48*CW*(MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*CW2*MW*MW2^4*SW*Log[MW2/MZ2])/
  (4*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHWB*CW2*MW*MW2^3*MZ2*SW*Log[MW2/MZ2])/
  (48*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*MZ2^2*SW*Log[MW2/MZ2])/
  (12*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MW2*MZ2^3*SW*Log[MW2/MZ2])/
  (192*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW2*Log[MW2/MZ2])/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (5*CHWB*MW*MW2^3*SW2*Log[MW2/MZ2])/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW*MW2^3*SW2*Log[MW2/MZ2])/
  (32*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^4*SW2*Log[MW2/MZ2])/
  (8*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MH2*MW*MW2*MZ2*SW2*Log[MW2/MZ2])/(192*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (7*CHWB*MW*MW2^2*MZ2*SW2*Log[MW2/MZ2])/
  (48*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/(12*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (13*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) + (MW*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) + (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) + (MW*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^3*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (192*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (384*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(16*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(48*MW2*(MW2 + MZ2)*Pi^3*
   VMU^2) - (CW2*MW*MW2^3*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (192*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(16*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(48*MW2*(MW2 + MZ2)*Pi^3*
   VMU^2) - (CW2*MW*MW2^3*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (192*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam61_GF_aEW_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/12*(CWw*MW2^3)/(Pi^3*VMU^3) + (5*CWw*MW2^4)/(48*MZ2*Pi^3*VMU^3) - 
 (7*CWw*MW2^3*SW2)/(48*Pi^3*VMU^3) - (3*CWw*MW2^4*SW2)/
  (4*(2*MW2 - MZ2)*Pi^3*VMU^3) + (13*CWw*MW2^3*MZ2*SW2)/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^3) + (CHD*CW2*MH2^3*MW)/
  (288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^3*MW)/(48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2)/(576*Pi^3*VMU^2) + (CHD*MH2*MW*MW2)/(2304*Pi^3*VMU^2) - 
 (11*CHD*CW2*MH2*MW*MW2)/(2304*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW*MW2)/(128*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW*MW2)/(96*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MW*MW2)/(576*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHD*CW2*MT2^2*MW*MW2)/(48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2)/(576*Pi^3*VMU^2) - (CHD*MW*MW2^2)/(288*Pi^3*VMU^2) + 
 (581*CHD*CW2*MW*MW2^2)/(3456*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (313*CHD*CW2^2*MW*MW2^2)/(864*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2^2)/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2^2)/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHD*CW2*MH2*MW*MW2^3)/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (CHD*CW2*MW*MW2^3)/
  (48*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^4*MW*MW2^3)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHD*MH2^2*MT2^2*MW*MW2^3)/(32*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHbox*MH2^3*MW*MW2^4)/
  (96*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CHD*MH2^3*MW*MW2^4)/(1536*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (443*CHD*MH2^2*MT2*MW*MW2^4)/(2304*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*MH2*MT2^2*MW*MW2^4)/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*MW2^5)/(36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (545*CHD*MH2^2*MW*MW2^5)/(1536*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (2215*CHD*MH2*MT2*MW*MW2^5)/
  (2304*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2^5)/(8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (23*CHbox*MH2*MW*MW2^6)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (1963*CHD*MH2*MW*MW2^6)/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (443*CHD*MT2*MW*MW2^6)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (7*CHbox*MW*MW2^7)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (401*CHD*MW*MW2^7)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2*MW*MW2^2)/
  (768*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHD*CW2*MT2*MW*MW2^2)/(1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CHD*CW2*MW*MW2^3)/(1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^3)/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MT2*MW*MW2^6)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*VMU^2) + (CHD*MH2^2*MW*MW2^7)/(4*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + (5*CHD*MH2*MT2*MW*MW2^7)/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (5*CHD*MH2*MW*MW2^8)/(4*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   VMU^2) - (2*CHD*MT2*MW*MW2^8)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*VMU^2) + (CHD*MW*MW2^9)/((MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + (CHD*CW2*MT2*MW*MW2^4)/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^5)/(8*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (31*CHD*MW*MW2^3)/(1728*MZ2*Pi^3*VMU^2) + (61*CHD*CW2*MW*MW2^3)/
  (1728*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (313*CHD*MW2^4)/
  (1728*MW*MZ2*Pi^3*VMU^2) + (5*CHD*MH2^2*MT2*MW*MW2^5)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (85*CHD*MH2^2*MW*MW2^6)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*VMU^2) - (25*CHD*MH2*MT2*MW*MW2^6)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (425*CHD*MH2*MW*MW2^7)/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MT2*MW*MW2^7)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (85*CHD*MW*MW2^8)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) - (5*CHD*CW2*MT2*MW*MW2^3)/(36*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (19*CHD*CW2*MW*MW2^4)/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (CHD*CW2*MW*MW2^4)/(6*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (41*CHD*MW*MW2*MZ2)/(2304*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2*MZ2)/(2304*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*MH2^4*MW*MW2^2*MZ2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHD*MH2^2*MT2^2*MW*MW2^2*MZ2)/(32*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHbox*MH2^3*MW*MW2^3*MZ2)/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (157*CHD*MH2^3*MW*MW2^3*MZ2)/(3072*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (265*CHD*MH2^2*MT2*MW*MW2^3*MZ2)/
  (1536*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MH2*MT2^2*MW*MW2^3*MZ2)/(32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*MH2^2*MW*MW2^4*MZ2)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (1223*CHD*MH2^2*MW*MW2^4*MZ2)/
  (3072*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (1325*CHD*MH2*MT2*MW*MW2^4*MZ2)/(1536*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MT2^2*MW*MW2^4*MZ2)/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CHbox*MH2*MW*MW2^5*MZ2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (363*CHD*MH2*MW*MW2^5*MZ2)/(128*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (265*CHD*MT2*MW*MW2^5*MZ2)/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHbox*MW*MW2^6*MZ2)/(36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (439*CHD*MW*MW2^6*MZ2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2*MW*MW2*MZ2)/
  (768*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW*MW2*MZ2)/(128*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHD*CW2*MW*MW2^2*MZ2)/(2304*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^2*MZ2)/(16*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MZ2^2)/(96*Pi^3*VMU^2) + (CHD*CW2*MW*MZ2^2)/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*MH2^4*MW*MW2*MZ2^2)/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MH2^2*MT2^2*MW*MW2*MZ2^2)/(128*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHbox*MH2^3*MW*MW2^2*MZ2^2)/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (47*CHD*MH2^3*MW*MW2^2*MZ2^2)/(3072*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (23*CHD*MH2^2*MT2*MW*MW2^2*MZ2^2)/
  (512*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MH2*MT2^2*MW*MW2^2*MZ2^2)/(128*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHbox*MH2^2*MW*MW2^3*MZ2^2)/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (665*CHD*MH2^2*MW*MW2^3*MZ2^2)/(4608*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (115*CHD*MH2*MT2*MW*MW2^3*MZ2^2)/
  (512*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2^3*MZ2^2)/(32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (115*CHbox*MH2*MW*MW2^4*MZ2^2)/
  (1152*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (9059*CHD*MH2*MW*MW2^4*MZ2^2)/(9216*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (23*CHD*MT2*MW*MW2^4*MZ2^2)/
  (128*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (35*CHbox*MW*MW2^5*MZ2^2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (1819*CHD*MW*MW2^5*MZ2^2)/(2304*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW*MW2*MZ2^2)/
  (768*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHD*CW2*MW*MW2*MZ2^2)/(288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*MH2^3*MW*MW2*MZ2^3)/(384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*MH2^3*MW*MW2*MZ2^3)/(1536*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHbox*MH2^2*MW*MW2^2*MZ2^3)/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (173*CHD*MH2^2*MW*MW2^2*MZ2^3)/(9216*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (23*CHbox*MH2*MW*MW2^3*MZ2^3)/
  (1152*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (991*CHD*MH2*MW*MW2^3*MZ2^3)/(9216*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (7*CHbox*MW*MW2^4*MZ2^3)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (203*CHD*MW*MW2^4*MZ2^3)/
  (2304*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2*MZ2^4)/(1536*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (5*CHD*MH2*MW*MW2^2*MZ2^4)/(1536*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MW*MW2^3*MZ2^4)/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2^3)/(288*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW*MW2^3*MZ2)/(12*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (17*CHD*CW2^2*MW*MW2^2*MZ2^2)/(144*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW*MW2*MZ2^3)/(36*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (CHD*CW2^2*MW*MZ2^4)/(576*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW*MW2^2)/(36*(2 - 4*CW2)*Pi*VMU^2) + 
 (CHD*MW2^4)/(72*MW*MZ2*Pi*VMU^2) + (CHWB*MH2^3*MW2^5)/
  (96*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (31*CHWB*MH2^2*MT2*MW2^5)/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (2077*CHWB*MH2^2*MW2^6)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (155*CHWB*MH2*MT2*MW2^6)/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (653*CHWB*MH2*MW2^7)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (31*CHWB*MT2*MW2^7)/(12*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (523*CHWB*MW2^8)/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*MH2^2*MT2*MW2^7)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*SW*VMU^2) + (CHWB*MH2^2*MW2^8)/(4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) + (10*CHWB*MH2*MT2*MW2^8)/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW2^9)/(4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*SW*VMU^2) - (8*CHWB*MT2*MW2^9)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^10)/((MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*
   VMU^2) + (11*CHWB*MH2^2*MT2*MW2^6)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - (8*CHWB*MH2^2*MW2^7)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (55*CHWB*MH2*MT2*MW2^7)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) + (40*CHWB*MH2*MW2^8)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + (22*CHWB*MT2*MW2^8)/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (32*CHWB*MW2^9)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*
   VMU^2) - (CHWB*MH2^3*MW2^4*MZ2)/(64*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (91*CHWB*MH2^2*MT2*MW2^4*MZ2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4729*CHWB*MH2^2*MW2^5*MZ2)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (455*CHWB*MH2*MT2*MW2^5*MZ2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11917*CHWB*MH2*MW2^6*MZ2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (91*CHWB*MT2*MW2^6*MZ2)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2387*CHWB*MW2^7*MZ2)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW2^3*MZ2^2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (17*CHWB*MH2^2*MT2*MW2^3*MZ2^2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2425*CHWB*MH2^2*MW2^4*MZ2^2)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (85*CHWB*MH2*MT2*MW2^4*MZ2^2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (3047*CHWB*MH2*MW2^5*MZ2^2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (17*CHWB*MT2*MW2^5*MZ2^2)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (305*CHWB*MW2^6*MZ2^2)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (229*CHWB*MH2^2*MW2^3*MZ2^3)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (1145*CHWB*MH2*MW2^4*MZ2^3)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (229*CHWB*MW2^5*MZ2^3)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) + (CHWB*CW*MH2^3*MW*SW)/(72*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MT2^3*MW*SW)/(12*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (11*CHWB*CW*MH2*MW*MW2*SW)/(576*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW*MW2*SW)/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW*MW2*SW)/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^3*MW*MW2*SW)/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MT2^2*MW*MW2*SW)/(12*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) + (581*CHWB*CW*MW*MW2^2*SW)/(864*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (313*CHWB*CW*CW2*MW*MW2^2*SW)/(216*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW*MW2^2*SW)/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW*MW2^2*SW)/(36*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MH2*MW*MW2^3*SW)/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (CHWB*CW*MW*MW2^3*SW)/
  (12*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (175*CHWB*MW2^3*SW)/(288*MZ*Pi^3*VMU^2) + (CHWB*CW*MH2*MW*MW2^2*SW)/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHWB*CW*MT2*MW*MW2^2*SW)/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CHWB*CW*MW*MW2^3*SW)/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^3*SW)/((2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*MT2*MW*MW2^4*SW)/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^5*SW)/(2*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (61*CHWB*CW*MW*MW2^3*SW)/(432*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*CW*MT2*MW*MW2^3*SW)/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (19*CHWB*CW*MW*MW2^4*SW)/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MW*MW2^4*SW)/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW*MW2*MZ2*SW)/(576*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*MZ2*SW)/(288*MZ*Pi^3*VMU^2) - (CHWB*CW*MH2*MW*MW2*MZ2*SW)/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW*MW2*MZ2*SW)/(32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHWB*CW*MW*MW2^2*MZ2*SW)/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*MW*MW2^2*MZ2*SW)/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MZ2^2*SW)/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2^2*SW)/(24*MZ*Pi^3*VMU^2) - (CHWB*CW*MW*MW2*MZ2^2*SW)/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHWB*CW*MW*MW2*MZ2^2*SW)/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MZ2^3*SW)/(72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW*MW2^3*MZ2*SW)/(3*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (17*CHWB*CW*CW2*MW*MW2^2*MZ2^2*SW)/
  (36*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW*MW2*MZ2^3*SW)/(9*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MW*MZ2^4*SW)/
  (144*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW*MW2^2*SW)/(9*(2 - 4*CW2)*Pi*VMU^2) + 
 (CHWB*MW2^3*SW)/(18*MZ*Pi*VMU^2) - (CHD*CW2^2*MH2^2*MW*MW2^2)/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MW2^3)/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MW2^3)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^4)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW*MW2*MZ2)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MH2*MW*MW2^2*MZ2)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*CW2^2*MH2*MW*MW2^2*MZ2)/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (3*CHD*CW2^2*MW*MW2^3*MZ2)/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) - (CHWB*CW*CW2*MH2^2*MW*MW2^2*SW)/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW*MW2^3*SW)/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (CHWB*CW*CW2*MH2*MW*MW2^3*SW)/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) - (CHWB*CW*CW2*MW*MW2^4*SW)/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) + (CHWB*CW*CW2*MH2^2*MW*MW2*MZ2*SW)/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW*MW2^2*MZ2*SW)/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (3*CHWB*CW*CW2*MH2*MW*MW2^2*MZ2*SW)/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*CW*CW2*MW*MW2^3*MZ2*SW)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (1445*CHD*CW2*MW*MW2^2*SW2)/(1728*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (25*CHD*MH2^2*MW*MW2^5*SW2)/(108*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (125*CHD*MH2*MW*MW2^6*SW2)/(108*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (25*CHD*MW*MW2^7*SW2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CHD*CW2*MW*MW2^3*SW2)/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (125*CHD*MH2^2*MW*MW2^4*MZ2*SW2)/(216*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (625*CHD*MH2*MW*MW2^5*MZ2*SW2)/
  (216*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (125*CHD*MW*MW2^6*MZ2*SW2)/(54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (25*CHD*CW2*MW*MW2^2*MZ2*SW2)/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (25*CHD*MH2^2*MW*MW2^3*MZ2^2*SW2)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (125*CHD*MH2*MW*MW2^4*MZ2^2*SW2)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (25*CHD*MW*MW2^5*MZ2^2*SW2)/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW*MW2^2*SW2)/(72*(2 - 4*CW2)*Pi*VMU^2) + 
 (CHWB*MH2^2*MT2*MW2^5*SW2)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (349*CHWB*MH2^2*MW2^6*SW2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (5*CHWB*MH2*MT2*MW2^6*SW2)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1745*CHWB*MH2*MW2^7*SW2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (4*CHWB*MT2*MW2^7*SW2)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (349*CHWB*MW2^8*SW2)/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*MH2^2*MT2*MW2^6*SW2)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*SW*VMU^2) + (5*CHWB*MH2^2*MW2^7*SW2)/
  (4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (20*CHWB*MH2*MT2*MW2^7*SW2)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*SW*VMU^2) - (25*CHWB*MH2*MW2^8*SW2)/
  (4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (16*CHWB*MT2*MW2^8*SW2)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) + (5*CHWB*MW2^9*SW2)/((MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + (CHWB*MH2^4*MW2^3*MZ2*SW2)/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MT2^2*MW2^3*MZ2*SW2)/(8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (11*CHWB*MH2^3*MW2^4*MZ2*SW2)/
  (128*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (223*CHWB*MH2^2*MT2*MW2^4*MZ2*SW2)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5*CHWB*MH2*MT2^2*MW2^4*MZ2*SW2)/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1405*CHWB*MH2^2*MW2^5*MZ2*SW2)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (1115*CHWB*MH2*MT2*MW2^5*MZ2*SW2)/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MT2^2*MW2^5*MZ2*SW2)/(2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (2971*CHWB*MH2*MW2^6*MZ2*SW2)/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (223*CHWB*MT2*MW2^6*MZ2*SW2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (617*CHWB*MW2^7*MZ2*SW2)/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^4*MW2^2*MZ2^2*SW2)/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2^2*MT2^2*MW2^2*MZ2^2*SW2)/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (71*CHWB*MH2^3*MW2^3*MZ2^2*SW2)/(768*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (401*CHWB*MH2^2*MT2*MW2^3*MZ2^2*SW2)/
  (1152*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MT2^2*MW2^3*MZ2^2*SW2)/(8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (313*CHWB*MH2^2*MW2^4*MZ2^2*SW2)/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2005*CHWB*MH2*MT2*MW2^4*MZ2^2*SW2)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MT2^2*MW2^4*MZ2^2*SW2)/
  (2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (589*CHWB*MH2*MW2^5*MZ2^2*SW2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (401*CHWB*MT2*MW2^5*MZ2^2*SW2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (13*CHWB*MW2^6*MZ2^2*SW2)/(6*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (CHWB*MH2^4*MW2*MZ2^3*SW2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MH2^2*MT2^2*MW2*MZ2^3*SW2)/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2^3*MW2^2*MZ2^3*SW2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (7*CHWB*MH2^2*MT2*MW2^2*MZ2^3*SW2)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MT2^2*MW2^2*MZ2^3*SW2)/(32*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (509*CHWB*MH2^2*MW2^3*MZ2^3*SW2)/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (35*CHWB*MH2*MT2*MW2^3*MZ2^3*SW2)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MT2^2*MW2^3*MZ2^3*SW2)/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (927*CHWB*MH2*MW2^4*MZ2^3*SW2)/(256*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (7*CHWB*MT2*MW2^4*MZ2^3*SW2)/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (179*CHWB*MW2^5*MZ2^3*SW2)/(64*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (107*CHWB*MH2^2*MW2^2*MZ2^4*SW2)/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (535*CHWB*MH2*MW2^3*MZ2^4*SW2)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (107*CHWB*MW2^4*MZ2^4*SW2)/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ2^5*SW2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (5*CHWB*MH2*MW2^2*MZ2^5*SW2)/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^3*MZ2^5*SW2)/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) + (1445*CHWB*CW*MW*MW2^2*SW*SW2)/(432*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (50*CHWB*CW*MW*MW2^3*SW*SW2)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (50*CHWB*CW*MW*MW2^2*MZ2*SW*SW2)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW*MW2^2*SW*SW2)/(18*(2 - 4*CW2)*Pi*VMU^2) - 
 (25*CHWB*MH2^2*MW2^5*MZ2*SW2^2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (125*CHWB*MH2*MW2^6*MZ2*SW2^2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (100*CHWB*MW2^7*MZ2*SW2^2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (25*CHWB*MH2^2*MW2^4*MZ2^2*SW2^2)/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (125*CHWB*MH2*MW2^5*MZ2^2*SW2^2)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (50*CHWB*MW2^6*MZ2^2*SW2^2)/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (25*CHWB*MH2^2*MW2^3*MZ2^3*SW2^2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (125*CHWB*MH2*MW2^4*MZ2^3*SW2^2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (100*CHWB*MW2^5*MZ2^3*SW2^2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MW2^6*tad)/
  (4*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - (11*CHWB*CW2*MW2^5*MZ2*tad)/
  (16*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MW2^4*MZ2^2*tad)/(16*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (15*CHWB*CW2*MW2^3*MZ2^3*tad)/(32*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (9*CHWB*CW2*MW2^2*MZ2^4*tad)/(32*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW2*MZ2^5*tad)/(16*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^5*MZ2*SW2*tad)/(4*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^4*MZ2^2*SW2*tad)/(16*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW2^3*MZ2^3*SW2*tad)/(4*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) - (7*CHWB*CW2*MW2^2*MZ2^4*SW2*tad)/(32*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*
   SW*VMU^2) - (CHbox*MH2*MW*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
 (CHD*MH2*MW*A0i[aa0, MH2])/(576*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*A0i[aa0, MH2])/(576*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2*A0i[aa0, MH2])/(72*Pi^3*VMU^2) - 
 (CHD*MW*MW2*A0i[aa0, MH2])/(288*Pi^3*VMU^2) + 
 (CHW*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*VMU^2) + (CHD*CW2*MW*MW2*A0i[aa0, MH2])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) - (CHbox*MW*MW2^2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) + (CHD*MW*MW2^2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MH2])/
  (128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^3*A0i[aa0, MH2])/(128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHD*MH2^3*MW*MW2^3*A0i[aa0, MH2])/
  (512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*MH2^2*MW*MW2^4*A0i[aa0, MH2])/(128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (167*CHD*MH2*MW*MW2^5*A0i[aa0, MH2])/
  (512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*MW*MW2^6*A0i[aa0, MH2])/(64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHD*MH2^3*MW*MW2^4*A0i[aa0, MH2])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2^5*A0i[aa0, MH2])/(128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*VMU^2) - (CHD*MH2*MW*MW2^6*A0i[aa0, MH2])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*MW2^2*MZ2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (215*CHD*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MH2])/
  (1536*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (697*CHD*MH2*MW*MW2^4*MZ2*A0i[aa0, MH2])/(1536*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (37*CHD*MW*MW2^5*MZ2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHD*MH2^3*MW*MW2*MZ2^2*A0i[aa0, MH2])/(1536*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (91*CHD*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MH2])/
  (1536*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (151*CHD*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MH2])/(768*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (17*CHD*MW*MW2^4*MZ2^2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*MZ2^3*A0i[aa0, MH2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (5*CHD*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MH2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*MW*MW2^3*MZ2^3*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*MH2^3*MW2^4*A0i[aa0, MH2])/(128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (17*CHWB*MH2^2*MW2^5*A0i[aa0, MH2])/
  (16*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (275*CHWB*MH2*MW2^6*A0i[aa0, MH2])/(128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (69*CHWB*MW2^7*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW2^5*A0i[aa0, MH2])/(192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) + (29*CHWB*MH2^2*MW2^6*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (119*CHWB*MH2*MW2^7*A0i[aa0, MH2])/(192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) + (5*CHWB*MW2^8*A0i[aa0, MH2])/
  (16*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW2^3*MZ2*A0i[aa0, MH2])/(384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (541*CHWB*MH2^2*MW2^4*MZ2*A0i[aa0, MH2])/
  (384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1085*CHWB*MH2*MW2^5*MZ2*A0i[aa0, MH2])/(384*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (181*CHWB*MW2^6*MZ2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (113*CHWB*MH2^2*MW2^3*MZ2^2*A0i[aa0, MH2])/(128*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (113*CHWB*MH2*MW2^4*MZ2^2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (113*CHWB*MW2^5*MZ2^2*A0i[aa0, MH2])/(128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (17*CHWB*MH2^2*MW2^2*MZ2^3*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*MH2*MW2^3*MZ2^3*A0i[aa0, MH2])/(32*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (17*CHWB*MW2^4*MZ2^3*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ2^4*A0i[aa0, MH2])/(32*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (CHWB*MH2*MW2^2*MZ2^4*A0i[aa0, MH2])/
  (16*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*MZ2^4*A0i[aa0, MH2])/(32*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (CHWB*CW*MH2*MW*SW*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW*MW*MW2*SW*A0i[aa0, MH2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (5*CHWB*CW*MH2*MW*MW2^2*SW*A0i[aa0, MH2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CHWB*CW*MW*MW2^3*SW*A0i[aa0, MH2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHbox*MH2^2*MW*MW2^4*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^5*SW2*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*CW2*MH2^2*MW*MW2*SW2*A0i[aa0, MH2])/
  (384*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^2*SW2*A0i[aa0, MH2])/(384*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHB*MH2^2*MW*MW2^3*MZ2*SW2*A0i[aa0, MH2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHbox*MH2^2*MW*MW2^3*MZ2*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2^4*MZ2*SW2*A0i[aa0, MH2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (17*CHbox*MH2*MW*MW2^4*MZ2*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*MW*MW2^5*MZ2*SW2*A0i[aa0, MH2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHbox*MW*MW2^5*MZ2*SW2*A0i[aa0, MH2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW*MZ2*SW2*A0i[aa0, MH2])/(384*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^2*MZ2*SW2*A0i[aa0, MH2])/(32*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHB*MH2^2*MW*MW2^2*MZ2^2*SW2*A0i[aa0, MH2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CHbox*MH2^2*MW*MW2^2*MZ2^2*SW2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*MH2*MW*MW2^3*MZ2^2*SW2*A0i[aa0, MH2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (65*CHbox*MH2*MW*MW2^3*MZ2^2*SW2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MW*MW2^4*MZ2^2*SW2*A0i[aa0, MH2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHbox*MW*MW2^4*MZ2^2*SW2*A0i[aa0, MH2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*MH2^2*MW*MW2*MZ2^3*SW2*A0i[aa0, MH2])/(16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*MH2^2*MW*MW2*MZ2^3*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2^2*MZ2^3*SW2*A0i[aa0, MH2])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHbox*MH2*MW*MW2^2*MZ2^3*SW2*A0i[aa0, MH2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*MW*MW2^3*MZ2^3*SW2*A0i[aa0, MH2])/(16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*MW*MW2^3*MZ2^3*SW2*A0i[aa0, MH2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*MH2^3*MW2^4*SW2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (7*CHWB*MH2^2*MW2^5*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (59*CHWB*MH2*MW2^6*SW2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (5*CHWB*MW2^7*SW2*A0i[aa0, MH2])/
  (16*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW2^3*MZ2*SW2*A0i[aa0, MH2])/(192*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (31*CHWB*MH2^2*MW2^4*MZ2*SW2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (29*CHWB*MH2*MW2^5*MZ2*SW2*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2^6*MZ2*SW2*A0i[aa0, MH2])/(64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (5*CHWB*MH2^3*MW2^2*MZ2^2*SW2*A0i[aa0, MH2])/
  (384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*MH2^2*MW2^3*MZ2^2*SW2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (25*CHWB*MH2*MW2^4*MZ2^2*SW2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (25*CHWB*MW2^5*MZ2^2*SW2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW2*MZ2^3*SW2*A0i[aa0, MH2])/(384*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2^2*MZ2^3*SW2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (65*CHWB*MH2*MW2^3*MZ2^3*SW2*A0i[aa0, MH2])/(384*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (7*CHWB*MW2^4*MZ2^3*SW2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MH2^2*MW*MW2*SW*SW2*A0i[aa0, MH2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*CW*MH2*MW*MW2^2*SW*SW2*A0i[aa0, MH2])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW*MZ2*SW*SW2*A0i[aa0, MH2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHWB*CW*MH2*MW*MW2*MZ2*SW*SW2*A0i[aa0, MH2])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^2*MZ2*SW*SW2*A0i[aa0, MH2])/(8*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHbox*MH2^3*MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2^3*MZ2*SW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*MH2^3*MW*MW2*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*MW2^2*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MH2^3*MW*MZ2^3*SW2^2*A0i[aa0, MH2])/(192*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW*A0i[aa0, MT2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*A0i[aa0, MT2])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^3*A0i[aa0, MT2])/(64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (181*CHD*MW*MW2^4*A0i[aa0, MT2])/(1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW*MW2*A0i[aa0, MT2])/(32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (25*CHD*CW2*MW*MW2^2*A0i[aa0, MT2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^6*A0i[aa0, MT2])/(18*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^4*A0i[aa0, MT2])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (5*CHD*MW*MW2^5*A0i[aa0, MT2])/(72*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (5*CHD*CW2*MW*MW2^3*A0i[aa0, MT2])/(36*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (CHD*MT2*MW*MW2^2*MZ2*A0i[aa0, MT2])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (119*CHD*MW*MW2^3*MZ2*A0i[aa0, MT2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MT2*MW*MZ2*A0i[aa0, MT2])/
  (64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2*A0i[aa0, MT2])/(64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHD*MT2*MW*MW2*MZ2^2*A0i[aa0, MT2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*CHD*MW*MW2^2*MZ2^2*A0i[aa0, MT2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (31*CHWB*MW2^5*A0i[aa0, MT2])/
  (48*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (2*CHWB*MW2^7*A0i[aa0, MT2])/
  (9*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) - 
 (11*CHWB*MW2^6*A0i[aa0, MT2])/(18*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (91*CHWB*MW2^4*MZ2*A0i[aa0, MT2])/(288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*MW2^3*MZ2^2*A0i[aa0, MT2])/(288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MT2*MW*SW*A0i[aa0, MT2])/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2*SW*A0i[aa0, MT2])/(16*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MW*MW2*SW*A0i[aa0, MT2])/(8*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (25*CHWB*CW*MW*MW2^2*SW*A0i[aa0, MT2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHWB*CW*MW*MW2^4*SW*A0i[aa0, MT2])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) + (5*CHWB*CW*MW*MW2^3*SW*A0i[aa0, MT2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW*MZ2*SW*A0i[aa0, MT2])/(16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MW*MW2*MZ2*SW*A0i[aa0, MT2])/
  (16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW2^5*SW2*A0i[aa0, MT2])/
  (3*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MW2^6*SW2*A0i[aa0, MT2])/
  (9*MT2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (4*CHWB*MW2^6*SW2*A0i[aa0, MT2])/
  (9*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MW2^3*MZ2*SW2*A0i[aa0, MT2])/(16*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (71*CHWB*MW2^4*MZ2*SW2*A0i[aa0, MT2])/
  (288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2^5*MZ2*SW2*A0i[aa0, MT2])/(18*MT2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (CHWB*MT2*MW2^2*MZ2^2*SW2*A0i[aa0, MT2])/
  (16*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (133*CHWB*MW2^3*MZ2^2*SW2*A0i[aa0, MT2])/(576*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (5*CHWB*MW2^4*MZ2^2*SW2*A0i[aa0, MT2])/
  (18*MT2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MW2*MZ2^3*SW2*A0i[aa0, MT2])/(64*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (7*CHWB*MW2^2*MZ2^3*SW2*A0i[aa0, MT2])/
  (72*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*MZ2^3*SW2*A0i[aa0, MT2])/(9*MT2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (CHD*MW*MW2^4*MZ2*SW2^2*A0i[aa0, MT2])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^2*MZ2*SW2^2*A0i[aa0, MT2])/(18*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*MW*MW2^3*MZ2^2*SW2^2*A0i[aa0, MT2])/
  (24*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHWB*CW*MW*MW2^2*MZ2*SW*SW2^2*A0i[aa0, MT2])/
  (9*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CWw*MW2^2*A0i[aa0, MW2])/(8*Pi^3*VMU^3) + (15*CWw*MW2^3*A0i[aa0, MW2])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^3) - (CWw*MW2^3*A0i[aa0, MW2])/
  (4*MZ2*Pi^3*VMU^3) - (3*CWw*MW2^4*A0i[aa0, MW2])/
  (4*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^3) - (15*CWw*MW2^2*MZ2*A0i[aa0, MW2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^3) + (CHbox*MH2*MW*A0i[aa0, MW2])/
  (144*Pi^3*VMU^2) - (CHD*MH2*MW*A0i[aa0, MW2])/(576*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW*A0i[aa0, MW2])/(192*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2*A0i[aa0, MW2])/(96*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2*A0i[aa0, MW2])/(288*Pi^3*VMU^2) + 
 (CHW*MW*MW2*A0i[aa0, MW2])/(48*Pi^3*VMU^2) + 
 (15*CHD*CW2*MW*MW2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*MH2^3*MW*MW2^3*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHbox*MH2^2*MW*MW2^4*A0i[aa0, MW2])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*CHbox*MH2*MW*MW2^5*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (13*CHbox*MW*MW2^6*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHD*CW2*MW*MW2^3*A0i[aa0, MW2])/(48*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MW*MW2^4*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^5*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) + (13*CHD*MW*MW2^2*A0i[aa0, MW2])/(288*MZ2*Pi^3*VMU^2) + 
 (91*CHD*CW2*MW*MW2^2*A0i[aa0, MW2])/(288*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (17*CHD*CW2*MH2*MW*MW2^3*A0i[aa0, MW2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (17*CHD*CW2*MW*MW2^4*A0i[aa0, MW2])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MW*MZ2*A0i[aa0, MW2])/(288*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2*A0i[aa0, MW2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*MH2^3*MW*MW2^2*MZ2*A0i[aa0, MW2])/(16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHbox*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHbox*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2])/(16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHbox*MW*MW2^5*MZ2*A0i[aa0, MW2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(384*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (37*CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHD*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(384*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MW*MZ2^2*A0i[aa0, MW2])/
  (96*MW2*Pi^3*VMU^2) - (CHD*CW2*MW*MZ2^2*A0i[aa0, MW2])/
  (96*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - (CHbox*MH2^3*MW*MW2*MZ2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (25*CHbox*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*CHbox*MW*MW2^4*MZ2^2*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2])/
  (384*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2])/(384*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHbox*MH2^3*MW*MZ2^3*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (7*CHbox*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHbox*MW*MW2^3*MZ2^3*A0i[aa0, MW2])/(192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (623*CHWB*MH2^2*MW2^5*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1171*CHWB*MH2*MW2^6*A0i[aa0, MW2])/(192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (47*CHWB*MW2^7*A0i[aa0, MW2])/
  (16*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2^2*MW2^7*A0i[aa0, MW2])/(4*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*SW*VMU^2) - (5*CHWB*MH2*MW2^8*A0i[aa0, MW2])/
  (2*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW2^9*A0i[aa0, MW2])/(4*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   SW*VMU^2) - (29*CHWB*MH2^2*MW2^6*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (29*CHWB*MH2*MW2^7*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) - (29*CHWB*MW2^8*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (1559*CHWB*MH2^2*MW2^4*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2773*CHWB*MH2*MW2^5*MZ2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (27*CHWB*MW2^6*MZ2*A0i[aa0, MW2])/(8*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (323*CHWB*MH2^2*MW2^3*MZ2^2*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (257*CHWB*MH2*MW2^4*MZ2^2*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (449*CHWB*MW2^5*MZ2^2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (55*CHWB*MH2^2*MW2^2*MZ2^3*A0i[aa0, MW2])/(384*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (41*CHWB*MH2*MW2^3*MZ2^3*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^4*MZ2^3*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) + (7*CHWB*MH2^2*MW2*MZ2^4*A0i[aa0, MW2])/
  (128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*MH2*MW2^2*MZ2^4*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (7*CHWB*MW2^3*MZ2^4*A0i[aa0, MW2])/
  (128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MH2*MW*SW*A0i[aa0, MW2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (15*CHWB*CW*MW*MW2*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*SW*A0i[aa0, MW2])/(144*MZ*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/(48*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*CHWB*CW*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHWB*CW*MW*MW2^3*SW*A0i[aa0, MW2])/(12*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHWB*CW*MH2*MW*MW2^4*SW*A0i[aa0, MW2])/
  (2*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^5*SW*A0i[aa0, MW2])/(2*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) + (91*CHWB*CW*MW*MW2^2*SW*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (17*CHWB*CW*MH2*MW*MW2^3*SW*A0i[aa0, MW2])/(24*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (17*CHWB*CW*MW*MW2^4*SW*A0i[aa0, MW2])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MZ2*SW*A0i[aa0, MW2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2*SW*A0i[aa0, MW2])/(9*MZ*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (37*CHWB*CW*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHWB*CW*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*CW*MW*MZ2^2*SW*A0i[aa0, MW2])/
  (24*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + (CHWB*MZ2^2*SW*A0i[aa0, MW2])/
  (24*MZ*Pi^3*VMU^2) + (CHWB*CW*MH2*MW*MZ2^2*SW*A0i[aa0, MW2])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2*MZ2^2*SW*A0i[aa0, MW2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^3*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^3*MH2*MW*MW2^2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2^2*VMU^2) - (CHD*CW2^3*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^3*MW*MW2^3*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^3*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^3*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2^2*VMU^2) + (3*CHD*CW2^3*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHD*CW2^3*MW*MW2^2*MZ2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2^2*VMU^2) + (CHWB*CW*CW2^2*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW*CW2^2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2^2*VMU^2) - (CHWB*CW*CW2^2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW*CW2^2*MW*MW2^3*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2^2*VMU^2) - (CHWB*CW*CW2^2*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW*CW2^2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW*CW2^2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHWB*CW*CW2^2*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2])/(128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2*VMU^2) + (CHD*CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (5*CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHbox*CW2*MW*MW2^2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (9*CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) + (7*CHD*CW2^2*MW*MW2^3*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2^3*MW*MW2^3*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW2*VMU^2) + (605*CHD*MH2^2*MW*MW2^4*A0i[aa0, MW2])/
  (512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (1057*CHD*MH2*MW*MW2^5*A0i[aa0, MW2])/(512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) + (233*CHD*MW*MW2^6*A0i[aa0, MW2])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (CHD*MH2^2*MW*MW2^7*A0i[aa0, MW2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^3*
   Pi^3*SW2*VMU^2) - (CHD*MH2*MW*MW2^8*A0i[aa0, MW2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^3*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MW2^9*A0i[aa0, MW2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^3*Pi^3*SW2*
   VMU^2) + (CHD*MH2^2*MW*MW2^6*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW*MW2^7*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*SW2*VMU^2) + (CHD*MW*MW2^8*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW2*VMU^2) - 
 (5*CHD*MH2^3*MW*MW2^4*A0i[aa0, MW2])/(384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW2*VMU^2) - (247*CHD*MH2^2*MW*MW2^5*A0i[aa0, MW2])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*VMU^2) + 
 (465*CHD*MH2*MW*MW2^6*A0i[aa0, MW2])/(256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW2*VMU^2) - (331*CHD*MW*MW2^7*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2*VMU^2) - (CHD*CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (CHbox*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHD*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (21*CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(128*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) - (15*CHD*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (41*CHD*MH2^3*MW*MW2^2*MZ2*A0i[aa0, MW2])/(1536*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (301*CHD*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2])/(512*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (463*CHD*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2])/
  (512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (517*CHD*MW*MW2^5*MZ2*A0i[aa0, MW2])/(1536*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) + (5*CHD*MH2^3*MW*MW2*MZ2^2*A0i[aa0, MW2])/
  (512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (181*CHD*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2])/
  (1536*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (109*CHD*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (5*CHD*MW*MW2^4*MZ2^2*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2^3*MW*MZ2^3*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW2*VMU^2) - (5*CHD*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2])/
  (1536*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) + (3*CHD*MW*MW2^3*MZ2^3*A0i[aa0, MW2])/
  (512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (CHD*MH2^2*MW*MZ2^4*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW2*VMU^2) - (CHD*MH2*MW*MW2*MZ2^4*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MW2^2*MZ2^4*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW2*VMU^2) - (317*CHWB*MH2^2*MW2^5*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (317*CHWB*MH2*MW2^6*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*SW2*VMU^2) - (317*CHWB*MW2^7*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*MH2^2*MW2^8*A0i[aa0, MW2])/(4*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^3*
   Pi^3*SW*SW2*VMU^2) - (CHWB*MH2*MW2^9*A0i[aa0, MW2])/
  (2*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*MW2^10*A0i[aa0, MW2])/(4*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^3*Pi^3*
   SW*SW2*VMU^2) - (35*CHWB*MH2^2*MW2^7*A0i[aa0, MW2])/
  (24*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (35*CHWB*MH2*MW2^8*A0i[aa0, MW2])/(12*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*SW*SW2*VMU^2) - (35*CHWB*MW2^9*A0i[aa0, MW2])/
  (24*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (355*CHWB*MH2^2*MW2^6*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*SW*SW2*VMU^2) - (355*CHWB*MH2*MW2^7*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (355*CHWB*MW2^8*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   SW*SW2*VMU^2) + (43*CHWB*MH2^2*MW2^4*MZ2*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (43*CHWB*MH2*MW2^5*MZ2*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) + (43*CHWB*MW2^6*MZ2*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (251*CHWB*MH2^2*MW2^3*MZ2^2*A0i[aa0, MW2])/(192*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (251*CHWB*MH2*MW2^4*MZ2^2*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - (251*CHWB*MW2^5*MZ2^2*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (3*CHWB*MH2^2*MW2^2*MZ2^3*A0i[aa0, MW2])/(16*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (3*CHWB*MH2*MW2^3*MZ2^3*A0i[aa0, MW2])/(8*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) + (3*CHWB*MW2^4*MZ2^3*A0i[aa0, MW2])/
  (16*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (7*CHWB*CW*CW2*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) - (5*CHWB*CW*CW2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (9*CHWB*CW*CW2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (7*CHWB*CW*CW2*MW*MW2^3*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (5*CHWB*CW*CW2*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (3*CHWB*CW*CW2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (21*CHWB*CW*CW2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (15*CHWB*CW*CW2*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2^3*MW2^3*MZ2*SW2*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^3*MW2^2*MZ2^2*SW2*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2^3*MW2*MZ2^3*SW2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (33*CHWB*MW2^5*tad*A0i[aa0, MW2])/(32*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) - (3*CHWB*MW2^6*tad*A0i[aa0, MW2])/(8*MH2*MZ*MZ2*(-2*MW2 + MZ2)^2*
   Pi^3*SW*VMU^2) - (27*CHWB*MW2^4*MZ2*tad*A0i[aa0, MW2])/
  (32*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (3*CHWB*CW2*MW2^3*MZ2^2*tad*A0i[aa0, MW2])/(16*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*
   SW*VMU^2) - (3*CHWB*MW2^5*SW2*tad*A0i[aa0, MW2])/
  (8*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (21*CHWB*MW2^4*MZ2*SW2*tad*A0i[aa0, MW2])/(32*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*
   SW*VMU^2) - (CWw*MW2^2*A0i[aa0, MZ2])/(16*Pi^3*VMU^3) - 
 (CWw*MW2^3*A0i[aa0, MZ2])/(4*MZ2*Pi^3*VMU^3) - 
 (11*CHD*MW*MW2*A0i[aa0, MZ2])/(384*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW*MW2*A0i[aa0, MZ2])/(128*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2^3*A0i[aa0, MZ2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^4*A0i[aa0, MZ2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHW*MW*MW2^4*A0i[aa0, MZ2])/(2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*CHD*CW2*MW*MW2^2*A0i[aa0, MZ2])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*MW*MW2^3*A0i[aa0, MZ2])/(32*MZ2^2*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW*MW2^3*A0i[aa0, MZ2])/(32*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW*MW2^4*A0i[aa0, MZ2])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (7*CHD*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VMU^2) + 
 (25*CHD*CW2*MW*MW2^2*A0i[aa0, MZ2])/(288*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^4*A0i[aa0, MZ2])/(48*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MZ2])/(384*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (17*CHD*CW2*MW*MW2^3*A0i[aa0, MZ2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*CHD*MW*MZ2*A0i[aa0, MZ2])/(576*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW*MZ2*A0i[aa0, MZ2])/(576*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^2*MZ2*A0i[aa0, MZ2])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^3*MZ2*A0i[aa0, MZ2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*CHW*MW*MW2^3*MZ2*A0i[aa0, MZ2])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW*MW2*MZ2*A0i[aa0, MZ2])/(128*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHbox*MW*MW2^2*MZ2^2*A0i[aa0, MZ2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (3*CHW*MW*MW2^2*MZ2^2*A0i[aa0, MZ2])/
  (8*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW*MZ2^2*A0i[aa0, MZ2])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*MW*MW2*MZ2^3*A0i[aa0, MZ2])/(16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^4*A0i[aa0, MZ2])/(64*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (193*CHWB*MW2^5*A0i[aa0, MZ2])/(288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*MW2^7*A0i[aa0, MZ2])/(9*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^5*A0i[aa0, MZ2])/(96*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (13*CHWB*MW2^6*A0i[aa0, MZ2])/(9*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (307*CHWB*MW2^4*MZ2*A0i[aa0, MZ2])/(144*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ2^2*A0i[aa0, MZ2])/(384*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (611*CHWB*MW2^3*MZ2^2*A0i[aa0, MZ2])/
  (384*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (617*CHWB*MW2^2*MZ2^3*A0i[aa0, MZ2])/(1152*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (19*CHWB*MW2*MZ2^4*A0i[aa0, MZ2])/(384*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (7*CHWB*CW*MW*MW2*SW*A0i[aa0, MZ2])/(32*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*SW*A0i[aa0, MZ2])/(8*MZ*Pi^3*VMU^2) + 
 (187*CHWB*CW*MW*MW2^2*SW*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (7*CHWB*CW*MW*MW2^3*SW*A0i[aa0, MZ2])/
  (8*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (10*CHWB*CW*MW*MW2^4*SW*A0i[aa0, MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (25*CHWB*CW*MW*MW2^2*SW*A0i[aa0, MZ2])/(72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW*MW2^2*SW*A0i[aa0, MZ2])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (17*CHWB*CW*MW*MW2^3*SW*A0i[aa0, MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW*MZ2*SW*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHWB*CW2*MW2*MZ2*SW*A0i[aa0, MZ2])/(72*MZ*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW*MW2*MZ2*SW*A0i[aa0, MZ2])/(32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (13*CHWB*CW2*MZ2^2*SW*A0i[aa0, MZ2])/(144*MZ*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MZ2^2*SW*A0i[aa0, MZ2])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^3*MW*MW2*A0i[aa0, MZ2])/(32*(2 - 4*CW2)*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^3*MW*MZ2*A0i[aa0, MZ2])/(64*(2 - 4*CW2)*Pi^3*SW2^2*
   VMU^2) + (CHWB*CW*CW2^2*MW*MW2*SW*A0i[aa0, MZ2])/
  (8*(2 - 4*CW2)*Pi^3*SW2^2*VMU^2) - (CHWB*CW*CW2^2*MW*MZ2*SW*A0i[aa0, MZ2])/
  (16*(2 - 4*CW2)*Pi^3*SW2^2*VMU^2) - (CHD*MW*MW2*A0i[aa0, MZ2])/
  (128*Pi^3*SW2*VMU^2) + (5*CHD*CW2^2*MW*MW2*A0i[aa0, MZ2])/
  (64*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (13*CHD*MH2*MW*MW2^3*A0i[aa0, MZ2])/
  (1536*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (779*CHD*MW*MW2^4*A0i[aa0, MZ2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (5*CHD*MW*MW2^7*A0i[aa0, MZ2])/
  (36*(2*MW2 - MZ2)^3*MZ2^3*Pi^3*SW2*VMU^2) - (CHD*MW*MW2^3*A0i[aa0, MZ2])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) - (CHD*MH2*MW*MW2^5*A0i[aa0, MZ2])/
  (256*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*MW*MW2^6*A0i[aa0, MZ2])/(16*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW2*VMU^2) + 
 (3*CHD*MW*MW2^2*A0i[aa0, MZ2])/(64*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHD*MH2*MW*MW2^4*A0i[aa0, MZ2])/(512*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*
   VMU^2) - (53*CHD*MW*MW2^5*A0i[aa0, MZ2])/(128*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*
   VMU^2) - (3*CHD*CW2^2*MW*MZ2*A0i[aa0, MZ2])/(128*(2 - 4*CW2)*Pi^3*SW2*
   VMU^2) + (CHD*MH2*MW*MW2^2*MZ2*A0i[aa0, MZ2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (755*CHD*MW*MW2^3*MZ2*A0i[aa0, MZ2])/
  (1536*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (CHD*MW*MW2^2*MZ2^2*A0i[aa0, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (19*CHD*MW*MW2*MZ2^3*A0i[aa0, MZ2])/
  (1536*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (CHD*MW*MZ2^4*A0i[aa0, MZ2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (CHWB*MH2*MW2^4*A0i[aa0, MZ2])/
  (96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - (17*CHWB*MW2^5*A0i[aa0, MZ2])/
  (36*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + (5*CHWB*MW2^8*A0i[aa0, MZ2])/
  (9*MZ*(2*MW2 - MZ2)^3*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*MH2*MW2^6*A0i[aa0, MZ2])/(192*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*SW2*
   VMU^2) - (11*CHWB*MW2^7*A0i[aa0, MZ2])/(6*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*
   SW2*VMU^2) - (5*CHWB*MH2*MW2^5*A0i[aa0, MZ2])/
  (384*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (149*CHWB*MW2^6*A0i[aa0, MZ2])/(72*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2*MH2*MW2^3*MZ2*A0i[aa0, MZ2])/
  (384*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (89*CHWB*MW2^4*MZ2*A0i[aa0, MZ2])/(96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (247*CHWB*MW2^3*MZ2^2*A0i[aa0, MZ2])/
  (288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (9*CHWB*MW2^2*MZ2^3*A0i[aa0, MZ2])/(32*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (CHWB*MW2*MZ2^4*A0i[aa0, MZ2])/(32*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (5*CHWB*CW*CW2*MW*MW2*SW*A0i[aa0, MZ2])/
  (16*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (3*CHWB*CW*CW2*MW*MZ2*SW*A0i[aa0, MZ2])/
  (32*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (CHB*MW*MW2^3*MZ2*SW2*A0i[aa0, MZ2])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHB*MW*MW2^2*MZ2^2*SW2*A0i[aa0, MZ2])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHB*MW*MW2*MZ2^3*SW2*A0i[aa0, MZ2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2*MZ2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*MH2*MW*MW2*MZ2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHB*MW*MW2*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*MW*MW2*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (16*MZ*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (32*MZ*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (16*MZ*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (CHWB*MW2*MZ2^3*SW2^2*B0i[bb0, 0, MH2, MZ2])/(32*MZ*(2*MW2 - MZ2)*Pi^3*SW*
   VMU^2) + (CHD*CW2*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2*MT2^3*MW*B0i[bb0, MW2, 0, MT2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) - (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/
  (32*(2 - 4*CW2)*Pi^3*VMU^2) + (3*CHD*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/
  (256*(2*MW2 - MZ2)*Pi^3*VMU^2) + (3*CHD*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/
  (256*(2*MW2 - MZ2)*Pi^3*VMU^2) + (3*CHD*MW*MW2^3*B0i[bb0, MW2, 0, MT2])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^2*MW*SW*B0i[bb0, MW2, 0, MT2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^3*MW*SW*B0i[bb0, MW2, 0, MT2])/(12*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) + (CHWB*CW*MT2^2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/
  (24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/(8*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CHWB*MT2^2*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/(64*CW2*MZ*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (3*CHWB*MT2*MW2^3*SW*B0i[bb0, MW2, 0, MT2])/
  (64*CW2*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CHWB*MW2^4*SW*B0i[bb0, MW2, 0, MT2])/(32*CW2*MZ*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - (CHD*CW2^2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/
  (24*MZ2*Pi^3*VMU^2) + (CHWB*CW*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/(6*MZ*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*SW2*B0i[bb0, MW2, 0, MW2])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW*MW2^2*SW*SW2*B0i[bb0, MW2, 0, MW2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^2*MZ2*SW*SW2*B0i[bb0, MW2, 0, MW2])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHbox*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/
  (144*Pi^3*VMU^2) - (CHD*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/
  (576*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/
  (384*(2 - 4*CW2)*Pi^3*VMU^2) - (CHD*CW2*MH2^3*MW*B0i[bb0, MW2, MH2, MW2])/
  (576*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(192*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(192*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (96*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (CHbox*MH2^3*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(1536*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHbox*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (384*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(8*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (7*CHbox*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHD*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (384*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*CHW*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(4*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHbox*MW*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  (2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^4*B0i[bb0, MW2, MH2, MW2])/(16*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHW*MW*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  ((MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/(768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHbox*MH2^2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*MH2^2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (16*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHbox*MH2*MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (48*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHD*MH2*MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CHW*MH2*MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (8*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3*MZ2*B0i[bb0, MW2, MH2, MW2])/(4*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*MW*MW2^3*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (16*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*MW*MW2^3*MZ2*B0i[bb0, MW2, MH2, MW2])/(2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW*MH2^3*MW*SW*B0i[bb0, MW2, MH2, MW2])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (6*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2^3*SW*B0i[bb0, MW2, MH2, MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (CHWB*MH2^3*MW2*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (128*(MH2 - 4*MW2)*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2^2*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (32*(MH2 - 4*MW2)*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^3*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (32*(MH2 - 4*MW2)*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW2^4*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(4*(MH2 - 4*MW2)*MZ*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (3*CWw*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (8*Pi^3*VMU^3) + (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3*VMU^3) - 
 (3*CHD*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(32*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(384*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(24*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(6*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (11*CHD*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*VMU^2) + (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (64*(2 - 4*CW2)*Pi^3*VMU^2) - (55*CHD*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CHD*CW2*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(384*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (25*CHD*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(1536*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (11*CHD*CW2*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(576*(2 - 4*CW2)*(-4*MW2 + MZ2)*
   Pi^3*VMU^2) - (7*CHWB*CW*MW*MW2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ*Pi^3*VMU^2) - (11*CHWB*MW2^4*SW*B0i[bb0, MW2, MW2, MZ2])/
  (32*CW2*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2^4*SW*B0i[bb0, MW2, MW2, MZ2])/((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (CHWB*CW*MW*MW2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) - (5*CHWB*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*MZ*Pi^3*VMU^2) - (29*CHWB*MW2^3*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (96*CW2*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CHWB*CW*MW*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHWB*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(144*MZ*Pi^3*VMU^2) + 
 (17*CHWB*MW2^2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (384*CW2*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHW*MH2*MW*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MW*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/(2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHW*MW*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/(2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHB*MH2*MW*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/(4*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (CHW*MH2*MW*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/
  (4*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*CHD*CW2*MH2^2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (512*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHB*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*MW*MW2^4*MZ2*B0i[bb0, MZ2, MH2, MZ2])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHW*MW*MW2^4*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*CHD*CW2*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHB*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (8*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHW*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(8*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHbox*CW2*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW*MW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/(8*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHbox*CW2*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (9*CHD*CW2*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2*MW*MW2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(128*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/
  (48*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/(192*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   SW*VMU^2) - (CHWB*MH2^2*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (384*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^4*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(32*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (CHWB*MW2^5*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (16*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW2^4*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(32*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (CHWB*MW2^3*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (32*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW*MW2*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (8*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^5*SW2*B0i[bb0, MZ2, MH2, MZ2])/(4*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW2^3*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (192*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2*MW2^4*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^5*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW2^2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (384*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^3*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2^4*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (8*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW2^3*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (16*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (32*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (53*CHD*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(1152*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*CHD*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*MT2*MW*MW2^6*B0i[bb0, MZ2, MT2, MT2])/
  (18*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*CHD*MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2])/(72*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (CHD*MW*MW2^6*B0i[bb0, MZ2, MT2, MT2])/
  (36*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (37*CHD*MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (41*CHD*MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1152*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (17*CHD*CW2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CHD*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (53*CHWB*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/(96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (11*CHWB*MW2^6*B0i[bb0, MZ2, MT2, MT2])/
  (36*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*MT2*MW2^7*B0i[bb0, MZ2, MT2, MT2])/(9*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   SW*VMU^2) + (11*CHWB*MT2*MW2^6*B0i[bb0, MZ2, MT2, MT2])/
  (18*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^7*B0i[bb0, MZ2, MT2, MT2])/(9*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*
   VMU^2) + (101*CHWB*MT2*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (31*CHWB*MW2^5*MZ2*B0i[bb0, MZ2, MT2, MT2])/(96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (7*CHWB*MT2*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (91*CHWB*MW2^4*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(576*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (17*CHWB*MW2^3*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW*MT2*MW*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW*MW2^3*SW*B0i[bb0, MZ2, MT2, MT2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*MT2*MW*MW2^4*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (5*CHWB*CW*MT2*MW*MW2^3*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW*MW2^4*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW*MW2^2*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MT2*MW2^5*SW2*B0i[bb0, MZ2, MT2, MT2])/(3*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (2*CHWB*MW2^6*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*MT2*MW2^6*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (41*CHWB*MT2*MW2^4*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (144*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^5*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(6*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (73*CHWB*MT2*MW2^3*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*MW2^4*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (144*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*MT2*MW2^2*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (23*CHWB*MW2^3*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*MW2^2*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (3*CWw*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(16*(2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (3*CWw*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(4*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^3) + 
 (9*CHD*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*MW*MW2^7*B0i[bb0, MZ2, MW2, MW2])/
  (4*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(8*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) + (49*CHD*MW*MW2^6*B0i[bb0, MZ2, MW2, MW2])/
  (192*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (191*CHD*MW*MW2^4*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (55*CHD*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (1536*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MW2, MW2])/(384*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (47*CHWB*CW*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MW*MW2^7*B0i[bb0, MZ2, MW2, MW2])/(4*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*
   VMU^2) - (CHWB*CW*MW*MW2^6*B0i[bb0, MZ2, MW2, MW2])/
  (48*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (19*CHWB*CW*MW*MW2^4*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (64*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MW2, MW2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MW*MW2^3*SW*B0i[bb0, MZ2, MW2, MW2])/(6*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*MW*MW2^5*SW*B0i[bb0, MZ2, MW2, MW2])/
  (2*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW*MW2^4*SW*B0i[bb0, MZ2, MW2, MW2])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2^2*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW*MW2^5*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW*MW*MW2^6*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (4*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW*MW*MW2^4*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (37*CHWB*CW*MW*MW2^3*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (19*CHWB*CW*MW*MW2^2*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MW*MW2*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHD*CW2*MT2^3*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(192*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) + (CHD*CW2*MT2^2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(192*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) + (CHD*CW2*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/
  (32*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^4*B0i[dbb0, MW2, 0, MT2])/(32*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MT2^3*MW*MW2*SW*B0i[dbb0, MW2, 0, MT2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^2*MW*MW2^2*SW*B0i[dbb0, MW2, 0, MT2])/
  (24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MW*MW2^3*SW*B0i[dbb0, MW2, 0, MT2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW*MW2^3*SW*B0i[dbb0, MW2, 0, MT2])/
  (8*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^4*SW*B0i[dbb0, MW2, 0, MT2])/(8*(2 - 4*CW2)*(-MT2 + MW2)*
   Pi^3*VMU^2) - (CHbox*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/
  (288*Pi^3*VMU^2) + (CHD*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/
  (1152*Pi^3*VMU^2) + (CHD*CW2*MH2^4*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/
  (1152*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(72*Pi^3*VMU^2) - 
 (CHD*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(288*Pi^3*VMU^2) + 
 (CHW*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (288*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2^3*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (384*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (CHD*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(96*Pi^3*VMU^2) - 
 (CHW*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (19*CHD*CW2*MH2^2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (19*CHD*CW2*MH2*MW*MW2^4*B0i[dbb0, MW2, MH2, MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^5*B0i[dbb0, MW2, MH2, MW2])/(8*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^4*MW*MW2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (288*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MH2*MW*MW2^2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CHWB*CW*MH2^3*MW*MW2^2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (96*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (7*CHWB*CW*MW*MW2^3*SW*B0i[dbb0, MW2, MH2, MW2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (19*CHWB*CW*MH2^2*MW*MW2^3*SW*B0i[dbb0, MW2, MH2, MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (19*CHWB*CW*MH2*MW*MW2^4*SW*B0i[dbb0, MW2, MH2, MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*MW*MW2^5*SW*B0i[dbb0, MW2, MH2, MW2])/
  (2*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CWw*MW2^4*B0i[dbb0, MW2, MW2, MZ2])/(2*Pi^3*VMU^3) + 
 (CWw*MW2^3*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(8*Pi^3*VMU^3) + 
 (CHD*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(24*Pi^3*VMU^2) + 
 (3*CHD*CW2^2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(8*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(288*Pi^3*VMU^2) + 
 (119*CHD*CW2^2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (288*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^2) - 
 (5*CHD*CW2^2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CHD*CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*Pi^3*VMU^2) - (3*CHD*CW2^2*MW*MW2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (2*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (25*CHD*CW2^2*MW*MW2^4*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (24*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (269*CHD*CW2^2*MW*MW2^3*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/
  (144*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (43*CHD*CW2^2*MW*MW2^2*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (72*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (59*CHD*CW2^2*MW*MW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW*MZ2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*CW2*MW*MW2^3*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*MW2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (6*MZ*Pi^3*VMU^2) + (119*CHWB*CW*CW2*MW*MW2^2*MZ2*SW*
   B0i[dbb0, MW2, MW2, MZ2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHWB*MW2^3*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/(72*MZ*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MW*MW2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CHWB*MW2^2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/(144*MZ*Pi^3*VMU^2) - 
 (6*CHWB*CW*CW2*MW*MW2^5*SW*B0i[dbb0, MW2, MW2, MZ2])/
  ((2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (25*CHWB*CW*CW2*MW*MW2^4*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (6*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (269*CHWB*CW*CW2*MW*MW2^3*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (36*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (43*CHWB*CW*CW2*MW*MW2^2*MZ2^3*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (18*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (59*CHWB*CW*CW2*MW*MW2*MZ2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (288*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW*MZ2^5*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (288*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3*VMU^3) + 
 (CHD*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(24*MZ2*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (8*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^3*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHWB*CW*MW*MW2^3*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*MZ*Pi^3*VMU^2) - 
 (7*CHWB*CW*MW*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*MW*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (2*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (4*CHWB*CW*MW*MW2^5*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^2) + 
 (CHD*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW*MW2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (19*CHD*CW2*MW*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (32*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW*MW2^4*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (19*CHWB*CW*MW*MW2^3*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*MW*MW2^2*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2*MZ2^3*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MZ2^4*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHd[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2^4*A0i[aa0, MZ2]*CHd[1, 1])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^5*A0i[aa0, MZ2]*CHd[1, 1])/
  (12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHd[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHd[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHd[2, 2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHd[2, 2])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHd[2, 2])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHd[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHd[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHd[3, 3])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHd[3, 3])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHd[3, 3])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHd[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHd[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHe[1, 1])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHe[1, 1])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHe[1, 1])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHe[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHe[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHe[2, 2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHe[2, 2])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHe[2, 2])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHe[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHe[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHe[3, 3])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHe[3, 3])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHe[3, 3])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHe[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHe[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*MW*MW2^2*CHl1[1, 1])/(96*Pi^3*VMU^2) + (MW*MW2*MZ2*CHl1[1, 1])/
  (32*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHl1[1, 1])/(144*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MZ2^2*CHl1[1, 1])/(24*Pi^3*VMU^2) + 
 (MW*MW2^4*CHl1[1, 1])/(144*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^2*CHl1[1, 1])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*Pi^3*VMU^2) + 
 (3*MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2*MW*MW2^5*A0i[aa0, MW2]*CHl1[1, 1])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (3*MW*MW2^6*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(48*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^5*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MW*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/(24*MW2*Pi^3*VMU^2) + 
 (15*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (15*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHl1[1, 1])/(48*Pi^3*VMU^2) + 
 (5*MW*MW2^4*A0i[aa0, MZ2]*CHl1[1, 1])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(16*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^5*A0i[aa0, MZ2]*CHl1[1, 1])/(48*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/(24*Pi^3*VMU^2) - 
 (25*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/(192*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2^3*A0i[aa0, MZ2]*CHl1[1, 1])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (32*MZ2*Pi^3*SW2*VMU^2) + (MW*MW2^2*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[1, 1])/(24*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[1, 1])/
  (12*Pi^3*VMU^2) + (MW*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[1, 1])/
  (24*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHl1[2, 2])/(144*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2^4*CHl1[2, 2])/(144*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^2*CHl1[2, 2])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2*MW*MW2^5*A0i[aa0, MW2]*CHl1[2, 2])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (3*MW*MW2^6*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^5*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (15*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (15*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (5*MW*MW2^4*A0i[aa0, MZ2]*CHl1[2, 2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^5*A0i[aa0, MZ2]*CHl1[2, 2])/(48*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (25*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/(192*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2^3*A0i[aa0, MZ2]*CHl1[2, 2])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (32*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^2*MZ2*CHl1[3, 3])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MW2^4*CHl1[3, 3])/
  (144*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2^2*CHl1[3, 3])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2^4*A0i[aa0, MZ2]*CHl1[3, 3])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^5*A0i[aa0, MZ2]*CHl1[3, 3])/
  (12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHl1[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2*CHl3[1, 1])/(288*Pi^3*VMU^2) + (3*MT2*MW*MW2*CHl3[1, 1])/
  (64*Pi^3*VMU^2) + (43*MW*MW2^2*CHl3[1, 1])/(432*Pi^3*VMU^2) - 
 (47*CW2*MW*MW2^2*CHl3[1, 1])/(2304*Pi^3*VMU^2) - 
 (25*MW*MW2^2*CHl3[1, 1])/(384*(-1 + 2*CW2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2^2*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^3*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^3*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW*MW2^4*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^4*CHl3[1, 1])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*MT2*MW*MW2^4*CHl3[1, 1])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*MW*MW2^5*CHl3[1, 1])/(1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*CHl3[1, 1])/(768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^2*CHl3[1, 1])/(128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*CHl3[1, 1])/(384*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^3*CHl3[1, 1])/(18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*MW*MW2^3*CHl3[1, 1])/(2304*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^4*CHl3[1, 1])/(32*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*CHl3[1, 1])/(576*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*MZ2*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (CW2*MH2*MW*MW2^2*MZ2*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (3*CW2*MH2*MW*MW2^2*MZ2*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^3*MZ2*CHl3[1, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^3*MZ2*CHl3[1, 1])/(384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MT2*MW*MW2^3*MZ2*CHl3[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (35*MW*MW2^4*MZ2*CHl3[1, 1])/(128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHl3[1, 1])/(768*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*CHl3[1, 1])/(128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW*MW2^2*MZ2*CHl3[1, 1])/(768*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^2*MZ2*CHl3[1, 1])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2^2*CHl3[1, 1])/(128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2^2*CHl3[1, 1])/(12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (311*MW*MW2^3*MZ2^2*CHl3[1, 1])/(1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*CHl3[1, 1])/(768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW*MW2*MZ2^2*CHl3[1, 1])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MT2*MW*MW2^6*CHl3[1, 1])/(288*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^7*CHl3[1, 1])/(8*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (21*MT2*MW*MW2^5*CHl3[1, 1])/(64*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (65*MW*MW2^6*CHl3[1, 1])/(192*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MW*SW2*CHl3[1, 1])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^3*MW*SW2*CHl3[1, 1])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2*SW2*CHl3[1, 1])/(1152*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*SW2*CHl3[1, 1])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*SW2*CHl3[1, 1])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2*SW2*CHl3[1, 1])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (MT2^2*MW*MW2*SW2*CHl3[1, 1])/(24*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) + (581*MW*MW2^2*SW2*CHl3[1, 1])/
  (1728*(2 - 4*CW2)*Pi^3*VMU^2) - (313*CW2*MW*MW2^2*SW2*CHl3[1, 1])/
  (432*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^2*MW*MW2^2*SW2*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*SW2*CHl3[1, 1])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (MW*MW2^3*SW2*CHl3[1, 1])/(24*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*
   VMU^2) + (25*MW*MW2^5*SW2*CHl3[1, 1])/(54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2*SW2*CHl3[1, 1])/(384*CW2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (MT2^3*MW*MW2*SW2*CHl3[1, 1])/(64*CW2*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*CHl3[1, 1])/(384*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (23*MT2*MW*MW2^2*SW2*CHl3[1, 1])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7723*MW*MW2^3*SW2*CHl3[1, 1])/(13824*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*MW*MW2^3*SW2*CHl3[1, 1])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[1, 1])/(2*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MT2*MW*MW2^4*SW2*CHl3[1, 1])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (MW*MW2^5*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (61*MW*MW2^3*SW2*CHl3[1, 1])/(864*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*SW2*CHl3[1, 1])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (19*MW*MW2^4*SW2*CHl3[1, 1])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (MW*MW2^4*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (17*MW*MW2*MZ2*SW2*CHl3[1, 1])/
  (1152*(2 - 4*CW2)*Pi^3*VMU^2) - (3*MH2*MW*MW2^3*MZ2*SW2*CHl3[1, 1])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*MT2*MW*MW2^3*MZ2*SW2*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (1343*MW*MW2^4*MZ2*SW2*CHl3[1, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHl3[1, 1])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHl3[1, 1])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl3[1, 1])/(64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl3[1, 1])/(64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[1, 1])/(96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (MT2^2*MW*MW2*MZ2*SW2*CHl3[1, 1])/(32*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (10483*MW*MW2^2*MZ2*SW2*CHl3[1, 1])/
  (13824*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*MW*MW2^2*MZ2*SW2*CHl3[1, 1])/
  (1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*MZ2*SW2*CHl3[1, 1])/(32*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MT2*MW*MW2^2*MZ2*SW2*CHl3[1, 1])/(64*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MW*MW2^3*MZ2*SW2*CHl3[1, 1])/(32*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (3*MW*MW2^2*MZ2*SW2*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^2*SW2*CHl3[1, 1])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + (7*MH2*MW*MW2^2*MZ2^2*SW2*CHl3[1, 1])/
  (512*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MT2*MW*MW2^2*MZ2^2*SW2*CHl3[1, 1])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (383*MW*MW2^3*MZ2^2*SW2*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl3[1, 1])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl3[1, 1])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2^2*SW2*CHl3[1, 1])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (MH2*MW*MW2*MZ2^3*SW2*CHl3[1, 1])/(512*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (3*MT2*MW*MW2*MZ2^3*SW2*CHl3[1, 1])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (643*MW*MW2^2*MZ2^3*SW2*CHl3[1, 1])/
  (4608*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*MZ2^4*SW2*CHl3[1, 1])/
  (512*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*CHl3[1, 1])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^5*MZ2*SW2*CHl3[1, 1])/(8*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (7*MW*MW2^6*MZ2*SW2*CHl3[1, 1])/(32*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) - (11*MH2*MW*MW2^4*MZ2^2*SW2*CHl3[1, 1])/
  (32*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (17*MW*MW2^5*MZ2^2*SW2*CHl3[1, 1])/(32*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) + (MH2*MW*MW2^3*MZ2^3*SW2*CHl3[1, 1])/
  (4*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (47*MW*MW2^4*MZ2^3*SW2*CHl3[1, 1])/(128*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (7*MH2*MW*MW2^2*MZ2^4*SW2*CHl3[1, 1])/
  (128*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2^4*SW2*CHl3[1, 1])/(64*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (5*MT2*MW*MW2^4*SW2*CHl3[1, 1])/(96*(-2*MW2 + MZ2)^3*Pi^3*
   VMU^2) - (MW*MW2^5*SW2*CHl3[1, 1])/(9*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^5*SW2*CHl3[1, 1])/(48*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (25*MW*MW2^2*MZ2^3*SW2*CHl3[1, 1])/(108*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2^3*SW2*CHl3[1, 1])/(144*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*SW2*CHl3[1, 1])/(72*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (31*MT2*MW*MW2^4*SW2*CHl3[1, 1])/(144*MZ2*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (7*MW*MW2^5*SW2*CHl3[1, 1])/(16*MZ2*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl3[1, 1])/(9*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*MZ2*SW2*CHl3[1, 1])/(6*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*CHl3[1, 1])/(72*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^3*SW2*CHl3[1, 1])/(18*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*SW2*CHl3[1, 1])/(288*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + 
    MZ2^2)*Pi^3*VMU^2) + (MW*MW2^3*MZ2*SW2*CHl3[1, 1])/
  (8*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2^2*SW2*CHl3[1, 1])/(96*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (MW*MW2*MZ2^3*SW2*CHl3[1, 1])/(24*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (CW2*MW*MW2^2*SW2*CHl3[1, 1])/(18*(2 - 4*CW2)*Pi*VMU^2) + 
 (1445*MW*MW2^2*SW2^2*CHl3[1, 1])/(864*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^4*SW2^2*CHl3[1, 1])/(288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MW*MW2^3*SW2^2*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*MZ2*SW2^2*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (29*MW*MW2^4*MZ2*SW2^2*CHl3[1, 1])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (113*MW*MW2^2*MZ2*SW2^2*CHl3[1, 1])/(512*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MW*MW2^2*MZ2*SW2^2*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MT2*MW*MW2^2*MZ2^2*SW2^2*CHl3[1, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (145*MW*MW2^3*MZ2^2*SW2^2*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (29*MW*MW2^2*MZ2^3*SW2^2*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*MW2^3*SW2^2*CHl3[1, 1])/
  (144*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + (47*MW*MW2^3*MZ2*SW2^2*CHl3[1, 1])/
  (144*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - (5*MW*MW2^2*SW2^2*CHl3[1, 1])/
  (36*(2 - 4*CW2)*Pi*VMU^2) + (7*MW*MW2^2*MZ2^2*SW2^3*CHl3[1, 1])/
  (32*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + (MH2*MW*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(288*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (3*MW*MW2^3*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(32*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MH2^3*MW*MW2^3*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (128*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^4*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (64*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^5*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (128*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MH2^3*MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (768*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2^2*MW*MW2^3*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (96*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*MH2*MW*MW2^4*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (768*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^5*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (32*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2^2*A0i[aa0, MH2]*
   CHl3[1, 1])/(48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2^3*MW*MW2*MZ2^2*SW2^2*A0i[aa0, MH2]*
   CHl3[1, 1])/(256*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2^2*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (256*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^4*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (64*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(32*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2^3*A0i[aa0, MT2]*CHl3[1, 1])/(32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (313*MW*MW2^4*A0i[aa0, MT2]*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MW*MW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^6*A0i[aa0, MT2]*CHl3[1, 1])/(9*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MT2]*CHl3[1, 1])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (13*MW*MW2^5*A0i[aa0, MT2]*CHl3[1, 1])/(36*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*A0i[aa0, MT2]*CHl3[1, 1])/(36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (169*MW*MW2^3*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(384*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MT2*MW*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MW2*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*MT2*MW*MW2*MZ2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (107*MW*MW2^2*MZ2^2*A0i[aa0, MT2]*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (3*MT2*MW*MZ2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2^3*A0i[aa0, MT2]*CHl3[1, 1])/(128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (25*MW*MW2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MW*MW2^4*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) + (5*MW*MW2^3*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(18*MT2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (18*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^3*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*A0i[aa0, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (23*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (7*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (5*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (9*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (7*CW2*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (23*MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*MH2*MW*MW2^5*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*MW*MW2^6*A0i[aa0, MW2]*CHl3[1, 1])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (85*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (128*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MH2^2*MW*MW2^6*A0i[aa0, MW2]*CHl3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^7*A0i[aa0, MW2]*CHl3[1, 1])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*VMU^2) + (MW*MW2^8*A0i[aa0, MW2]*CHl3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^4*A0i[aa0, MW2]*CHl3[1, 1])/(8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) - (MW*MW2^5*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (71*MH2^2*MW*MW2^5*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (71*MH2*MW*MW2^6*A0i[aa0, MW2]*CHl3[1, 1])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) - (71*MW*MW2^7*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (17*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (17*MW*MW2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (3*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (21*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (15*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (443*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (775*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*MW*MW2^5*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(128*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(128*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (103*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (371*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (649*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (119*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (103*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MH2*MW*MW2*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (15*MW*MW2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*MH2*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(24*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MW2^4*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (4*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^5*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(4*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (91*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(144*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) + (17*MH2*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(48*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(48*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/(256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MW*MW2^4*A0i[aa0, MZ2]*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^6*A0i[aa0, MZ2]*CHl3[1, 1])/(18*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   VMU^2) + (5*MW*MW2^4*A0i[aa0, MZ2]*CHl3[1, 1])/
  (18*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - (MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (48*MZ2*Pi^3*VMU^2) - (MH2*MW*MW2^4*A0i[aa0, MZ2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (73*MW*MW2^5*A0i[aa0, MZ2]*CHl3[1, 1])/(144*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (MH2*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (17*MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (MW*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (288*Pi^3*VMU^2) - (3*CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (97*MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(2304*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MW*MZ2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^4*A0i[aa0, MZ2]*CHl3[1, 1])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (32*Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + (MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) - (3*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (32*MZ2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (7*MW*MW2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*Pi^3*VMU^2) + (187*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW*MW2^3*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(16*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (5*MW*MW2^4*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (25*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(144*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) + (MH2*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^3*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (5*MW*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(64*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(64*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(32*Pi^3*VMU^2) - 
 (7*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^2*MW*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) + (MT2^3*MW*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) + (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (8*Pi^3*VMU^2) - (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (8*Pi^3*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (7*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(8*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MH2^2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2^3*MW*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (13*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (55*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(8*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(9*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) - 
 (15*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (256*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + (11*MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*Pi^3*VMU^2) - (19*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) + (11*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (128*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (256*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (32*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (768*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (32*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (192*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (259*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^6*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^6*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(18*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (5*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(18*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (73*MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MT2*MW*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (107*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^7*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   VMU^2) - (MW*MW2^5*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (8*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (71*MW*MW2^6*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (77*MW*MW2^4*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^5*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (4*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MW*MW2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2^2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^3*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MH2^4*MW*MW2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (576*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MH2^3*MW*MW2^2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2^3*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (19*MH2^2*MW*MW2^3*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MW*MW2^4*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*MW*MW2^5*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (4*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (119*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (3*CW2*MW*MW2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/((2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (25*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (269*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (43*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (59*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (576*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (576*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/(6*Pi^3*VMU^2) + 
 (7*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/
  (4*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*MW*MW2^5*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (5*MW*MW2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (19*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - (MH2*MW*MW2*CHl3[2, 2])/
  (288*Pi^3*VMU^2) + (MT2*MW*MW2*CHl3[2, 2])/(192*Pi^3*VMU^2) - 
 (265*MW*MW2^2*CHl3[2, 2])/(864*Pi^3*VMU^2) - (47*CW2*MW*MW2^2*CHl3[2, 2])/
  (2304*Pi^3*VMU^2) - (25*MW*MW2^2*CHl3[2, 2])/(384*(-1 + 2*CW2)^3*Pi^3*
   VMU^2) - (CW2*MH2^2*MW*MW2^2*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (CW2*MH2*MW*MW2^3*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (CW2*MH2*MW*MW2^3*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (CW2*MW*MW2^4*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (MH2*MW*MW2^4*CHl3[2, 2])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*MT2*MW*MW2^4*CHl3[2, 2])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*MW*MW2^5*CHl3[2, 2])/(1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHl3[2, 2])/(256*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (91*MT2*MW*MW2^2*CHl3[2, 2])/(1152*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (311*MW*MW2^3*CHl3[2, 2])/(1152*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^3*CHl3[2, 2])/(18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MT2*MW*MW2^4*CHl3[2, 2])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^5*CHl3[2, 2])/(4*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (427*MW*MW2^3*CHl3[2, 2])/(6912*MZ2*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2^3*CHl3[2, 2])/(18*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (7*MW*MW2^4*CHl3[2, 2])/(288*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*CHl3[2, 2])/(72*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2*CHl3[2, 2])/
  (576*Pi^3*VMU^2) + (CW2*MH2^2*MW*MW2*MZ2*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (3*CW2*MH2*MW*MW2^2*MZ2*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^3*MZ2*CHl3[2, 2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^3*MZ2*CHl3[2, 2])/(384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MT2*MW*MW2^3*MZ2*CHl3[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (35*MW*MW2^4*MZ2*CHl3[2, 2])/(128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHl3[2, 2])/(768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*MZ2*CHl3[2, 2])/(128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (335*MW*MW2^2*MZ2*CHl3[2, 2])/(2304*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^2*MZ2*CHl3[2, 2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*CHl3[2, 2])/(24*Pi^3*VMU^2) - (MH2*MW*MW2^2*MZ2^2*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*MW2^2*MZ2^2*CHl3[2, 2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (311*MW*MW2^3*MZ2^2*CHl3[2, 2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2*MZ2^2*CHl3[2, 2])/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^2) - (103*CW2*MW*MW2*MZ2^2*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - (25*MT2*MW*MW2^6*CHl3[2, 2])/
  (288*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (MW*MW2^7*CHl3[2, 2])/
  (8*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (21*MT2*MW*MW2^5*CHl3[2, 2])/
  (64*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (65*MW*MW2^6*CHl3[2, 2])/
  (192*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (MH2^3*MW*SW2*CHl3[2, 2])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^3*MW*SW2*CHl3[2, 2])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2*SW2*CHl3[2, 2])/(1152*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*SW2*CHl3[2, 2])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*SW2*CHl3[2, 2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2*SW2*CHl3[2, 2])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (MT2^2*MW*MW2*SW2*CHl3[2, 2])/(24*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) + (581*MW*MW2^2*SW2*CHl3[2, 2])/
  (1728*(2 - 4*CW2)*Pi^3*VMU^2) - (313*CW2*MW*MW2^2*SW2*CHl3[2, 2])/
  (432*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^2*MW*MW2^2*SW2*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (313*MW2^3*SW2*CHl3[2, 2])/(432*MW*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*SW2*CHl3[2, 2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (MW*MW2^3*SW2*CHl3[2, 2])/(24*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*
   VMU^2) + (25*MW*MW2^5*SW2*CHl3[2, 2])/(54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2*SW2*CHl3[2, 2])/(384*CW2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (MT2^3*MW*MW2*SW2*CHl3[2, 2])/(64*CW2*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*CHl3[2, 2])/(384*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (23*MT2*MW*MW2^2*SW2*CHl3[2, 2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5077*MW*MW2^3*SW2*CHl3[2, 2])/(13824*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*MW*MW2^3*SW2*CHl3[2, 2])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[2, 2])/(2*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MT2*MW*MW2^4*SW2*CHl3[2, 2])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (MW*MW2^5*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (61*MW*MW2^3*SW2*CHl3[2, 2])/(864*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*SW2*CHl3[2, 2])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (19*MW*MW2^4*SW2*CHl3[2, 2])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (MW*MW2^4*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (17*MW*MW2*MZ2*SW2*CHl3[2, 2])/
  (1152*(2 - 4*CW2)*Pi^3*VMU^2) - (3*MH2*MW*MW2^3*MZ2*SW2*CHl3[2, 2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*MT2*MW*MW2^3*MZ2*SW2*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (1343*MW*MW2^4*MZ2*SW2*CHl3[2, 2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHl3[2, 2])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHl3[2, 2])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl3[2, 2])/(64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl3[2, 2])/(64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[2, 2])/(96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (MT2^2*MW*MW2*MZ2*SW2*CHl3[2, 2])/(32*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (2317*MW*MW2^2*MZ2*SW2*CHl3[2, 2])/
  (13824*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*MW*MW2^2*MZ2*SW2*CHl3[2, 2])/
  (1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*MZ2*SW2*CHl3[2, 2])/(32*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MT2*MW*MW2^2*MZ2*SW2*CHl3[2, 2])/(64*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MW*MW2^3*MZ2*SW2*CHl3[2, 2])/(32*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (3*MW*MW2^2*MZ2*SW2*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^2*SW2*CHl3[2, 2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + (7*MH2*MW*MW2^2*MZ2^2*SW2*CHl3[2, 2])/
  (512*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MT2*MW*MW2^2*MZ2^2*SW2*CHl3[2, 2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (383*MW*MW2^3*MZ2^2*SW2*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl3[2, 2])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl3[2, 2])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2^2*SW2*CHl3[2, 2])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (MH2*MW*MW2*MZ2^3*SW2*CHl3[2, 2])/(512*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (3*MT2*MW*MW2*MZ2^3*SW2*CHl3[2, 2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (643*MW*MW2^2*MZ2^3*SW2*CHl3[2, 2])/
  (4608*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*MZ2^4*SW2*CHl3[2, 2])/
  (512*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*CHl3[2, 2])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^5*MZ2*SW2*CHl3[2, 2])/(8*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (7*MW*MW2^6*MZ2*SW2*CHl3[2, 2])/(32*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) - (11*MH2*MW*MW2^4*MZ2^2*SW2*CHl3[2, 2])/
  (32*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (17*MW*MW2^5*MZ2^2*SW2*CHl3[2, 2])/(32*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) + (MH2*MW*MW2^3*MZ2^3*SW2*CHl3[2, 2])/
  (4*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (47*MW*MW2^4*MZ2^3*SW2*CHl3[2, 2])/(128*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (7*MH2*MW*MW2^2*MZ2^4*SW2*CHl3[2, 2])/
  (128*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2^4*SW2*CHl3[2, 2])/(64*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (5*MT2*MW*MW2^4*SW2*CHl3[2, 2])/(96*(-2*MW2 + MZ2)^3*Pi^3*
   VMU^2) - (MW*MW2^5*SW2*CHl3[2, 2])/(9*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^5*SW2*CHl3[2, 2])/(48*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (25*MW*MW2^2*MZ2^3*SW2*CHl3[2, 2])/(108*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2^3*SW2*CHl3[2, 2])/(144*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*SW2*CHl3[2, 2])/(72*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (31*MT2*MW*MW2^4*SW2*CHl3[2, 2])/(144*MZ2*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (7*MW*MW2^5*SW2*CHl3[2, 2])/(16*MZ2*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl3[2, 2])/(9*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*MZ2*SW2*CHl3[2, 2])/(6*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*CHl3[2, 2])/(72*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^3*SW2*CHl3[2, 2])/(18*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*SW2*CHl3[2, 2])/(288*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + 
    MZ2^2)*Pi^3*VMU^2) + (MW*MW2^3*MZ2*SW2*CHl3[2, 2])/
  (8*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2^2*SW2*CHl3[2, 2])/(96*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (MW*MW2*MZ2^3*SW2*CHl3[2, 2])/(24*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (CW2*MW*MW2^2*SW2*CHl3[2, 2])/(18*(2 - 4*CW2)*Pi*VMU^2) + 
 (MW2^3*SW2*CHl3[2, 2])/(18*MW*Pi*VMU^2) + (1445*MW*MW2^2*SW2^2*CHl3[2, 2])/
  (864*(2 - 4*CW2)*Pi^3*VMU^2) + (MT2*MW*MW2^4*SW2^2*CHl3[2, 2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*MW*MW2^3*SW2^2*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*MZ2*SW2^2*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (29*MW*MW2^4*MZ2*SW2^2*CHl3[2, 2])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (113*MW*MW2^2*MZ2*SW2^2*CHl3[2, 2])/(512*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MW*MW2^2*MZ2*SW2^2*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MT2*MW*MW2^2*MZ2^2*SW2^2*CHl3[2, 2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (145*MW*MW2^3*MZ2^2*SW2^2*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (29*MW*MW2^2*MZ2^3*SW2^2*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*MW2^3*SW2^2*CHl3[2, 2])/
  (144*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + (47*MW*MW2^3*MZ2*SW2^2*CHl3[2, 2])/
  (144*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - (5*MW*MW2^2*SW2^2*CHl3[2, 2])/
  (36*(2 - 4*CW2)*Pi*VMU^2) + (7*MW*MW2^2*MZ2^2*SW2^3*CHl3[2, 2])/
  (32*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + (MH2*MW*A0i[aa0, MH2]*CHl3[2, 2])/
  (144*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(288*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (3*MW*MW2^3*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(32*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MH2^3*MW*MW2^3*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (128*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^4*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (64*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^5*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (128*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MH2^3*MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (768*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2^2*MW*MW2^3*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (96*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*MH2*MW*MW2^4*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (768*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^5*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (32*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2^2*A0i[aa0, MH2]*
   CHl3[2, 2])/(48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2^3*MW*MW2*MZ2^2*SW2^2*A0i[aa0, MH2]*
   CHl3[2, 2])/(256*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2^2*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (256*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^4*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (64*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*A0i[aa0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2^3*A0i[aa0, MT2]*CHl3[2, 2])/(32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (313*MW*MW2^4*A0i[aa0, MT2]*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*MW*MW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^6*A0i[aa0, MT2]*CHl3[2, 2])/(9*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MT2]*CHl3[2, 2])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (13*MW*MW2^5*A0i[aa0, MT2]*CHl3[2, 2])/(36*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*A0i[aa0, MT2]*CHl3[2, 2])/(36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (169*MW*MW2^3*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(384*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MT2*MW*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*MT2*MW*MW2*MZ2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (107*MW*MW2^2*MZ2^2*A0i[aa0, MT2]*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (3*MT2*MW*MZ2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2^3*A0i[aa0, MT2]*CHl3[2, 2])/(128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (25*MW*MW2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MW*MW2^4*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) + (5*MW*MW2^3*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(18*MT2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (18*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^3*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*A0i[aa0, MW2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (3*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(16*Pi^3*VMU^2) + 
 (7*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (5*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (9*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (7*CW2*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (23*MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*MH2*MW*MW2^5*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*MW*MW2^6*A0i[aa0, MW2]*CHl3[2, 2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (85*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (128*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MH2^2*MW*MW2^6*A0i[aa0, MW2]*CHl3[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^7*A0i[aa0, MW2]*CHl3[2, 2])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*VMU^2) + (MW*MW2^8*A0i[aa0, MW2]*CHl3[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^4*A0i[aa0, MW2]*CHl3[2, 2])/(8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) + (MW*MW2^5*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) - 
 (71*MH2^2*MW*MW2^5*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (71*MH2*MW*MW2^6*A0i[aa0, MW2]*CHl3[2, 2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) - (71*MW*MW2^7*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (17*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (17*MW*MW2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (3*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (21*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (15*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (443*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (775*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*MW*MW2^5*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(128*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(128*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (103*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/(24*MW2*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (371*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (649*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (119*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (103*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MH2*MW*MW2*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (15*MW*MW2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*MH2*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(24*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MW2^4*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (4*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^5*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(4*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (91*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(144*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) + (17*MH2*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(48*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(48*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(32*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/(256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MW*MW2^4*A0i[aa0, MZ2]*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (187*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/(8*MZ2^2*Pi^3*VMU^2) + 
 (5*MW*MW2^6*A0i[aa0, MZ2]*CHl3[2, 2])/(18*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   VMU^2) - (5*MW*MW2^4*A0i[aa0, MZ2]*CHl3[2, 2])/
  (18*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - (5*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (72*MZ2*Pi^3*VMU^2) - (MH2*MW*MW2^4*A0i[aa0, MZ2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (73*MW*MW2^5*A0i[aa0, MZ2]*CHl3[2, 2])/(144*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (MH2*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (17*MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (5*MW*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (144*Pi^3*VMU^2) - (3*CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (97*MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(2304*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW*MZ2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^4*A0i[aa0, MZ2]*CHl3[2, 2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (32*Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + (MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) - (3*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (32*MZ2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (7*MW*MW2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*Pi^3*VMU^2) + (187*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW*MW2^3*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(16*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (5*MW*MW2^4*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (25*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(144*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) + (MH2*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^3*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (5*MW*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (5*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(32*Pi^3*VMU^2) - 
 (7*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^2*MW*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) + (MT2^3*MW*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) - (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (8*Pi^3*VMU^2) + (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (8*Pi^3*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (6*Pi^3*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(8*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MH2^2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2^3*MW*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (55*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) - 
 (15*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (256*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + (11*MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*Pi^3*VMU^2) - (19*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) + (11*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (128*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (256*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (32*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (768*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (32*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (192*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (259*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^6*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^6*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(18*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (5*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(18*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (73*MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MW*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MT2*MW*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (107*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^7*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   VMU^2) + (MW*MW2^5*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (8*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (71*MW*MW2^6*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (17*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (77*MW*MW2^4*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^5*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (4*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (MT2^3*MW*MW2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2^2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^3*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (MH2^4*MW*MW2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (576*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MH2^3*MW*MW2^2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2^3*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (19*MH2^2*MW*MW2^3*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MW*MW2^4*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*MW*MW2^5*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (4*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (119*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (3*CW2*MW*MW2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/((2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (25*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (269*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (43*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (59*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (576*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (576*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/(6*MZ2*Pi^3*VMU^2) + 
 (7*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/
  (4*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*MW*MW2^5*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (5*MW*MW2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (19*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + (MW*MW2^3*CHl3[3, 3])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*CHl3[3, 3])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHl3[3, 3])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHl3[3, 3])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^5*A0i[aa0, MW2]*CHl3[3, 3])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (MW*MW2^6*A0i[aa0, MW2]*CHl3[3, 3])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MW*MW2^5*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (MW*MW2^4*A0i[aa0, MZ2]*CHl3[3, 3])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^5*A0i[aa0, MZ2]*CHl3[3, 3])/
  (12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHq1[1, 1])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2^2*CHq1[1, 1])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MZ2]*CHq1[1, 1])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*A0i[aa0, MZ2]*CHq1[1, 1])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHq1[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHq1[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHq1[2, 2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2^2*CHq1[2, 2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MZ2]*CHq1[2, 2])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*A0i[aa0, MZ2]*CHq1[2, 2])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHq1[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHq1[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MW2^4*CHq1[3, 3])/(16*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^4*CHq1[3, 3])/(32*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*SW2*CHq1[3, 3])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^3*SW2*CHq1[3, 3])/(24*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*SW2^2*CHq1[3, 3])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2^2*CHq1[3, 3])/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^4*A0i[aa0, MT2]*CHq1[3, 3])/(12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MT2]*CHq1[3, 3])/(3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*A0i[aa0, MT2]*CHq1[3, 3])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MT2]*CHq1[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHq1[3, 3])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHq1[3, 3])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHq1[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (13*MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MT2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^3*CHq3[1, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHq3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^5*A0i[aa0, MW2]*CHq3[1, 1])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MW*MW2^6*A0i[aa0, MW2]*CHq3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^5*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (3*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHq3[1, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHq3[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHq3[1, 1])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHq3[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHq3[1, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHq3[1, 1])/(16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (MW*MW2^4*A0i[aa0, MZ2]*CHq3[1, 1])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^5*A0i[aa0, MZ2]*CHq3[1, 1])/
  (4*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHq3[1, 1])/(16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*CHq3[2, 2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHq3[2, 2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MH2*MW*MW2^5*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^6*A0i[aa0, MW2]*CHq3[2, 2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (3*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^5*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (3*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHq3[2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHq3[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHq3[2, 2])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHq3[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHq3[2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHq3[2, 2])/(16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (MW*MW2^4*A0i[aa0, MZ2]*CHq3[2, 2])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^5*A0i[aa0, MZ2]*CHq3[2, 2])/
  (4*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHq3[2, 2])/(16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2*CHq3[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*CHq3[3, 3])/(48*Pi^3*VMU^2) + (MW*MW2^3*CHq3[3, 3])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MT2*MW*MW2^3*CHq3[3, 3])/
  (16*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*SW2*CHq3[3, 3])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) - (3*MT2*MW*MW2^3*MZ2*SW2*CHq3[3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*CHq3[3, 3])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (3*MT2*MW*MW2^2*MZ2^2*SW2*CHq3[3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (3*MT2*MW*MW2*MZ2^3*SW2*CHq3[3, 3])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*A0i[aa0, MT2]*CHq3[3, 3])/
  (24*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^3*A0i[aa0, MT2]*CHq3[3, 3])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*MW*MW2^4*A0i[aa0, MT2]*CHq3[3, 3])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*A0i[aa0, MT2]*CHq3[3, 3])/(3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (3*MT2*MW*MW2^2*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/
  (8*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2^3*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MT2*MW*MW2*MZ2^2*A0i[aa0, MT2]*CHq3[3, 3])/(16*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (7*MW*MW2^2*MZ2^2*A0i[aa0, MT2]*CHq3[3, 3])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*MZ2^3*A0i[aa0, MT2]*CHq3[3, 3])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2*MZ2^3*A0i[aa0, MT2]*CHq3[3, 3])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2^4*A0i[aa0, MZ2]*CHq3[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^5*A0i[aa0, MZ2]*CHq3[3, 3])/
  (12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHq3[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHq3[3, 3])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2^3*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (32*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - (19*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (13*MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MT2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHu[1, 1])/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MZ2]*CHu[1, 1])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*A0i[aa0, MZ2]*CHu[1, 1])/(6*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHu[1, 1])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHu[1, 1])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHu[2, 2])/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MZ2]*CHu[2, 2])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*A0i[aa0, MZ2]*CHu[2, 2])/(6*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHu[2, 2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHu[2, 2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*SW2*CHu[3, 3])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHu[3, 3])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MW*MW2^4*A0i[aa0, MT2]*CHu[3, 3])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MT2]*CHu[3, 3])/(3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MT2]*CHu[3, 3])/(12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MT2]*CHu[3, 3])/(12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(6*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CW*MW2^2*MZ*Cll[1, 1, 1, 1])/
  (108*Pi^3*VMU^2) + (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 1, 1, 1])/
  (36*Pi^3*VMU^2) - (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 1, 1, 1])/
  (24*Pi^3*VMU^2) - (5*MW*MW2^2*Cll[1, 1, 2, 2])/(96*Pi^3*VMU^2) + 
 (5*MH2^2*MW*MW2^5*Cll[1, 1, 2, 2])/(16*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (25*MH2*MW*MW2^6*Cll[1, 1, 2, 2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2^7*Cll[1, 1, 2, 2])/(4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (5*MH2^2*MW*MW2^4*MZ2*Cll[1, 1, 2, 2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MH2*MW*MW2^5*MZ2*Cll[1, 1, 2, 2])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*MW*MW2^6*MZ2*Cll[1, 1, 2, 2])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MH2^2*MW*MW2^3*MZ2^2*Cll[1, 1, 2, 2])/(64*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (125*MH2*MW*MW2^4*MZ2^2*Cll[1, 1, 2, 2])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MW*MW2^5*MZ2^2*Cll[1, 1, 2, 2])/(16*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*MH2^2*MW*MW2^2*MZ2^3*Cll[1, 1, 2, 2])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MH2*MW*MW2^3*MZ2^3*Cll[1, 1, 2, 2])/(64*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*MW*MW2^4*MZ2^3*Cll[1, 1, 2, 2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(16*Pi^3*VMU^2) + 
 (3*MH2^2*MW*MW2^4*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2*MW*MW2^5*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^6*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (3*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^5*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (15*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (15*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^3*MZ2^3*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) + 
 (113*MW*MW2^2*Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2^2*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (CW2*MH2*MW*MW2^3*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (CW2*MH2*MW*MW2^3*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^4*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (5*CW*MW2^2*MZ*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (MH2^4*MW*MW2^3*Cll[1, 2, 2, 1])/(96*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MT2^2*MW*MW2^3*Cll[1, 2, 2, 1])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2^3*MW*MW2^4*Cll[1, 2, 2, 1])/(256*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (707*MH2^2*MT2*MW*MW2^4*Cll[1, 2, 2, 1])/
  (1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MT2^2*MW*MW2^4*Cll[1, 2, 2, 1])/(16*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (1745*MH2^2*MW*MW2^5*Cll[1, 2, 2, 1])/
  (2304*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3535*MH2*MT2*MW*MW2^5*Cll[1, 2, 2, 1])/(1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MT2^2*MW*MW2^5*Cll[1, 2, 2, 1])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3443*MH2*MW*MW2^6*Cll[1, 2, 2, 1])/(1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (707*MT2*MW*MW2^6*Cll[1, 2, 2, 1])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (697*MW*MW2^7*Cll[1, 2, 2, 1])/(288*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MH2*MW*MW2^2*Cll[1, 2, 2, 1])/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^2) + (23*MT2*MW*MW2^2*Cll[1, 2, 2, 1])/
  (1152*(2*MW2 - MZ2)*Pi^3*VMU^2) + (163*MW*MW2^3*Cll[1, 2, 2, 1])/
  (1152*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2^2*MT2*MW*MW2^6*Cll[1, 2, 2, 1])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2^7*Cll[1, 2, 2, 1])/(2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + (5*MH2*MT2*MW*MW2^7*Cll[1, 2, 2, 1])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^8*Cll[1, 2, 2, 1])/(2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - (4*MT2*MW*MW2^8*Cll[1, 2, 2, 1])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (2*MW*MW2^9*Cll[1, 2, 2, 1])/((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*VMU^2) + (MT2*MW*MW2^4*Cll[1, 2, 2, 1])/
  (9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - (MW*MW2^5*Cll[1, 2, 2, 1])/
  (8*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + (31*MW*MW2^3*Cll[1, 2, 2, 1])/
  (432*MZ2*Pi^3*VMU^2) + (13*MH2^2*MT2*MW*MW2^5*Cll[1, 2, 2, 1])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (445*MH2^2*MW*MW2^6*Cll[1, 2, 2, 1])/(288*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (65*MH2*MT2*MW*MW2^6*Cll[1, 2, 2, 1])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2225*MH2*MW*MW2^7*Cll[1, 2, 2, 1])/(288*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (13*MT2*MW*MW2^7*Cll[1, 2, 2, 1])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (445*MW*MW2^8*Cll[1, 2, 2, 1])/(72*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (5*MT2*MW*MW2^3*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (19*MW*MW2^4*Cll[1, 2, 2, 1])/
  (288*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (5*MW*MW2*MZ2*Cll[1, 2, 2, 1])/
  (288*Pi^3*VMU^2) - (CW2*MH2^2*MW*MW2*MZ2*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*MZ2*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (3*CW2*MH2*MW*MW2^2*MZ2*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^3*MZ2*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (MH2^4*MW*MW2^2*MZ2*Cll[1, 2, 2, 1])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MT2^2*MW*MW2^2*MZ2*Cll[1, 2, 2, 1])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (179*MH2^3*MW*MW2^3*MZ2*Cll[1, 2, 2, 1])/
  (1536*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (455*MH2^2*MT2*MW*MW2^3*MZ2*Cll[1, 2, 2, 1])/
  (768*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2*MT2^2*MW*MW2^3*MZ2*Cll[1, 2, 2, 1])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (6911*MH2^2*MW*MW2^4*MZ2*Cll[1, 2, 2, 1])/
  (4608*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2275*MH2*MT2*MW*MW2^4*MZ2*Cll[1, 2, 2, 1])/(768*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2^2*MW*MW2^4*MZ2*Cll[1, 2, 2, 1])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10435*MH2*MW*MW2^5*MZ2*Cll[1, 2, 2, 1])/(1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (455*MT2*MW*MW2^5*MZ2*Cll[1, 2, 2, 1])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (64*MW*MW2^6*MZ2*Cll[1, 2, 2, 1])/(9*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*Cll[1, 2, 2, 1])/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MT2*MW*MW2*MZ2*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*MW*MW2^2*MZ2*Cll[1, 2, 2, 1])/
  (2304*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MZ2^2*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) + (5*MH2^4*MW*MW2*MZ2^2*Cll[1, 2, 2, 1])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MT2^2*MW*MW2*MZ2^2*Cll[1, 2, 2, 1])/(64*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*MH2^3*MW*MW2^2*MZ2^2*Cll[1, 2, 2, 1])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (161*MH2^2*MT2*MW*MW2^2*MZ2^2*Cll[1, 2, 2, 1])/
  (576*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MH2*MT2^2*MW*MW2^2*MZ2^2*Cll[1, 2, 2, 1])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2729*MH2^2*MW*MW2^3*MZ2^2*Cll[1, 2, 2, 1])/
  (1536*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (805*MH2*MT2*MW*MW2^3*MZ2^2*Cll[1, 2, 2, 1])/
  (576*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MT2^2*MW*MW2^3*MZ2^2*Cll[1, 2, 2, 1])/(16*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (15113*MH2*MW*MW2^4*MZ2^2*Cll[1, 2, 2, 1])/
  (1536*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (161*MT2*MW*MW2^4*MZ2^2*Cll[1, 2, 2, 1])/(144*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (2965*MW*MW2^5*MZ2^2*Cll[1, 2, 2, 1])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*Cll[1, 2, 2, 1])/(768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^4*MW*MZ2^3*Cll[1, 2, 2, 1])/(384*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MT2^2*MW*MZ2^3*Cll[1, 2, 2, 1])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*MH2^3*MW*MW2*MZ2^3*Cll[1, 2, 2, 1])/(1536*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*MH2^2*MT2*MW*MW2*MZ2^3*Cll[1, 2, 2, 1])/
  (256*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2*MT2^2*MW*MW2*MZ2^3*Cll[1, 2, 2, 1])/(64*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3037*MH2^2*MW*MW2^2*MZ2^3*Cll[1, 2, 2, 1])/
  (4608*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*MH2*MT2*MW*MW2^2*MZ2^3*Cll[1, 2, 2, 1])/(256*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2^2*MW*MW2^2*MZ2^3*Cll[1, 2, 2, 1])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8041*MH2*MW*MW2^3*MZ2^3*Cll[1, 2, 2, 1])/(2304*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*MT2*MW*MW2^3*MZ2^3*Cll[1, 2, 2, 1])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1583*MW*MW2^4*MZ2^3*Cll[1, 2, 2, 1])/(576*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (39*MH2^2*MW*MW2*MZ2^4*Cll[1, 2, 2, 1])/
  (512*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (195*MH2*MW*MW2^2*MZ2^4*Cll[1, 2, 2, 1])/(512*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (39*MW*MW2^3*MZ2^4*Cll[1, 2, 2, 1])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2^5*Cll[1, 2, 2, 1])/(384*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2*MW*MW2*MZ2^5*Cll[1, 2, 2, 1])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^5*Cll[1, 2, 2, 1])/(96*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2^3*MW*SW2*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW*SW2*Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2*SW2*Cll[1, 2, 2, 1])/(1152*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*SW2*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*SW2*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^3*MW*MW2*SW2*Cll[1, 2, 2, 1])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (MT2^2*MW*MW2*SW2*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (581*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(1728*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (313*CW2*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(432*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (MH2^2*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (313*MW2^3*SW2*Cll[1, 2, 2, 1])/(432*MW*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*SW2*Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) - (MW*MW2^3*SW2*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (25*MH2^2*MW*MW2^5*SW2*Cll[1, 2, 2, 1])/(54*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (125*MH2*MW*MW2^6*SW2*Cll[1, 2, 2, 1])/
  (54*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (50*MW*MW2^7*SW2*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*MT2*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (25*MW*MW2^3*SW2*Cll[1, 2, 2, 1])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (163*MW*MW2^3*SW2*Cll[1, 2, 2, 1])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2^3*SW2*Cll[1, 2, 2, 1])/(2*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (2*MT2*MW*MW2^4*SW2*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^5*SW2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (61*MW*MW2^3*SW2*Cll[1, 2, 2, 1])/(864*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) + (5*MT2*MW*MW2^3*SW2*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (19*MW*MW2^4*SW2*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (MW*MW2^4*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (17*MW*MW2*MZ2*SW2*Cll[1, 2, 2, 1])/
  (1152*(2 - 4*CW2)*Pi^3*VMU^2) + (25*MH2^2*MW*MW2^4*MZ2*SW2*Cll[1, 2, 2, 1])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (125*MH2*MW*MW2^5*MZ2*SW2*Cll[1, 2, 2, 1])/(36*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*MW*MW2^6*MZ2*SW2*Cll[1, 2, 2, 1])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*Cll[1, 2, 2, 1])/(384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (MT2*MW*MW2*MZ2*SW2*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (151*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1])/(1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (3*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) - (25*MH2^2*MW*MW2^3*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (54*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (125*MH2*MW*MW2^4*MZ2^2*SW2*Cll[1, 2, 2, 1])/(54*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (50*MW*MW2^5*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1])/(384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (11*MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*MH2^2*MW*MW2^2*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (125*MH2*MW*MW2^3*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MW*MW2^4*MZ2^3*SW2*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*MZ2*SW2*Cll[1, 2, 2, 1])/(6*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^3*SW2*Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*Cll[1, 2, 2, 1])/(288*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*Pi*VMU^2) - 
 (MW2^3*SW2*Cll[1, 2, 2, 1])/(18*MW*Pi*VMU^2) - 
 (1445*MW*MW2^2*SW2^2*Cll[1, 2, 2, 1])/(864*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (25*MW*MW2^3*SW2^2*Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (25*MW*MW2^2*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^2*SW2^2*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi*VMU^2) - 
 (MH2*MW*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(288*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^3*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2^3*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (128*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2^4*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^5*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (128*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MH2^3*MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (768*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2^3*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (96*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*MH2*MW*MW2^4*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (768*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^5*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (32*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (256*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2^2*MW*MW2^2*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (256*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^4*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MW*MW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (5*MW*MW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MW2*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*MT2*MW*MW2*MZ2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MT2*MW*MZ2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(4*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MT2*MW*MW2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*MW*MW2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MW*MW2^4*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^5*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(9*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (5*MW*MW2^3*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (61*MW*MW2^3*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (47*MW*MW2^2*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^3*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^4*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (18*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (18*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2^2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^3*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (3*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) - 
 (7*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (9*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^5*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^6*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (MH2^2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (128*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MH2^2*MW*MW2^6*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^7*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*VMU^2) - (MW*MW2^8*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) - (MW*MW2^5*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (13*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (71*MH2^2*MW*MW2^5*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (71*MH2*MW*MW2^6*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (71*MW*MW2^7*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (17*MH2*MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(96*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (MW*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (21*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2^2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (539*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (967*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*MW*MW2^5*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (37*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (128*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MW2^2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(24*MW2*Pi^3*VMU^2) - 
 (7*MH2^3*MW*MW2*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (455*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (817*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (147*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW*MW2*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (41*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (9*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*MW*MW2^3*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(96*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (15*MW*MW2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*MH2*MW*MW2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*MW*MW2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^4*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^5*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (91*MW*MW2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (17*MH2*MW*MW2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MW*MW2^4*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*MW2*Pi^3*
   VMU^2) - (MH2*MW*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(256*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (293*MW*MW2^4*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(576*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(8*MZ2^2*Pi^3*VMU^2) - 
 (5*MW*MW2^6*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(18*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   VMU^2) + (5*MW*MW2^4*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^4*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(128*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (29*MW*MW2^5*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(384*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (17*MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*MW*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (3*CW2*MW*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (157*MW*MW2^3*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(128*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (745*MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (2304*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MZ2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(384*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MZ2^4*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*MZ2^2*Pi^3*SW2*VMU^2) + (5*MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (32*MZ2*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + 
 (7*MW*MW2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (187*MW*MW2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^3*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (5*MW*MW2^4*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (25*MW*MW2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MW*MW2^3*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*MW*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(288*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(192*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) - (5*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (192*Pi^3*VMU^2) - (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (192*Pi^3*VMU^2) - (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (32*Pi^3*VMU^2) + (7*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^2*MW*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) - (MT2^3*MW*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) + (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW*MW2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(1152*Pi^3*VMU^2) - 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (7*MH2^3*MW*MW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (8*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MH2^2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MW*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^3*MW*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2^2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) + 
 (55*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (32*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(1152*Pi^3*VMU^2) + 
 (15*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (256*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - (11*MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*Pi^3*VMU^2) + (19*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) - (11*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (128*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (256*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (32*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (768*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (32*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (192*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (259*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^6*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (13*MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^6*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (18*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (18*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (73*MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MT2*MW*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (107*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^7*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^5*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (8*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (71*MW*MW2^6*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (77*MW*MW2^4*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (47*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^5*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (17*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (MT2^3*MW*MW2*SW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2^2*SW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*SW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^3*SW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (MH2^4*MW*MW2*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (576*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2^2*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^3*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (19*MH2^2*MW*MW2^3*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^4*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^5*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (119*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + (3*CW2*MW*MW2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/((2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (576*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (576*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (6*MZ2*Pi^3*VMU^2) - (7*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*MW*MW2^5*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) - (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) - (5*MW*MW2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + (5*CW*MW2^2*MZ*Cll[1, 3, 3, 1])/
  (108*Pi^3*VMU^2) + (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 3, 3, 1])/
  (36*Pi^3*VMU^2) - (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 3, 3, 1])/
  (24*Pi^3*VMU^2) - (CW*MW2^2*MZ*Clq3[1, 1, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[1, 1, 1, 1])/(24*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*Clq3[1, 1, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[1, 1, 2, 2])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Clq3[1, 1, 3, 3])/(64*Pi^3*VMU^2) - 
 (CW*MT2*MW2*MZ*Clq3[1, 1, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MW2^2*MZ*Clq3[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (3*MH2^2*MT2*MW*MW2^4*Clq3[1, 1, 3, 3])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (15*MH2*MT2*MW*MW2^5*Clq3[1, 1, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MT2*MW*MW2^6*Clq3[1, 1, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MH2^2*MT2*MW*MW2^3*MZ2*Clq3[1, 1, 3, 3])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MT2*MW*MW2^4*MZ2*Clq3[1, 1, 3, 3])/(16*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MT2*MW*MW2^5*MZ2*Clq3[1, 1, 3, 3])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2^2*MT2*MW*MW2^2*MZ2^2*Clq3[1, 1, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (75*MH2*MT2*MW*MW2^3*MZ2^2*Clq3[1, 1, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MT2*MW*MW2^4*MZ2^2*Clq3[1, 1, 3, 3])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MH2^2*MT2*MW*MW2*MZ2^3*Clq3[1, 1, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MT2*MW*MW2^2*MZ2^3*Clq3[1, 1, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MT2*MW*MW2^3*MZ2^3*Clq3[1, 1, 3, 3])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (32*Pi^3*VMU^2) - (CW*MT2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (48*Pi^3*VMU^2) + (CW*MW2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (24*Pi^3*VMU^2) - (3*MW*MW2^3*MZ2*SW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2^2*SW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*SW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW*MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/(48*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Clq3[2, 2, 3, 3])/(64*Pi^3*VMU^2) - 
 (3*MH2^2*MT2*MW*MW2^4*Clq3[2, 2, 3, 3])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (15*MH2*MT2*MW*MW2^5*Clq3[2, 2, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MT2*MW*MW2^6*Clq3[2, 2, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MH2^2*MT2*MW*MW2^3*MZ2*Clq3[2, 2, 3, 3])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MT2*MW*MW2^4*MZ2*Clq3[2, 2, 3, 3])/(16*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MT2*MW*MW2^5*MZ2*Clq3[2, 2, 3, 3])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2^2*MT2*MW*MW2^2*MZ2^2*Clq3[2, 2, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (75*MH2*MT2*MW*MW2^3*MZ2^2*Clq3[2, 2, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MT2*MW*MW2^4*MZ2^2*Clq3[2, 2, 3, 3])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MH2^2*MT2*MW*MW2*MZ2^3*Clq3[2, 2, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MT2*MW*MW2^2*MZ2^3*Clq3[2, 2, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MT2*MW*MW2^3*MZ2^3*Clq3[2, 2, 3, 3])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (32*Pi^3*VMU^2) - (3*MW*MW2^3*MZ2*SW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2^2*SW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*SW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MT*MW*MW2^3*CuB[3, 3])/
  (Sqrt[2]*MZ*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + (MT*MW*MW2^4*CuB[3, 3])/
  (2*Sqrt[2]*MZ*(2*MW2 - MZ2)*MZ2*Pi^3*SW*VMU^2) + 
 (MT*MW*MW2^2*MZ2*CuB[3, 3])/(2*Sqrt[2]*MZ*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (MT*MW*MW2^2*MZ2*SW2^2*A0i[aa0, MT2]*CuB[3, 3])/
  (2*Sqrt[2]*MT2*MZ*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (CW2*MT*MW*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (2*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MT*MW*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (16*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MT*MW2^3*CuW[3, 3])/
  (Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MT*MW2^4*CuW[3, 3])/
  (2*Sqrt[2]*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (MT*MW2^2*MZ2*CuW[3, 3])/
  (2*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MT*MW2*A0i[aa0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) - (MT*MW2^2*MZ2*SW2^2*A0i[aa0, MT2]*CuW[3, 3])/
  (2*Sqrt[2]*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(16*Sqrt[2]*Pi^3*VMU^2) - 
 (3*MT*MW2^2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(16*Sqrt[2]*Pi^3*VMU^2) + 
 (CW2*MT*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (2*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT*MT2*MW2^2*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (MT*MW2^3*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^3*MW*Log[mu2/MT2])/(48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MW*MW2*Log[mu2/MT2])/(96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHD*MH2^2*MT2^2*MW*MW2^3*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MH2^2*MT2*MW*MW2^4*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*MH2*MT2^2*MW*MW2^4*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MH2*MT2*MW*MW2^5*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MT2^2*MW*MW2^5*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^6*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*MH2^2*MT2^2*MW*MW2^2*MZ2*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MH2^2*MT2*MW*MW2^3*MZ2*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*MH2*MT2^2*MW*MW2^3*MZ2*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MH2*MT2*MW*MW2^4*MZ2*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MT2^2*MW*MW2^4*MZ2*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MT2*MW*MW2^5*MZ2*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MH2^2*MT2^2*MW*MW2*MZ2^2*Log[mu2/MT2])/
  (128*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MH2^2*MT2*MW*MW2^2*MZ2^2*Log[mu2/MT2])/(64*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MH2*MT2^2*MW*MW2^2*MZ2^2*Log[mu2/MT2])/(128*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*MH2*MT2*MW*MW2^3*MZ2^2*Log[mu2/MT2])/
  (64*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2^3*MZ2^2*Log[mu2/MT2])/(32*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MT2*MW*MW2^4*MZ2^2*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^3*MW*SW*Log[mu2/MT2])/(12*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^2*MW*MW2*SW*Log[mu2/MT2])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*MH2^2*MT2^2*MW2^3*MZ2*SW2*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MT2*MW2^4*MZ2*SW2*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MT2^2*MW2^4*MZ2*SW2*Log[mu2/MT2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MT2*MW2^5*MZ2*SW2*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MT2^2*MW2^5*MZ2*SW2*Log[mu2/MT2])/
  (2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MW2^6*MZ2*SW2*Log[mu2/MT2])/((MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MT2^2*MW2^2*MZ2^2*SW2*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MT2*MW2^3*MZ2^2*SW2*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MT2^2*MW2^3*MZ2^2*SW2*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MT2*MW2^4*MZ2^2*SW2*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MT2^2*MW2^4*MZ2^2*SW2*Log[mu2/MT2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MT2*MW2^5*MZ2^2*SW2*Log[mu2/MT2])/
  ((MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MT2^2*MW2*MZ2^3*SW2*Log[mu2/MT2])/(32*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MT2*MW2^2*MZ2^3*SW2*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MT2^2*MW2^2*MZ2^3*SW2*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MT2*MW2^3*MZ2^3*SW2*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MT2^2*MW2^3*MZ2^3*SW2*Log[mu2/MT2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MT2*MW2^4*MZ2^3*SW2*Log[mu2/MT2])/
  (4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (MT2^3*MW*SW2*CHl3[1, 1]*Log[mu2/MT2])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (MT2^2*MW*MW2*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2^3*MW*MW2*SW2*CHl3[1, 1]*Log[mu2/MT2])/(64*CW2*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MT2^2*MW*MW2*MZ2*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (64*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (32*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MW*SW2*CHl3[2, 2]*Log[mu2/MT2])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (MT2^2*MW*MW2*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2^3*MW*MW2*SW2*CHl3[2, 2]*Log[mu2/MT2])/(64*CW2*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MT2^2*MW*MW2*MZ2*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (64*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (32*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MW*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) + (MT2^2*MW*MW2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2^2*MT2^2*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MT2*MW*MW2^3*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2*MT2^2*MW*MW2^3*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2*MT2*MW*MW2^4*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2^4*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^5*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MT2^2*MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MT2*MW*MW2^2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MT2^2*MW*MW2^2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MT2*MW*MW2^3*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2^3*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MW2^4*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MT2^2*MW*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MT2*MW*MW2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2*MT2^2*MW*MW2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2*MT2*MW*MW2^2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2^2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MW*Log[MH2/MW2])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2*Log[MH2/MW2])/(96*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHD*CW2*MH2*MW*MW2^2*Log[MH2/MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2^2*Log[MH2/MW2])/(192*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) - (CHD*CW2*MH2*MW*MW2^3*Log[MH2/MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^4*Log[MH2/MW2])/(16*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (CHD*MH2^4*MW*MW2^3*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MH2^3*MW*MW2^4*Log[MH2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MH2^2*MW*MW2^5*Log[MH2/MW2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^6*Log[MH2/MW2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MH2^4*MW*MW2^2*MZ2*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MH2^3*MW*MW2^3*MZ2*Log[MH2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MH2^2*MW*MW2^4*MZ2*Log[MH2/MW2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MH2*MW*MW2^5*MZ2*Log[MH2/MW2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MH2^4*MW*MW2*MZ2^2*Log[MH2/MW2])/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MH2^3*MW*MW2^2*MZ2^2*Log[MH2/MW2])/(768*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MH2^2*MW*MW2^3*MZ2^2*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^4*MZ2^2*Log[MH2/MW2])/(64*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHWB*CW*MH2^3*MW*SW*Log[MH2/MW2])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW*MW2*SW*Log[MH2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MH2*MW*MW2^2*SW*Log[MH2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW*MW2^2*SW*Log[MH2/MW2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) - (CHWB*CW*MH2*MW*MW2^3*SW*Log[MH2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2^4*SW*Log[MH2/MW2])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) - (CHWB*MH2^4*MW2^3*MZ2*SW2*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2^3*MW2^4*MZ2*SW2*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MH2^2*MW2^5*MZ2*SW2*Log[MH2/MW2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^6*MZ2*SW2*Log[MH2/MW2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2^4*MW2^2*MZ2^2*SW2*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2^3*MW2^3*MZ2^2*SW2*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2^2*MW2^4*MZ2^2*SW2*Log[MH2/MW2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^5*MZ2^2*SW2*Log[MH2/MW2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MH2^4*MW2*MZ2^3*SW2*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2^3*MW2^2*MZ2^3*SW2*Log[MH2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2^3*MZ2^3*SW2*Log[MH2/MW2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2*MW2^4*MZ2^3*SW2*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (MH2^3*MW*SW2*CHl3[1, 1]*Log[MH2/MW2])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^2*MW*MW2*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*CHl3[1, 1]*Log[MH2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (MH2^2*MW*MW2^2*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (96*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*SW2*CHl3[1, 1]*Log[MH2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (MW*MW2^4*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (8*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2*SW2*CHl3[1, 1]*Log[MH2/MW2])/(384*CW2*(MH2 - 4*MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2^2*MW*MW2*MZ2*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (32*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MW*SW2*CHl3[2, 2]*Log[MH2/MW2])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^2*MW*MW2*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*CHl3[2, 2]*Log[MH2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (MH2^2*MW*MW2^2*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (96*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*SW2*CHl3[2, 2]*Log[MH2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (MW*MW2^4*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (8*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2*SW2*CHl3[2, 2]*Log[MH2/MW2])/(384*CW2*(MH2 - 4*MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2^2*MW*MW2*MZ2*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (32*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MW*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (MH2^2*MW*MW2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (96*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/(8*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (MH2^4*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1]*
   Log[MH2/MW2])/(96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (5*MH2^3*MW*MW2^3*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2^4*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^5*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^4*MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2^3*MW*MW2^2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^3*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^4*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^4*MW*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^3*MW*MW2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2^2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CWw*MW2^3*SW2*Log[mu2/MW2])/(4*Pi^3*VMU^3) + 
 (CHD*CW2*MH2^3*MW*Log[mu2/MW2])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^2*MW*MW2*Log[mu2/MW2])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (11*CHD*CW2^2*MW*MW2^2*Log[mu2/MW2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MW*MW2^2*Log[mu2/MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MW*MW2^3*Log[mu2/MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^4*MW*MW2^3*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*CHD*MH2^3*MW*MW2^4*Log[mu2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*MH2^2*MW*MW2^5*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (11*CHD*MH2*MW*MW2^6*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MW*MW2^7*Log[mu2/MW2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (11*CHD*MW2^4*Log[mu2/MW2])/(144*MW*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^4*MW*MW2^2*MZ2*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (7*CHD*MH2^3*MW*MW2^3*MZ2*Log[mu2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*MH2^2*MW*MW2^4*MZ2*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (11*CHD*MH2*MW*MW2^5*MZ2*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MW*MW2^6*MZ2*Log[mu2/MW2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*MH2^4*MW*MW2*MZ2^2*Log[mu2/MW2])/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHD*MH2^3*MW*MW2^2*MZ2^2*Log[mu2/MW2])/(768*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*CHD*MH2^2*MW*MW2^3*MZ2^2*Log[mu2/MW2])/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHD*MH2*MW*MW2^4*MZ2^2*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MW*MW2^5*MZ2^2*Log[mu2/MW2])/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^3*MW*SW*Log[mu2/MW2])/(72*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (5*CHWB*CW*MH2^2*MW*MW2*SW*Log[mu2/MW2])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CHWB*CW*CW2*MW*MW2^2*SW*Log[mu2/MW2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW*MW2^2*SW*Log[mu2/MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MW*MW2^3*SW*Log[mu2/MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (37*CHWB*MW2^3*SW*Log[mu2/MW2])/(144*MZ*Pi^3*VMU^2) + 
 (55*CHD*CW2*MW*MW2^2*SW2*Log[mu2/MW2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^4*MW2^3*MZ2*SW2*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (7*CHWB*MH2^3*MW2^4*MZ2*SW2*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (13*CHWB*MH2^2*MW2^5*MZ2*SW2*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (11*CHWB*MH2*MW2^6*MZ2*SW2*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^7*MZ2*SW2*Log[mu2/MW2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MH2^4*MW2^2*MZ2^2*SW2*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2^3*MW2^3*MZ2^2*SW2*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (13*CHWB*MH2^2*MW2^4*MZ2^2*SW2*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11*CHWB*MH2*MW2^5*MZ2^2*SW2*Log[mu2/MW2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MW2^6*MZ2^2*SW2*Log[mu2/MW2])/
  (2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^4*MW2*MZ2^3*SW2*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*MH2^3*MW2^2*MZ2^3*SW2*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (13*CHWB*MH2^2*MW2^3*MZ2^3*SW2*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (11*CHWB*MH2*MW2^4*MZ2^3*SW2*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MW2^5*MZ2^3*SW2*Log[mu2/MW2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (55*CHWB*CW*MW*MW2^2*SW*SW2*Log[mu2/MW2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*SW2*CHl3[1, 1]*Log[mu2/MW2])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (5*MH2^2*MW*MW2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^2*SW2*CHl3[1, 1]*Log[mu2/MW2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2*CHl3[1, 1]*Log[mu2/MW2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (MW*MW2^3*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2*SW2*CHl3[1, 1]*Log[mu2/MW2])/(384*CW2*(MH2 - 4*MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2^2*MW*MW2*MZ2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (64*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*MZ2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl3[1, 1]*Log[mu2/MW2])/(16*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (55*MW*MW2^2*SW2^2*CHl3[1, 1]*Log[mu2/MW2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^3*MW*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2*SW2*CHl3[2, 2]*Log[mu2/MW2])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (11*CW2*MW*MW2^2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW2^3*SW2*CHl3[2, 2]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[2, 2]*Log[mu2/MW2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^3*MW*MW2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (384*CW2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (64*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*MZ2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl3[2, 2]*Log[mu2/MW2])/(16*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (55*MW*MW2^2*SW2^2*CHl3[2, 2]*Log[mu2/MW2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^4*MW*MW2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*MH2^3*MW*MW2^4*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*MH2^2*MW*MW2^5*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2^6*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^7*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(4*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2^4*MW*MW2^2*MZ2*Cll[1, 2, 2, 1]*
   Log[mu2/MW2])/(48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (7*MH2^3*MW*MW2^3*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*MH2^2*MW*MW2^4*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^5*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^6*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2^4*MW*MW2*MZ2^2*Cll[1, 2, 2, 1]*
   Log[mu2/MW2])/(384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (35*MH2^3*MW*MW2^2*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*MH2^2*MW*MW2^3*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (55*MH2*MW*MW2^4*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2^5*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^4*MW*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*MH2^2*MW*MW2^2*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^3*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^4*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^3*MW*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (5*MH2^2*MW*MW2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2*Cll[1, 2, 2, 1]*
   Log[mu2/MW2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (55*MW*MW2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CHD*MH2^2*MW*MW2^5*Log[mu2/MZ2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MH2*MW*MW2^6*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MW*MW2^7*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHD*CW2*MW*MW2^3*Log[mu2/MZ2])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHD*MH2^2*MW*MW2^6*Log[mu2/MZ2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (5*CHD*MH2*MW*MW2^7*Log[mu2/MZ2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (CHD*MW*MW2^8*Log[mu2/MZ2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*VMU^2) - (CHD*CW2*MW*MW2^4*Log[mu2/MZ2])/
  (4*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MH2^2*MW*MW2^4*MZ2*Log[mu2/MZ2])/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (25*CHD*MH2*MW*MW2^5*MZ2*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2^6*MZ2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (19*CHD*CW2*MW*MW2^2*MZ2*Log[mu2/MZ2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2^3*MZ2^2*Log[mu2/MZ2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*MH2*MW*MW2^4*MZ2^2*Log[mu2/MZ2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MW*MW2^5*MZ2^2*Log[mu2/MZ2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (11*CHD*CW2*MW*MW2*MZ2^2*Log[mu2/MZ2])/
  (288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*MH2^2*MW*MW2^2*MZ2^3*Log[mu2/MZ2])/(384*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (35*CHD*MH2*MW*MW2^3*MZ2^3*Log[mu2/MZ2])/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^4*MZ2^3*Log[mu2/MZ2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MH2^2*MW*MW2*MZ2^4*Log[mu2/MZ2])/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MH2*MW*MW2^2*MZ2^4*Log[mu2/MZ2])/(768*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MW*MW2^3*MZ2^4*Log[mu2/MZ2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2^2*Log[mu2/MZ2])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MZ2^3*Log[mu2/MZ2])/(288*(2 - 4*CW2)*(-4*MW2 + MZ2)*
   Pi^3*VMU^2) - (11*CHWB*CW*MW*MW2^3*SW*Log[mu2/MZ2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^4*SW*Log[mu2/MZ2])/((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (19*CHWB*CW*MW*MW2^2*MZ2*SW*Log[mu2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHWB*CW*MW*MW2*MZ2^2*SW*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHWB*CW*MW*MW2*MZ2^2*SW*Log[mu2/MZ2])/
  (36*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MZ2^3*SW*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (5*CHD*MH2^2*MW*MW2^5*SW2*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CHD*MH2*MW*MW2^6*SW2*Log[mu2/MZ2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*MW*MW2^7*SW2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CHD*MH2^2*MW*MW2^4*MZ2*SW2*Log[mu2/MZ2])/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (125*CHD*MH2*MW*MW2^5*MZ2*SW2*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CHD*MW*MW2^6*MZ2*SW2*Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MH2^2*MW*MW2^3*MZ2^2*SW2*Log[mu2/MZ2])/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*CHD*MH2*MW*MW2^4*MZ2^2*SW2*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2^5*MZ2^2*SW2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHWB*MH2^2*MW2^6*SW2*Log[mu2/MZ2])/
  (2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MW2^7*SW2*Log[mu2/MZ2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2*CHWB*MW2^8*SW2*Log[mu2/MZ2])/
  ((MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2^5*MZ2*SW2*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5*CHWB*MH2*MW2^6*MZ2*SW2*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^7*MZ2*SW2*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2^2*MW2^4*MZ2^2*SW2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (25*CHWB*MH2*MW2^5*MZ2^2*SW2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (10*CHWB*MW2^6*MZ2^2*SW2*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2^3*MZ2^3*SW2*Log[mu2/MZ2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5*CHWB*MH2*MW2^4*MZ2^3*SW2*Log[mu2/MZ2])/
  (2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*MW2^5*MZ2^3*SW2*Log[mu2/MZ2])/((MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2^2*MW2^2*MZ2^4*SW2*Log[mu2/MZ2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (35*CHWB*MH2*MW2^3*MZ2^4*SW2*Log[mu2/MZ2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (7*CHWB*MW2^4*MZ2^4*SW2*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ2^5*SW2*Log[mu2/MZ2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (5*CHWB*MH2*MW2^2*MZ2^5*SW2*Log[mu2/MZ2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^3*MZ2^5*SW2*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHD*CW2*MW*MW2^2*MZ2*SW2^2*Log[mu2/MZ2])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*CHWB*MH2^2*MW2^5*MZ2*SW2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (25*CHWB*MH2*MW2^6*MZ2*SW2^2*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (20*CHWB*MW2^7*MZ2*SW2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2^2*MW2^4*MZ2^2*SW2^2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (25*CHWB*MH2*MW2^5*MZ2^2*SW2^2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (10*CHWB*MW2^6*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2^2*MW2^3*MZ2^3*SW2^2*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (25*CHWB*MH2*MW2^4*MZ2^3*SW2^2*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (20*CHWB*MW2^5*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (10*CHWB*CW*MW*MW2^2*MZ2*SW*SW2^2*Log[mu2/MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^5*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MW*MW2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (MW*MW2^4*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^4*MZ2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(12*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (19*MW*MW2^2*MZ2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (384*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(-4*MW2 + MZ2)*
   Pi^3*VMU^2) + (MW*MZ2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^2*MZ2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (MW*MW2^4*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (4*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (11*MW*MW2^3*MZ2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (48*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*MW*MW2^2*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (96*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (7*MW*MW2*MZ2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (192*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2^3*CHl3[1, 1]*Log[mu2/MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^5*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MW*MW2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (MW*MW2^4*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^4*MZ2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(12*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (19*MW*MW2^2*MZ2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (384*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(-4*MW2 + MZ2)*
   Pi^3*VMU^2) + (MW*MZ2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^2*MZ2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (MW*MW2^4*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (4*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (11*MW*MW2^3*MZ2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (48*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*MW*MW2^2*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (96*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (7*MW*MW2*MZ2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (192*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (5*MW*MW2^2*MZ2*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2^3*CHl3[2, 2]*Log[mu2/MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MH2^2*MW*MW2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*MH2*MW*MW2^6*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2^7*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(6*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^6*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(4*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^7*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(4*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (MW*MW2^8*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (11*MH2^2*MW*MW2^4*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (55*MH2*MW*MW2^5*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MW*MW2^6*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*MH2^2*MW*MW2^3*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*MH2*MW*MW2^4*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*MW*MW2^5*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (55*MH2^2*MW*MW2^2*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (275*MH2*MW*MW2^3*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (55*MW*MW2^4*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*MH2^2*MW*MW2*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*MH2*MW*MW2^2*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*MW*MW2^3*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2^5*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MH2*MW*MW2^6*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*MW*MW2^7*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MW*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (5*MH2^2*MW*MW2^4*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*MH2*MW*MW2^5*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2^6*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2^3*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MH2*MW*MW2^4*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*MW*MW2^5*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MH2^2*MW*MW2^2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*MH2*MW*MW2^3*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2^4*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*
   Pi^3*VMU^2) - (5*MW*MW2^2*MZ2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^2*MZ2*SW2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2^5*Log[MW2/MZ2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*MH2*MW*MW2^6*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MW*MW2^7*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (5*CHD*CW2*MW*MW2^3*Log[MW2/MZ2])/
  (24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2^6*Log[MW2/MZ2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (5*CHD*MH2*MW*MW2^7*Log[MW2/MZ2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^8*Log[MW2/MZ2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*VMU^2) + (CHD*CW2*MW*MW2^4*Log[MW2/MZ2])/
  (12*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2^4*MZ2*Log[MW2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*MH2*MW*MW2^5*MZ2*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHD*MW*MW2^6*MZ2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (11*CHD*CW2*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2^3*MZ2^2*Log[MW2/MZ2])/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*MH2*MW*MW2^4*MZ2^2*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MW*MW2^5*MZ2^2*Log[MW2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MH2^2*MW*MW2^2*MZ2^3*Log[MW2/MZ2])/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MH2*MW*MW2^3*MZ2^3*Log[MW2/MZ2])/(384*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MW*MW2^4*MZ2^3*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^2*Log[MW2/MZ2])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MW2^3*Log[MW2/MZ2])/(24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (16*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - (CHD*CW2*MW*MZ2^3*Log[MW2/MZ2])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + (CHD*CW2^2*MW*MW2^4*Log[MW2/MZ2])/
  (4*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MW*MW2^3*MZ2*Log[MW2/MZ2])/
  (48*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW*MW2^2*MZ2^2*Log[MW2/MZ2])/(12*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW*MW2*MZ2^3*Log[MW2/MZ2])/(192*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW*MW2^3*SW*Log[MW2/MZ2])/(6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MW*MW2^4*SW*Log[MW2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (11*CHWB*CW*MW*MW2^2*MZ2*SW*Log[MW2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2*MZ2^2*SW*Log[MW2/MZ2])/(36*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MW*MW2^3*SW*Log[MW2/MZ2])/(6*(2 - 4*CW2)*(MW2 + MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*MW*MW2^2*MZ2*SW*Log[MW2/MZ2])/
  (4*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*CW*MW*MZ2^3*SW*Log[MW2/MZ2])/
  (12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW*MW2^4*SW*Log[MW2/MZ2])/
  ((2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW*MW2^3*MZ2*SW*Log[MW2/MZ2])/
  (12*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW*MW2^2*MZ2^2*SW*Log[MW2/MZ2])/
  (3*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW*MW2*MZ2^3*SW*Log[MW2/MZ2])/
  (48*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2^6*SW2*Log[MW2/MZ2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (5*CHWB*MH2*MW2^7*SW2*Log[MW2/MZ2])/
  (2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*MW2^8*SW2*Log[MW2/MZ2])/((MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2^2*MW2^5*MZ2*SW2*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW2^6*MZ2*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (4*CHWB*MW2^7*MZ2*SW2*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*MH2^2*MW2^4*MZ2^2*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*MH2*MW2^5*MZ2^2*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (8*CHWB*MW2^6*MZ2^2*SW2*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2^3*MZ2^3*SW2*Log[MW2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (5*CHWB*MH2*MW2^4*MZ2^3*SW2*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*MW2^5*MZ2^3*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2^2*MW2^2*MZ2^4*SW2*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW2^3*MZ2^4*SW2*Log[MW2/MZ2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MW2^4*MZ2^4*SW2*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*MW*MW2^3*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2^4*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (11*MW*MW2^2*MZ2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (MW*MW2*MZ2^2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (MW*MW2^2*MZ2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (CW2*MW*MW2^4*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (2*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^3*MZ2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (24*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2^2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (6*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^3*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (96*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(4*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (17*MW*MW2^3*MZ2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (48*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (12*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^3*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (192*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2^4*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (11*MW*MW2^2*MZ2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (MW*MW2*MZ2^2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (MW*MW2^2*MZ2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (CW2*MW*MW2^4*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (2*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^3*MZ2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (24*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2^2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (6*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^3*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (96*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(4*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (17*MW*MW2^3*MZ2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (48*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (12*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^3*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (192*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^5*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^6*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^7*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2^6*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(4*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^7*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(4*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (MW*MW2^8*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^4*MZ2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^5*MZ2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*MW*MW2^6*MZ2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/((-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2^2*MW*MW2^3*MZ2^2*Cll[1, 2, 2, 1]*
   Log[MW2/MZ2])/(12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (25*MH2*MW*MW2^4*MZ2^2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2^5*MZ2^2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2^2*MZ2^3*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MH2*MW*MW2^3*MZ2^3*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^4*MZ2^3*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2^4*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*MZ2^4*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2^4*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW*MW2^4*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) - (CW2*MW*MW2^4*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (2*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^3*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (24*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (6*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (96*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam61_GF_aEW_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/12*(CWw*MW2^3)/(Pi^3*VMU^3) + (5*CWw*MW2^4)/(48*MZ2*Pi^3*VMU^3) - 
 (7*CWw*MW2^3*SW2)/(48*Pi^3*VMU^3) - (3*CWw*MW2^4*SW2)/
  (4*(2*MW2 - MZ2)*Pi^3*VMU^3) + (13*CWw*MW2^3*MZ2*SW2)/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^3) + (CHD*CW2*MH2^3*MW)/
  (288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^3*MW)/(48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2)/(576*Pi^3*VMU^2) + (CHD*MH2*MW*MW2)/(2304*Pi^3*VMU^2) - 
 (11*CHD*CW2*MH2*MW*MW2)/(2304*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW*MW2)/(128*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW*MW2)/(96*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MW*MW2)/(576*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHD*CW2*MT2^2*MW*MW2)/(48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2)/(576*Pi^3*VMU^2) - (CHD*MW*MW2^2)/(288*Pi^3*VMU^2) + 
 (581*CHD*CW2*MW*MW2^2)/(3456*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (313*CHD*CW2^2*MW*MW2^2)/(864*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2^2)/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2^2)/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHD*CW2*MH2*MW*MW2^3)/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (CHD*CW2*MW*MW2^3)/
  (48*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^4*MW*MW2^3)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHD*MH2^2*MT2^2*MW*MW2^3)/(32*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHbox*MH2^3*MW*MW2^4)/
  (96*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CHD*MH2^3*MW*MW2^4)/(1536*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (443*CHD*MH2^2*MT2*MW*MW2^4)/(2304*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*MH2*MT2^2*MW*MW2^4)/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*MW2^5)/(36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (545*CHD*MH2^2*MW*MW2^5)/(1536*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (2215*CHD*MH2*MT2*MW*MW2^5)/
  (2304*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2^5)/(8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (23*CHbox*MH2*MW*MW2^6)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (1963*CHD*MH2*MW*MW2^6)/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (443*CHD*MT2*MW*MW2^6)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (7*CHbox*MW*MW2^7)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (401*CHD*MW*MW2^7)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2*MW*MW2^2)/
  (768*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHD*CW2*MT2*MW*MW2^2)/(1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CHD*CW2*MW*MW2^3)/(1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^3)/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MT2*MW*MW2^6)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*VMU^2) + (CHD*MH2^2*MW*MW2^7)/(4*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + (5*CHD*MH2*MT2*MW*MW2^7)/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (5*CHD*MH2*MW*MW2^8)/(4*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   VMU^2) - (2*CHD*MT2*MW*MW2^8)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*VMU^2) + (CHD*MW*MW2^9)/((MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + (CHD*CW2*MT2*MW*MW2^4)/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^5)/(8*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (31*CHD*MW*MW2^3)/(1728*MZ2*Pi^3*VMU^2) + (61*CHD*CW2*MW*MW2^3)/
  (1728*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (313*CHD*MW2^4)/
  (1728*MW*MZ2*Pi^3*VMU^2) + (5*CHD*MH2^2*MT2*MW*MW2^5)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (85*CHD*MH2^2*MW*MW2^6)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*VMU^2) - (25*CHD*MH2*MT2*MW*MW2^6)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (425*CHD*MH2*MW*MW2^7)/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MT2*MW*MW2^7)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (85*CHD*MW*MW2^8)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) - (5*CHD*CW2*MT2*MW*MW2^3)/(36*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (19*CHD*CW2*MW*MW2^4)/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (CHD*CW2*MW*MW2^4)/(6*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (41*CHD*MW*MW2*MZ2)/(2304*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2*MZ2)/(2304*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*MH2^4*MW*MW2^2*MZ2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHD*MH2^2*MT2^2*MW*MW2^2*MZ2)/(32*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHbox*MH2^3*MW*MW2^3*MZ2)/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (157*CHD*MH2^3*MW*MW2^3*MZ2)/(3072*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (265*CHD*MH2^2*MT2*MW*MW2^3*MZ2)/
  (1536*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MH2*MT2^2*MW*MW2^3*MZ2)/(32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*MH2^2*MW*MW2^4*MZ2)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (1223*CHD*MH2^2*MW*MW2^4*MZ2)/
  (3072*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (1325*CHD*MH2*MT2*MW*MW2^4*MZ2)/(1536*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MT2^2*MW*MW2^4*MZ2)/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CHbox*MH2*MW*MW2^5*MZ2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (363*CHD*MH2*MW*MW2^5*MZ2)/(128*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (265*CHD*MT2*MW*MW2^5*MZ2)/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHbox*MW*MW2^6*MZ2)/(36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (439*CHD*MW*MW2^6*MZ2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2*MW*MW2*MZ2)/
  (768*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW*MW2*MZ2)/(128*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHD*CW2*MW*MW2^2*MZ2)/(2304*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^2*MZ2)/(16*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MZ2^2)/(96*Pi^3*VMU^2) + (CHD*CW2*MW*MZ2^2)/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*MH2^4*MW*MW2*MZ2^2)/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MH2^2*MT2^2*MW*MW2*MZ2^2)/(128*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHbox*MH2^3*MW*MW2^2*MZ2^2)/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (47*CHD*MH2^3*MW*MW2^2*MZ2^2)/(3072*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (23*CHD*MH2^2*MT2*MW*MW2^2*MZ2^2)/
  (512*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MH2*MT2^2*MW*MW2^2*MZ2^2)/(128*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHbox*MH2^2*MW*MW2^3*MZ2^2)/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (665*CHD*MH2^2*MW*MW2^3*MZ2^2)/(4608*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (115*CHD*MH2*MT2*MW*MW2^3*MZ2^2)/
  (512*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2^3*MZ2^2)/(32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (115*CHbox*MH2*MW*MW2^4*MZ2^2)/
  (1152*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (9059*CHD*MH2*MW*MW2^4*MZ2^2)/(9216*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (23*CHD*MT2*MW*MW2^4*MZ2^2)/
  (128*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (35*CHbox*MW*MW2^5*MZ2^2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (1819*CHD*MW*MW2^5*MZ2^2)/(2304*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW*MW2*MZ2^2)/
  (768*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHD*CW2*MW*MW2*MZ2^2)/(288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*MH2^3*MW*MW2*MZ2^3)/(384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*MH2^3*MW*MW2*MZ2^3)/(1536*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHbox*MH2^2*MW*MW2^2*MZ2^3)/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (173*CHD*MH2^2*MW*MW2^2*MZ2^3)/(9216*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (23*CHbox*MH2*MW*MW2^3*MZ2^3)/
  (1152*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (991*CHD*MH2*MW*MW2^3*MZ2^3)/(9216*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (7*CHbox*MW*MW2^4*MZ2^3)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (203*CHD*MW*MW2^4*MZ2^3)/
  (2304*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2*MZ2^4)/(1536*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (5*CHD*MH2*MW*MW2^2*MZ2^4)/(1536*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MW*MW2^3*MZ2^4)/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2^3)/(288*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW*MW2^3*MZ2)/(12*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (17*CHD*CW2^2*MW*MW2^2*MZ2^2)/(144*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW*MW2*MZ2^3)/(36*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (CHD*CW2^2*MW*MZ2^4)/(576*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW*MW2^2)/(36*(2 - 4*CW2)*Pi*VMU^2) + 
 (CHD*MW2^4)/(72*MW*MZ2*Pi*VMU^2) + (CHWB*MH2^3*MW2^5)/
  (96*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (31*CHWB*MH2^2*MT2*MW2^5)/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (2077*CHWB*MH2^2*MW2^6)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (155*CHWB*MH2*MT2*MW2^6)/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (653*CHWB*MH2*MW2^7)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (31*CHWB*MT2*MW2^7)/(12*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (523*CHWB*MW2^8)/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*MH2^2*MT2*MW2^7)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*SW*VMU^2) + (CHWB*MH2^2*MW2^8)/(4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) + (10*CHWB*MH2*MT2*MW2^8)/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW2^9)/(4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*SW*VMU^2) - (8*CHWB*MT2*MW2^9)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^10)/((MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*
   VMU^2) + (11*CHWB*MH2^2*MT2*MW2^6)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - (8*CHWB*MH2^2*MW2^7)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (55*CHWB*MH2*MT2*MW2^7)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) + (40*CHWB*MH2*MW2^8)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + (22*CHWB*MT2*MW2^8)/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (32*CHWB*MW2^9)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*
   VMU^2) - (CHWB*MH2^3*MW2^4*MZ2)/(64*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (91*CHWB*MH2^2*MT2*MW2^4*MZ2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4729*CHWB*MH2^2*MW2^5*MZ2)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (455*CHWB*MH2*MT2*MW2^5*MZ2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11917*CHWB*MH2*MW2^6*MZ2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (91*CHWB*MT2*MW2^6*MZ2)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2387*CHWB*MW2^7*MZ2)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW2^3*MZ2^2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (17*CHWB*MH2^2*MT2*MW2^3*MZ2^2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2425*CHWB*MH2^2*MW2^4*MZ2^2)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (85*CHWB*MH2*MT2*MW2^4*MZ2^2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (3047*CHWB*MH2*MW2^5*MZ2^2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (17*CHWB*MT2*MW2^5*MZ2^2)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (305*CHWB*MW2^6*MZ2^2)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (229*CHWB*MH2^2*MW2^3*MZ2^3)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (1145*CHWB*MH2*MW2^4*MZ2^3)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (229*CHWB*MW2^5*MZ2^3)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) + (CHWB*CW*MH2^3*MW*SW)/(72*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MT2^3*MW*SW)/(12*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (11*CHWB*CW*MH2*MW*MW2*SW)/(576*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW*MW2*SW)/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW*MW2*SW)/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^3*MW*MW2*SW)/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MT2^2*MW*MW2*SW)/(12*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) + (581*CHWB*CW*MW*MW2^2*SW)/(864*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (313*CHWB*CW*CW2*MW*MW2^2*SW)/(216*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW*MW2^2*SW)/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW*MW2^2*SW)/(36*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MH2*MW*MW2^3*SW)/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (CHWB*CW*MW*MW2^3*SW)/
  (12*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (175*CHWB*MW2^3*SW)/(288*MZ*Pi^3*VMU^2) + (CHWB*CW*MH2*MW*MW2^2*SW)/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHWB*CW*MT2*MW*MW2^2*SW)/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CHWB*CW*MW*MW2^3*SW)/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^3*SW)/((2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*MT2*MW*MW2^4*SW)/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^5*SW)/(2*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (61*CHWB*CW*MW*MW2^3*SW)/(432*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*CW*MT2*MW*MW2^3*SW)/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (19*CHWB*CW*MW*MW2^4*SW)/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MW*MW2^4*SW)/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW*MW2*MZ2*SW)/(576*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*MZ2*SW)/(288*MZ*Pi^3*VMU^2) - (CHWB*CW*MH2*MW*MW2*MZ2*SW)/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW*MW2*MZ2*SW)/(32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHWB*CW*MW*MW2^2*MZ2*SW)/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*MW*MW2^2*MZ2*SW)/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MZ2^2*SW)/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2^2*SW)/(24*MZ*Pi^3*VMU^2) - (CHWB*CW*MW*MW2*MZ2^2*SW)/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHWB*CW*MW*MW2*MZ2^2*SW)/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MZ2^3*SW)/(72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW*MW2^3*MZ2*SW)/(3*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (17*CHWB*CW*CW2*MW*MW2^2*MZ2^2*SW)/
  (36*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW*MW2*MZ2^3*SW)/(9*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MW*MZ2^4*SW)/
  (144*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW*MW2^2*SW)/(9*(2 - 4*CW2)*Pi*VMU^2) + 
 (CHWB*MW2^3*SW)/(18*MZ*Pi*VMU^2) - (CHD*CW2^2*MH2^2*MW*MW2^2)/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MW2^3)/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MW2^3)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^4)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW*MW2*MZ2)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MH2*MW*MW2^2*MZ2)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*CW2^2*MH2*MW*MW2^2*MZ2)/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (3*CHD*CW2^2*MW*MW2^3*MZ2)/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) - (CHWB*CW*CW2*MH2^2*MW*MW2^2*SW)/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW*MW2^3*SW)/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (CHWB*CW*CW2*MH2*MW*MW2^3*SW)/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) - (CHWB*CW*CW2*MW*MW2^4*SW)/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) + (CHWB*CW*CW2*MH2^2*MW*MW2*MZ2*SW)/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW*MW2^2*MZ2*SW)/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (3*CHWB*CW*CW2*MH2*MW*MW2^2*MZ2*SW)/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*CW*CW2*MW*MW2^3*MZ2*SW)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (1445*CHD*CW2*MW*MW2^2*SW2)/(1728*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (25*CHD*MH2^2*MW*MW2^5*SW2)/(108*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (125*CHD*MH2*MW*MW2^6*SW2)/(108*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (25*CHD*MW*MW2^7*SW2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CHD*CW2*MW*MW2^3*SW2)/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (125*CHD*MH2^2*MW*MW2^4*MZ2*SW2)/(216*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (625*CHD*MH2*MW*MW2^5*MZ2*SW2)/
  (216*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (125*CHD*MW*MW2^6*MZ2*SW2)/(54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (25*CHD*CW2*MW*MW2^2*MZ2*SW2)/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (25*CHD*MH2^2*MW*MW2^3*MZ2^2*SW2)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (125*CHD*MH2*MW*MW2^4*MZ2^2*SW2)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (25*CHD*MW*MW2^5*MZ2^2*SW2)/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW*MW2^2*SW2)/(72*(2 - 4*CW2)*Pi*VMU^2) + 
 (CHWB*MH2^2*MT2*MW2^5*SW2)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (349*CHWB*MH2^2*MW2^6*SW2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (5*CHWB*MH2*MT2*MW2^6*SW2)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1745*CHWB*MH2*MW2^7*SW2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (4*CHWB*MT2*MW2^7*SW2)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (349*CHWB*MW2^8*SW2)/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*MH2^2*MT2*MW2^6*SW2)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*SW*VMU^2) + (5*CHWB*MH2^2*MW2^7*SW2)/
  (4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (20*CHWB*MH2*MT2*MW2^7*SW2)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*SW*VMU^2) - (25*CHWB*MH2*MW2^8*SW2)/
  (4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (16*CHWB*MT2*MW2^8*SW2)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) + (5*CHWB*MW2^9*SW2)/((MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + (CHWB*MH2^4*MW2^3*MZ2*SW2)/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MT2^2*MW2^3*MZ2*SW2)/(8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (11*CHWB*MH2^3*MW2^4*MZ2*SW2)/
  (128*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (223*CHWB*MH2^2*MT2*MW2^4*MZ2*SW2)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5*CHWB*MH2*MT2^2*MW2^4*MZ2*SW2)/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1405*CHWB*MH2^2*MW2^5*MZ2*SW2)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (1115*CHWB*MH2*MT2*MW2^5*MZ2*SW2)/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MT2^2*MW2^5*MZ2*SW2)/(2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (2971*CHWB*MH2*MW2^6*MZ2*SW2)/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (223*CHWB*MT2*MW2^6*MZ2*SW2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (617*CHWB*MW2^7*MZ2*SW2)/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^4*MW2^2*MZ2^2*SW2)/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2^2*MT2^2*MW2^2*MZ2^2*SW2)/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (71*CHWB*MH2^3*MW2^3*MZ2^2*SW2)/(768*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (401*CHWB*MH2^2*MT2*MW2^3*MZ2^2*SW2)/
  (1152*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MT2^2*MW2^3*MZ2^2*SW2)/(8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (313*CHWB*MH2^2*MW2^4*MZ2^2*SW2)/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2005*CHWB*MH2*MT2*MW2^4*MZ2^2*SW2)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MT2^2*MW2^4*MZ2^2*SW2)/
  (2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (589*CHWB*MH2*MW2^5*MZ2^2*SW2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (401*CHWB*MT2*MW2^5*MZ2^2*SW2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (13*CHWB*MW2^6*MZ2^2*SW2)/(6*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (CHWB*MH2^4*MW2*MZ2^3*SW2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MH2^2*MT2^2*MW2*MZ2^3*SW2)/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2^3*MW2^2*MZ2^3*SW2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (7*CHWB*MH2^2*MT2*MW2^2*MZ2^3*SW2)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MT2^2*MW2^2*MZ2^3*SW2)/(32*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (509*CHWB*MH2^2*MW2^3*MZ2^3*SW2)/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (35*CHWB*MH2*MT2*MW2^3*MZ2^3*SW2)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MT2^2*MW2^3*MZ2^3*SW2)/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (927*CHWB*MH2*MW2^4*MZ2^3*SW2)/(256*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (7*CHWB*MT2*MW2^4*MZ2^3*SW2)/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (179*CHWB*MW2^5*MZ2^3*SW2)/(64*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (107*CHWB*MH2^2*MW2^2*MZ2^4*SW2)/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (535*CHWB*MH2*MW2^3*MZ2^4*SW2)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (107*CHWB*MW2^4*MZ2^4*SW2)/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ2^5*SW2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (5*CHWB*MH2*MW2^2*MZ2^5*SW2)/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^3*MZ2^5*SW2)/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) + (1445*CHWB*CW*MW*MW2^2*SW*SW2)/(432*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (50*CHWB*CW*MW*MW2^3*SW*SW2)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (50*CHWB*CW*MW*MW2^2*MZ2*SW*SW2)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW*MW2^2*SW*SW2)/(18*(2 - 4*CW2)*Pi*VMU^2) - 
 (25*CHWB*MH2^2*MW2^5*MZ2*SW2^2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (125*CHWB*MH2*MW2^6*MZ2*SW2^2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (100*CHWB*MW2^7*MZ2*SW2^2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (25*CHWB*MH2^2*MW2^4*MZ2^2*SW2^2)/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (125*CHWB*MH2*MW2^5*MZ2^2*SW2^2)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (50*CHWB*MW2^6*MZ2^2*SW2^2)/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (25*CHWB*MH2^2*MW2^3*MZ2^3*SW2^2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (125*CHWB*MH2*MW2^4*MZ2^3*SW2^2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (100*CHWB*MW2^5*MZ2^3*SW2^2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MW2^6*tad)/
  (4*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - (11*CHWB*CW2*MW2^5*MZ2*tad)/
  (16*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MW2^4*MZ2^2*tad)/(16*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (15*CHWB*CW2*MW2^3*MZ2^3*tad)/(32*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (9*CHWB*CW2*MW2^2*MZ2^4*tad)/(32*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW2*MZ2^5*tad)/(16*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^5*MZ2*SW2*tad)/(4*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^4*MZ2^2*SW2*tad)/(16*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW2^3*MZ2^3*SW2*tad)/(4*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) - (7*CHWB*CW2*MW2^2*MZ2^4*SW2*tad)/(32*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*
   SW*VMU^2) - (CHbox*MH2*MW*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
 (CHD*MH2*MW*A0i[aa0, MH2])/(576*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*A0i[aa0, MH2])/(576*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2*A0i[aa0, MH2])/(72*Pi^3*VMU^2) - 
 (CHD*MW*MW2*A0i[aa0, MH2])/(288*Pi^3*VMU^2) + 
 (CHW*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*VMU^2) + (CHD*CW2*MW*MW2*A0i[aa0, MH2])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) - (CHbox*MW*MW2^2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) + (CHD*MW*MW2^2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MH2])/
  (128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^3*A0i[aa0, MH2])/(128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHD*MH2^3*MW*MW2^3*A0i[aa0, MH2])/
  (512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*MH2^2*MW*MW2^4*A0i[aa0, MH2])/(128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (167*CHD*MH2*MW*MW2^5*A0i[aa0, MH2])/
  (512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*MW*MW2^6*A0i[aa0, MH2])/(64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHD*MH2^3*MW*MW2^4*A0i[aa0, MH2])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2^5*A0i[aa0, MH2])/(128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*VMU^2) - (CHD*MH2*MW*MW2^6*A0i[aa0, MH2])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*MW2^2*MZ2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (215*CHD*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MH2])/
  (1536*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (697*CHD*MH2*MW*MW2^4*MZ2*A0i[aa0, MH2])/(1536*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (37*CHD*MW*MW2^5*MZ2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHD*MH2^3*MW*MW2*MZ2^2*A0i[aa0, MH2])/(1536*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (91*CHD*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MH2])/
  (1536*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (151*CHD*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MH2])/(768*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (17*CHD*MW*MW2^4*MZ2^2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*MZ2^3*A0i[aa0, MH2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (5*CHD*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MH2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*MW*MW2^3*MZ2^3*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*MH2^3*MW2^4*A0i[aa0, MH2])/(128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (17*CHWB*MH2^2*MW2^5*A0i[aa0, MH2])/
  (16*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (275*CHWB*MH2*MW2^6*A0i[aa0, MH2])/(128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (69*CHWB*MW2^7*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW2^5*A0i[aa0, MH2])/(192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) + (29*CHWB*MH2^2*MW2^6*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (119*CHWB*MH2*MW2^7*A0i[aa0, MH2])/(192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) + (5*CHWB*MW2^8*A0i[aa0, MH2])/
  (16*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW2^3*MZ2*A0i[aa0, MH2])/(384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (541*CHWB*MH2^2*MW2^4*MZ2*A0i[aa0, MH2])/
  (384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1085*CHWB*MH2*MW2^5*MZ2*A0i[aa0, MH2])/(384*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (181*CHWB*MW2^6*MZ2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (113*CHWB*MH2^2*MW2^3*MZ2^2*A0i[aa0, MH2])/(128*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (113*CHWB*MH2*MW2^4*MZ2^2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (113*CHWB*MW2^5*MZ2^2*A0i[aa0, MH2])/(128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (17*CHWB*MH2^2*MW2^2*MZ2^3*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*MH2*MW2^3*MZ2^3*A0i[aa0, MH2])/(32*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (17*CHWB*MW2^4*MZ2^3*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ2^4*A0i[aa0, MH2])/(32*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (CHWB*MH2*MW2^2*MZ2^4*A0i[aa0, MH2])/
  (16*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*MZ2^4*A0i[aa0, MH2])/(32*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (CHWB*CW*MH2*MW*SW*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW*MW*MW2*SW*A0i[aa0, MH2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (5*CHWB*CW*MH2*MW*MW2^2*SW*A0i[aa0, MH2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CHWB*CW*MW*MW2^3*SW*A0i[aa0, MH2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHbox*MH2^2*MW*MW2^4*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^5*SW2*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*CW2*MH2^2*MW*MW2*SW2*A0i[aa0, MH2])/
  (384*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^2*SW2*A0i[aa0, MH2])/(384*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHB*MH2^2*MW*MW2^3*MZ2*SW2*A0i[aa0, MH2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHbox*MH2^2*MW*MW2^3*MZ2*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2^4*MZ2*SW2*A0i[aa0, MH2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (17*CHbox*MH2*MW*MW2^4*MZ2*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*MW*MW2^5*MZ2*SW2*A0i[aa0, MH2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHbox*MW*MW2^5*MZ2*SW2*A0i[aa0, MH2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW*MZ2*SW2*A0i[aa0, MH2])/(384*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^2*MZ2*SW2*A0i[aa0, MH2])/(32*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHB*MH2^2*MW*MW2^2*MZ2^2*SW2*A0i[aa0, MH2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CHbox*MH2^2*MW*MW2^2*MZ2^2*SW2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*MH2*MW*MW2^3*MZ2^2*SW2*A0i[aa0, MH2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (65*CHbox*MH2*MW*MW2^3*MZ2^2*SW2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MW*MW2^4*MZ2^2*SW2*A0i[aa0, MH2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHbox*MW*MW2^4*MZ2^2*SW2*A0i[aa0, MH2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*MH2^2*MW*MW2*MZ2^3*SW2*A0i[aa0, MH2])/(16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*MH2^2*MW*MW2*MZ2^3*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2^2*MZ2^3*SW2*A0i[aa0, MH2])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHbox*MH2*MW*MW2^2*MZ2^3*SW2*A0i[aa0, MH2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*MW*MW2^3*MZ2^3*SW2*A0i[aa0, MH2])/(16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*MW*MW2^3*MZ2^3*SW2*A0i[aa0, MH2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*MH2^3*MW2^4*SW2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (7*CHWB*MH2^2*MW2^5*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (59*CHWB*MH2*MW2^6*SW2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (5*CHWB*MW2^7*SW2*A0i[aa0, MH2])/
  (16*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW2^3*MZ2*SW2*A0i[aa0, MH2])/(192*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (31*CHWB*MH2^2*MW2^4*MZ2*SW2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (29*CHWB*MH2*MW2^5*MZ2*SW2*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2^6*MZ2*SW2*A0i[aa0, MH2])/(64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (5*CHWB*MH2^3*MW2^2*MZ2^2*SW2*A0i[aa0, MH2])/
  (384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*MH2^2*MW2^3*MZ2^2*SW2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (25*CHWB*MH2*MW2^4*MZ2^2*SW2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (25*CHWB*MW2^5*MZ2^2*SW2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW2*MZ2^3*SW2*A0i[aa0, MH2])/(384*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2^2*MZ2^3*SW2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (65*CHWB*MH2*MW2^3*MZ2^3*SW2*A0i[aa0, MH2])/(384*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (7*CHWB*MW2^4*MZ2^3*SW2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MH2^2*MW*MW2*SW*SW2*A0i[aa0, MH2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*CW*MH2*MW*MW2^2*SW*SW2*A0i[aa0, MH2])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW*MZ2*SW*SW2*A0i[aa0, MH2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHWB*CW*MH2*MW*MW2*MZ2*SW*SW2*A0i[aa0, MH2])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^2*MZ2*SW*SW2*A0i[aa0, MH2])/(8*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHbox*MH2^3*MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2^3*MZ2*SW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*MH2^3*MW*MW2*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*MW2^2*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MH2^3*MW*MZ2^3*SW2^2*A0i[aa0, MH2])/(192*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW*A0i[aa0, MT2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*A0i[aa0, MT2])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^3*A0i[aa0, MT2])/(64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (181*CHD*MW*MW2^4*A0i[aa0, MT2])/(1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW*MW2*A0i[aa0, MT2])/(32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (25*CHD*CW2*MW*MW2^2*A0i[aa0, MT2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^6*A0i[aa0, MT2])/(18*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^4*A0i[aa0, MT2])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (5*CHD*MW*MW2^5*A0i[aa0, MT2])/(72*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (5*CHD*CW2*MW*MW2^3*A0i[aa0, MT2])/(36*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (CHD*MT2*MW*MW2^2*MZ2*A0i[aa0, MT2])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (119*CHD*MW*MW2^3*MZ2*A0i[aa0, MT2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MT2*MW*MZ2*A0i[aa0, MT2])/
  (64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2*A0i[aa0, MT2])/(64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHD*MT2*MW*MW2*MZ2^2*A0i[aa0, MT2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*CHD*MW*MW2^2*MZ2^2*A0i[aa0, MT2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (31*CHWB*MW2^5*A0i[aa0, MT2])/
  (48*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (2*CHWB*MW2^7*A0i[aa0, MT2])/
  (9*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) - 
 (11*CHWB*MW2^6*A0i[aa0, MT2])/(18*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (91*CHWB*MW2^4*MZ2*A0i[aa0, MT2])/(288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*MW2^3*MZ2^2*A0i[aa0, MT2])/(288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MT2*MW*SW*A0i[aa0, MT2])/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2*SW*A0i[aa0, MT2])/(16*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MW*MW2*SW*A0i[aa0, MT2])/(8*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (25*CHWB*CW*MW*MW2^2*SW*A0i[aa0, MT2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHWB*CW*MW*MW2^4*SW*A0i[aa0, MT2])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) + (5*CHWB*CW*MW*MW2^3*SW*A0i[aa0, MT2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW*MZ2*SW*A0i[aa0, MT2])/(16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MW*MW2*MZ2*SW*A0i[aa0, MT2])/
  (16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW2^5*SW2*A0i[aa0, MT2])/
  (3*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MW2^6*SW2*A0i[aa0, MT2])/
  (9*MT2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (4*CHWB*MW2^6*SW2*A0i[aa0, MT2])/
  (9*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MW2^3*MZ2*SW2*A0i[aa0, MT2])/(16*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (71*CHWB*MW2^4*MZ2*SW2*A0i[aa0, MT2])/
  (288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2^5*MZ2*SW2*A0i[aa0, MT2])/(18*MT2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (CHWB*MT2*MW2^2*MZ2^2*SW2*A0i[aa0, MT2])/
  (16*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (133*CHWB*MW2^3*MZ2^2*SW2*A0i[aa0, MT2])/(576*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (5*CHWB*MW2^4*MZ2^2*SW2*A0i[aa0, MT2])/
  (18*MT2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MW2*MZ2^3*SW2*A0i[aa0, MT2])/(64*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (7*CHWB*MW2^2*MZ2^3*SW2*A0i[aa0, MT2])/
  (72*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*MZ2^3*SW2*A0i[aa0, MT2])/(9*MT2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (CHD*MW*MW2^4*MZ2*SW2^2*A0i[aa0, MT2])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^2*MZ2*SW2^2*A0i[aa0, MT2])/(18*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*MW*MW2^3*MZ2^2*SW2^2*A0i[aa0, MT2])/
  (24*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHWB*CW*MW*MW2^2*MZ2*SW*SW2^2*A0i[aa0, MT2])/
  (9*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CWw*MW2^2*A0i[aa0, MW2])/(8*Pi^3*VMU^3) + (15*CWw*MW2^3*A0i[aa0, MW2])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^3) - (CWw*MW2^3*A0i[aa0, MW2])/
  (4*MZ2*Pi^3*VMU^3) - (3*CWw*MW2^4*A0i[aa0, MW2])/
  (4*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^3) - (15*CWw*MW2^2*MZ2*A0i[aa0, MW2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^3) + (CHbox*MH2*MW*A0i[aa0, MW2])/
  (144*Pi^3*VMU^2) - (CHD*MH2*MW*A0i[aa0, MW2])/(576*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW*A0i[aa0, MW2])/(192*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2*A0i[aa0, MW2])/(96*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2*A0i[aa0, MW2])/(288*Pi^3*VMU^2) + 
 (CHW*MW*MW2*A0i[aa0, MW2])/(48*Pi^3*VMU^2) + 
 (15*CHD*CW2*MW*MW2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*MH2^3*MW*MW2^3*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHbox*MH2^2*MW*MW2^4*A0i[aa0, MW2])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*CHbox*MH2*MW*MW2^5*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (13*CHbox*MW*MW2^6*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHD*CW2*MW*MW2^3*A0i[aa0, MW2])/(48*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MW*MW2^4*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^5*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) + (13*CHD*MW*MW2^2*A0i[aa0, MW2])/(288*MZ2*Pi^3*VMU^2) + 
 (91*CHD*CW2*MW*MW2^2*A0i[aa0, MW2])/(288*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (17*CHD*CW2*MH2*MW*MW2^3*A0i[aa0, MW2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (17*CHD*CW2*MW*MW2^4*A0i[aa0, MW2])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MW*MZ2*A0i[aa0, MW2])/(288*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2*A0i[aa0, MW2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*MH2^3*MW*MW2^2*MZ2*A0i[aa0, MW2])/(16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHbox*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHbox*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2])/(16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHbox*MW*MW2^5*MZ2*A0i[aa0, MW2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(384*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (37*CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHD*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(384*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MW*MZ2^2*A0i[aa0, MW2])/
  (96*MW2*Pi^3*VMU^2) - (CHD*CW2*MW*MZ2^2*A0i[aa0, MW2])/
  (96*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - (CHbox*MH2^3*MW*MW2*MZ2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (25*CHbox*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*CHbox*MW*MW2^4*MZ2^2*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2])/
  (384*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2])/(384*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHbox*MH2^3*MW*MZ2^3*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (7*CHbox*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHbox*MW*MW2^3*MZ2^3*A0i[aa0, MW2])/(192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (623*CHWB*MH2^2*MW2^5*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1171*CHWB*MH2*MW2^6*A0i[aa0, MW2])/(192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (47*CHWB*MW2^7*A0i[aa0, MW2])/
  (16*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2^2*MW2^7*A0i[aa0, MW2])/(4*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*SW*VMU^2) - (5*CHWB*MH2*MW2^8*A0i[aa0, MW2])/
  (2*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW2^9*A0i[aa0, MW2])/(4*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   SW*VMU^2) - (29*CHWB*MH2^2*MW2^6*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (29*CHWB*MH2*MW2^7*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) - (29*CHWB*MW2^8*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (1559*CHWB*MH2^2*MW2^4*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2773*CHWB*MH2*MW2^5*MZ2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (27*CHWB*MW2^6*MZ2*A0i[aa0, MW2])/(8*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (323*CHWB*MH2^2*MW2^3*MZ2^2*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (257*CHWB*MH2*MW2^4*MZ2^2*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (449*CHWB*MW2^5*MZ2^2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (55*CHWB*MH2^2*MW2^2*MZ2^3*A0i[aa0, MW2])/(384*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (41*CHWB*MH2*MW2^3*MZ2^3*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^4*MZ2^3*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) + (7*CHWB*MH2^2*MW2*MZ2^4*A0i[aa0, MW2])/
  (128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*MH2*MW2^2*MZ2^4*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (7*CHWB*MW2^3*MZ2^4*A0i[aa0, MW2])/
  (128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MH2*MW*SW*A0i[aa0, MW2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (15*CHWB*CW*MW*MW2*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*SW*A0i[aa0, MW2])/(144*MZ*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/(48*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*CHWB*CW*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHWB*CW*MW*MW2^3*SW*A0i[aa0, MW2])/(12*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHWB*CW*MH2*MW*MW2^4*SW*A0i[aa0, MW2])/
  (2*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^5*SW*A0i[aa0, MW2])/(2*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) + (91*CHWB*CW*MW*MW2^2*SW*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (17*CHWB*CW*MH2*MW*MW2^3*SW*A0i[aa0, MW2])/(24*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (17*CHWB*CW*MW*MW2^4*SW*A0i[aa0, MW2])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MZ2*SW*A0i[aa0, MW2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2*SW*A0i[aa0, MW2])/(9*MZ*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (37*CHWB*CW*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHWB*CW*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*CW*MW*MZ2^2*SW*A0i[aa0, MW2])/
  (24*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + (CHWB*MZ2^2*SW*A0i[aa0, MW2])/
  (24*MZ*Pi^3*VMU^2) + (CHWB*CW*MH2*MW*MZ2^2*SW*A0i[aa0, MW2])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2*MZ2^2*SW*A0i[aa0, MW2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^3*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^3*MH2*MW*MW2^2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2^2*VMU^2) - (CHD*CW2^3*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^3*MW*MW2^3*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^3*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^3*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2^2*VMU^2) + (3*CHD*CW2^3*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHD*CW2^3*MW*MW2^2*MZ2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2^2*VMU^2) + (CHWB*CW*CW2^2*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW*CW2^2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2^2*VMU^2) - (CHWB*CW*CW2^2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW*CW2^2*MW*MW2^3*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2^2*VMU^2) - (CHWB*CW*CW2^2*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW*CW2^2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW*CW2^2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHWB*CW*CW2^2*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2])/(128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2*VMU^2) + (CHD*CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (5*CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHbox*CW2*MW*MW2^2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (9*CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) + (7*CHD*CW2^2*MW*MW2^3*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2^3*MW*MW2^3*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW2*VMU^2) + (605*CHD*MH2^2*MW*MW2^4*A0i[aa0, MW2])/
  (512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (1057*CHD*MH2*MW*MW2^5*A0i[aa0, MW2])/(512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) + (233*CHD*MW*MW2^6*A0i[aa0, MW2])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (CHD*MH2^2*MW*MW2^7*A0i[aa0, MW2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^3*
   Pi^3*SW2*VMU^2) - (CHD*MH2*MW*MW2^8*A0i[aa0, MW2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^3*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MW2^9*A0i[aa0, MW2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^3*Pi^3*SW2*
   VMU^2) + (CHD*MH2^2*MW*MW2^6*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW*MW2^7*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*SW2*VMU^2) + (CHD*MW*MW2^8*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW2*VMU^2) - 
 (5*CHD*MH2^3*MW*MW2^4*A0i[aa0, MW2])/(384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW2*VMU^2) - (247*CHD*MH2^2*MW*MW2^5*A0i[aa0, MW2])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*VMU^2) + 
 (465*CHD*MH2*MW*MW2^6*A0i[aa0, MW2])/(256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW2*VMU^2) - (331*CHD*MW*MW2^7*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2*VMU^2) - (CHD*CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (CHbox*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHD*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (21*CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(128*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) - (15*CHD*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (41*CHD*MH2^3*MW*MW2^2*MZ2*A0i[aa0, MW2])/(1536*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (301*CHD*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2])/(512*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (463*CHD*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2])/
  (512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (517*CHD*MW*MW2^5*MZ2*A0i[aa0, MW2])/(1536*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) + (5*CHD*MH2^3*MW*MW2*MZ2^2*A0i[aa0, MW2])/
  (512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (181*CHD*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2])/
  (1536*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (109*CHD*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (5*CHD*MW*MW2^4*MZ2^2*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2^3*MW*MZ2^3*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW2*VMU^2) - (5*CHD*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2])/
  (1536*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) + (3*CHD*MW*MW2^3*MZ2^3*A0i[aa0, MW2])/
  (512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (CHD*MH2^2*MW*MZ2^4*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW2*VMU^2) - (CHD*MH2*MW*MW2*MZ2^4*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MW2^2*MZ2^4*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW2*VMU^2) - (317*CHWB*MH2^2*MW2^5*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (317*CHWB*MH2*MW2^6*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*SW2*VMU^2) - (317*CHWB*MW2^7*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*MH2^2*MW2^8*A0i[aa0, MW2])/(4*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^3*
   Pi^3*SW*SW2*VMU^2) - (CHWB*MH2*MW2^9*A0i[aa0, MW2])/
  (2*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*MW2^10*A0i[aa0, MW2])/(4*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^3*Pi^3*
   SW*SW2*VMU^2) - (35*CHWB*MH2^2*MW2^7*A0i[aa0, MW2])/
  (24*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (35*CHWB*MH2*MW2^8*A0i[aa0, MW2])/(12*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*SW*SW2*VMU^2) - (35*CHWB*MW2^9*A0i[aa0, MW2])/
  (24*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (355*CHWB*MH2^2*MW2^6*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*SW*SW2*VMU^2) - (355*CHWB*MH2*MW2^7*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (355*CHWB*MW2^8*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   SW*SW2*VMU^2) + (43*CHWB*MH2^2*MW2^4*MZ2*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (43*CHWB*MH2*MW2^5*MZ2*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) + (43*CHWB*MW2^6*MZ2*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (251*CHWB*MH2^2*MW2^3*MZ2^2*A0i[aa0, MW2])/(192*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (251*CHWB*MH2*MW2^4*MZ2^2*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - (251*CHWB*MW2^5*MZ2^2*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (3*CHWB*MH2^2*MW2^2*MZ2^3*A0i[aa0, MW2])/(16*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (3*CHWB*MH2*MW2^3*MZ2^3*A0i[aa0, MW2])/(8*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) + (3*CHWB*MW2^4*MZ2^3*A0i[aa0, MW2])/
  (16*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (7*CHWB*CW*CW2*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) - (5*CHWB*CW*CW2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (9*CHWB*CW*CW2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (7*CHWB*CW*CW2*MW*MW2^3*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (5*CHWB*CW*CW2*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (3*CHWB*CW*CW2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (21*CHWB*CW*CW2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (15*CHWB*CW*CW2*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2^3*MW2^3*MZ2*SW2*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^3*MW2^2*MZ2^2*SW2*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2^3*MW2*MZ2^3*SW2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (33*CHWB*MW2^5*tad*A0i[aa0, MW2])/(32*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) - (3*CHWB*MW2^6*tad*A0i[aa0, MW2])/(8*MH2*MZ*MZ2*(-2*MW2 + MZ2)^2*
   Pi^3*SW*VMU^2) - (27*CHWB*MW2^4*MZ2*tad*A0i[aa0, MW2])/
  (32*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (3*CHWB*CW2*MW2^3*MZ2^2*tad*A0i[aa0, MW2])/(16*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*
   SW*VMU^2) - (3*CHWB*MW2^5*SW2*tad*A0i[aa0, MW2])/
  (8*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (21*CHWB*MW2^4*MZ2*SW2*tad*A0i[aa0, MW2])/(32*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*
   SW*VMU^2) - (CWw*MW2^2*A0i[aa0, MZ2])/(16*Pi^3*VMU^3) - 
 (CWw*MW2^3*A0i[aa0, MZ2])/(4*MZ2*Pi^3*VMU^3) - 
 (11*CHD*MW*MW2*A0i[aa0, MZ2])/(384*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW*MW2*A0i[aa0, MZ2])/(128*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2^3*A0i[aa0, MZ2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^4*A0i[aa0, MZ2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHW*MW*MW2^4*A0i[aa0, MZ2])/(2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*CHD*CW2*MW*MW2^2*A0i[aa0, MZ2])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*MW*MW2^3*A0i[aa0, MZ2])/(32*MZ2^2*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW*MW2^3*A0i[aa0, MZ2])/(32*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW*MW2^4*A0i[aa0, MZ2])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (7*CHD*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VMU^2) + 
 (25*CHD*CW2*MW*MW2^2*A0i[aa0, MZ2])/(288*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^4*A0i[aa0, MZ2])/(48*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MZ2])/(384*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (17*CHD*CW2*MW*MW2^3*A0i[aa0, MZ2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*CHD*MW*MZ2*A0i[aa0, MZ2])/(576*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW*MZ2*A0i[aa0, MZ2])/(576*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^2*MZ2*A0i[aa0, MZ2])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^3*MZ2*A0i[aa0, MZ2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*CHW*MW*MW2^3*MZ2*A0i[aa0, MZ2])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW*MW2*MZ2*A0i[aa0, MZ2])/(128*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHbox*MW*MW2^2*MZ2^2*A0i[aa0, MZ2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (3*CHW*MW*MW2^2*MZ2^2*A0i[aa0, MZ2])/
  (8*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW*MZ2^2*A0i[aa0, MZ2])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*MW*MW2*MZ2^3*A0i[aa0, MZ2])/(16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^4*A0i[aa0, MZ2])/(64*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (193*CHWB*MW2^5*A0i[aa0, MZ2])/(288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*MW2^7*A0i[aa0, MZ2])/(9*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^5*A0i[aa0, MZ2])/(96*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (13*CHWB*MW2^6*A0i[aa0, MZ2])/(9*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (307*CHWB*MW2^4*MZ2*A0i[aa0, MZ2])/(144*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ2^2*A0i[aa0, MZ2])/(384*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (611*CHWB*MW2^3*MZ2^2*A0i[aa0, MZ2])/
  (384*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (617*CHWB*MW2^2*MZ2^3*A0i[aa0, MZ2])/(1152*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (19*CHWB*MW2*MZ2^4*A0i[aa0, MZ2])/(384*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (7*CHWB*CW*MW*MW2*SW*A0i[aa0, MZ2])/(32*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*SW*A0i[aa0, MZ2])/(8*MZ*Pi^3*VMU^2) + 
 (187*CHWB*CW*MW*MW2^2*SW*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (7*CHWB*CW*MW*MW2^3*SW*A0i[aa0, MZ2])/
  (8*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (10*CHWB*CW*MW*MW2^4*SW*A0i[aa0, MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (25*CHWB*CW*MW*MW2^2*SW*A0i[aa0, MZ2])/(72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW*MW2^2*SW*A0i[aa0, MZ2])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (17*CHWB*CW*MW*MW2^3*SW*A0i[aa0, MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW*MZ2*SW*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHWB*CW2*MW2*MZ2*SW*A0i[aa0, MZ2])/(72*MZ*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW*MW2*MZ2*SW*A0i[aa0, MZ2])/(32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (13*CHWB*CW2*MZ2^2*SW*A0i[aa0, MZ2])/(144*MZ*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MZ2^2*SW*A0i[aa0, MZ2])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^3*MW*MW2*A0i[aa0, MZ2])/(32*(2 - 4*CW2)*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^3*MW*MZ2*A0i[aa0, MZ2])/(64*(2 - 4*CW2)*Pi^3*SW2^2*
   VMU^2) + (CHWB*CW*CW2^2*MW*MW2*SW*A0i[aa0, MZ2])/
  (8*(2 - 4*CW2)*Pi^3*SW2^2*VMU^2) - (CHWB*CW*CW2^2*MW*MZ2*SW*A0i[aa0, MZ2])/
  (16*(2 - 4*CW2)*Pi^3*SW2^2*VMU^2) - (CHD*MW*MW2*A0i[aa0, MZ2])/
  (128*Pi^3*SW2*VMU^2) + (5*CHD*CW2^2*MW*MW2*A0i[aa0, MZ2])/
  (64*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (13*CHD*MH2*MW*MW2^3*A0i[aa0, MZ2])/
  (1536*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (779*CHD*MW*MW2^4*A0i[aa0, MZ2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (5*CHD*MW*MW2^7*A0i[aa0, MZ2])/
  (36*(2*MW2 - MZ2)^3*MZ2^3*Pi^3*SW2*VMU^2) - (CHD*MW*MW2^3*A0i[aa0, MZ2])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) - (CHD*MH2*MW*MW2^5*A0i[aa0, MZ2])/
  (256*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*MW*MW2^6*A0i[aa0, MZ2])/(16*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW2*VMU^2) + 
 (3*CHD*MW*MW2^2*A0i[aa0, MZ2])/(64*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHD*MH2*MW*MW2^4*A0i[aa0, MZ2])/(512*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*
   VMU^2) - (53*CHD*MW*MW2^5*A0i[aa0, MZ2])/(128*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*
   VMU^2) - (3*CHD*CW2^2*MW*MZ2*A0i[aa0, MZ2])/(128*(2 - 4*CW2)*Pi^3*SW2*
   VMU^2) + (CHD*MH2*MW*MW2^2*MZ2*A0i[aa0, MZ2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (755*CHD*MW*MW2^3*MZ2*A0i[aa0, MZ2])/
  (1536*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (CHD*MW*MW2^2*MZ2^2*A0i[aa0, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (19*CHD*MW*MW2*MZ2^3*A0i[aa0, MZ2])/
  (1536*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (CHD*MW*MZ2^4*A0i[aa0, MZ2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (CHWB*MH2*MW2^4*A0i[aa0, MZ2])/
  (96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - (17*CHWB*MW2^5*A0i[aa0, MZ2])/
  (36*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + (5*CHWB*MW2^8*A0i[aa0, MZ2])/
  (9*MZ*(2*MW2 - MZ2)^3*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*MH2*MW2^6*A0i[aa0, MZ2])/(192*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*SW2*
   VMU^2) - (11*CHWB*MW2^7*A0i[aa0, MZ2])/(6*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*
   SW2*VMU^2) - (5*CHWB*MH2*MW2^5*A0i[aa0, MZ2])/
  (384*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (149*CHWB*MW2^6*A0i[aa0, MZ2])/(72*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2*MH2*MW2^3*MZ2*A0i[aa0, MZ2])/
  (384*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (89*CHWB*MW2^4*MZ2*A0i[aa0, MZ2])/(96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (247*CHWB*MW2^3*MZ2^2*A0i[aa0, MZ2])/
  (288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (9*CHWB*MW2^2*MZ2^3*A0i[aa0, MZ2])/(32*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (CHWB*MW2*MZ2^4*A0i[aa0, MZ2])/(32*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (5*CHWB*CW*CW2*MW*MW2*SW*A0i[aa0, MZ2])/
  (16*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (3*CHWB*CW*CW2*MW*MZ2*SW*A0i[aa0, MZ2])/
  (32*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (CHB*MW*MW2^3*MZ2*SW2*A0i[aa0, MZ2])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHB*MW*MW2^2*MZ2^2*SW2*A0i[aa0, MZ2])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHB*MW*MW2*MZ2^3*SW2*A0i[aa0, MZ2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2*MZ2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*MH2*MW*MW2*MZ2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHB*MW*MW2*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*MW*MW2*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (16*MZ*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (32*MZ*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (16*MZ*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (CHWB*MW2*MZ2^3*SW2^2*B0i[bb0, 0, MH2, MZ2])/(32*MZ*(2*MW2 - MZ2)*Pi^3*SW*
   VMU^2) + (CHD*CW2*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2*MT2^3*MW*B0i[bb0, MW2, 0, MT2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) - (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/
  (32*(2 - 4*CW2)*Pi^3*VMU^2) + (3*CHD*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/
  (256*(2*MW2 - MZ2)*Pi^3*VMU^2) + (3*CHD*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/
  (256*(2*MW2 - MZ2)*Pi^3*VMU^2) + (3*CHD*MW*MW2^3*B0i[bb0, MW2, 0, MT2])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^2*MW*SW*B0i[bb0, MW2, 0, MT2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^3*MW*SW*B0i[bb0, MW2, 0, MT2])/(12*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) + (CHWB*CW*MT2^2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/
  (24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/(8*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CHWB*MT2^2*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/(64*CW2*MZ*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (3*CHWB*MT2*MW2^3*SW*B0i[bb0, MW2, 0, MT2])/
  (64*CW2*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CHWB*MW2^4*SW*B0i[bb0, MW2, 0, MT2])/(32*CW2*MZ*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - (CHD*CW2^2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/
  (24*MZ2*Pi^3*VMU^2) + (CHWB*CW*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/(6*MZ*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*SW2*B0i[bb0, MW2, 0, MW2])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW*MW2^2*SW*SW2*B0i[bb0, MW2, 0, MW2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^2*MZ2*SW*SW2*B0i[bb0, MW2, 0, MW2])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHbox*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/
  (144*Pi^3*VMU^2) - (CHD*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/
  (576*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/
  (384*(2 - 4*CW2)*Pi^3*VMU^2) - (CHD*CW2*MH2^3*MW*B0i[bb0, MW2, MH2, MW2])/
  (576*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(192*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(192*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (96*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (CHbox*MH2^3*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(1536*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHbox*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (384*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(8*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (7*CHbox*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHD*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (384*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*CHW*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(4*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHbox*MW*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  (2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^4*B0i[bb0, MW2, MH2, MW2])/(16*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHW*MW*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  ((MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/(768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHbox*MH2^2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*MH2^2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (16*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHbox*MH2*MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (48*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHD*MH2*MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CHW*MH2*MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (8*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3*MZ2*B0i[bb0, MW2, MH2, MW2])/(4*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*MW*MW2^3*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (16*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*MW*MW2^3*MZ2*B0i[bb0, MW2, MH2, MW2])/(2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW*MH2^3*MW*SW*B0i[bb0, MW2, MH2, MW2])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (6*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2^3*SW*B0i[bb0, MW2, MH2, MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (CHWB*MH2^3*MW2*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (128*(MH2 - 4*MW2)*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2^2*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (32*(MH2 - 4*MW2)*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^3*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (32*(MH2 - 4*MW2)*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW2^4*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(4*(MH2 - 4*MW2)*MZ*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (3*CWw*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (8*Pi^3*VMU^3) + (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3*VMU^3) - 
 (3*CHD*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(32*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(384*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(24*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(6*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (11*CHD*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*VMU^2) + (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (64*(2 - 4*CW2)*Pi^3*VMU^2) - (55*CHD*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CHD*CW2*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(384*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (25*CHD*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(1536*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (11*CHD*CW2*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(576*(2 - 4*CW2)*(-4*MW2 + MZ2)*
   Pi^3*VMU^2) - (7*CHWB*CW*MW*MW2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ*Pi^3*VMU^2) - (11*CHWB*MW2^4*SW*B0i[bb0, MW2, MW2, MZ2])/
  (32*CW2*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2^4*SW*B0i[bb0, MW2, MW2, MZ2])/((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (CHWB*CW*MW*MW2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) - (5*CHWB*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*MZ*Pi^3*VMU^2) - (29*CHWB*MW2^3*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (96*CW2*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CHWB*CW*MW*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHWB*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(144*MZ*Pi^3*VMU^2) + 
 (17*CHWB*MW2^2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (384*CW2*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHW*MH2*MW*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MW*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/(2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHW*MW*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/(2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHB*MH2*MW*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/(4*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (CHW*MH2*MW*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/
  (4*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*CHD*CW2*MH2^2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (512*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHB*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*MW*MW2^4*MZ2*B0i[bb0, MZ2, MH2, MZ2])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHW*MW*MW2^4*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*CHD*CW2*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHB*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (8*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHW*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(8*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHbox*CW2*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW*MW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/(8*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHbox*CW2*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (9*CHD*CW2*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2*MW*MW2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(128*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/
  (48*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/(192*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   SW*VMU^2) - (CHWB*MH2^2*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (384*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^4*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(32*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (CHWB*MW2^5*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (16*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW2^4*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(32*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (CHWB*MW2^3*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (32*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW*MW2*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (8*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^5*SW2*B0i[bb0, MZ2, MH2, MZ2])/(4*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW2^3*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (192*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2*MW2^4*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^5*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW2^2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (384*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^3*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2^4*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (8*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW2^3*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (16*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (32*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (53*CHD*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(1152*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*CHD*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*MT2*MW*MW2^6*B0i[bb0, MZ2, MT2, MT2])/
  (18*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*CHD*MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2])/(72*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (CHD*MW*MW2^6*B0i[bb0, MZ2, MT2, MT2])/
  (36*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (37*CHD*MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (41*CHD*MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1152*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (17*CHD*CW2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CHD*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (53*CHWB*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/(96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (11*CHWB*MW2^6*B0i[bb0, MZ2, MT2, MT2])/
  (36*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*MT2*MW2^7*B0i[bb0, MZ2, MT2, MT2])/(9*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   SW*VMU^2) + (11*CHWB*MT2*MW2^6*B0i[bb0, MZ2, MT2, MT2])/
  (18*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^7*B0i[bb0, MZ2, MT2, MT2])/(9*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*
   VMU^2) + (101*CHWB*MT2*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (31*CHWB*MW2^5*MZ2*B0i[bb0, MZ2, MT2, MT2])/(96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (7*CHWB*MT2*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (91*CHWB*MW2^4*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(576*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (17*CHWB*MW2^3*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW*MT2*MW*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW*MW2^3*SW*B0i[bb0, MZ2, MT2, MT2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*MT2*MW*MW2^4*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (5*CHWB*CW*MT2*MW*MW2^3*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW*MW2^4*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW*MW2^2*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MT2*MW2^5*SW2*B0i[bb0, MZ2, MT2, MT2])/(3*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (2*CHWB*MW2^6*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*MT2*MW2^6*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (41*CHWB*MT2*MW2^4*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (144*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^5*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(6*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (73*CHWB*MT2*MW2^3*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*MW2^4*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (144*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*MT2*MW2^2*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (23*CHWB*MW2^3*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*MW2^2*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (3*CWw*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(16*(2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (3*CWw*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(4*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^3) + 
 (9*CHD*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*MW*MW2^7*B0i[bb0, MZ2, MW2, MW2])/
  (4*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(8*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) + (49*CHD*MW*MW2^6*B0i[bb0, MZ2, MW2, MW2])/
  (192*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (191*CHD*MW*MW2^4*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (55*CHD*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (1536*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MW2, MW2])/(384*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (47*CHWB*CW*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MW*MW2^7*B0i[bb0, MZ2, MW2, MW2])/(4*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*
   VMU^2) - (CHWB*CW*MW*MW2^6*B0i[bb0, MZ2, MW2, MW2])/
  (48*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (19*CHWB*CW*MW*MW2^4*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (64*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MW2, MW2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MW*MW2^3*SW*B0i[bb0, MZ2, MW2, MW2])/(6*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*MW*MW2^5*SW*B0i[bb0, MZ2, MW2, MW2])/
  (2*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW*MW2^4*SW*B0i[bb0, MZ2, MW2, MW2])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2^2*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW*MW2^5*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW*MW*MW2^6*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (4*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW*MW*MW2^4*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (37*CHWB*CW*MW*MW2^3*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (19*CHWB*CW*MW*MW2^2*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MW*MW2*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHD*CW2*MT2^3*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(192*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) + (CHD*CW2*MT2^2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(192*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) + (CHD*CW2*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/
  (32*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^4*B0i[dbb0, MW2, 0, MT2])/(32*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MT2^3*MW*MW2*SW*B0i[dbb0, MW2, 0, MT2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^2*MW*MW2^2*SW*B0i[dbb0, MW2, 0, MT2])/
  (24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MW*MW2^3*SW*B0i[dbb0, MW2, 0, MT2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW*MW2^3*SW*B0i[dbb0, MW2, 0, MT2])/
  (8*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^4*SW*B0i[dbb0, MW2, 0, MT2])/(8*(2 - 4*CW2)*(-MT2 + MW2)*
   Pi^3*VMU^2) - (CHbox*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/
  (288*Pi^3*VMU^2) + (CHD*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/
  (1152*Pi^3*VMU^2) + (CHD*CW2*MH2^4*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/
  (1152*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(72*Pi^3*VMU^2) - 
 (CHD*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(288*Pi^3*VMU^2) + 
 (CHW*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (288*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2^3*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (384*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (CHD*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(96*Pi^3*VMU^2) - 
 (CHW*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (19*CHD*CW2*MH2^2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (19*CHD*CW2*MH2*MW*MW2^4*B0i[dbb0, MW2, MH2, MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^5*B0i[dbb0, MW2, MH2, MW2])/(8*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^4*MW*MW2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (288*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MH2*MW*MW2^2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CHWB*CW*MH2^3*MW*MW2^2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (96*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (7*CHWB*CW*MW*MW2^3*SW*B0i[dbb0, MW2, MH2, MW2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (19*CHWB*CW*MH2^2*MW*MW2^3*SW*B0i[dbb0, MW2, MH2, MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (19*CHWB*CW*MH2*MW*MW2^4*SW*B0i[dbb0, MW2, MH2, MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*MW*MW2^5*SW*B0i[dbb0, MW2, MH2, MW2])/
  (2*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CWw*MW2^4*B0i[dbb0, MW2, MW2, MZ2])/(2*Pi^3*VMU^3) + 
 (CWw*MW2^3*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(8*Pi^3*VMU^3) + 
 (CHD*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(24*Pi^3*VMU^2) + 
 (3*CHD*CW2^2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(8*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(288*Pi^3*VMU^2) + 
 (119*CHD*CW2^2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (288*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^2) - 
 (5*CHD*CW2^2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CHD*CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*Pi^3*VMU^2) - (3*CHD*CW2^2*MW*MW2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (2*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (25*CHD*CW2^2*MW*MW2^4*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (24*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (269*CHD*CW2^2*MW*MW2^3*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/
  (144*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (43*CHD*CW2^2*MW*MW2^2*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (72*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (59*CHD*CW2^2*MW*MW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW*MZ2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*CW2*MW*MW2^3*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*MW2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (6*MZ*Pi^3*VMU^2) + (119*CHWB*CW*CW2*MW*MW2^2*MZ2*SW*
   B0i[dbb0, MW2, MW2, MZ2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHWB*MW2^3*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/(72*MZ*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MW*MW2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CHWB*MW2^2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/(144*MZ*Pi^3*VMU^2) - 
 (6*CHWB*CW*CW2*MW*MW2^5*SW*B0i[dbb0, MW2, MW2, MZ2])/
  ((2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (25*CHWB*CW*CW2*MW*MW2^4*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (6*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (269*CHWB*CW*CW2*MW*MW2^3*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (36*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (43*CHWB*CW*CW2*MW*MW2^2*MZ2^3*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (18*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (59*CHWB*CW*CW2*MW*MW2*MZ2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (288*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW*MZ2^5*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (288*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3*VMU^3) + 
 (CHD*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(24*MZ2*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (8*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^3*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHWB*CW*MW*MW2^3*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*MZ*Pi^3*VMU^2) - 
 (7*CHWB*CW*MW*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*MW*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (2*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (4*CHWB*CW*MW*MW2^5*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^2) + 
 (CHD*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW*MW2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (19*CHD*CW2*MW*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (32*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW*MW2^4*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (19*CHWB*CW*MW*MW2^3*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*MW*MW2^2*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2*MZ2^3*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MZ2^4*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHd[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2^4*A0i[aa0, MZ2]*CHd[1, 1])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^5*A0i[aa0, MZ2]*CHd[1, 1])/
  (12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHd[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHd[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHd[2, 2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHd[2, 2])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHd[2, 2])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHd[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHd[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHd[3, 3])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHd[3, 3])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHd[3, 3])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHd[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHd[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHe[1, 1])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHe[1, 1])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHe[1, 1])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHe[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHe[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHe[2, 2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHe[2, 2])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHe[2, 2])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHe[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHe[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHe[3, 3])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHe[3, 3])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHe[3, 3])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHe[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHe[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*CHl1[1, 1])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*CHl1[1, 1])/(144*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^2*CHl1[1, 1])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2*MW*MW2^5*A0i[aa0, MW2]*CHl1[1, 1])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (3*MW*MW2^6*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^5*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (15*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (15*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (5*MW*MW2^4*A0i[aa0, MZ2]*CHl1[1, 1])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^5*A0i[aa0, MZ2]*CHl1[1, 1])/(48*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (25*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/(192*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2^3*A0i[aa0, MZ2]*CHl1[1, 1])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (32*MZ2*Pi^3*SW2*VMU^2) - (7*MW*MW2^2*CHl1[2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*CHl1[2, 2])/(32*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHl1[2, 2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^2*CHl1[2, 2])/(24*Pi^3*VMU^2) + 
 (MW*MW2^4*CHl1[2, 2])/(144*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^2*CHl1[2, 2])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*Pi^3*VMU^2) + 
 (3*MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2*MW*MW2^5*A0i[aa0, MW2]*CHl1[2, 2])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (3*MW*MW2^6*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(48*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^5*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MW*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/(24*MW2*Pi^3*VMU^2) + 
 (15*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (15*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHl1[2, 2])/(48*Pi^3*VMU^2) + 
 (5*MW*MW2^4*A0i[aa0, MZ2]*CHl1[2, 2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(16*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^5*A0i[aa0, MZ2]*CHl1[2, 2])/(48*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/(24*Pi^3*VMU^2) - 
 (25*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/(192*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2^3*A0i[aa0, MZ2]*CHl1[2, 2])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (32*MZ2*Pi^3*SW2*VMU^2) + (MW*MW2^2*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[2, 2])/(24*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[2, 2])/
  (12*Pi^3*VMU^2) + (MW*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[2, 2])/
  (24*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHl1[3, 3])/(144*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2^4*CHl1[3, 3])/(144*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^2*CHl1[3, 3])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHl1[3, 3])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHl1[3, 3])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHl1[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2*CHl3[1, 1])/(288*Pi^3*VMU^2) + (MT2*MW*MW2*CHl3[1, 1])/
  (192*Pi^3*VMU^2) - (265*MW*MW2^2*CHl3[1, 1])/(864*Pi^3*VMU^2) - 
 (47*CW2*MW*MW2^2*CHl3[1, 1])/(2304*Pi^3*VMU^2) - 
 (25*MW*MW2^2*CHl3[1, 1])/(384*(-1 + 2*CW2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2^2*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^3*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^3*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW*MW2^4*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^4*CHl3[1, 1])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*MT2*MW*MW2^4*CHl3[1, 1])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*MW*MW2^5*CHl3[1, 1])/(1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHl3[1, 1])/(256*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (91*MT2*MW*MW2^2*CHl3[1, 1])/(1152*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (311*MW*MW2^3*CHl3[1, 1])/(1152*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^3*CHl3[1, 1])/(18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MT2*MW*MW2^4*CHl3[1, 1])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^5*CHl3[1, 1])/(4*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (427*MW*MW2^3*CHl3[1, 1])/(6912*MZ2*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2^3*CHl3[1, 1])/(18*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (7*MW*MW2^4*CHl3[1, 1])/(288*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*CHl3[1, 1])/(72*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2*CHl3[1, 1])/
  (576*Pi^3*VMU^2) + (CW2*MH2^2*MW*MW2*MZ2*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (3*CW2*MH2*MW*MW2^2*MZ2*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^3*MZ2*CHl3[1, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^3*MZ2*CHl3[1, 1])/(384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MT2*MW*MW2^3*MZ2*CHl3[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (35*MW*MW2^4*MZ2*CHl3[1, 1])/(128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHl3[1, 1])/(768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*MZ2*CHl3[1, 1])/(128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (335*MW*MW2^2*MZ2*CHl3[1, 1])/(2304*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^2*MZ2*CHl3[1, 1])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*CHl3[1, 1])/(24*Pi^3*VMU^2) - (MH2*MW*MW2^2*MZ2^2*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*MW2^2*MZ2^2*CHl3[1, 1])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (311*MW*MW2^3*MZ2^2*CHl3[1, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2*MZ2^2*CHl3[1, 1])/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^2) - (103*CW2*MW*MW2*MZ2^2*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - (25*MT2*MW*MW2^6*CHl3[1, 1])/
  (288*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (MW*MW2^7*CHl3[1, 1])/
  (8*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (21*MT2*MW*MW2^5*CHl3[1, 1])/
  (64*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (65*MW*MW2^6*CHl3[1, 1])/
  (192*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (MH2^3*MW*SW2*CHl3[1, 1])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^3*MW*SW2*CHl3[1, 1])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2*SW2*CHl3[1, 1])/(1152*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*SW2*CHl3[1, 1])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*SW2*CHl3[1, 1])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2*SW2*CHl3[1, 1])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (MT2^2*MW*MW2*SW2*CHl3[1, 1])/(24*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) + (581*MW*MW2^2*SW2*CHl3[1, 1])/
  (1728*(2 - 4*CW2)*Pi^3*VMU^2) - (313*CW2*MW*MW2^2*SW2*CHl3[1, 1])/
  (432*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^2*MW*MW2^2*SW2*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (313*MW2^3*SW2*CHl3[1, 1])/(432*MW*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*SW2*CHl3[1, 1])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (MW*MW2^3*SW2*CHl3[1, 1])/(24*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*
   VMU^2) + (25*MW*MW2^5*SW2*CHl3[1, 1])/(54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2*SW2*CHl3[1, 1])/(384*CW2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (MT2^3*MW*MW2*SW2*CHl3[1, 1])/(64*CW2*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*CHl3[1, 1])/(384*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (23*MT2*MW*MW2^2*SW2*CHl3[1, 1])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5077*MW*MW2^3*SW2*CHl3[1, 1])/(13824*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*MW*MW2^3*SW2*CHl3[1, 1])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[1, 1])/(2*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MT2*MW*MW2^4*SW2*CHl3[1, 1])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (MW*MW2^5*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (61*MW*MW2^3*SW2*CHl3[1, 1])/(864*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*SW2*CHl3[1, 1])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (19*MW*MW2^4*SW2*CHl3[1, 1])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (MW*MW2^4*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (17*MW*MW2*MZ2*SW2*CHl3[1, 1])/
  (1152*(2 - 4*CW2)*Pi^3*VMU^2) - (3*MH2*MW*MW2^3*MZ2*SW2*CHl3[1, 1])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*MT2*MW*MW2^3*MZ2*SW2*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (1343*MW*MW2^4*MZ2*SW2*CHl3[1, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHl3[1, 1])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHl3[1, 1])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl3[1, 1])/(64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl3[1, 1])/(64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[1, 1])/(96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (MT2^2*MW*MW2*MZ2*SW2*CHl3[1, 1])/(32*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (2317*MW*MW2^2*MZ2*SW2*CHl3[1, 1])/
  (13824*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*MW*MW2^2*MZ2*SW2*CHl3[1, 1])/
  (1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*MZ2*SW2*CHl3[1, 1])/(32*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MT2*MW*MW2^2*MZ2*SW2*CHl3[1, 1])/(64*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MW*MW2^3*MZ2*SW2*CHl3[1, 1])/(32*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (3*MW*MW2^2*MZ2*SW2*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^2*SW2*CHl3[1, 1])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + (7*MH2*MW*MW2^2*MZ2^2*SW2*CHl3[1, 1])/
  (512*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MT2*MW*MW2^2*MZ2^2*SW2*CHl3[1, 1])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (383*MW*MW2^3*MZ2^2*SW2*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl3[1, 1])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl3[1, 1])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2^2*SW2*CHl3[1, 1])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (MH2*MW*MW2*MZ2^3*SW2*CHl3[1, 1])/(512*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (3*MT2*MW*MW2*MZ2^3*SW2*CHl3[1, 1])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (643*MW*MW2^2*MZ2^3*SW2*CHl3[1, 1])/
  (4608*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*MZ2^4*SW2*CHl3[1, 1])/
  (512*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*CHl3[1, 1])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^5*MZ2*SW2*CHl3[1, 1])/(8*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (7*MW*MW2^6*MZ2*SW2*CHl3[1, 1])/(32*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) - (11*MH2*MW*MW2^4*MZ2^2*SW2*CHl3[1, 1])/
  (32*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (17*MW*MW2^5*MZ2^2*SW2*CHl3[1, 1])/(32*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) + (MH2*MW*MW2^3*MZ2^3*SW2*CHl3[1, 1])/
  (4*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (47*MW*MW2^4*MZ2^3*SW2*CHl3[1, 1])/(128*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (7*MH2*MW*MW2^2*MZ2^4*SW2*CHl3[1, 1])/
  (128*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2^4*SW2*CHl3[1, 1])/(64*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (5*MT2*MW*MW2^4*SW2*CHl3[1, 1])/(96*(-2*MW2 + MZ2)^3*Pi^3*
   VMU^2) - (MW*MW2^5*SW2*CHl3[1, 1])/(9*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^5*SW2*CHl3[1, 1])/(48*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (25*MW*MW2^2*MZ2^3*SW2*CHl3[1, 1])/(108*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2^3*SW2*CHl3[1, 1])/(144*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*SW2*CHl3[1, 1])/(72*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (31*MT2*MW*MW2^4*SW2*CHl3[1, 1])/(144*MZ2*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (7*MW*MW2^5*SW2*CHl3[1, 1])/(16*MZ2*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl3[1, 1])/(9*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*MZ2*SW2*CHl3[1, 1])/(6*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*CHl3[1, 1])/(72*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^3*SW2*CHl3[1, 1])/(18*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*SW2*CHl3[1, 1])/(288*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + 
    MZ2^2)*Pi^3*VMU^2) + (MW*MW2^3*MZ2*SW2*CHl3[1, 1])/
  (8*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2^2*SW2*CHl3[1, 1])/(96*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (MW*MW2*MZ2^3*SW2*CHl3[1, 1])/(24*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (CW2*MW*MW2^2*SW2*CHl3[1, 1])/(18*(2 - 4*CW2)*Pi*VMU^2) + 
 (MW2^3*SW2*CHl3[1, 1])/(18*MW*Pi*VMU^2) + (1445*MW*MW2^2*SW2^2*CHl3[1, 1])/
  (864*(2 - 4*CW2)*Pi^3*VMU^2) + (MT2*MW*MW2^4*SW2^2*CHl3[1, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*MW*MW2^3*SW2^2*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*MZ2*SW2^2*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (29*MW*MW2^4*MZ2*SW2^2*CHl3[1, 1])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (113*MW*MW2^2*MZ2*SW2^2*CHl3[1, 1])/(512*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MW*MW2^2*MZ2*SW2^2*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MT2*MW*MW2^2*MZ2^2*SW2^2*CHl3[1, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (145*MW*MW2^3*MZ2^2*SW2^2*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (29*MW*MW2^2*MZ2^3*SW2^2*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*MW2^3*SW2^2*CHl3[1, 1])/
  (144*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + (47*MW*MW2^3*MZ2*SW2^2*CHl3[1, 1])/
  (144*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - (5*MW*MW2^2*SW2^2*CHl3[1, 1])/
  (36*(2 - 4*CW2)*Pi*VMU^2) + (7*MW*MW2^2*MZ2^2*SW2^3*CHl3[1, 1])/
  (32*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + (MH2*MW*A0i[aa0, MH2]*CHl3[1, 1])/
  (144*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(288*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (3*MW*MW2^3*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(32*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MH2^3*MW*MW2^3*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (128*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^4*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (64*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^5*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (128*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MH2^3*MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (768*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2^2*MW*MW2^3*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (96*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*MH2*MW*MW2^4*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (768*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^5*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (32*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2^2*A0i[aa0, MH2]*
   CHl3[1, 1])/(48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2^3*MW*MW2*MZ2^2*SW2^2*A0i[aa0, MH2]*
   CHl3[1, 1])/(256*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2^2*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (256*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^4*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (64*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*A0i[aa0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2^3*A0i[aa0, MT2]*CHl3[1, 1])/(32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (313*MW*MW2^4*A0i[aa0, MT2]*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*MW*MW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^6*A0i[aa0, MT2]*CHl3[1, 1])/(9*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MT2]*CHl3[1, 1])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (13*MW*MW2^5*A0i[aa0, MT2]*CHl3[1, 1])/(36*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*A0i[aa0, MT2]*CHl3[1, 1])/(36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (169*MW*MW2^3*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(384*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MT2*MW*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*MT2*MW*MW2*MZ2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (107*MW*MW2^2*MZ2^2*A0i[aa0, MT2]*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (3*MT2*MW*MZ2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2^3*A0i[aa0, MT2]*CHl3[1, 1])/(128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (25*MW*MW2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MW*MW2^4*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) + (5*MW*MW2^3*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(18*MT2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (18*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^3*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*A0i[aa0, MW2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (3*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(16*Pi^3*VMU^2) + 
 (7*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (5*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (9*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (7*CW2*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (23*MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*MH2*MW*MW2^5*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*MW*MW2^6*A0i[aa0, MW2]*CHl3[1, 1])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (85*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (128*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MH2^2*MW*MW2^6*A0i[aa0, MW2]*CHl3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^7*A0i[aa0, MW2]*CHl3[1, 1])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*VMU^2) + (MW*MW2^8*A0i[aa0, MW2]*CHl3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^4*A0i[aa0, MW2]*CHl3[1, 1])/(8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) + (MW*MW2^5*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (71*MH2^2*MW*MW2^5*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (71*MH2*MW*MW2^6*A0i[aa0, MW2]*CHl3[1, 1])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) - (71*MW*MW2^7*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (17*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (17*MW*MW2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (3*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (21*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (15*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (443*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (775*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*MW*MW2^5*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(128*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(128*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (103*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/(24*MW2*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (371*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (649*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (119*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (103*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MH2*MW*MW2*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (15*MW*MW2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*MH2*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(24*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MW2^4*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (4*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^5*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(4*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (91*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(144*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) + (17*MH2*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(48*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(48*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/(256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MW*MW2^4*A0i[aa0, MZ2]*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (187*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/(8*MZ2^2*Pi^3*VMU^2) + 
 (5*MW*MW2^6*A0i[aa0, MZ2]*CHl3[1, 1])/(18*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   VMU^2) - (5*MW*MW2^4*A0i[aa0, MZ2]*CHl3[1, 1])/
  (18*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - (5*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (72*MZ2*Pi^3*VMU^2) - (MH2*MW*MW2^4*A0i[aa0, MZ2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (73*MW*MW2^5*A0i[aa0, MZ2]*CHl3[1, 1])/(144*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (MH2*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (17*MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (5*MW*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (144*Pi^3*VMU^2) - (3*CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (97*MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(2304*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW*MZ2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^4*A0i[aa0, MZ2]*CHl3[1, 1])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (32*Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + (MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) - (3*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (32*MZ2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (7*MW*MW2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*Pi^3*VMU^2) + (187*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW*MW2^3*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(16*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (5*MW*MW2^4*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (25*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(144*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) + (MH2*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^3*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (5*MW*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (5*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(32*Pi^3*VMU^2) - 
 (7*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^2*MW*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) + (MT2^3*MW*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) - (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (8*Pi^3*VMU^2) + (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (8*Pi^3*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (6*Pi^3*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(8*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MH2^2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2^3*MW*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (55*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) - 
 (15*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (256*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + (11*MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*Pi^3*VMU^2) - (19*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) + (11*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (128*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (256*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (32*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (768*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (32*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (192*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (259*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^6*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^6*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(18*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (5*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(18*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (73*MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MW*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MT2*MW*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (107*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^7*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   VMU^2) + (MW*MW2^5*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (8*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (71*MW*MW2^6*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (17*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (77*MW*MW2^4*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^5*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (4*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (MT2^3*MW*MW2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2^2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^3*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (MH2^4*MW*MW2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (576*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MH2^3*MW*MW2^2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2^3*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (19*MH2^2*MW*MW2^3*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MW*MW2^4*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*MW*MW2^5*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (4*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (119*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (3*CW2*MW*MW2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/((2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (25*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (269*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (43*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (59*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (576*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (576*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (7*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/
  (4*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*MW*MW2^5*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (5*MW*MW2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (19*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - (MH2*MW*MW2*CHl3[2, 2])/
  (288*Pi^3*VMU^2) + (3*MT2*MW*MW2*CHl3[2, 2])/(64*Pi^3*VMU^2) + 
 (43*MW*MW2^2*CHl3[2, 2])/(432*Pi^3*VMU^2) - (47*CW2*MW*MW2^2*CHl3[2, 2])/
  (2304*Pi^3*VMU^2) - (25*MW*MW2^2*CHl3[2, 2])/(384*(-1 + 2*CW2)^3*Pi^3*
   VMU^2) - (CW2*MH2^2*MW*MW2^2*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (CW2*MH2*MW*MW2^3*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (CW2*MH2*MW*MW2^3*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (CW2*MW*MW2^4*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (MH2*MW*MW2^4*CHl3[2, 2])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*MT2*MW*MW2^4*CHl3[2, 2])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*MW*MW2^5*CHl3[2, 2])/(1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*CHl3[2, 2])/(768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^2*CHl3[2, 2])/(128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*CHl3[2, 2])/(384*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^3*CHl3[2, 2])/(18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*MW*MW2^3*CHl3[2, 2])/(2304*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^4*CHl3[2, 2])/(32*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*CHl3[2, 2])/(576*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*MZ2*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (CW2*MH2*MW*MW2^2*MZ2*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (3*CW2*MH2*MW*MW2^2*MZ2*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^3*MZ2*CHl3[2, 2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^3*MZ2*CHl3[2, 2])/(384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MT2*MW*MW2^3*MZ2*CHl3[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (35*MW*MW2^4*MZ2*CHl3[2, 2])/(128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHl3[2, 2])/(768*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*CHl3[2, 2])/(128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW*MW2^2*MZ2*CHl3[2, 2])/(768*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^2*MZ2*CHl3[2, 2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2^2*CHl3[2, 2])/(128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2^2*CHl3[2, 2])/(12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (311*MW*MW2^3*MZ2^2*CHl3[2, 2])/(1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*CHl3[2, 2])/(768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW*MW2*MZ2^2*CHl3[2, 2])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MT2*MW*MW2^6*CHl3[2, 2])/(288*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^7*CHl3[2, 2])/(8*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (21*MT2*MW*MW2^5*CHl3[2, 2])/(64*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (65*MW*MW2^6*CHl3[2, 2])/(192*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MW*SW2*CHl3[2, 2])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^3*MW*SW2*CHl3[2, 2])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2*SW2*CHl3[2, 2])/(1152*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*SW2*CHl3[2, 2])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*SW2*CHl3[2, 2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2*SW2*CHl3[2, 2])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (MT2^2*MW*MW2*SW2*CHl3[2, 2])/(24*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) + (581*MW*MW2^2*SW2*CHl3[2, 2])/
  (1728*(2 - 4*CW2)*Pi^3*VMU^2) - (313*CW2*MW*MW2^2*SW2*CHl3[2, 2])/
  (432*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^2*MW*MW2^2*SW2*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*SW2*CHl3[2, 2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (MW*MW2^3*SW2*CHl3[2, 2])/(24*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*
   VMU^2) + (25*MW*MW2^5*SW2*CHl3[2, 2])/(54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2*SW2*CHl3[2, 2])/(384*CW2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (MT2^3*MW*MW2*SW2*CHl3[2, 2])/(64*CW2*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*CHl3[2, 2])/(384*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (23*MT2*MW*MW2^2*SW2*CHl3[2, 2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7723*MW*MW2^3*SW2*CHl3[2, 2])/(13824*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*MW*MW2^3*SW2*CHl3[2, 2])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[2, 2])/(2*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MT2*MW*MW2^4*SW2*CHl3[2, 2])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (MW*MW2^5*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (61*MW*MW2^3*SW2*CHl3[2, 2])/(864*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*SW2*CHl3[2, 2])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (19*MW*MW2^4*SW2*CHl3[2, 2])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (MW*MW2^4*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (17*MW*MW2*MZ2*SW2*CHl3[2, 2])/
  (1152*(2 - 4*CW2)*Pi^3*VMU^2) - (3*MH2*MW*MW2^3*MZ2*SW2*CHl3[2, 2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*MT2*MW*MW2^3*MZ2*SW2*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (1343*MW*MW2^4*MZ2*SW2*CHl3[2, 2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHl3[2, 2])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHl3[2, 2])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl3[2, 2])/(64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl3[2, 2])/(64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[2, 2])/(96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (MT2^2*MW*MW2*MZ2*SW2*CHl3[2, 2])/(32*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (10483*MW*MW2^2*MZ2*SW2*CHl3[2, 2])/
  (13824*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*MW*MW2^2*MZ2*SW2*CHl3[2, 2])/
  (1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*MZ2*SW2*CHl3[2, 2])/(32*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MT2*MW*MW2^2*MZ2*SW2*CHl3[2, 2])/(64*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MW*MW2^3*MZ2*SW2*CHl3[2, 2])/(32*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (3*MW*MW2^2*MZ2*SW2*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^2*SW2*CHl3[2, 2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + (7*MH2*MW*MW2^2*MZ2^2*SW2*CHl3[2, 2])/
  (512*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MT2*MW*MW2^2*MZ2^2*SW2*CHl3[2, 2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (383*MW*MW2^3*MZ2^2*SW2*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl3[2, 2])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl3[2, 2])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2^2*SW2*CHl3[2, 2])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (MH2*MW*MW2*MZ2^3*SW2*CHl3[2, 2])/(512*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (3*MT2*MW*MW2*MZ2^3*SW2*CHl3[2, 2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (643*MW*MW2^2*MZ2^3*SW2*CHl3[2, 2])/
  (4608*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*MZ2^4*SW2*CHl3[2, 2])/
  (512*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*CHl3[2, 2])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^5*MZ2*SW2*CHl3[2, 2])/(8*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (7*MW*MW2^6*MZ2*SW2*CHl3[2, 2])/(32*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) - (11*MH2*MW*MW2^4*MZ2^2*SW2*CHl3[2, 2])/
  (32*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (17*MW*MW2^5*MZ2^2*SW2*CHl3[2, 2])/(32*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) + (MH2*MW*MW2^3*MZ2^3*SW2*CHl3[2, 2])/
  (4*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (47*MW*MW2^4*MZ2^3*SW2*CHl3[2, 2])/(128*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (7*MH2*MW*MW2^2*MZ2^4*SW2*CHl3[2, 2])/
  (128*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2^4*SW2*CHl3[2, 2])/(64*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (5*MT2*MW*MW2^4*SW2*CHl3[2, 2])/(96*(-2*MW2 + MZ2)^3*Pi^3*
   VMU^2) - (MW*MW2^5*SW2*CHl3[2, 2])/(9*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^5*SW2*CHl3[2, 2])/(48*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (25*MW*MW2^2*MZ2^3*SW2*CHl3[2, 2])/(108*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2^3*SW2*CHl3[2, 2])/(144*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*SW2*CHl3[2, 2])/(72*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (31*MT2*MW*MW2^4*SW2*CHl3[2, 2])/(144*MZ2*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (7*MW*MW2^5*SW2*CHl3[2, 2])/(16*MZ2*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl3[2, 2])/(9*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*MZ2*SW2*CHl3[2, 2])/(6*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*CHl3[2, 2])/(72*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^3*SW2*CHl3[2, 2])/(18*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*SW2*CHl3[2, 2])/(288*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + 
    MZ2^2)*Pi^3*VMU^2) + (MW*MW2^3*MZ2*SW2*CHl3[2, 2])/
  (8*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2^2*SW2*CHl3[2, 2])/(96*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (MW*MW2*MZ2^3*SW2*CHl3[2, 2])/(24*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (CW2*MW*MW2^2*SW2*CHl3[2, 2])/(18*(2 - 4*CW2)*Pi*VMU^2) + 
 (1445*MW*MW2^2*SW2^2*CHl3[2, 2])/(864*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^4*SW2^2*CHl3[2, 2])/(288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MW*MW2^3*SW2^2*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*MZ2*SW2^2*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (29*MW*MW2^4*MZ2*SW2^2*CHl3[2, 2])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (113*MW*MW2^2*MZ2*SW2^2*CHl3[2, 2])/(512*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MW*MW2^2*MZ2*SW2^2*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MT2*MW*MW2^2*MZ2^2*SW2^2*CHl3[2, 2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (145*MW*MW2^3*MZ2^2*SW2^2*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (29*MW*MW2^2*MZ2^3*SW2^2*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*MW2^3*SW2^2*CHl3[2, 2])/
  (144*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + (47*MW*MW2^3*MZ2*SW2^2*CHl3[2, 2])/
  (144*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - (5*MW*MW2^2*SW2^2*CHl3[2, 2])/
  (36*(2 - 4*CW2)*Pi*VMU^2) + (7*MW*MW2^2*MZ2^2*SW2^3*CHl3[2, 2])/
  (32*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + (MH2*MW*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(288*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (3*MW*MW2^3*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(32*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MH2^3*MW*MW2^3*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (128*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^4*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (64*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^5*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (128*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MH2^3*MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (768*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2^2*MW*MW2^3*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (96*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*MH2*MW*MW2^4*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (768*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^5*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (32*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2^2*A0i[aa0, MH2]*
   CHl3[2, 2])/(48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2^3*MW*MW2*MZ2^2*SW2^2*A0i[aa0, MH2]*
   CHl3[2, 2])/(256*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2^2*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (256*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^4*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (64*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(32*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2^3*A0i[aa0, MT2]*CHl3[2, 2])/(32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (313*MW*MW2^4*A0i[aa0, MT2]*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MW*MW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^6*A0i[aa0, MT2]*CHl3[2, 2])/(9*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MT2]*CHl3[2, 2])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (13*MW*MW2^5*A0i[aa0, MT2]*CHl3[2, 2])/(36*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*A0i[aa0, MT2]*CHl3[2, 2])/(36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (169*MW*MW2^3*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(384*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MT2*MW*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MW2*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*MT2*MW*MW2*MZ2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (107*MW*MW2^2*MZ2^2*A0i[aa0, MT2]*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (3*MT2*MW*MZ2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2^3*A0i[aa0, MT2]*CHl3[2, 2])/(128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (25*MW*MW2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MW*MW2^4*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) + (5*MW*MW2^3*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(18*MT2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (18*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^3*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*A0i[aa0, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (23*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (7*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (5*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (9*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (7*CW2*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (23*MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*MH2*MW*MW2^5*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*MW*MW2^6*A0i[aa0, MW2]*CHl3[2, 2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (85*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (128*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MH2^2*MW*MW2^6*A0i[aa0, MW2]*CHl3[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^7*A0i[aa0, MW2]*CHl3[2, 2])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*VMU^2) + (MW*MW2^8*A0i[aa0, MW2]*CHl3[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^4*A0i[aa0, MW2]*CHl3[2, 2])/(8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) - (MW*MW2^5*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (71*MH2^2*MW*MW2^5*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (71*MH2*MW*MW2^6*A0i[aa0, MW2]*CHl3[2, 2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) - (71*MW*MW2^7*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (17*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (17*MW*MW2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (3*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (21*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (15*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (443*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (775*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*MW*MW2^5*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(128*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(128*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (103*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (371*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (649*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (119*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (103*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MH2*MW*MW2*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (15*MW*MW2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*MH2*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(24*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MW2^4*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (4*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^5*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(4*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (91*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(144*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) + (17*MH2*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(48*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(48*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(32*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/(256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MW*MW2^4*A0i[aa0, MZ2]*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^6*A0i[aa0, MZ2]*CHl3[2, 2])/(18*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   VMU^2) + (5*MW*MW2^4*A0i[aa0, MZ2]*CHl3[2, 2])/
  (18*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - (MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (48*MZ2*Pi^3*VMU^2) - (MH2*MW*MW2^4*A0i[aa0, MZ2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (73*MW*MW2^5*A0i[aa0, MZ2]*CHl3[2, 2])/(144*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (MH2*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (17*MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (MW*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (288*Pi^3*VMU^2) - (3*CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (97*MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(2304*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MW*MZ2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^4*A0i[aa0, MZ2]*CHl3[2, 2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (32*Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + (MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) - (3*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (32*MZ2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (7*MW*MW2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*Pi^3*VMU^2) + (187*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW*MW2^3*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(16*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (5*MW*MW2^4*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (25*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(144*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) + (MH2*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^3*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (5*MW*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(64*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(64*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(32*Pi^3*VMU^2) - 
 (7*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^2*MW*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) + (MT2^3*MW*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) + (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (8*Pi^3*VMU^2) - (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (8*Pi^3*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (7*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(8*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MH2^2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2^3*MW*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (13*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (55*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(8*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(9*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) - 
 (15*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (256*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + (11*MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*Pi^3*VMU^2) - (19*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) + (11*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (128*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (256*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (32*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (768*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (32*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (192*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (259*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^6*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^6*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(18*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (5*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(18*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (73*MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MT2*MW*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (107*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^7*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   VMU^2) - (MW*MW2^5*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (8*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (71*MW*MW2^6*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (77*MW*MW2^4*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^5*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (4*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MW*MW2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2^2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^3*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MH2^4*MW*MW2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (576*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MH2^3*MW*MW2^2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2^3*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (19*MH2^2*MW*MW2^3*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MW*MW2^4*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*MW*MW2^5*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (4*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (119*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (3*CW2*MW*MW2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/((2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (25*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (269*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (43*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (59*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (576*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (576*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/(6*Pi^3*VMU^2) + 
 (7*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/
  (4*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*MW*MW2^5*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (5*MW*MW2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (19*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + (MW*MW2^3*CHl3[3, 3])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*CHl3[3, 3])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHl3[3, 3])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHl3[3, 3])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^5*A0i[aa0, MW2]*CHl3[3, 3])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (MW*MW2^6*A0i[aa0, MW2]*CHl3[3, 3])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MW*MW2^5*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (MW*MW2^4*A0i[aa0, MZ2]*CHl3[3, 3])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^5*A0i[aa0, MZ2]*CHl3[3, 3])/
  (12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHq1[1, 1])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2^2*CHq1[1, 1])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MZ2]*CHq1[1, 1])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*A0i[aa0, MZ2]*CHq1[1, 1])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHq1[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHq1[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHq1[2, 2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2^2*CHq1[2, 2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MZ2]*CHq1[2, 2])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*A0i[aa0, MZ2]*CHq1[2, 2])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHq1[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHq1[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MW2^4*CHq1[3, 3])/(16*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^4*CHq1[3, 3])/(32*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*SW2*CHq1[3, 3])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^3*SW2*CHq1[3, 3])/(24*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*SW2^2*CHq1[3, 3])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2^2*CHq1[3, 3])/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^4*A0i[aa0, MT2]*CHq1[3, 3])/(12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MT2]*CHq1[3, 3])/(3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*A0i[aa0, MT2]*CHq1[3, 3])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MT2]*CHq1[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHq1[3, 3])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHq1[3, 3])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHq1[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (13*MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MT2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^3*CHq3[1, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHq3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^5*A0i[aa0, MW2]*CHq3[1, 1])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MW*MW2^6*A0i[aa0, MW2]*CHq3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^5*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (3*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHq3[1, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHq3[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHq3[1, 1])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHq3[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHq3[1, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHq3[1, 1])/(16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (MW*MW2^4*A0i[aa0, MZ2]*CHq3[1, 1])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^5*A0i[aa0, MZ2]*CHq3[1, 1])/
  (4*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHq3[1, 1])/(16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*CHq3[2, 2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHq3[2, 2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MH2*MW*MW2^5*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^6*A0i[aa0, MW2]*CHq3[2, 2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (3*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^5*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (3*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHq3[2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHq3[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHq3[2, 2])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHq3[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHq3[2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHq3[2, 2])/(16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (MW*MW2^4*A0i[aa0, MZ2]*CHq3[2, 2])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^5*A0i[aa0, MZ2]*CHq3[2, 2])/
  (4*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHq3[2, 2])/(16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2*CHq3[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*CHq3[3, 3])/(48*Pi^3*VMU^2) + (MW*MW2^3*CHq3[3, 3])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MT2*MW*MW2^3*CHq3[3, 3])/
  (16*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*SW2*CHq3[3, 3])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) - (3*MT2*MW*MW2^3*MZ2*SW2*CHq3[3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*CHq3[3, 3])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (3*MT2*MW*MW2^2*MZ2^2*SW2*CHq3[3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (3*MT2*MW*MW2*MZ2^3*SW2*CHq3[3, 3])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*A0i[aa0, MT2]*CHq3[3, 3])/
  (24*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^3*A0i[aa0, MT2]*CHq3[3, 3])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*MW*MW2^4*A0i[aa0, MT2]*CHq3[3, 3])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*A0i[aa0, MT2]*CHq3[3, 3])/(3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (3*MT2*MW*MW2^2*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/
  (8*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2^3*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MT2*MW*MW2*MZ2^2*A0i[aa0, MT2]*CHq3[3, 3])/(16*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (7*MW*MW2^2*MZ2^2*A0i[aa0, MT2]*CHq3[3, 3])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*MZ2^3*A0i[aa0, MT2]*CHq3[3, 3])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2*MZ2^3*A0i[aa0, MT2]*CHq3[3, 3])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2^4*A0i[aa0, MZ2]*CHq3[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^5*A0i[aa0, MZ2]*CHq3[3, 3])/
  (12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHq3[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHq3[3, 3])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2^3*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (32*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - (19*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (13*MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MT2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHu[1, 1])/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MZ2]*CHu[1, 1])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*A0i[aa0, MZ2]*CHu[1, 1])/(6*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHu[1, 1])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHu[1, 1])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHu[2, 2])/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MZ2]*CHu[2, 2])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*A0i[aa0, MZ2]*CHu[2, 2])/(6*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHu[2, 2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHu[2, 2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*SW2*CHu[3, 3])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHu[3, 3])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MW*MW2^4*A0i[aa0, MT2]*CHu[3, 3])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MT2]*CHu[3, 3])/(3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MT2]*CHu[3, 3])/(12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MT2]*CHu[3, 3])/(12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(6*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*MW*MW2^2*Cll[1, 1, 2, 2])/
  (96*Pi^3*VMU^2) + (5*MH2^2*MW*MW2^5*Cll[1, 1, 2, 2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*MH2*MW*MW2^6*Cll[1, 1, 2, 2])/(16*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*MW*MW2^7*Cll[1, 1, 2, 2])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2^4*MZ2*Cll[1, 1, 2, 2])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*MH2*MW*MW2^5*MZ2*Cll[1, 1, 2, 2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^6*MZ2*Cll[1, 1, 2, 2])/(2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*MH2^2*MW*MW2^3*MZ2^2*Cll[1, 1, 2, 2])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (125*MH2*MW*MW2^4*MZ2^2*Cll[1, 1, 2, 2])/(64*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*MW*MW2^5*MZ2^2*Cll[1, 1, 2, 2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2^2*MZ2^3*Cll[1, 1, 2, 2])/(64*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*MH2*MW*MW2^3*MZ2^3*Cll[1, 1, 2, 2])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^4*MZ2^3*Cll[1, 1, 2, 2])/(16*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (16*Pi^3*VMU^2) + (3*MH2^2*MW*MW2^4*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2*MW*MW2^5*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^6*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (3*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^5*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (15*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (15*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^3*MZ2^3*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) + 
 (113*MW*MW2^2*Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2^2*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (CW2*MH2*MW*MW2^3*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (CW2*MH2*MW*MW2^3*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^4*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (5*CW*MW2^2*MZ*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (MH2^4*MW*MW2^3*Cll[1, 2, 2, 1])/(96*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MT2^2*MW*MW2^3*Cll[1, 2, 2, 1])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2^3*MW*MW2^4*Cll[1, 2, 2, 1])/(256*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (707*MH2^2*MT2*MW*MW2^4*Cll[1, 2, 2, 1])/
  (1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MT2^2*MW*MW2^4*Cll[1, 2, 2, 1])/(16*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (1745*MH2^2*MW*MW2^5*Cll[1, 2, 2, 1])/
  (2304*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3535*MH2*MT2*MW*MW2^5*Cll[1, 2, 2, 1])/(1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MT2^2*MW*MW2^5*Cll[1, 2, 2, 1])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3443*MH2*MW*MW2^6*Cll[1, 2, 2, 1])/(1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (707*MT2*MW*MW2^6*Cll[1, 2, 2, 1])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (697*MW*MW2^7*Cll[1, 2, 2, 1])/(288*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MH2*MW*MW2^2*Cll[1, 2, 2, 1])/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^2) + (23*MT2*MW*MW2^2*Cll[1, 2, 2, 1])/
  (1152*(2*MW2 - MZ2)*Pi^3*VMU^2) + (163*MW*MW2^3*Cll[1, 2, 2, 1])/
  (1152*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2^2*MT2*MW*MW2^6*Cll[1, 2, 2, 1])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2^7*Cll[1, 2, 2, 1])/(2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + (5*MH2*MT2*MW*MW2^7*Cll[1, 2, 2, 1])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^8*Cll[1, 2, 2, 1])/(2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - (4*MT2*MW*MW2^8*Cll[1, 2, 2, 1])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (2*MW*MW2^9*Cll[1, 2, 2, 1])/((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*VMU^2) + (MT2*MW*MW2^4*Cll[1, 2, 2, 1])/
  (9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - (MW*MW2^5*Cll[1, 2, 2, 1])/
  (8*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + (31*MW*MW2^3*Cll[1, 2, 2, 1])/
  (432*MZ2*Pi^3*VMU^2) + (13*MH2^2*MT2*MW*MW2^5*Cll[1, 2, 2, 1])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (445*MH2^2*MW*MW2^6*Cll[1, 2, 2, 1])/(288*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (65*MH2*MT2*MW*MW2^6*Cll[1, 2, 2, 1])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2225*MH2*MW*MW2^7*Cll[1, 2, 2, 1])/(288*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (13*MT2*MW*MW2^7*Cll[1, 2, 2, 1])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (445*MW*MW2^8*Cll[1, 2, 2, 1])/(72*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (5*MT2*MW*MW2^3*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (19*MW*MW2^4*Cll[1, 2, 2, 1])/
  (288*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (5*MW*MW2*MZ2*Cll[1, 2, 2, 1])/
  (288*Pi^3*VMU^2) - (CW2*MH2^2*MW*MW2*MZ2*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*MZ2*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (3*CW2*MH2*MW*MW2^2*MZ2*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^3*MZ2*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (MH2^4*MW*MW2^2*MZ2*Cll[1, 2, 2, 1])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MT2^2*MW*MW2^2*MZ2*Cll[1, 2, 2, 1])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (179*MH2^3*MW*MW2^3*MZ2*Cll[1, 2, 2, 1])/
  (1536*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (455*MH2^2*MT2*MW*MW2^3*MZ2*Cll[1, 2, 2, 1])/
  (768*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2*MT2^2*MW*MW2^3*MZ2*Cll[1, 2, 2, 1])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (6911*MH2^2*MW*MW2^4*MZ2*Cll[1, 2, 2, 1])/
  (4608*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2275*MH2*MT2*MW*MW2^4*MZ2*Cll[1, 2, 2, 1])/(768*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2^2*MW*MW2^4*MZ2*Cll[1, 2, 2, 1])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10435*MH2*MW*MW2^5*MZ2*Cll[1, 2, 2, 1])/(1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (455*MT2*MW*MW2^5*MZ2*Cll[1, 2, 2, 1])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (64*MW*MW2^6*MZ2*Cll[1, 2, 2, 1])/(9*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*Cll[1, 2, 2, 1])/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MT2*MW*MW2*MZ2*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*MW*MW2^2*MZ2*Cll[1, 2, 2, 1])/
  (2304*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MZ2^2*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) + (5*MH2^4*MW*MW2*MZ2^2*Cll[1, 2, 2, 1])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MT2^2*MW*MW2*MZ2^2*Cll[1, 2, 2, 1])/(64*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*MH2^3*MW*MW2^2*MZ2^2*Cll[1, 2, 2, 1])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (161*MH2^2*MT2*MW*MW2^2*MZ2^2*Cll[1, 2, 2, 1])/
  (576*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MH2*MT2^2*MW*MW2^2*MZ2^2*Cll[1, 2, 2, 1])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2729*MH2^2*MW*MW2^3*MZ2^2*Cll[1, 2, 2, 1])/
  (1536*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (805*MH2*MT2*MW*MW2^3*MZ2^2*Cll[1, 2, 2, 1])/
  (576*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MT2^2*MW*MW2^3*MZ2^2*Cll[1, 2, 2, 1])/(16*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (15113*MH2*MW*MW2^4*MZ2^2*Cll[1, 2, 2, 1])/
  (1536*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (161*MT2*MW*MW2^4*MZ2^2*Cll[1, 2, 2, 1])/(144*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (2965*MW*MW2^5*MZ2^2*Cll[1, 2, 2, 1])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*Cll[1, 2, 2, 1])/(768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^4*MW*MZ2^3*Cll[1, 2, 2, 1])/(384*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MT2^2*MW*MZ2^3*Cll[1, 2, 2, 1])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*MH2^3*MW*MW2*MZ2^3*Cll[1, 2, 2, 1])/(1536*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*MH2^2*MT2*MW*MW2*MZ2^3*Cll[1, 2, 2, 1])/
  (256*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2*MT2^2*MW*MW2*MZ2^3*Cll[1, 2, 2, 1])/(64*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3037*MH2^2*MW*MW2^2*MZ2^3*Cll[1, 2, 2, 1])/
  (4608*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*MH2*MT2*MW*MW2^2*MZ2^3*Cll[1, 2, 2, 1])/(256*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2^2*MW*MW2^2*MZ2^3*Cll[1, 2, 2, 1])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8041*MH2*MW*MW2^3*MZ2^3*Cll[1, 2, 2, 1])/(2304*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*MT2*MW*MW2^3*MZ2^3*Cll[1, 2, 2, 1])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1583*MW*MW2^4*MZ2^3*Cll[1, 2, 2, 1])/(576*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (39*MH2^2*MW*MW2*MZ2^4*Cll[1, 2, 2, 1])/
  (512*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (195*MH2*MW*MW2^2*MZ2^4*Cll[1, 2, 2, 1])/(512*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (39*MW*MW2^3*MZ2^4*Cll[1, 2, 2, 1])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2^5*Cll[1, 2, 2, 1])/(384*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2*MW*MW2*MZ2^5*Cll[1, 2, 2, 1])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^5*Cll[1, 2, 2, 1])/(96*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2^3*MW*SW2*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW*SW2*Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2*SW2*Cll[1, 2, 2, 1])/(1152*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*SW2*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*SW2*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^3*MW*MW2*SW2*Cll[1, 2, 2, 1])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (MT2^2*MW*MW2*SW2*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (581*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(1728*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (313*CW2*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(432*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (MH2^2*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (313*MW2^3*SW2*Cll[1, 2, 2, 1])/(432*MW*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*SW2*Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) - (MW*MW2^3*SW2*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (25*MH2^2*MW*MW2^5*SW2*Cll[1, 2, 2, 1])/(54*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (125*MH2*MW*MW2^6*SW2*Cll[1, 2, 2, 1])/
  (54*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (50*MW*MW2^7*SW2*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*MT2*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (25*MW*MW2^3*SW2*Cll[1, 2, 2, 1])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (163*MW*MW2^3*SW2*Cll[1, 2, 2, 1])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2^3*SW2*Cll[1, 2, 2, 1])/(2*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (2*MT2*MW*MW2^4*SW2*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^5*SW2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (61*MW*MW2^3*SW2*Cll[1, 2, 2, 1])/(864*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) + (5*MT2*MW*MW2^3*SW2*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (19*MW*MW2^4*SW2*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (MW*MW2^4*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (17*MW*MW2*MZ2*SW2*Cll[1, 2, 2, 1])/
  (1152*(2 - 4*CW2)*Pi^3*VMU^2) + (25*MH2^2*MW*MW2^4*MZ2*SW2*Cll[1, 2, 2, 1])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (125*MH2*MW*MW2^5*MZ2*SW2*Cll[1, 2, 2, 1])/(36*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*MW*MW2^6*MZ2*SW2*Cll[1, 2, 2, 1])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*Cll[1, 2, 2, 1])/(384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (MT2*MW*MW2*MZ2*SW2*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (151*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1])/(1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (3*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) - (25*MH2^2*MW*MW2^3*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (54*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (125*MH2*MW*MW2^4*MZ2^2*SW2*Cll[1, 2, 2, 1])/(54*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (50*MW*MW2^5*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1])/(384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (11*MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*MH2^2*MW*MW2^2*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (125*MH2*MW*MW2^3*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MW*MW2^4*MZ2^3*SW2*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*MZ2*SW2*Cll[1, 2, 2, 1])/(6*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^3*SW2*Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*Cll[1, 2, 2, 1])/(288*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*Pi*VMU^2) - 
 (MW2^3*SW2*Cll[1, 2, 2, 1])/(18*MW*Pi*VMU^2) - 
 (1445*MW*MW2^2*SW2^2*Cll[1, 2, 2, 1])/(864*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (25*MW*MW2^3*SW2^2*Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (25*MW*MW2^2*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^2*SW2^2*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi*VMU^2) - 
 (MH2*MW*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(288*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^3*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2^3*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (128*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2^4*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^5*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (128*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MH2^3*MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (768*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2^3*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (96*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*MH2*MW*MW2^4*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (768*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^5*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (32*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (256*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2^2*MW*MW2^2*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (256*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^4*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MW*MW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (5*MW*MW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MW2*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*MT2*MW*MW2*MZ2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MT2*MW*MZ2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(4*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MT2*MW*MW2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*MW*MW2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MW*MW2^4*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^5*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(9*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (5*MW*MW2^3*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (61*MW*MW2^3*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (47*MW*MW2^2*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^3*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^4*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (18*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (18*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2^2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^3*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (3*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) - 
 (7*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (9*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^5*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^6*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (MH2^2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (128*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MH2^2*MW*MW2^6*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^7*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*VMU^2) - (MW*MW2^8*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) - (MW*MW2^5*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (13*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (71*MH2^2*MW*MW2^5*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (71*MH2*MW*MW2^6*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (71*MW*MW2^7*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (17*MH2*MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(96*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (MW*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (21*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2^2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (539*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (967*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*MW*MW2^5*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (37*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (128*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MW2^2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(24*MW2*Pi^3*VMU^2) - 
 (7*MH2^3*MW*MW2*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (455*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (817*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (147*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW*MW2*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (41*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (9*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*MW*MW2^3*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(96*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (15*MW*MW2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*MH2*MW*MW2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*MW*MW2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^4*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^5*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (91*MW*MW2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (17*MH2*MW*MW2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MW*MW2^4*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*MW2*Pi^3*
   VMU^2) - (MH2*MW*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(256*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (293*MW*MW2^4*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(576*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(8*MZ2^2*Pi^3*VMU^2) - 
 (5*MW*MW2^6*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(18*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   VMU^2) + (5*MW*MW2^4*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^4*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(128*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (29*MW*MW2^5*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(384*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (17*MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*MW*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (3*CW2*MW*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (157*MW*MW2^3*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(128*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (745*MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (2304*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MZ2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(384*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MZ2^4*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*MZ2^2*Pi^3*SW2*VMU^2) + (5*MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (32*MZ2*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + 
 (7*MW*MW2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (187*MW*MW2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^3*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (5*MW*MW2^4*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (25*MW*MW2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MW*MW2^3*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*MW*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(288*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(192*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) - (5*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (192*Pi^3*VMU^2) - (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (192*Pi^3*VMU^2) - (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (32*Pi^3*VMU^2) + (7*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^2*MW*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) - (MT2^3*MW*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) + (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW*MW2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(1152*Pi^3*VMU^2) - 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (7*MH2^3*MW*MW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (8*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MH2^2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MW*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^3*MW*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2^2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) + 
 (55*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (32*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(1152*Pi^3*VMU^2) + 
 (15*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (256*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - (11*MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*Pi^3*VMU^2) + (19*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) - (11*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (128*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (256*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (32*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (768*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (32*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (192*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (259*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^6*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (13*MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^6*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (18*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (18*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (73*MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MT2*MW*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (107*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^7*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^5*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (8*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (71*MW*MW2^6*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (77*MW*MW2^4*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (47*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^5*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (17*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (MT2^3*MW*MW2*SW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2^2*SW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*SW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^3*SW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (MH2^4*MW*MW2*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (576*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2^2*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^3*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (19*MH2^2*MW*MW2^3*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^4*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^5*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (119*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + (3*CW2*MW*MW2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/((2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (576*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (576*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (6*MZ2*Pi^3*VMU^2) - (7*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*MW*MW2^5*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) - (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) - (5*MW*MW2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + (5*CW*MW2^2*MZ*Cll[2, 2, 2, 2])/
  (108*Pi^3*VMU^2) + (CW*MW2*MZ*A0i[aa0, MW2]*Cll[2, 2, 2, 2])/
  (36*Pi^3*VMU^2) - (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[2, 2, 2, 2])/
  (24*Pi^3*VMU^2) + (5*CW*MW2^2*MZ*Cll[2, 3, 3, 2])/(108*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[2, 3, 3, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[2, 3, 3, 2])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Clq3[1, 1, 3, 3])/(64*Pi^3*VMU^2) - 
 (3*MH2^2*MT2*MW*MW2^4*Clq3[1, 1, 3, 3])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (15*MH2*MT2*MW*MW2^5*Clq3[1, 1, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MT2*MW*MW2^6*Clq3[1, 1, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MH2^2*MT2*MW*MW2^3*MZ2*Clq3[1, 1, 3, 3])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MT2*MW*MW2^4*MZ2*Clq3[1, 1, 3, 3])/(16*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MT2*MW*MW2^5*MZ2*Clq3[1, 1, 3, 3])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2^2*MT2*MW*MW2^2*MZ2^2*Clq3[1, 1, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (75*MH2*MT2*MW*MW2^3*MZ2^2*Clq3[1, 1, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MT2*MW*MW2^4*MZ2^2*Clq3[1, 1, 3, 3])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MH2^2*MT2*MW*MW2*MZ2^3*Clq3[1, 1, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MT2*MW*MW2^2*MZ2^3*Clq3[1, 1, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MT2*MW*MW2^3*MZ2^3*Clq3[1, 1, 3, 3])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (32*Pi^3*VMU^2) - (3*MW*MW2^3*MZ2*SW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2^2*SW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*SW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW*MW2^2*MZ*Clq3[2, 2, 1, 1])/
  (36*Pi^3*VMU^2) - (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[2, 2, 1, 1])/
  (24*Pi^3*VMU^2) - (CW*MW2^2*MZ*Clq3[2, 2, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[2, 2, 2, 2])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Clq3[2, 2, 3, 3])/(64*Pi^3*VMU^2) - 
 (CW*MT2*MW2*MZ*Clq3[2, 2, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MW2^2*MZ*Clq3[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (3*MH2^2*MT2*MW*MW2^4*Clq3[2, 2, 3, 3])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (15*MH2*MT2*MW*MW2^5*Clq3[2, 2, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MT2*MW*MW2^6*Clq3[2, 2, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MH2^2*MT2*MW*MW2^3*MZ2*Clq3[2, 2, 3, 3])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MT2*MW*MW2^4*MZ2*Clq3[2, 2, 3, 3])/(16*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MT2*MW*MW2^5*MZ2*Clq3[2, 2, 3, 3])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2^2*MT2*MW*MW2^2*MZ2^2*Clq3[2, 2, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (75*MH2*MT2*MW*MW2^3*MZ2^2*Clq3[2, 2, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MT2*MW*MW2^4*MZ2^2*Clq3[2, 2, 3, 3])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MH2^2*MT2*MW*MW2*MZ2^3*Clq3[2, 2, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MT2*MW*MW2^2*MZ2^3*Clq3[2, 2, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MT2*MW*MW2^3*MZ2^3*Clq3[2, 2, 3, 3])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (32*Pi^3*VMU^2) - (CW*MT2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (48*Pi^3*VMU^2) + (CW*MW2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (24*Pi^3*VMU^2) - (3*MW*MW2^3*MZ2*SW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2^2*SW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*SW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW*MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/(48*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/(24*Pi^3*VMU^2) - 
 (MT*MW*MW2^3*CuB[3, 3])/(Sqrt[2]*MZ*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (MT*MW*MW2^4*CuB[3, 3])/(2*Sqrt[2]*MZ*(2*MW2 - MZ2)*MZ2*Pi^3*SW*VMU^2) + 
 (MT*MW*MW2^2*MZ2*CuB[3, 3])/(2*Sqrt[2]*MZ*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (MT*MW*MW2^2*MZ2*SW2^2*A0i[aa0, MT2]*CuB[3, 3])/
  (2*Sqrt[2]*MT2*MZ*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (CW2*MT*MW*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (2*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MT*MW*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (16*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MT*MW2^3*CuW[3, 3])/
  (Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MT*MW2^4*CuW[3, 3])/
  (2*Sqrt[2]*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (MT*MW2^2*MZ2*CuW[3, 3])/
  (2*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MT*MW2*A0i[aa0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) - (MT*MW2^2*MZ2*SW2^2*A0i[aa0, MT2]*CuW[3, 3])/
  (2*Sqrt[2]*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(16*Sqrt[2]*Pi^3*VMU^2) - 
 (3*MT*MW2^2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(16*Sqrt[2]*Pi^3*VMU^2) + 
 (CW2*MT*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (2*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT*MT2*MW2^2*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (MT*MW2^3*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^3*MW*Log[mu2/MT2])/(48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MW*MW2*Log[mu2/MT2])/(96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHD*MH2^2*MT2^2*MW*MW2^3*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MH2^2*MT2*MW*MW2^4*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*MH2*MT2^2*MW*MW2^4*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MH2*MT2*MW*MW2^5*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MT2^2*MW*MW2^5*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^6*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*MH2^2*MT2^2*MW*MW2^2*MZ2*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MH2^2*MT2*MW*MW2^3*MZ2*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*MH2*MT2^2*MW*MW2^3*MZ2*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MH2*MT2*MW*MW2^4*MZ2*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MT2^2*MW*MW2^4*MZ2*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MT2*MW*MW2^5*MZ2*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MH2^2*MT2^2*MW*MW2*MZ2^2*Log[mu2/MT2])/
  (128*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MH2^2*MT2*MW*MW2^2*MZ2^2*Log[mu2/MT2])/(64*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MH2*MT2^2*MW*MW2^2*MZ2^2*Log[mu2/MT2])/(128*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*MH2*MT2*MW*MW2^3*MZ2^2*Log[mu2/MT2])/
  (64*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2^3*MZ2^2*Log[mu2/MT2])/(32*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MT2*MW*MW2^4*MZ2^2*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^3*MW*SW*Log[mu2/MT2])/(12*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^2*MW*MW2*SW*Log[mu2/MT2])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*MH2^2*MT2^2*MW2^3*MZ2*SW2*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MT2*MW2^4*MZ2*SW2*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MT2^2*MW2^4*MZ2*SW2*Log[mu2/MT2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MT2*MW2^5*MZ2*SW2*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MT2^2*MW2^5*MZ2*SW2*Log[mu2/MT2])/
  (2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MW2^6*MZ2*SW2*Log[mu2/MT2])/((MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MT2^2*MW2^2*MZ2^2*SW2*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MT2*MW2^3*MZ2^2*SW2*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MT2^2*MW2^3*MZ2^2*SW2*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MT2*MW2^4*MZ2^2*SW2*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MT2^2*MW2^4*MZ2^2*SW2*Log[mu2/MT2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MT2*MW2^5*MZ2^2*SW2*Log[mu2/MT2])/
  ((MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MT2^2*MW2*MZ2^3*SW2*Log[mu2/MT2])/(32*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MT2*MW2^2*MZ2^3*SW2*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MT2^2*MW2^2*MZ2^3*SW2*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MT2*MW2^3*MZ2^3*SW2*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MT2^2*MW2^3*MZ2^3*SW2*Log[mu2/MT2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MT2*MW2^4*MZ2^3*SW2*Log[mu2/MT2])/
  (4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (MT2^3*MW*SW2*CHl3[1, 1]*Log[mu2/MT2])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (MT2^2*MW*MW2*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2^3*MW*MW2*SW2*CHl3[1, 1]*Log[mu2/MT2])/(64*CW2*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MT2^2*MW*MW2*MZ2*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (64*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (32*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MW*SW2*CHl3[2, 2]*Log[mu2/MT2])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (MT2^2*MW*MW2*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2^3*MW*MW2*SW2*CHl3[2, 2]*Log[mu2/MT2])/(64*CW2*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MT2^2*MW*MW2*MZ2*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (64*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (32*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MW*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) + (MT2^2*MW*MW2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2^2*MT2^2*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MT2*MW*MW2^3*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2*MT2^2*MW*MW2^3*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2*MT2*MW*MW2^4*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2^4*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^5*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MT2^2*MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MT2*MW*MW2^2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MT2^2*MW*MW2^2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MT2*MW*MW2^3*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2^3*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MW2^4*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MT2^2*MW*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MT2*MW*MW2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2*MT2^2*MW*MW2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2*MT2*MW*MW2^2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2^2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MW*Log[MH2/MW2])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2*Log[MH2/MW2])/(96*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHD*CW2*MH2*MW*MW2^2*Log[MH2/MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2^2*Log[MH2/MW2])/(192*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) - (CHD*CW2*MH2*MW*MW2^3*Log[MH2/MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^4*Log[MH2/MW2])/(16*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (CHD*MH2^4*MW*MW2^3*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MH2^3*MW*MW2^4*Log[MH2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MH2^2*MW*MW2^5*Log[MH2/MW2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^6*Log[MH2/MW2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MH2^4*MW*MW2^2*MZ2*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MH2^3*MW*MW2^3*MZ2*Log[MH2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MH2^2*MW*MW2^4*MZ2*Log[MH2/MW2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MH2*MW*MW2^5*MZ2*Log[MH2/MW2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MH2^4*MW*MW2*MZ2^2*Log[MH2/MW2])/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MH2^3*MW*MW2^2*MZ2^2*Log[MH2/MW2])/(768*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MH2^2*MW*MW2^3*MZ2^2*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^4*MZ2^2*Log[MH2/MW2])/(64*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHWB*CW*MH2^3*MW*SW*Log[MH2/MW2])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW*MW2*SW*Log[MH2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MH2*MW*MW2^2*SW*Log[MH2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW*MW2^2*SW*Log[MH2/MW2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) - (CHWB*CW*MH2*MW*MW2^3*SW*Log[MH2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2^4*SW*Log[MH2/MW2])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) - (CHWB*MH2^4*MW2^3*MZ2*SW2*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2^3*MW2^4*MZ2*SW2*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MH2^2*MW2^5*MZ2*SW2*Log[MH2/MW2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^6*MZ2*SW2*Log[MH2/MW2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2^4*MW2^2*MZ2^2*SW2*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2^3*MW2^3*MZ2^2*SW2*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2^2*MW2^4*MZ2^2*SW2*Log[MH2/MW2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^5*MZ2^2*SW2*Log[MH2/MW2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MH2^4*MW2*MZ2^3*SW2*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2^3*MW2^2*MZ2^3*SW2*Log[MH2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2^3*MZ2^3*SW2*Log[MH2/MW2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2*MW2^4*MZ2^3*SW2*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (MH2^3*MW*SW2*CHl3[1, 1]*Log[MH2/MW2])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^2*MW*MW2*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*CHl3[1, 1]*Log[MH2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (MH2^2*MW*MW2^2*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (96*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*SW2*CHl3[1, 1]*Log[MH2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (MW*MW2^4*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (8*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2*SW2*CHl3[1, 1]*Log[MH2/MW2])/(384*CW2*(MH2 - 4*MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2^2*MW*MW2*MZ2*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (32*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MW*SW2*CHl3[2, 2]*Log[MH2/MW2])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^2*MW*MW2*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*CHl3[2, 2]*Log[MH2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (MH2^2*MW*MW2^2*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (96*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*SW2*CHl3[2, 2]*Log[MH2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (MW*MW2^4*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (8*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2*SW2*CHl3[2, 2]*Log[MH2/MW2])/(384*CW2*(MH2 - 4*MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2^2*MW*MW2*MZ2*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (32*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MW*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (MH2^2*MW*MW2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (96*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/(8*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (MH2^4*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1]*
   Log[MH2/MW2])/(96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (5*MH2^3*MW*MW2^3*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2^4*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^5*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^4*MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2^3*MW*MW2^2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^3*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^4*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^4*MW*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^3*MW*MW2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2^2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CWw*MW2^3*SW2*Log[mu2/MW2])/(4*Pi^3*VMU^3) + 
 (CHD*CW2*MH2^3*MW*Log[mu2/MW2])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^2*MW*MW2*Log[mu2/MW2])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (11*CHD*CW2^2*MW*MW2^2*Log[mu2/MW2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MW*MW2^2*Log[mu2/MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MW*MW2^3*Log[mu2/MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^4*MW*MW2^3*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*CHD*MH2^3*MW*MW2^4*Log[mu2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*MH2^2*MW*MW2^5*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (11*CHD*MH2*MW*MW2^6*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MW*MW2^7*Log[mu2/MW2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (11*CHD*MW2^4*Log[mu2/MW2])/(144*MW*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^4*MW*MW2^2*MZ2*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (7*CHD*MH2^3*MW*MW2^3*MZ2*Log[mu2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*MH2^2*MW*MW2^4*MZ2*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (11*CHD*MH2*MW*MW2^5*MZ2*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MW*MW2^6*MZ2*Log[mu2/MW2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*MH2^4*MW*MW2*MZ2^2*Log[mu2/MW2])/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHD*MH2^3*MW*MW2^2*MZ2^2*Log[mu2/MW2])/(768*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*CHD*MH2^2*MW*MW2^3*MZ2^2*Log[mu2/MW2])/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHD*MH2*MW*MW2^4*MZ2^2*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MW*MW2^5*MZ2^2*Log[mu2/MW2])/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^3*MW*SW*Log[mu2/MW2])/(72*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (5*CHWB*CW*MH2^2*MW*MW2*SW*Log[mu2/MW2])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CHWB*CW*CW2*MW*MW2^2*SW*Log[mu2/MW2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW*MW2^2*SW*Log[mu2/MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MW*MW2^3*SW*Log[mu2/MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (37*CHWB*MW2^3*SW*Log[mu2/MW2])/(144*MZ*Pi^3*VMU^2) + 
 (55*CHD*CW2*MW*MW2^2*SW2*Log[mu2/MW2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^4*MW2^3*MZ2*SW2*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (7*CHWB*MH2^3*MW2^4*MZ2*SW2*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (13*CHWB*MH2^2*MW2^5*MZ2*SW2*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (11*CHWB*MH2*MW2^6*MZ2*SW2*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^7*MZ2*SW2*Log[mu2/MW2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MH2^4*MW2^2*MZ2^2*SW2*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2^3*MW2^3*MZ2^2*SW2*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (13*CHWB*MH2^2*MW2^4*MZ2^2*SW2*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11*CHWB*MH2*MW2^5*MZ2^2*SW2*Log[mu2/MW2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MW2^6*MZ2^2*SW2*Log[mu2/MW2])/
  (2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^4*MW2*MZ2^3*SW2*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*MH2^3*MW2^2*MZ2^3*SW2*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (13*CHWB*MH2^2*MW2^3*MZ2^3*SW2*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (11*CHWB*MH2*MW2^4*MZ2^3*SW2*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MW2^5*MZ2^3*SW2*Log[mu2/MW2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (55*CHWB*CW*MW*MW2^2*SW*SW2*Log[mu2/MW2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*SW2*CHl3[1, 1]*Log[mu2/MW2])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (5*MH2^2*MW*MW2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^2*SW2*CHl3[1, 1]*Log[mu2/MW2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2*CHl3[1, 1]*Log[mu2/MW2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (11*MW2^3*SW2*CHl3[1, 1]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[1, 1]*Log[mu2/MW2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^3*MW*MW2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (384*CW2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (64*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*MZ2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl3[1, 1]*Log[mu2/MW2])/(16*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (55*MW*MW2^2*SW2^2*CHl3[1, 1]*Log[mu2/MW2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^3*MW*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2*SW2*CHl3[2, 2]*Log[mu2/MW2])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (11*CW2*MW*MW2^2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[2, 2]*Log[mu2/MW2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^3*MW*MW2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (384*CW2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (64*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*MZ2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl3[2, 2]*Log[mu2/MW2])/(16*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (55*MW*MW2^2*SW2^2*CHl3[2, 2]*Log[mu2/MW2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^4*MW*MW2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*MH2^3*MW*MW2^4*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*MH2^2*MW*MW2^5*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2^6*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^7*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(4*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2^4*MW*MW2^2*MZ2*Cll[1, 2, 2, 1]*
   Log[mu2/MW2])/(48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (7*MH2^3*MW*MW2^3*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*MH2^2*MW*MW2^4*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^5*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^6*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2^4*MW*MW2*MZ2^2*Cll[1, 2, 2, 1]*
   Log[mu2/MW2])/(384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (35*MH2^3*MW*MW2^2*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*MH2^2*MW*MW2^3*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (55*MH2*MW*MW2^4*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2^5*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^4*MW*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*MH2^2*MW*MW2^2*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^3*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^4*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^3*MW*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (5*MH2^2*MW*MW2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2*Cll[1, 2, 2, 1]*
   Log[mu2/MW2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (55*MW*MW2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CHD*MH2^2*MW*MW2^5*Log[mu2/MZ2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MH2*MW*MW2^6*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MW*MW2^7*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHD*CW2*MW*MW2^3*Log[mu2/MZ2])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHD*MH2^2*MW*MW2^6*Log[mu2/MZ2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (5*CHD*MH2*MW*MW2^7*Log[mu2/MZ2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (CHD*MW*MW2^8*Log[mu2/MZ2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*VMU^2) - (CHD*CW2*MW*MW2^4*Log[mu2/MZ2])/
  (4*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MH2^2*MW*MW2^4*MZ2*Log[mu2/MZ2])/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (25*CHD*MH2*MW*MW2^5*MZ2*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2^6*MZ2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (19*CHD*CW2*MW*MW2^2*MZ2*Log[mu2/MZ2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2^3*MZ2^2*Log[mu2/MZ2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*MH2*MW*MW2^4*MZ2^2*Log[mu2/MZ2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MW*MW2^5*MZ2^2*Log[mu2/MZ2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (11*CHD*CW2*MW*MW2*MZ2^2*Log[mu2/MZ2])/
  (288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*MH2^2*MW*MW2^2*MZ2^3*Log[mu2/MZ2])/(384*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (35*CHD*MH2*MW*MW2^3*MZ2^3*Log[mu2/MZ2])/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^4*MZ2^3*Log[mu2/MZ2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MH2^2*MW*MW2*MZ2^4*Log[mu2/MZ2])/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MH2*MW*MW2^2*MZ2^4*Log[mu2/MZ2])/(768*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MW*MW2^3*MZ2^4*Log[mu2/MZ2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2^2*Log[mu2/MZ2])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MZ2^3*Log[mu2/MZ2])/(288*(2 - 4*CW2)*(-4*MW2 + MZ2)*
   Pi^3*VMU^2) - (11*CHWB*CW*MW*MW2^3*SW*Log[mu2/MZ2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^4*SW*Log[mu2/MZ2])/((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (19*CHWB*CW*MW*MW2^2*MZ2*SW*Log[mu2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHWB*CW*MW*MW2*MZ2^2*SW*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHWB*CW*MW*MW2*MZ2^2*SW*Log[mu2/MZ2])/
  (36*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MZ2^3*SW*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (5*CHD*MH2^2*MW*MW2^5*SW2*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CHD*MH2*MW*MW2^6*SW2*Log[mu2/MZ2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*MW*MW2^7*SW2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CHD*MH2^2*MW*MW2^4*MZ2*SW2*Log[mu2/MZ2])/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (125*CHD*MH2*MW*MW2^5*MZ2*SW2*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CHD*MW*MW2^6*MZ2*SW2*Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MH2^2*MW*MW2^3*MZ2^2*SW2*Log[mu2/MZ2])/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*CHD*MH2*MW*MW2^4*MZ2^2*SW2*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2^5*MZ2^2*SW2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHWB*MH2^2*MW2^6*SW2*Log[mu2/MZ2])/
  (2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MW2^7*SW2*Log[mu2/MZ2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2*CHWB*MW2^8*SW2*Log[mu2/MZ2])/
  ((MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2^5*MZ2*SW2*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5*CHWB*MH2*MW2^6*MZ2*SW2*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^7*MZ2*SW2*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2^2*MW2^4*MZ2^2*SW2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (25*CHWB*MH2*MW2^5*MZ2^2*SW2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (10*CHWB*MW2^6*MZ2^2*SW2*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2^3*MZ2^3*SW2*Log[mu2/MZ2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5*CHWB*MH2*MW2^4*MZ2^3*SW2*Log[mu2/MZ2])/
  (2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*MW2^5*MZ2^3*SW2*Log[mu2/MZ2])/((MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2^2*MW2^2*MZ2^4*SW2*Log[mu2/MZ2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (35*CHWB*MH2*MW2^3*MZ2^4*SW2*Log[mu2/MZ2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (7*CHWB*MW2^4*MZ2^4*SW2*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ2^5*SW2*Log[mu2/MZ2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (5*CHWB*MH2*MW2^2*MZ2^5*SW2*Log[mu2/MZ2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^3*MZ2^5*SW2*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHD*CW2*MW*MW2^2*MZ2*SW2^2*Log[mu2/MZ2])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*CHWB*MH2^2*MW2^5*MZ2*SW2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (25*CHWB*MH2*MW2^6*MZ2*SW2^2*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (20*CHWB*MW2^7*MZ2*SW2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2^2*MW2^4*MZ2^2*SW2^2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (25*CHWB*MH2*MW2^5*MZ2^2*SW2^2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (10*CHWB*MW2^6*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2^2*MW2^3*MZ2^3*SW2^2*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (25*CHWB*MH2*MW2^4*MZ2^3*SW2^2*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (20*CHWB*MW2^5*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (10*CHWB*CW*MW*MW2^2*MZ2*SW*SW2^2*Log[mu2/MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^5*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MW*MW2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (MW*MW2^4*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^4*MZ2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(12*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (19*MW*MW2^2*MZ2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (384*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(-4*MW2 + MZ2)*
   Pi^3*VMU^2) + (MW*MZ2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^2*MZ2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (MW*MW2^4*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (4*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (11*MW*MW2^3*MZ2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (48*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*MW*MW2^2*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (96*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (7*MW*MW2*MZ2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (192*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (5*MW*MW2^2*MZ2*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2^3*CHl3[1, 1]*Log[mu2/MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^5*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MW*MW2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (MW*MW2^4*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^4*MZ2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(12*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (19*MW*MW2^2*MZ2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (384*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(-4*MW2 + MZ2)*
   Pi^3*VMU^2) + (MW*MZ2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^2*MZ2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (MW*MW2^4*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (4*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (11*MW*MW2^3*MZ2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (48*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*MW*MW2^2*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (96*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (7*MW*MW2*MZ2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (192*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2^3*CHl3[2, 2]*Log[mu2/MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MH2^2*MW*MW2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*MH2*MW*MW2^6*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2^7*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(6*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^6*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(4*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^7*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(4*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (MW*MW2^8*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (11*MH2^2*MW*MW2^4*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (55*MH2*MW*MW2^5*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MW*MW2^6*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*MH2^2*MW*MW2^3*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*MH2*MW*MW2^4*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*MW*MW2^5*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (55*MH2^2*MW*MW2^2*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (275*MH2*MW*MW2^3*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (55*MW*MW2^4*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*MH2^2*MW*MW2*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*MH2*MW*MW2^2*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*MW*MW2^3*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2^5*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MH2*MW*MW2^6*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*MW*MW2^7*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MW*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (5*MH2^2*MW*MW2^4*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*MH2*MW*MW2^5*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2^6*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2^3*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MH2*MW*MW2^4*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*MW*MW2^5*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MH2^2*MW*MW2^2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*MH2*MW*MW2^3*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2^4*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*
   Pi^3*VMU^2) - (5*MW*MW2^2*MZ2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^2*MZ2*SW2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2^5*Log[MW2/MZ2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*MH2*MW*MW2^6*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MW*MW2^7*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (5*CHD*CW2*MW*MW2^3*Log[MW2/MZ2])/
  (24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2^6*Log[MW2/MZ2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (5*CHD*MH2*MW*MW2^7*Log[MW2/MZ2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^8*Log[MW2/MZ2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*VMU^2) + (CHD*CW2*MW*MW2^4*Log[MW2/MZ2])/
  (12*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2^4*MZ2*Log[MW2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*MH2*MW*MW2^5*MZ2*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHD*MW*MW2^6*MZ2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (11*CHD*CW2*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2^3*MZ2^2*Log[MW2/MZ2])/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*MH2*MW*MW2^4*MZ2^2*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MW*MW2^5*MZ2^2*Log[MW2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MH2^2*MW*MW2^2*MZ2^3*Log[MW2/MZ2])/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MH2*MW*MW2^3*MZ2^3*Log[MW2/MZ2])/(384*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MW*MW2^4*MZ2^3*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^2*Log[MW2/MZ2])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MW2^3*Log[MW2/MZ2])/(24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (16*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - (CHD*CW2*MW*MZ2^3*Log[MW2/MZ2])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + (CHD*CW2^2*MW*MW2^4*Log[MW2/MZ2])/
  (4*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MW*MW2^3*MZ2*Log[MW2/MZ2])/
  (48*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW*MW2^2*MZ2^2*Log[MW2/MZ2])/(12*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW*MW2*MZ2^3*Log[MW2/MZ2])/(192*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW*MW2^3*SW*Log[MW2/MZ2])/(6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MW*MW2^4*SW*Log[MW2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (11*CHWB*CW*MW*MW2^2*MZ2*SW*Log[MW2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2*MZ2^2*SW*Log[MW2/MZ2])/(36*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MW*MW2^3*SW*Log[MW2/MZ2])/(6*(2 - 4*CW2)*(MW2 + MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*MW*MW2^2*MZ2*SW*Log[MW2/MZ2])/
  (4*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*CW*MW*MZ2^3*SW*Log[MW2/MZ2])/
  (12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW*MW2^4*SW*Log[MW2/MZ2])/
  ((2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW*MW2^3*MZ2*SW*Log[MW2/MZ2])/
  (12*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW*MW2^2*MZ2^2*SW*Log[MW2/MZ2])/
  (3*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW*MW2*MZ2^3*SW*Log[MW2/MZ2])/
  (48*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2^6*SW2*Log[MW2/MZ2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (5*CHWB*MH2*MW2^7*SW2*Log[MW2/MZ2])/
  (2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*MW2^8*SW2*Log[MW2/MZ2])/((MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2^2*MW2^5*MZ2*SW2*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW2^6*MZ2*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (4*CHWB*MW2^7*MZ2*SW2*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*MH2^2*MW2^4*MZ2^2*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*MH2*MW2^5*MZ2^2*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (8*CHWB*MW2^6*MZ2^2*SW2*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2^3*MZ2^3*SW2*Log[MW2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (5*CHWB*MH2*MW2^4*MZ2^3*SW2*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*MW2^5*MZ2^3*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2^2*MW2^2*MZ2^4*SW2*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW2^3*MZ2^4*SW2*Log[MW2/MZ2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MW2^4*MZ2^4*SW2*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*MW*MW2^3*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2^4*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (11*MW*MW2^2*MZ2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (MW*MW2*MZ2^2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (MW*MW2^2*MZ2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (CW2*MW*MW2^4*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (2*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^3*MZ2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (24*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2^2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (6*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^3*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (96*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(4*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (17*MW*MW2^3*MZ2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (48*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (12*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^3*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (192*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2^4*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (11*MW*MW2^2*MZ2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (MW*MW2*MZ2^2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (MW*MW2^2*MZ2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (CW2*MW*MW2^4*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (2*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^3*MZ2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (24*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2^2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (6*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^3*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (96*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(4*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (17*MW*MW2^3*MZ2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (48*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (12*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^3*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (192*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^5*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^6*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^7*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2^6*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(4*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^7*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(4*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (MW*MW2^8*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^4*MZ2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^5*MZ2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*MW*MW2^6*MZ2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/((-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2^2*MW*MW2^3*MZ2^2*Cll[1, 2, 2, 1]*
   Log[MW2/MZ2])/(12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (25*MH2*MW*MW2^4*MZ2^2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2^5*MZ2^2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2^2*MZ2^3*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MH2*MW*MW2^3*MZ2^3*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^4*MZ2^3*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2^4*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*MZ2^4*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2^4*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW*MW2^4*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) - (CW2*MW*MW2^4*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (2*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^3*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (24*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (6*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (96*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam61_GF_aEW_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/12*(CWw*MW2^3)/(Pi^3*VMU^3) + (5*CWw*MW2^4)/(48*MZ2*Pi^3*VMU^3) - 
 (7*CWw*MW2^3*SW2)/(48*Pi^3*VMU^3) - (3*CWw*MW2^4*SW2)/
  (4*(2*MW2 - MZ2)*Pi^3*VMU^3) + (13*CWw*MW2^3*MZ2*SW2)/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^3) + (CHD*CW2*MH2^3*MW)/
  (288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^3*MW)/(48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2)/(576*Pi^3*VMU^2) + (CHD*MH2*MW*MW2)/(2304*Pi^3*VMU^2) - 
 (11*CHD*CW2*MH2*MW*MW2)/(2304*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW*MW2)/(128*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW*MW2)/(96*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MW*MW2)/(576*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHD*CW2*MT2^2*MW*MW2)/(48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2)/(576*Pi^3*VMU^2) - (CHD*MW*MW2^2)/(288*Pi^3*VMU^2) + 
 (581*CHD*CW2*MW*MW2^2)/(3456*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (313*CHD*CW2^2*MW*MW2^2)/(864*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2^2)/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2^2)/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHD*CW2*MH2*MW*MW2^3)/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (CHD*CW2*MW*MW2^3)/
  (48*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^4*MW*MW2^3)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHD*MH2^2*MT2^2*MW*MW2^3)/(32*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHbox*MH2^3*MW*MW2^4)/
  (96*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CHD*MH2^3*MW*MW2^4)/(1536*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (443*CHD*MH2^2*MT2*MW*MW2^4)/(2304*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*MH2*MT2^2*MW*MW2^4)/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*MW2^5)/(36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (545*CHD*MH2^2*MW*MW2^5)/(1536*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (2215*CHD*MH2*MT2*MW*MW2^5)/
  (2304*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2^5)/(8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (23*CHbox*MH2*MW*MW2^6)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (1963*CHD*MH2*MW*MW2^6)/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (443*CHD*MT2*MW*MW2^6)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (7*CHbox*MW*MW2^7)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (401*CHD*MW*MW2^7)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2*MW*MW2^2)/
  (768*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHD*CW2*MT2*MW*MW2^2)/(1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CHD*CW2*MW*MW2^3)/(1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^3)/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MT2*MW*MW2^6)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*VMU^2) + (CHD*MH2^2*MW*MW2^7)/(4*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + (5*CHD*MH2*MT2*MW*MW2^7)/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (5*CHD*MH2*MW*MW2^8)/(4*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   VMU^2) - (2*CHD*MT2*MW*MW2^8)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*VMU^2) + (CHD*MW*MW2^9)/((MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + (CHD*CW2*MT2*MW*MW2^4)/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^5)/(8*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (31*CHD*MW*MW2^3)/(1728*MZ2*Pi^3*VMU^2) + (61*CHD*CW2*MW*MW2^3)/
  (1728*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (313*CHD*MW2^4)/
  (1728*MW*MZ2*Pi^3*VMU^2) + (5*CHD*MH2^2*MT2*MW*MW2^5)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (85*CHD*MH2^2*MW*MW2^6)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*VMU^2) - (25*CHD*MH2*MT2*MW*MW2^6)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (425*CHD*MH2*MW*MW2^7)/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MT2*MW*MW2^7)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (85*CHD*MW*MW2^8)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) - (5*CHD*CW2*MT2*MW*MW2^3)/(36*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (19*CHD*CW2*MW*MW2^4)/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (CHD*CW2*MW*MW2^4)/(6*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (41*CHD*MW*MW2*MZ2)/(2304*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2*MZ2)/(2304*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*MH2^4*MW*MW2^2*MZ2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHD*MH2^2*MT2^2*MW*MW2^2*MZ2)/(32*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHbox*MH2^3*MW*MW2^3*MZ2)/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (157*CHD*MH2^3*MW*MW2^3*MZ2)/(3072*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (265*CHD*MH2^2*MT2*MW*MW2^3*MZ2)/
  (1536*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MH2*MT2^2*MW*MW2^3*MZ2)/(32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*MH2^2*MW*MW2^4*MZ2)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (1223*CHD*MH2^2*MW*MW2^4*MZ2)/
  (3072*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (1325*CHD*MH2*MT2*MW*MW2^4*MZ2)/(1536*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MT2^2*MW*MW2^4*MZ2)/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CHbox*MH2*MW*MW2^5*MZ2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (363*CHD*MH2*MW*MW2^5*MZ2)/(128*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (265*CHD*MT2*MW*MW2^5*MZ2)/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHbox*MW*MW2^6*MZ2)/(36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (439*CHD*MW*MW2^6*MZ2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2*MW*MW2*MZ2)/
  (768*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW*MW2*MZ2)/(128*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHD*CW2*MW*MW2^2*MZ2)/(2304*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^2*MZ2)/(16*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MZ2^2)/(96*Pi^3*VMU^2) + (CHD*CW2*MW*MZ2^2)/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*MH2^4*MW*MW2*MZ2^2)/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MH2^2*MT2^2*MW*MW2*MZ2^2)/(128*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHbox*MH2^3*MW*MW2^2*MZ2^2)/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (47*CHD*MH2^3*MW*MW2^2*MZ2^2)/(3072*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (23*CHD*MH2^2*MT2*MW*MW2^2*MZ2^2)/
  (512*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MH2*MT2^2*MW*MW2^2*MZ2^2)/(128*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHbox*MH2^2*MW*MW2^3*MZ2^2)/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (665*CHD*MH2^2*MW*MW2^3*MZ2^2)/(4608*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (115*CHD*MH2*MT2*MW*MW2^3*MZ2^2)/
  (512*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2^3*MZ2^2)/(32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (115*CHbox*MH2*MW*MW2^4*MZ2^2)/
  (1152*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (9059*CHD*MH2*MW*MW2^4*MZ2^2)/(9216*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (23*CHD*MT2*MW*MW2^4*MZ2^2)/
  (128*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (35*CHbox*MW*MW2^5*MZ2^2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (1819*CHD*MW*MW2^5*MZ2^2)/(2304*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW*MW2*MZ2^2)/
  (768*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHD*CW2*MW*MW2*MZ2^2)/(288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*MH2^3*MW*MW2*MZ2^3)/(384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*MH2^3*MW*MW2*MZ2^3)/(1536*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHbox*MH2^2*MW*MW2^2*MZ2^3)/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (173*CHD*MH2^2*MW*MW2^2*MZ2^3)/(9216*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (23*CHbox*MH2*MW*MW2^3*MZ2^3)/
  (1152*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (991*CHD*MH2*MW*MW2^3*MZ2^3)/(9216*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (7*CHbox*MW*MW2^4*MZ2^3)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (203*CHD*MW*MW2^4*MZ2^3)/
  (2304*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2*MZ2^4)/(1536*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (5*CHD*MH2*MW*MW2^2*MZ2^4)/(1536*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MW*MW2^3*MZ2^4)/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2^3)/(288*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW*MW2^3*MZ2)/(12*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (17*CHD*CW2^2*MW*MW2^2*MZ2^2)/(144*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW*MW2*MZ2^3)/(36*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (CHD*CW2^2*MW*MZ2^4)/(576*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW*MW2^2)/(36*(2 - 4*CW2)*Pi*VMU^2) + 
 (CHD*MW2^4)/(72*MW*MZ2*Pi*VMU^2) + (CHWB*MH2^3*MW2^5)/
  (96*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (31*CHWB*MH2^2*MT2*MW2^5)/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (2077*CHWB*MH2^2*MW2^6)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (155*CHWB*MH2*MT2*MW2^6)/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (653*CHWB*MH2*MW2^7)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (31*CHWB*MT2*MW2^7)/(12*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (523*CHWB*MW2^8)/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*MH2^2*MT2*MW2^7)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*SW*VMU^2) + (CHWB*MH2^2*MW2^8)/(4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) + (10*CHWB*MH2*MT2*MW2^8)/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW2^9)/(4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*SW*VMU^2) - (8*CHWB*MT2*MW2^9)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^10)/((MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*
   VMU^2) + (11*CHWB*MH2^2*MT2*MW2^6)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - (8*CHWB*MH2^2*MW2^7)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (55*CHWB*MH2*MT2*MW2^7)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) + (40*CHWB*MH2*MW2^8)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + (22*CHWB*MT2*MW2^8)/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (32*CHWB*MW2^9)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*
   VMU^2) - (CHWB*MH2^3*MW2^4*MZ2)/(64*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (91*CHWB*MH2^2*MT2*MW2^4*MZ2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4729*CHWB*MH2^2*MW2^5*MZ2)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (455*CHWB*MH2*MT2*MW2^5*MZ2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11917*CHWB*MH2*MW2^6*MZ2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (91*CHWB*MT2*MW2^6*MZ2)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2387*CHWB*MW2^7*MZ2)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW2^3*MZ2^2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (17*CHWB*MH2^2*MT2*MW2^3*MZ2^2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2425*CHWB*MH2^2*MW2^4*MZ2^2)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (85*CHWB*MH2*MT2*MW2^4*MZ2^2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (3047*CHWB*MH2*MW2^5*MZ2^2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (17*CHWB*MT2*MW2^5*MZ2^2)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (305*CHWB*MW2^6*MZ2^2)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (229*CHWB*MH2^2*MW2^3*MZ2^3)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (1145*CHWB*MH2*MW2^4*MZ2^3)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (229*CHWB*MW2^5*MZ2^3)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) + (CHWB*CW*MH2^3*MW*SW)/(72*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MT2^3*MW*SW)/(12*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (11*CHWB*CW*MH2*MW*MW2*SW)/(576*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW*MW2*SW)/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW*MW2*SW)/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^3*MW*MW2*SW)/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MT2^2*MW*MW2*SW)/(12*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) + (581*CHWB*CW*MW*MW2^2*SW)/(864*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (313*CHWB*CW*CW2*MW*MW2^2*SW)/(216*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW*MW2^2*SW)/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW*MW2^2*SW)/(36*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MH2*MW*MW2^3*SW)/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (CHWB*CW*MW*MW2^3*SW)/
  (12*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (175*CHWB*MW2^3*SW)/(288*MZ*Pi^3*VMU^2) + (CHWB*CW*MH2*MW*MW2^2*SW)/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHWB*CW*MT2*MW*MW2^2*SW)/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CHWB*CW*MW*MW2^3*SW)/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^3*SW)/((2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*MT2*MW*MW2^4*SW)/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^5*SW)/(2*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (61*CHWB*CW*MW*MW2^3*SW)/(432*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*CW*MT2*MW*MW2^3*SW)/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (19*CHWB*CW*MW*MW2^4*SW)/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MW*MW2^4*SW)/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW*MW2*MZ2*SW)/(576*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*MZ2*SW)/(288*MZ*Pi^3*VMU^2) - (CHWB*CW*MH2*MW*MW2*MZ2*SW)/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW*MW2*MZ2*SW)/(32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHWB*CW*MW*MW2^2*MZ2*SW)/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*MW*MW2^2*MZ2*SW)/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MZ2^2*SW)/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2^2*SW)/(24*MZ*Pi^3*VMU^2) - (CHWB*CW*MW*MW2*MZ2^2*SW)/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHWB*CW*MW*MW2*MZ2^2*SW)/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MZ2^3*SW)/(72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW*MW2^3*MZ2*SW)/(3*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (17*CHWB*CW*CW2*MW*MW2^2*MZ2^2*SW)/
  (36*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW*MW2*MZ2^3*SW)/(9*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MW*MZ2^4*SW)/
  (144*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW*MW2^2*SW)/(9*(2 - 4*CW2)*Pi*VMU^2) + 
 (CHWB*MW2^3*SW)/(18*MZ*Pi*VMU^2) - (CHD*CW2^2*MH2^2*MW*MW2^2)/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MW2^3)/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MW2^3)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^4)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW*MW2*MZ2)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MH2*MW*MW2^2*MZ2)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*CW2^2*MH2*MW*MW2^2*MZ2)/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (3*CHD*CW2^2*MW*MW2^3*MZ2)/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) - (CHWB*CW*CW2*MH2^2*MW*MW2^2*SW)/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW*MW2^3*SW)/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (CHWB*CW*CW2*MH2*MW*MW2^3*SW)/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) - (CHWB*CW*CW2*MW*MW2^4*SW)/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) + (CHWB*CW*CW2*MH2^2*MW*MW2*MZ2*SW)/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW*MW2^2*MZ2*SW)/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (3*CHWB*CW*CW2*MH2*MW*MW2^2*MZ2*SW)/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*CW*CW2*MW*MW2^3*MZ2*SW)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (1445*CHD*CW2*MW*MW2^2*SW2)/(1728*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (25*CHD*MH2^2*MW*MW2^5*SW2)/(108*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (125*CHD*MH2*MW*MW2^6*SW2)/(108*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (25*CHD*MW*MW2^7*SW2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CHD*CW2*MW*MW2^3*SW2)/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (125*CHD*MH2^2*MW*MW2^4*MZ2*SW2)/(216*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (625*CHD*MH2*MW*MW2^5*MZ2*SW2)/
  (216*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (125*CHD*MW*MW2^6*MZ2*SW2)/(54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (25*CHD*CW2*MW*MW2^2*MZ2*SW2)/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (25*CHD*MH2^2*MW*MW2^3*MZ2^2*SW2)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (125*CHD*MH2*MW*MW2^4*MZ2^2*SW2)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (25*CHD*MW*MW2^5*MZ2^2*SW2)/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW*MW2^2*SW2)/(72*(2 - 4*CW2)*Pi*VMU^2) + 
 (CHWB*MH2^2*MT2*MW2^5*SW2)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (349*CHWB*MH2^2*MW2^6*SW2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (5*CHWB*MH2*MT2*MW2^6*SW2)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1745*CHWB*MH2*MW2^7*SW2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (4*CHWB*MT2*MW2^7*SW2)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (349*CHWB*MW2^8*SW2)/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*MH2^2*MT2*MW2^6*SW2)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*SW*VMU^2) + (5*CHWB*MH2^2*MW2^7*SW2)/
  (4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (20*CHWB*MH2*MT2*MW2^7*SW2)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*SW*VMU^2) - (25*CHWB*MH2*MW2^8*SW2)/
  (4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (16*CHWB*MT2*MW2^8*SW2)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) + (5*CHWB*MW2^9*SW2)/((MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + (CHWB*MH2^4*MW2^3*MZ2*SW2)/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MT2^2*MW2^3*MZ2*SW2)/(8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (11*CHWB*MH2^3*MW2^4*MZ2*SW2)/
  (128*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (223*CHWB*MH2^2*MT2*MW2^4*MZ2*SW2)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5*CHWB*MH2*MT2^2*MW2^4*MZ2*SW2)/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1405*CHWB*MH2^2*MW2^5*MZ2*SW2)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (1115*CHWB*MH2*MT2*MW2^5*MZ2*SW2)/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MT2^2*MW2^5*MZ2*SW2)/(2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (2971*CHWB*MH2*MW2^6*MZ2*SW2)/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (223*CHWB*MT2*MW2^6*MZ2*SW2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (617*CHWB*MW2^7*MZ2*SW2)/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^4*MW2^2*MZ2^2*SW2)/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2^2*MT2^2*MW2^2*MZ2^2*SW2)/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (71*CHWB*MH2^3*MW2^3*MZ2^2*SW2)/(768*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (401*CHWB*MH2^2*MT2*MW2^3*MZ2^2*SW2)/
  (1152*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MT2^2*MW2^3*MZ2^2*SW2)/(8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (313*CHWB*MH2^2*MW2^4*MZ2^2*SW2)/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2005*CHWB*MH2*MT2*MW2^4*MZ2^2*SW2)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MT2^2*MW2^4*MZ2^2*SW2)/
  (2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (589*CHWB*MH2*MW2^5*MZ2^2*SW2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (401*CHWB*MT2*MW2^5*MZ2^2*SW2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (13*CHWB*MW2^6*MZ2^2*SW2)/(6*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (CHWB*MH2^4*MW2*MZ2^3*SW2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MH2^2*MT2^2*MW2*MZ2^3*SW2)/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2^3*MW2^2*MZ2^3*SW2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (7*CHWB*MH2^2*MT2*MW2^2*MZ2^3*SW2)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MT2^2*MW2^2*MZ2^3*SW2)/(32*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (509*CHWB*MH2^2*MW2^3*MZ2^3*SW2)/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (35*CHWB*MH2*MT2*MW2^3*MZ2^3*SW2)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MT2^2*MW2^3*MZ2^3*SW2)/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (927*CHWB*MH2*MW2^4*MZ2^3*SW2)/(256*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (7*CHWB*MT2*MW2^4*MZ2^3*SW2)/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (179*CHWB*MW2^5*MZ2^3*SW2)/(64*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (107*CHWB*MH2^2*MW2^2*MZ2^4*SW2)/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (535*CHWB*MH2*MW2^3*MZ2^4*SW2)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (107*CHWB*MW2^4*MZ2^4*SW2)/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ2^5*SW2)/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (5*CHWB*MH2*MW2^2*MZ2^5*SW2)/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^3*MZ2^5*SW2)/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) + (1445*CHWB*CW*MW*MW2^2*SW*SW2)/(432*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (50*CHWB*CW*MW*MW2^3*SW*SW2)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (50*CHWB*CW*MW*MW2^2*MZ2*SW*SW2)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW*MW2^2*SW*SW2)/(18*(2 - 4*CW2)*Pi*VMU^2) - 
 (25*CHWB*MH2^2*MW2^5*MZ2*SW2^2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (125*CHWB*MH2*MW2^6*MZ2*SW2^2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (100*CHWB*MW2^7*MZ2*SW2^2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (25*CHWB*MH2^2*MW2^4*MZ2^2*SW2^2)/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (125*CHWB*MH2*MW2^5*MZ2^2*SW2^2)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (50*CHWB*MW2^6*MZ2^2*SW2^2)/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (25*CHWB*MH2^2*MW2^3*MZ2^3*SW2^2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (125*CHWB*MH2*MW2^4*MZ2^3*SW2^2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (100*CHWB*MW2^5*MZ2^3*SW2^2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MW2^6*tad)/
  (4*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - (11*CHWB*CW2*MW2^5*MZ2*tad)/
  (16*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MW2^4*MZ2^2*tad)/(16*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (15*CHWB*CW2*MW2^3*MZ2^3*tad)/(32*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (9*CHWB*CW2*MW2^2*MZ2^4*tad)/(32*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW2*MZ2^5*tad)/(16*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^5*MZ2*SW2*tad)/(4*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^4*MZ2^2*SW2*tad)/(16*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW2^3*MZ2^3*SW2*tad)/(4*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) - (7*CHWB*CW2*MW2^2*MZ2^4*SW2*tad)/(32*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*
   SW*VMU^2) - (CHbox*MH2*MW*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
 (CHD*MH2*MW*A0i[aa0, MH2])/(576*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*A0i[aa0, MH2])/(576*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2*A0i[aa0, MH2])/(72*Pi^3*VMU^2) - 
 (CHD*MW*MW2*A0i[aa0, MH2])/(288*Pi^3*VMU^2) + 
 (CHW*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*VMU^2) + (CHD*CW2*MW*MW2*A0i[aa0, MH2])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) - (CHbox*MW*MW2^2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) + (CHD*MW*MW2^2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MH2])/
  (128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^3*A0i[aa0, MH2])/(128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHD*MH2^3*MW*MW2^3*A0i[aa0, MH2])/
  (512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*MH2^2*MW*MW2^4*A0i[aa0, MH2])/(128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (167*CHD*MH2*MW*MW2^5*A0i[aa0, MH2])/
  (512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*MW*MW2^6*A0i[aa0, MH2])/(64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHD*MH2^3*MW*MW2^4*A0i[aa0, MH2])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2^5*A0i[aa0, MH2])/(128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*VMU^2) - (CHD*MH2*MW*MW2^6*A0i[aa0, MH2])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*MW2^2*MZ2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (215*CHD*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MH2])/
  (1536*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (697*CHD*MH2*MW*MW2^4*MZ2*A0i[aa0, MH2])/(1536*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (37*CHD*MW*MW2^5*MZ2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHD*MH2^3*MW*MW2*MZ2^2*A0i[aa0, MH2])/(1536*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (91*CHD*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MH2])/
  (1536*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (151*CHD*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MH2])/(768*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (17*CHD*MW*MW2^4*MZ2^2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*MZ2^3*A0i[aa0, MH2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (5*CHD*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MH2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*MW*MW2^3*MZ2^3*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*MH2^3*MW2^4*A0i[aa0, MH2])/(128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (17*CHWB*MH2^2*MW2^5*A0i[aa0, MH2])/
  (16*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (275*CHWB*MH2*MW2^6*A0i[aa0, MH2])/(128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (69*CHWB*MW2^7*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW2^5*A0i[aa0, MH2])/(192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) + (29*CHWB*MH2^2*MW2^6*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (119*CHWB*MH2*MW2^7*A0i[aa0, MH2])/(192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) + (5*CHWB*MW2^8*A0i[aa0, MH2])/
  (16*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW2^3*MZ2*A0i[aa0, MH2])/(384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (541*CHWB*MH2^2*MW2^4*MZ2*A0i[aa0, MH2])/
  (384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1085*CHWB*MH2*MW2^5*MZ2*A0i[aa0, MH2])/(384*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (181*CHWB*MW2^6*MZ2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (113*CHWB*MH2^2*MW2^3*MZ2^2*A0i[aa0, MH2])/(128*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (113*CHWB*MH2*MW2^4*MZ2^2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (113*CHWB*MW2^5*MZ2^2*A0i[aa0, MH2])/(128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (17*CHWB*MH2^2*MW2^2*MZ2^3*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*MH2*MW2^3*MZ2^3*A0i[aa0, MH2])/(32*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (17*CHWB*MW2^4*MZ2^3*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ2^4*A0i[aa0, MH2])/(32*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (CHWB*MH2*MW2^2*MZ2^4*A0i[aa0, MH2])/
  (16*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*MZ2^4*A0i[aa0, MH2])/(32*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (CHWB*CW*MH2*MW*SW*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW*MW*MW2*SW*A0i[aa0, MH2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (5*CHWB*CW*MH2*MW*MW2^2*SW*A0i[aa0, MH2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CHWB*CW*MW*MW2^3*SW*A0i[aa0, MH2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHbox*MH2^2*MW*MW2^4*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^5*SW2*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*CW2*MH2^2*MW*MW2*SW2*A0i[aa0, MH2])/
  (384*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^2*SW2*A0i[aa0, MH2])/(384*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHB*MH2^2*MW*MW2^3*MZ2*SW2*A0i[aa0, MH2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHbox*MH2^2*MW*MW2^3*MZ2*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2^4*MZ2*SW2*A0i[aa0, MH2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (17*CHbox*MH2*MW*MW2^4*MZ2*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*MW*MW2^5*MZ2*SW2*A0i[aa0, MH2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHbox*MW*MW2^5*MZ2*SW2*A0i[aa0, MH2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW*MZ2*SW2*A0i[aa0, MH2])/(384*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^2*MZ2*SW2*A0i[aa0, MH2])/(32*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHB*MH2^2*MW*MW2^2*MZ2^2*SW2*A0i[aa0, MH2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CHbox*MH2^2*MW*MW2^2*MZ2^2*SW2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*MH2*MW*MW2^3*MZ2^2*SW2*A0i[aa0, MH2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (65*CHbox*MH2*MW*MW2^3*MZ2^2*SW2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MW*MW2^4*MZ2^2*SW2*A0i[aa0, MH2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHbox*MW*MW2^4*MZ2^2*SW2*A0i[aa0, MH2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*MH2^2*MW*MW2*MZ2^3*SW2*A0i[aa0, MH2])/(16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*MH2^2*MW*MW2*MZ2^3*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2^2*MZ2^3*SW2*A0i[aa0, MH2])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHbox*MH2*MW*MW2^2*MZ2^3*SW2*A0i[aa0, MH2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*MW*MW2^3*MZ2^3*SW2*A0i[aa0, MH2])/(16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*MW*MW2^3*MZ2^3*SW2*A0i[aa0, MH2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*MH2^3*MW2^4*SW2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (7*CHWB*MH2^2*MW2^5*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (59*CHWB*MH2*MW2^6*SW2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (5*CHWB*MW2^7*SW2*A0i[aa0, MH2])/
  (16*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW2^3*MZ2*SW2*A0i[aa0, MH2])/(192*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (31*CHWB*MH2^2*MW2^4*MZ2*SW2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (29*CHWB*MH2*MW2^5*MZ2*SW2*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2^6*MZ2*SW2*A0i[aa0, MH2])/(64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (5*CHWB*MH2^3*MW2^2*MZ2^2*SW2*A0i[aa0, MH2])/
  (384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*MH2^2*MW2^3*MZ2^2*SW2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (25*CHWB*MH2*MW2^4*MZ2^2*SW2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (25*CHWB*MW2^5*MZ2^2*SW2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW2*MZ2^3*SW2*A0i[aa0, MH2])/(384*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2^2*MZ2^3*SW2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (65*CHWB*MH2*MW2^3*MZ2^3*SW2*A0i[aa0, MH2])/(384*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (7*CHWB*MW2^4*MZ2^3*SW2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MH2^2*MW*MW2*SW*SW2*A0i[aa0, MH2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*CW*MH2*MW*MW2^2*SW*SW2*A0i[aa0, MH2])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW*MZ2*SW*SW2*A0i[aa0, MH2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHWB*CW*MH2*MW*MW2*MZ2*SW*SW2*A0i[aa0, MH2])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^2*MZ2*SW*SW2*A0i[aa0, MH2])/(8*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHbox*MH2^3*MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2^3*MZ2*SW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*MH2^3*MW*MW2*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*MW2^2*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MH2^3*MW*MZ2^3*SW2^2*A0i[aa0, MH2])/(192*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW*A0i[aa0, MT2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*A0i[aa0, MT2])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^3*A0i[aa0, MT2])/(64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (181*CHD*MW*MW2^4*A0i[aa0, MT2])/(1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW*MW2*A0i[aa0, MT2])/(32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (25*CHD*CW2*MW*MW2^2*A0i[aa0, MT2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^6*A0i[aa0, MT2])/(18*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^4*A0i[aa0, MT2])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (5*CHD*MW*MW2^5*A0i[aa0, MT2])/(72*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (5*CHD*CW2*MW*MW2^3*A0i[aa0, MT2])/(36*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (CHD*MT2*MW*MW2^2*MZ2*A0i[aa0, MT2])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (119*CHD*MW*MW2^3*MZ2*A0i[aa0, MT2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MT2*MW*MZ2*A0i[aa0, MT2])/
  (64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2*A0i[aa0, MT2])/(64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHD*MT2*MW*MW2*MZ2^2*A0i[aa0, MT2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*CHD*MW*MW2^2*MZ2^2*A0i[aa0, MT2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (31*CHWB*MW2^5*A0i[aa0, MT2])/
  (48*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (2*CHWB*MW2^7*A0i[aa0, MT2])/
  (9*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) - 
 (11*CHWB*MW2^6*A0i[aa0, MT2])/(18*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (91*CHWB*MW2^4*MZ2*A0i[aa0, MT2])/(288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*MW2^3*MZ2^2*A0i[aa0, MT2])/(288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MT2*MW*SW*A0i[aa0, MT2])/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2*SW*A0i[aa0, MT2])/(16*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MW*MW2*SW*A0i[aa0, MT2])/(8*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (25*CHWB*CW*MW*MW2^2*SW*A0i[aa0, MT2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHWB*CW*MW*MW2^4*SW*A0i[aa0, MT2])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) + (5*CHWB*CW*MW*MW2^3*SW*A0i[aa0, MT2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW*MZ2*SW*A0i[aa0, MT2])/(16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MW*MW2*MZ2*SW*A0i[aa0, MT2])/
  (16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW2^5*SW2*A0i[aa0, MT2])/
  (3*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MW2^6*SW2*A0i[aa0, MT2])/
  (9*MT2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (4*CHWB*MW2^6*SW2*A0i[aa0, MT2])/
  (9*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MW2^3*MZ2*SW2*A0i[aa0, MT2])/(16*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (71*CHWB*MW2^4*MZ2*SW2*A0i[aa0, MT2])/
  (288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2^5*MZ2*SW2*A0i[aa0, MT2])/(18*MT2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (CHWB*MT2*MW2^2*MZ2^2*SW2*A0i[aa0, MT2])/
  (16*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (133*CHWB*MW2^3*MZ2^2*SW2*A0i[aa0, MT2])/(576*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (5*CHWB*MW2^4*MZ2^2*SW2*A0i[aa0, MT2])/
  (18*MT2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MW2*MZ2^3*SW2*A0i[aa0, MT2])/(64*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (7*CHWB*MW2^2*MZ2^3*SW2*A0i[aa0, MT2])/
  (72*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*MZ2^3*SW2*A0i[aa0, MT2])/(9*MT2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (CHD*MW*MW2^4*MZ2*SW2^2*A0i[aa0, MT2])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^2*MZ2*SW2^2*A0i[aa0, MT2])/(18*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*MW*MW2^3*MZ2^2*SW2^2*A0i[aa0, MT2])/
  (24*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHWB*CW*MW*MW2^2*MZ2*SW*SW2^2*A0i[aa0, MT2])/
  (9*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CWw*MW2^2*A0i[aa0, MW2])/(8*Pi^3*VMU^3) + (15*CWw*MW2^3*A0i[aa0, MW2])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^3) - (CWw*MW2^3*A0i[aa0, MW2])/
  (4*MZ2*Pi^3*VMU^3) - (3*CWw*MW2^4*A0i[aa0, MW2])/
  (4*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^3) - (15*CWw*MW2^2*MZ2*A0i[aa0, MW2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^3) + (CHbox*MH2*MW*A0i[aa0, MW2])/
  (144*Pi^3*VMU^2) - (CHD*MH2*MW*A0i[aa0, MW2])/(576*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW*A0i[aa0, MW2])/(192*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2*A0i[aa0, MW2])/(96*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2*A0i[aa0, MW2])/(288*Pi^3*VMU^2) + 
 (CHW*MW*MW2*A0i[aa0, MW2])/(48*Pi^3*VMU^2) + 
 (15*CHD*CW2*MW*MW2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*MH2^3*MW*MW2^3*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHbox*MH2^2*MW*MW2^4*A0i[aa0, MW2])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*CHbox*MH2*MW*MW2^5*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (13*CHbox*MW*MW2^6*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHD*CW2*MW*MW2^3*A0i[aa0, MW2])/(48*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MW*MW2^4*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^5*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) + (13*CHD*MW*MW2^2*A0i[aa0, MW2])/(288*MZ2*Pi^3*VMU^2) + 
 (91*CHD*CW2*MW*MW2^2*A0i[aa0, MW2])/(288*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (17*CHD*CW2*MH2*MW*MW2^3*A0i[aa0, MW2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (17*CHD*CW2*MW*MW2^4*A0i[aa0, MW2])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MW*MZ2*A0i[aa0, MW2])/(288*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2*A0i[aa0, MW2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*MH2^3*MW*MW2^2*MZ2*A0i[aa0, MW2])/(16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHbox*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHbox*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2])/(16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHbox*MW*MW2^5*MZ2*A0i[aa0, MW2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(384*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (37*CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHD*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(384*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MW*MZ2^2*A0i[aa0, MW2])/
  (96*MW2*Pi^3*VMU^2) - (CHD*CW2*MW*MZ2^2*A0i[aa0, MW2])/
  (96*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - (CHbox*MH2^3*MW*MW2*MZ2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (25*CHbox*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*CHbox*MW*MW2^4*MZ2^2*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2])/
  (384*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2])/(384*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHbox*MH2^3*MW*MZ2^3*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (7*CHbox*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHbox*MW*MW2^3*MZ2^3*A0i[aa0, MW2])/(192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (623*CHWB*MH2^2*MW2^5*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1171*CHWB*MH2*MW2^6*A0i[aa0, MW2])/(192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (47*CHWB*MW2^7*A0i[aa0, MW2])/
  (16*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2^2*MW2^7*A0i[aa0, MW2])/(4*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*SW*VMU^2) - (5*CHWB*MH2*MW2^8*A0i[aa0, MW2])/
  (2*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW2^9*A0i[aa0, MW2])/(4*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   SW*VMU^2) - (29*CHWB*MH2^2*MW2^6*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (29*CHWB*MH2*MW2^7*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) - (29*CHWB*MW2^8*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (1559*CHWB*MH2^2*MW2^4*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2773*CHWB*MH2*MW2^5*MZ2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (27*CHWB*MW2^6*MZ2*A0i[aa0, MW2])/(8*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (323*CHWB*MH2^2*MW2^3*MZ2^2*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (257*CHWB*MH2*MW2^4*MZ2^2*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (449*CHWB*MW2^5*MZ2^2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (55*CHWB*MH2^2*MW2^2*MZ2^3*A0i[aa0, MW2])/(384*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (41*CHWB*MH2*MW2^3*MZ2^3*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^4*MZ2^3*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) + (7*CHWB*MH2^2*MW2*MZ2^4*A0i[aa0, MW2])/
  (128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*MH2*MW2^2*MZ2^4*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (7*CHWB*MW2^3*MZ2^4*A0i[aa0, MW2])/
  (128*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MH2*MW*SW*A0i[aa0, MW2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (15*CHWB*CW*MW*MW2*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*SW*A0i[aa0, MW2])/(144*MZ*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/(48*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*CHWB*CW*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHWB*CW*MW*MW2^3*SW*A0i[aa0, MW2])/(12*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHWB*CW*MH2*MW*MW2^4*SW*A0i[aa0, MW2])/
  (2*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^5*SW*A0i[aa0, MW2])/(2*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) + (91*CHWB*CW*MW*MW2^2*SW*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (17*CHWB*CW*MH2*MW*MW2^3*SW*A0i[aa0, MW2])/(24*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (17*CHWB*CW*MW*MW2^4*SW*A0i[aa0, MW2])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MZ2*SW*A0i[aa0, MW2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2*SW*A0i[aa0, MW2])/(9*MZ*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (37*CHWB*CW*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHWB*CW*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*CW*MW*MZ2^2*SW*A0i[aa0, MW2])/
  (24*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + (CHWB*MZ2^2*SW*A0i[aa0, MW2])/
  (24*MZ*Pi^3*VMU^2) + (CHWB*CW*MH2*MW*MZ2^2*SW*A0i[aa0, MW2])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2*MZ2^2*SW*A0i[aa0, MW2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^3*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^3*MH2*MW*MW2^2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2^2*VMU^2) - (CHD*CW2^3*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^3*MW*MW2^3*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^3*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^3*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2^2*VMU^2) + (3*CHD*CW2^3*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHD*CW2^3*MW*MW2^2*MZ2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2^2*VMU^2) + (CHWB*CW*CW2^2*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW*CW2^2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2^2*VMU^2) - (CHWB*CW*CW2^2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW*CW2^2*MW*MW2^3*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2^2*VMU^2) - (CHWB*CW*CW2^2*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW*CW2^2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW*CW2^2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHWB*CW*CW2^2*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2])/(128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2*VMU^2) + (CHD*CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (5*CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHbox*CW2*MW*MW2^2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (9*CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) + (7*CHD*CW2^2*MW*MW2^3*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2^3*MW*MW2^3*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW2*VMU^2) + (605*CHD*MH2^2*MW*MW2^4*A0i[aa0, MW2])/
  (512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (1057*CHD*MH2*MW*MW2^5*A0i[aa0, MW2])/(512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) + (233*CHD*MW*MW2^6*A0i[aa0, MW2])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (CHD*MH2^2*MW*MW2^7*A0i[aa0, MW2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^3*
   Pi^3*SW2*VMU^2) - (CHD*MH2*MW*MW2^8*A0i[aa0, MW2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^3*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MW2^9*A0i[aa0, MW2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^3*Pi^3*SW2*
   VMU^2) + (CHD*MH2^2*MW*MW2^6*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW*MW2^7*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*SW2*VMU^2) + (CHD*MW*MW2^8*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW2*VMU^2) - 
 (5*CHD*MH2^3*MW*MW2^4*A0i[aa0, MW2])/(384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW2*VMU^2) - (247*CHD*MH2^2*MW*MW2^5*A0i[aa0, MW2])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*VMU^2) + 
 (465*CHD*MH2*MW*MW2^6*A0i[aa0, MW2])/(256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW2*VMU^2) - (331*CHD*MW*MW2^7*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2*VMU^2) - (CHD*CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (CHbox*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHD*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (21*CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(128*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) - (15*CHD*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (41*CHD*MH2^3*MW*MW2^2*MZ2*A0i[aa0, MW2])/(1536*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (301*CHD*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2])/(512*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (463*CHD*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2])/
  (512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (517*CHD*MW*MW2^5*MZ2*A0i[aa0, MW2])/(1536*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) + (5*CHD*MH2^3*MW*MW2*MZ2^2*A0i[aa0, MW2])/
  (512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (181*CHD*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2])/
  (1536*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (109*CHD*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (5*CHD*MW*MW2^4*MZ2^2*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2^3*MW*MZ2^3*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW2*VMU^2) - (5*CHD*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2])/
  (1536*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) + (3*CHD*MW*MW2^3*MZ2^3*A0i[aa0, MW2])/
  (512*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (CHD*MH2^2*MW*MZ2^4*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW2*VMU^2) - (CHD*MH2*MW*MW2*MZ2^4*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MW2^2*MZ2^4*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW2*VMU^2) - (317*CHWB*MH2^2*MW2^5*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (317*CHWB*MH2*MW2^6*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*SW2*VMU^2) - (317*CHWB*MW2^7*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*MH2^2*MW2^8*A0i[aa0, MW2])/(4*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^3*
   Pi^3*SW*SW2*VMU^2) - (CHWB*MH2*MW2^9*A0i[aa0, MW2])/
  (2*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*MW2^10*A0i[aa0, MW2])/(4*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^3*Pi^3*
   SW*SW2*VMU^2) - (35*CHWB*MH2^2*MW2^7*A0i[aa0, MW2])/
  (24*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (35*CHWB*MH2*MW2^8*A0i[aa0, MW2])/(12*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*SW*SW2*VMU^2) - (35*CHWB*MW2^9*A0i[aa0, MW2])/
  (24*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (355*CHWB*MH2^2*MW2^6*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*SW*SW2*VMU^2) - (355*CHWB*MH2*MW2^7*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (355*CHWB*MW2^8*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   SW*SW2*VMU^2) + (43*CHWB*MH2^2*MW2^4*MZ2*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (43*CHWB*MH2*MW2^5*MZ2*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) + (43*CHWB*MW2^6*MZ2*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (251*CHWB*MH2^2*MW2^3*MZ2^2*A0i[aa0, MW2])/(192*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (251*CHWB*MH2*MW2^4*MZ2^2*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - (251*CHWB*MW2^5*MZ2^2*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (3*CHWB*MH2^2*MW2^2*MZ2^3*A0i[aa0, MW2])/(16*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (3*CHWB*MH2*MW2^3*MZ2^3*A0i[aa0, MW2])/(8*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) + (3*CHWB*MW2^4*MZ2^3*A0i[aa0, MW2])/
  (16*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (7*CHWB*CW*CW2*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) - (5*CHWB*CW*CW2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (9*CHWB*CW*CW2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (7*CHWB*CW*CW2*MW*MW2^3*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (5*CHWB*CW*CW2*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (3*CHWB*CW*CW2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (21*CHWB*CW*CW2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (15*CHWB*CW*CW2*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2^3*MW2^3*MZ2*SW2*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^3*MW2^2*MZ2^2*SW2*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2^3*MW2*MZ2^3*SW2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (33*CHWB*MW2^5*tad*A0i[aa0, MW2])/(32*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) - (3*CHWB*MW2^6*tad*A0i[aa0, MW2])/(8*MH2*MZ*MZ2*(-2*MW2 + MZ2)^2*
   Pi^3*SW*VMU^2) - (27*CHWB*MW2^4*MZ2*tad*A0i[aa0, MW2])/
  (32*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (3*CHWB*CW2*MW2^3*MZ2^2*tad*A0i[aa0, MW2])/(16*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*
   SW*VMU^2) - (3*CHWB*MW2^5*SW2*tad*A0i[aa0, MW2])/
  (8*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (21*CHWB*MW2^4*MZ2*SW2*tad*A0i[aa0, MW2])/(32*MH2*MZ*(-2*MW2 + MZ2)^2*Pi^3*
   SW*VMU^2) - (CWw*MW2^2*A0i[aa0, MZ2])/(16*Pi^3*VMU^3) - 
 (CWw*MW2^3*A0i[aa0, MZ2])/(4*MZ2*Pi^3*VMU^3) - 
 (11*CHD*MW*MW2*A0i[aa0, MZ2])/(384*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW*MW2*A0i[aa0, MZ2])/(128*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2^3*A0i[aa0, MZ2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^4*A0i[aa0, MZ2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHW*MW*MW2^4*A0i[aa0, MZ2])/(2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*CHD*CW2*MW*MW2^2*A0i[aa0, MZ2])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*MW*MW2^3*A0i[aa0, MZ2])/(32*MZ2^2*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW*MW2^3*A0i[aa0, MZ2])/(32*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW*MW2^4*A0i[aa0, MZ2])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (7*CHD*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VMU^2) + 
 (25*CHD*CW2*MW*MW2^2*A0i[aa0, MZ2])/(288*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^4*A0i[aa0, MZ2])/(48*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MZ2])/(384*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (17*CHD*CW2*MW*MW2^3*A0i[aa0, MZ2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*CHD*MW*MZ2*A0i[aa0, MZ2])/(576*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW*MZ2*A0i[aa0, MZ2])/(576*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^2*MZ2*A0i[aa0, MZ2])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^3*MZ2*A0i[aa0, MZ2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*CHW*MW*MW2^3*MZ2*A0i[aa0, MZ2])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW*MW2*MZ2*A0i[aa0, MZ2])/(128*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHbox*MW*MW2^2*MZ2^2*A0i[aa0, MZ2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (3*CHW*MW*MW2^2*MZ2^2*A0i[aa0, MZ2])/
  (8*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW*MZ2^2*A0i[aa0, MZ2])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*MW*MW2*MZ2^3*A0i[aa0, MZ2])/(16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^4*A0i[aa0, MZ2])/(64*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (193*CHWB*MW2^5*A0i[aa0, MZ2])/(288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*MW2^7*A0i[aa0, MZ2])/(9*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^5*A0i[aa0, MZ2])/(96*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (13*CHWB*MW2^6*A0i[aa0, MZ2])/(9*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (307*CHWB*MW2^4*MZ2*A0i[aa0, MZ2])/(144*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ2^2*A0i[aa0, MZ2])/(384*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (611*CHWB*MW2^3*MZ2^2*A0i[aa0, MZ2])/
  (384*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (617*CHWB*MW2^2*MZ2^3*A0i[aa0, MZ2])/(1152*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (19*CHWB*MW2*MZ2^4*A0i[aa0, MZ2])/(384*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (7*CHWB*CW*MW*MW2*SW*A0i[aa0, MZ2])/(32*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*SW*A0i[aa0, MZ2])/(8*MZ*Pi^3*VMU^2) + 
 (187*CHWB*CW*MW*MW2^2*SW*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (7*CHWB*CW*MW*MW2^3*SW*A0i[aa0, MZ2])/
  (8*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (10*CHWB*CW*MW*MW2^4*SW*A0i[aa0, MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (25*CHWB*CW*MW*MW2^2*SW*A0i[aa0, MZ2])/(72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW*MW2^2*SW*A0i[aa0, MZ2])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (17*CHWB*CW*MW*MW2^3*SW*A0i[aa0, MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW*MZ2*SW*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHWB*CW2*MW2*MZ2*SW*A0i[aa0, MZ2])/(72*MZ*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW*MW2*MZ2*SW*A0i[aa0, MZ2])/(32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (13*CHWB*CW2*MZ2^2*SW*A0i[aa0, MZ2])/(144*MZ*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MZ2^2*SW*A0i[aa0, MZ2])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^3*MW*MW2*A0i[aa0, MZ2])/(32*(2 - 4*CW2)*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^3*MW*MZ2*A0i[aa0, MZ2])/(64*(2 - 4*CW2)*Pi^3*SW2^2*
   VMU^2) + (CHWB*CW*CW2^2*MW*MW2*SW*A0i[aa0, MZ2])/
  (8*(2 - 4*CW2)*Pi^3*SW2^2*VMU^2) - (CHWB*CW*CW2^2*MW*MZ2*SW*A0i[aa0, MZ2])/
  (16*(2 - 4*CW2)*Pi^3*SW2^2*VMU^2) - (CHD*MW*MW2*A0i[aa0, MZ2])/
  (128*Pi^3*SW2*VMU^2) + (5*CHD*CW2^2*MW*MW2*A0i[aa0, MZ2])/
  (64*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (13*CHD*MH2*MW*MW2^3*A0i[aa0, MZ2])/
  (1536*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (779*CHD*MW*MW2^4*A0i[aa0, MZ2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (5*CHD*MW*MW2^7*A0i[aa0, MZ2])/
  (36*(2*MW2 - MZ2)^3*MZ2^3*Pi^3*SW2*VMU^2) - (CHD*MW*MW2^3*A0i[aa0, MZ2])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) - (CHD*MH2*MW*MW2^5*A0i[aa0, MZ2])/
  (256*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*MW*MW2^6*A0i[aa0, MZ2])/(16*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW2*VMU^2) + 
 (3*CHD*MW*MW2^2*A0i[aa0, MZ2])/(64*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHD*MH2*MW*MW2^4*A0i[aa0, MZ2])/(512*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*
   VMU^2) - (53*CHD*MW*MW2^5*A0i[aa0, MZ2])/(128*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*
   VMU^2) - (3*CHD*CW2^2*MW*MZ2*A0i[aa0, MZ2])/(128*(2 - 4*CW2)*Pi^3*SW2*
   VMU^2) + (CHD*MH2*MW*MW2^2*MZ2*A0i[aa0, MZ2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (755*CHD*MW*MW2^3*MZ2*A0i[aa0, MZ2])/
  (1536*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (CHD*MW*MW2^2*MZ2^2*A0i[aa0, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (19*CHD*MW*MW2*MZ2^3*A0i[aa0, MZ2])/
  (1536*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (CHD*MW*MZ2^4*A0i[aa0, MZ2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (CHWB*MH2*MW2^4*A0i[aa0, MZ2])/
  (96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - (17*CHWB*MW2^5*A0i[aa0, MZ2])/
  (36*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + (5*CHWB*MW2^8*A0i[aa0, MZ2])/
  (9*MZ*(2*MW2 - MZ2)^3*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*MH2*MW2^6*A0i[aa0, MZ2])/(192*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*SW2*
   VMU^2) - (11*CHWB*MW2^7*A0i[aa0, MZ2])/(6*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*
   SW2*VMU^2) - (5*CHWB*MH2*MW2^5*A0i[aa0, MZ2])/
  (384*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (149*CHWB*MW2^6*A0i[aa0, MZ2])/(72*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2*MH2*MW2^3*MZ2*A0i[aa0, MZ2])/
  (384*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (89*CHWB*MW2^4*MZ2*A0i[aa0, MZ2])/(96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (247*CHWB*MW2^3*MZ2^2*A0i[aa0, MZ2])/
  (288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (9*CHWB*MW2^2*MZ2^3*A0i[aa0, MZ2])/(32*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (CHWB*MW2*MZ2^4*A0i[aa0, MZ2])/(32*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (5*CHWB*CW*CW2*MW*MW2*SW*A0i[aa0, MZ2])/
  (16*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (3*CHWB*CW*CW2*MW*MZ2*SW*A0i[aa0, MZ2])/
  (32*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (CHB*MW*MW2^3*MZ2*SW2*A0i[aa0, MZ2])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHB*MW*MW2^2*MZ2^2*SW2*A0i[aa0, MZ2])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHB*MW*MW2*MZ2^3*SW2*A0i[aa0, MZ2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2*MZ2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*MH2*MW*MW2*MZ2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHB*MW*MW2*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*MW*MW2*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (16*MZ*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (32*MZ*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (16*MZ*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (CHWB*MW2*MZ2^3*SW2^2*B0i[bb0, 0, MH2, MZ2])/(32*MZ*(2*MW2 - MZ2)*Pi^3*SW*
   VMU^2) + (CHD*CW2*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2*MT2^3*MW*B0i[bb0, MW2, 0, MT2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) - (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/
  (32*(2 - 4*CW2)*Pi^3*VMU^2) + (3*CHD*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/
  (256*(2*MW2 - MZ2)*Pi^3*VMU^2) + (3*CHD*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/
  (256*(2*MW2 - MZ2)*Pi^3*VMU^2) + (3*CHD*MW*MW2^3*B0i[bb0, MW2, 0, MT2])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^2*MW*SW*B0i[bb0, MW2, 0, MT2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^3*MW*SW*B0i[bb0, MW2, 0, MT2])/(12*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) + (CHWB*CW*MT2^2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/
  (24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/(8*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CHWB*MT2^2*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/(64*CW2*MZ*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (3*CHWB*MT2*MW2^3*SW*B0i[bb0, MW2, 0, MT2])/
  (64*CW2*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CHWB*MW2^4*SW*B0i[bb0, MW2, 0, MT2])/(32*CW2*MZ*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - (CHD*CW2^2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/
  (24*MZ2*Pi^3*VMU^2) + (CHWB*CW*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/(6*MZ*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*SW2*B0i[bb0, MW2, 0, MW2])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW*MW2^2*SW*SW2*B0i[bb0, MW2, 0, MW2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^2*MZ2*SW*SW2*B0i[bb0, MW2, 0, MW2])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHbox*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/
  (144*Pi^3*VMU^2) - (CHD*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/
  (576*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/
  (384*(2 - 4*CW2)*Pi^3*VMU^2) - (CHD*CW2*MH2^3*MW*B0i[bb0, MW2, MH2, MW2])/
  (576*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(192*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(192*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (96*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (CHbox*MH2^3*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(1536*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHbox*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (384*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(8*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (7*CHbox*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHD*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (384*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*CHW*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(4*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHbox*MW*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  (2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^4*B0i[bb0, MW2, MH2, MW2])/(16*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHW*MW*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  ((MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/(768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHbox*MH2^2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*MH2^2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (16*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHbox*MH2*MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (48*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHD*MH2*MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CHW*MH2*MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (8*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3*MZ2*B0i[bb0, MW2, MH2, MW2])/(4*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*MW*MW2^3*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (16*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*MW*MW2^3*MZ2*B0i[bb0, MW2, MH2, MW2])/(2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW*MH2^3*MW*SW*B0i[bb0, MW2, MH2, MW2])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (6*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2^3*SW*B0i[bb0, MW2, MH2, MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (CHWB*MH2^3*MW2*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (128*(MH2 - 4*MW2)*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2^2*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (32*(MH2 - 4*MW2)*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^3*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (32*(MH2 - 4*MW2)*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW2^4*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(4*(MH2 - 4*MW2)*MZ*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (3*CWw*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (8*Pi^3*VMU^3) + (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3*VMU^3) - 
 (3*CHD*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(32*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(384*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(24*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(6*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (11*CHD*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*VMU^2) + (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (64*(2 - 4*CW2)*Pi^3*VMU^2) - (55*CHD*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CHD*CW2*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(384*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (25*CHD*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(1536*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (11*CHD*CW2*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(576*(2 - 4*CW2)*(-4*MW2 + MZ2)*
   Pi^3*VMU^2) - (7*CHWB*CW*MW*MW2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ*Pi^3*VMU^2) - (11*CHWB*MW2^4*SW*B0i[bb0, MW2, MW2, MZ2])/
  (32*CW2*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2^4*SW*B0i[bb0, MW2, MW2, MZ2])/((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (CHWB*CW*MW*MW2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) - (5*CHWB*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*MZ*Pi^3*VMU^2) - (29*CHWB*MW2^3*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (96*CW2*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CHWB*CW*MW*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHWB*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(144*MZ*Pi^3*VMU^2) + 
 (17*CHWB*MW2^2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (384*CW2*MZ*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHW*MH2*MW*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MW*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/(2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHW*MW*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/(2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHB*MH2*MW*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/(4*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (CHW*MH2*MW*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/
  (4*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*CHD*CW2*MH2^2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (512*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHB*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*MW*MW2^4*MZ2*B0i[bb0, MZ2, MH2, MZ2])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHW*MW*MW2^4*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*CHD*CW2*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHB*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (8*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHW*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(8*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHbox*CW2*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW*MW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/(8*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHbox*CW2*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (9*CHD*CW2*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2*MW*MW2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(128*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/
  (48*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/(192*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   SW*VMU^2) - (CHWB*MH2^2*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (384*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^4*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(32*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (CHWB*MW2^5*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (16*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW2^4*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(32*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (CHWB*MW2^3*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (32*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW*MW2*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (8*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^5*SW2*B0i[bb0, MZ2, MH2, MZ2])/(4*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW2^3*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (192*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2*MW2^4*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^5*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW2^2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (384*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^3*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2^4*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (8*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW2^3*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (16*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (32*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (53*CHD*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(1152*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*CHD*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*MT2*MW*MW2^6*B0i[bb0, MZ2, MT2, MT2])/
  (18*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*CHD*MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2])/(72*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (CHD*MW*MW2^6*B0i[bb0, MZ2, MT2, MT2])/
  (36*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (37*CHD*MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (41*CHD*MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1152*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (17*CHD*CW2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CHD*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (53*CHWB*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/(96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (11*CHWB*MW2^6*B0i[bb0, MZ2, MT2, MT2])/
  (36*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*MT2*MW2^7*B0i[bb0, MZ2, MT2, MT2])/(9*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   SW*VMU^2) + (11*CHWB*MT2*MW2^6*B0i[bb0, MZ2, MT2, MT2])/
  (18*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^7*B0i[bb0, MZ2, MT2, MT2])/(9*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*
   VMU^2) + (101*CHWB*MT2*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (31*CHWB*MW2^5*MZ2*B0i[bb0, MZ2, MT2, MT2])/(96*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (7*CHWB*MT2*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (91*CHWB*MW2^4*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(576*MZ*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (17*CHWB*MW2^3*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW*MT2*MW*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW*MW2^3*SW*B0i[bb0, MZ2, MT2, MT2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*MT2*MW*MW2^4*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (5*CHWB*CW*MT2*MW*MW2^3*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW*MW2^4*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW*MW2^2*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MT2*MW2^5*SW2*B0i[bb0, MZ2, MT2, MT2])/(3*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (2*CHWB*MW2^6*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*MT2*MW2^6*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (41*CHWB*MT2*MW2^4*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (144*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^5*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(6*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (73*CHWB*MT2*MW2^3*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*MW2^4*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (144*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*MT2*MW2^2*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (23*CHWB*MW2^3*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (288*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*MW2^2*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (3*CWw*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(16*(2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (3*CWw*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(4*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^3) + 
 (9*CHD*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*MW*MW2^7*B0i[bb0, MZ2, MW2, MW2])/
  (4*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(8*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) + (49*CHD*MW*MW2^6*B0i[bb0, MZ2, MW2, MW2])/
  (192*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (191*CHD*MW*MW2^4*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (55*CHD*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (1536*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MW2, MW2])/(384*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (47*CHWB*CW*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MW*MW2^7*B0i[bb0, MZ2, MW2, MW2])/(4*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*
   VMU^2) - (CHWB*CW*MW*MW2^6*B0i[bb0, MZ2, MW2, MW2])/
  (48*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (19*CHWB*CW*MW*MW2^4*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (64*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MW2, MW2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MW*MW2^3*SW*B0i[bb0, MZ2, MW2, MW2])/(6*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*MW*MW2^5*SW*B0i[bb0, MZ2, MW2, MW2])/
  (2*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW*MW2^4*SW*B0i[bb0, MZ2, MW2, MW2])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2^2*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW*MW2^5*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW*MW*MW2^6*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (4*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW*MW*MW2^4*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (37*CHWB*CW*MW*MW2^3*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (19*CHWB*CW*MW*MW2^2*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MW*MW2*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHD*CW2*MT2^3*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(192*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) + (CHD*CW2*MT2^2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(192*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) + (CHD*CW2*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/
  (32*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^4*B0i[dbb0, MW2, 0, MT2])/(32*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MT2^3*MW*MW2*SW*B0i[dbb0, MW2, 0, MT2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^2*MW*MW2^2*SW*B0i[dbb0, MW2, 0, MT2])/
  (24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MW*MW2^3*SW*B0i[dbb0, MW2, 0, MT2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW*MW2^3*SW*B0i[dbb0, MW2, 0, MT2])/
  (8*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^4*SW*B0i[dbb0, MW2, 0, MT2])/(8*(2 - 4*CW2)*(-MT2 + MW2)*
   Pi^3*VMU^2) - (CHbox*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/
  (288*Pi^3*VMU^2) + (CHD*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/
  (1152*Pi^3*VMU^2) + (CHD*CW2*MH2^4*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/
  (1152*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(72*Pi^3*VMU^2) - 
 (CHD*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(288*Pi^3*VMU^2) + 
 (CHW*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (288*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2^3*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (384*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (CHD*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(96*Pi^3*VMU^2) - 
 (CHW*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (19*CHD*CW2*MH2^2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (19*CHD*CW2*MH2*MW*MW2^4*B0i[dbb0, MW2, MH2, MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^5*B0i[dbb0, MW2, MH2, MW2])/(8*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^4*MW*MW2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (288*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MH2*MW*MW2^2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CHWB*CW*MH2^3*MW*MW2^2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (96*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (7*CHWB*CW*MW*MW2^3*SW*B0i[dbb0, MW2, MH2, MW2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (19*CHWB*CW*MH2^2*MW*MW2^3*SW*B0i[dbb0, MW2, MH2, MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (19*CHWB*CW*MH2*MW*MW2^4*SW*B0i[dbb0, MW2, MH2, MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*MW*MW2^5*SW*B0i[dbb0, MW2, MH2, MW2])/
  (2*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CWw*MW2^4*B0i[dbb0, MW2, MW2, MZ2])/(2*Pi^3*VMU^3) + 
 (CWw*MW2^3*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(8*Pi^3*VMU^3) + 
 (CHD*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(24*Pi^3*VMU^2) + 
 (3*CHD*CW2^2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(8*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(288*Pi^3*VMU^2) + 
 (119*CHD*CW2^2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (288*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^2) - 
 (5*CHD*CW2^2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CHD*CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*Pi^3*VMU^2) - (3*CHD*CW2^2*MW*MW2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (2*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (25*CHD*CW2^2*MW*MW2^4*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (24*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (269*CHD*CW2^2*MW*MW2^3*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/
  (144*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (43*CHD*CW2^2*MW*MW2^2*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (72*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (59*CHD*CW2^2*MW*MW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW*MZ2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*CW2*MW*MW2^3*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*MW2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (6*MZ*Pi^3*VMU^2) + (119*CHWB*CW*CW2*MW*MW2^2*MZ2*SW*
   B0i[dbb0, MW2, MW2, MZ2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHWB*MW2^3*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/(72*MZ*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MW*MW2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CHWB*MW2^2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/(144*MZ*Pi^3*VMU^2) - 
 (6*CHWB*CW*CW2*MW*MW2^5*SW*B0i[dbb0, MW2, MW2, MZ2])/
  ((2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (25*CHWB*CW*CW2*MW*MW2^4*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (6*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (269*CHWB*CW*CW2*MW*MW2^3*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (36*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (43*CHWB*CW*CW2*MW*MW2^2*MZ2^3*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (18*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (59*CHWB*CW*CW2*MW*MW2*MZ2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (288*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW*MZ2^5*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (288*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3*VMU^3) + 
 (CHD*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(24*MZ2*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (8*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^3*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHWB*CW*MW*MW2^3*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*MZ*Pi^3*VMU^2) - 
 (7*CHWB*CW*MW*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*MW*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (2*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (4*CHWB*CW*MW*MW2^5*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VMU^2) + 
 (CHD*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW*MW2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (19*CHD*CW2*MW*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (32*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW*MW2^4*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (19*CHWB*CW*MW*MW2^3*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*MW*MW2^2*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2*MZ2^3*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MZ2^4*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHd[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2^4*A0i[aa0, MZ2]*CHd[1, 1])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^5*A0i[aa0, MZ2]*CHd[1, 1])/
  (12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHd[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHd[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHd[2, 2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHd[2, 2])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHd[2, 2])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHd[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHd[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHd[3, 3])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHd[3, 3])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHd[3, 3])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHd[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHd[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHe[1, 1])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHe[1, 1])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHe[1, 1])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHe[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHe[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHe[2, 2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHe[2, 2])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHe[2, 2])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHe[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHe[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHe[3, 3])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHe[3, 3])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHe[3, 3])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHe[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHe[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*CHl1[1, 1])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*CHl1[1, 1])/(144*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^2*CHl1[1, 1])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2*MW*MW2^5*A0i[aa0, MW2]*CHl1[1, 1])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (3*MW*MW2^6*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^5*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (15*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (15*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (5*MW*MW2^4*A0i[aa0, MZ2]*CHl1[1, 1])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^5*A0i[aa0, MZ2]*CHl1[1, 1])/(48*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (25*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/(192*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2^3*A0i[aa0, MZ2]*CHl1[1, 1])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (32*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^2*MZ2*CHl1[2, 2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MW2^4*CHl1[2, 2])/
  (144*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2^2*CHl1[2, 2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2*MW*MW2^5*A0i[aa0, MW2]*CHl1[2, 2])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (3*MW*MW2^6*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^5*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (15*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (15*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (5*MW*MW2^4*A0i[aa0, MZ2]*CHl1[2, 2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^5*A0i[aa0, MZ2]*CHl1[2, 2])/(48*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (25*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/(192*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2^3*A0i[aa0, MZ2]*CHl1[2, 2])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (32*MZ2*Pi^3*SW2*VMU^2) - (7*MW*MW2^2*CHl1[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*CHl1[3, 3])/(32*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHl1[3, 3])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^2*CHl1[3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2^4*CHl1[3, 3])/(144*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^2*CHl1[3, 3])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MW2]*CHl1[3, 3])/(16*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MW2]*CHl1[3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl1[3, 3])/(24*MW2*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHl1[3, 3])/(48*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHl1[3, 3])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[3, 3])/(16*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHl1[3, 3])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/(24*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHl1[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[3, 3])/
  (24*Pi^3*VMU^2) + (MW*MW2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[3, 3])/(12*Pi^3*VMU^2) + (MW*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[3, 3])/(24*Pi^3*VMU^2) - (MH2*MW*MW2*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (MT2*MW*MW2*CHl3[1, 1])/(192*Pi^3*VMU^2) - (265*MW*MW2^2*CHl3[1, 1])/
  (864*Pi^3*VMU^2) - (47*CW2*MW*MW2^2*CHl3[1, 1])/(2304*Pi^3*VMU^2) - 
 (25*MW*MW2^2*CHl3[1, 1])/(384*(-1 + 2*CW2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2^2*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^3*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^3*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW*MW2^4*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^4*CHl3[1, 1])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*MT2*MW*MW2^4*CHl3[1, 1])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*MW*MW2^5*CHl3[1, 1])/(1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHl3[1, 1])/(256*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (91*MT2*MW*MW2^2*CHl3[1, 1])/(1152*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (311*MW*MW2^3*CHl3[1, 1])/(1152*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^3*CHl3[1, 1])/(18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MT2*MW*MW2^4*CHl3[1, 1])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^5*CHl3[1, 1])/(4*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (427*MW*MW2^3*CHl3[1, 1])/(6912*MZ2*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2^3*CHl3[1, 1])/(18*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (7*MW*MW2^4*CHl3[1, 1])/(288*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*CHl3[1, 1])/(72*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2*CHl3[1, 1])/
  (576*Pi^3*VMU^2) + (CW2*MH2^2*MW*MW2*MZ2*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (3*CW2*MH2*MW*MW2^2*MZ2*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^3*MZ2*CHl3[1, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^3*MZ2*CHl3[1, 1])/(384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MT2*MW*MW2^3*MZ2*CHl3[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (35*MW*MW2^4*MZ2*CHl3[1, 1])/(128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHl3[1, 1])/(768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*MZ2*CHl3[1, 1])/(128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (335*MW*MW2^2*MZ2*CHl3[1, 1])/(2304*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^2*MZ2*CHl3[1, 1])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*CHl3[1, 1])/(24*Pi^3*VMU^2) - (MH2*MW*MW2^2*MZ2^2*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*MW2^2*MZ2^2*CHl3[1, 1])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (311*MW*MW2^3*MZ2^2*CHl3[1, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2*MZ2^2*CHl3[1, 1])/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^2) - (103*CW2*MW*MW2*MZ2^2*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - (25*MT2*MW*MW2^6*CHl3[1, 1])/
  (288*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (MW*MW2^7*CHl3[1, 1])/
  (8*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (21*MT2*MW*MW2^5*CHl3[1, 1])/
  (64*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (65*MW*MW2^6*CHl3[1, 1])/
  (192*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (MH2^3*MW*SW2*CHl3[1, 1])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^3*MW*SW2*CHl3[1, 1])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2*SW2*CHl3[1, 1])/(1152*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*SW2*CHl3[1, 1])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*SW2*CHl3[1, 1])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2*SW2*CHl3[1, 1])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (MT2^2*MW*MW2*SW2*CHl3[1, 1])/(24*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) + (581*MW*MW2^2*SW2*CHl3[1, 1])/
  (1728*(2 - 4*CW2)*Pi^3*VMU^2) - (313*CW2*MW*MW2^2*SW2*CHl3[1, 1])/
  (432*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^2*MW*MW2^2*SW2*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (313*MW2^3*SW2*CHl3[1, 1])/(432*MW*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*SW2*CHl3[1, 1])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (MW*MW2^3*SW2*CHl3[1, 1])/(24*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*
   VMU^2) + (25*MW*MW2^5*SW2*CHl3[1, 1])/(54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2*SW2*CHl3[1, 1])/(384*CW2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (MT2^3*MW*MW2*SW2*CHl3[1, 1])/(64*CW2*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*CHl3[1, 1])/(384*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (23*MT2*MW*MW2^2*SW2*CHl3[1, 1])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5077*MW*MW2^3*SW2*CHl3[1, 1])/(13824*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*MW*MW2^3*SW2*CHl3[1, 1])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[1, 1])/(2*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MT2*MW*MW2^4*SW2*CHl3[1, 1])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (MW*MW2^5*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (61*MW*MW2^3*SW2*CHl3[1, 1])/(864*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*SW2*CHl3[1, 1])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (19*MW*MW2^4*SW2*CHl3[1, 1])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (MW*MW2^4*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (17*MW*MW2*MZ2*SW2*CHl3[1, 1])/
  (1152*(2 - 4*CW2)*Pi^3*VMU^2) - (3*MH2*MW*MW2^3*MZ2*SW2*CHl3[1, 1])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*MT2*MW*MW2^3*MZ2*SW2*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (1343*MW*MW2^4*MZ2*SW2*CHl3[1, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHl3[1, 1])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHl3[1, 1])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl3[1, 1])/(64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl3[1, 1])/(64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[1, 1])/(96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (MT2^2*MW*MW2*MZ2*SW2*CHl3[1, 1])/(32*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (2317*MW*MW2^2*MZ2*SW2*CHl3[1, 1])/
  (13824*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*MW*MW2^2*MZ2*SW2*CHl3[1, 1])/
  (1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*MZ2*SW2*CHl3[1, 1])/(32*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MT2*MW*MW2^2*MZ2*SW2*CHl3[1, 1])/(64*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MW*MW2^3*MZ2*SW2*CHl3[1, 1])/(32*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (3*MW*MW2^2*MZ2*SW2*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^2*SW2*CHl3[1, 1])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + (7*MH2*MW*MW2^2*MZ2^2*SW2*CHl3[1, 1])/
  (512*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MT2*MW*MW2^2*MZ2^2*SW2*CHl3[1, 1])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (383*MW*MW2^3*MZ2^2*SW2*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl3[1, 1])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl3[1, 1])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2^2*SW2*CHl3[1, 1])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (MH2*MW*MW2*MZ2^3*SW2*CHl3[1, 1])/(512*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (3*MT2*MW*MW2*MZ2^3*SW2*CHl3[1, 1])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (643*MW*MW2^2*MZ2^3*SW2*CHl3[1, 1])/
  (4608*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*MZ2^4*SW2*CHl3[1, 1])/
  (512*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*CHl3[1, 1])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^5*MZ2*SW2*CHl3[1, 1])/(8*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (7*MW*MW2^6*MZ2*SW2*CHl3[1, 1])/(32*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) - (11*MH2*MW*MW2^4*MZ2^2*SW2*CHl3[1, 1])/
  (32*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (17*MW*MW2^5*MZ2^2*SW2*CHl3[1, 1])/(32*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) + (MH2*MW*MW2^3*MZ2^3*SW2*CHl3[1, 1])/
  (4*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (47*MW*MW2^4*MZ2^3*SW2*CHl3[1, 1])/(128*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (7*MH2*MW*MW2^2*MZ2^4*SW2*CHl3[1, 1])/
  (128*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2^4*SW2*CHl3[1, 1])/(64*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (5*MT2*MW*MW2^4*SW2*CHl3[1, 1])/(96*(-2*MW2 + MZ2)^3*Pi^3*
   VMU^2) - (MW*MW2^5*SW2*CHl3[1, 1])/(9*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^5*SW2*CHl3[1, 1])/(48*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (25*MW*MW2^2*MZ2^3*SW2*CHl3[1, 1])/(108*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2^3*SW2*CHl3[1, 1])/(144*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*SW2*CHl3[1, 1])/(72*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (31*MT2*MW*MW2^4*SW2*CHl3[1, 1])/(144*MZ2*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (7*MW*MW2^5*SW2*CHl3[1, 1])/(16*MZ2*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl3[1, 1])/(9*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*MZ2*SW2*CHl3[1, 1])/(6*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*CHl3[1, 1])/(72*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^3*SW2*CHl3[1, 1])/(18*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*SW2*CHl3[1, 1])/(288*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + 
    MZ2^2)*Pi^3*VMU^2) + (MW*MW2^3*MZ2*SW2*CHl3[1, 1])/
  (8*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2^2*SW2*CHl3[1, 1])/(96*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (MW*MW2*MZ2^3*SW2*CHl3[1, 1])/(24*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (CW2*MW*MW2^2*SW2*CHl3[1, 1])/(18*(2 - 4*CW2)*Pi*VMU^2) + 
 (MW2^3*SW2*CHl3[1, 1])/(18*MW*Pi*VMU^2) + (1445*MW*MW2^2*SW2^2*CHl3[1, 1])/
  (864*(2 - 4*CW2)*Pi^3*VMU^2) + (MT2*MW*MW2^4*SW2^2*CHl3[1, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*MW*MW2^3*SW2^2*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*MZ2*SW2^2*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (29*MW*MW2^4*MZ2*SW2^2*CHl3[1, 1])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (113*MW*MW2^2*MZ2*SW2^2*CHl3[1, 1])/(512*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MW*MW2^2*MZ2*SW2^2*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MT2*MW*MW2^2*MZ2^2*SW2^2*CHl3[1, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (145*MW*MW2^3*MZ2^2*SW2^2*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (29*MW*MW2^2*MZ2^3*SW2^2*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*MW2^3*SW2^2*CHl3[1, 1])/
  (144*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + (47*MW*MW2^3*MZ2*SW2^2*CHl3[1, 1])/
  (144*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - (5*MW*MW2^2*SW2^2*CHl3[1, 1])/
  (36*(2 - 4*CW2)*Pi*VMU^2) + (7*MW*MW2^2*MZ2^2*SW2^3*CHl3[1, 1])/
  (32*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + (MH2*MW*A0i[aa0, MH2]*CHl3[1, 1])/
  (144*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(288*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (3*MW*MW2^3*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(32*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MH2^3*MW*MW2^3*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (128*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^4*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (64*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^5*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (128*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MH2^3*MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (768*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2^2*MW*MW2^3*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (96*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*MH2*MW*MW2^4*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (768*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^5*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (32*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2^2*A0i[aa0, MH2]*
   CHl3[1, 1])/(48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2^3*MW*MW2*MZ2^2*SW2^2*A0i[aa0, MH2]*
   CHl3[1, 1])/(256*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2^2*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (256*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^4*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (64*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*A0i[aa0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2^3*A0i[aa0, MT2]*CHl3[1, 1])/(32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (313*MW*MW2^4*A0i[aa0, MT2]*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*MW*MW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^6*A0i[aa0, MT2]*CHl3[1, 1])/(9*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MT2]*CHl3[1, 1])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (13*MW*MW2^5*A0i[aa0, MT2]*CHl3[1, 1])/(36*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*A0i[aa0, MT2]*CHl3[1, 1])/(36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (169*MW*MW2^3*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(384*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MT2*MW*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*MT2*MW*MW2*MZ2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (107*MW*MW2^2*MZ2^2*A0i[aa0, MT2]*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (3*MT2*MW*MZ2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2^3*A0i[aa0, MT2]*CHl3[1, 1])/(128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (25*MW*MW2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MW*MW2^4*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) + (5*MW*MW2^3*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(18*MT2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (18*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^3*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*A0i[aa0, MW2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (3*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(16*Pi^3*VMU^2) + 
 (7*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (5*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (9*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (7*CW2*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (23*MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*MH2*MW*MW2^5*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*MW*MW2^6*A0i[aa0, MW2]*CHl3[1, 1])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (85*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (128*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MH2^2*MW*MW2^6*A0i[aa0, MW2]*CHl3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^7*A0i[aa0, MW2]*CHl3[1, 1])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*VMU^2) + (MW*MW2^8*A0i[aa0, MW2]*CHl3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^4*A0i[aa0, MW2]*CHl3[1, 1])/(8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) + (MW*MW2^5*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (71*MH2^2*MW*MW2^5*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (71*MH2*MW*MW2^6*A0i[aa0, MW2]*CHl3[1, 1])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) - (71*MW*MW2^7*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (17*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (17*MW*MW2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (3*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (21*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (15*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (443*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (775*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*MW*MW2^5*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(128*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(128*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (103*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/(24*MW2*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (371*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (649*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (119*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (103*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MH2*MW*MW2*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (15*MW*MW2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*MH2*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(24*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MW2^4*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (4*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^5*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(4*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (91*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(144*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) + (17*MH2*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(48*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(48*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/(256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MW*MW2^4*A0i[aa0, MZ2]*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (187*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/(8*MZ2^2*Pi^3*VMU^2) + 
 (5*MW*MW2^6*A0i[aa0, MZ2]*CHl3[1, 1])/(18*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   VMU^2) - (5*MW*MW2^4*A0i[aa0, MZ2]*CHl3[1, 1])/
  (18*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - (5*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (72*MZ2*Pi^3*VMU^2) - (MH2*MW*MW2^4*A0i[aa0, MZ2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (73*MW*MW2^5*A0i[aa0, MZ2]*CHl3[1, 1])/(144*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (MH2*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (17*MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (5*MW*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (144*Pi^3*VMU^2) - (3*CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (97*MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(2304*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW*MZ2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^4*A0i[aa0, MZ2]*CHl3[1, 1])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (32*Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + (MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) - (3*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (32*MZ2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (7*MW*MW2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*Pi^3*VMU^2) + (187*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW*MW2^3*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(16*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (5*MW*MW2^4*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (25*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(144*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) + (MH2*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^3*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (5*MW*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (5*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(32*Pi^3*VMU^2) - 
 (7*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^2*MW*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) + (MT2^3*MW*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) - (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (8*Pi^3*VMU^2) + (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (8*Pi^3*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (6*Pi^3*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(8*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MH2^2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2^3*MW*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (55*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) - 
 (15*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (256*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + (11*MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*Pi^3*VMU^2) - (19*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) + (11*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (128*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (256*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (32*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (768*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (32*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (192*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (259*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^6*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^6*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(18*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (5*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(18*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (73*MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MW*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MT2*MW*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (107*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^7*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   VMU^2) + (MW*MW2^5*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (8*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (71*MW*MW2^6*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (17*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (77*MW*MW2^4*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^5*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (4*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (MT2^3*MW*MW2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2^2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^3*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (MH2^4*MW*MW2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (576*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MH2^3*MW*MW2^2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (192*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2^3*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (19*MH2^2*MW*MW2^3*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MW*MW2^4*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*MW*MW2^5*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (4*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (119*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (3*CW2*MW*MW2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/((2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (25*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (269*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (43*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (59*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (576*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (576*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (7*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/
  (4*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*MW*MW2^5*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (5*MW*MW2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (19*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - (MH2*MW*MW2*CHl3[2, 2])/
  (288*Pi^3*VMU^2) + (MT2*MW*MW2*CHl3[2, 2])/(192*Pi^3*VMU^2) - 
 (265*MW*MW2^2*CHl3[2, 2])/(864*Pi^3*VMU^2) - (47*CW2*MW*MW2^2*CHl3[2, 2])/
  (2304*Pi^3*VMU^2) - (25*MW*MW2^2*CHl3[2, 2])/(384*(-1 + 2*CW2)^3*Pi^3*
   VMU^2) - (CW2*MH2^2*MW*MW2^2*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (CW2*MH2*MW*MW2^3*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (CW2*MH2*MW*MW2^3*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (CW2*MW*MW2^4*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (MH2*MW*MW2^4*CHl3[2, 2])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*MT2*MW*MW2^4*CHl3[2, 2])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*MW*MW2^5*CHl3[2, 2])/(1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHl3[2, 2])/(256*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (91*MT2*MW*MW2^2*CHl3[2, 2])/(1152*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (311*MW*MW2^3*CHl3[2, 2])/(1152*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^3*CHl3[2, 2])/(18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MT2*MW*MW2^4*CHl3[2, 2])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^5*CHl3[2, 2])/(4*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (427*MW*MW2^3*CHl3[2, 2])/(6912*MZ2*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2^3*CHl3[2, 2])/(18*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (7*MW*MW2^4*CHl3[2, 2])/(288*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*CHl3[2, 2])/(72*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2*CHl3[2, 2])/
  (576*Pi^3*VMU^2) + (CW2*MH2^2*MW*MW2*MZ2*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (3*CW2*MH2*MW*MW2^2*MZ2*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^3*MZ2*CHl3[2, 2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^3*MZ2*CHl3[2, 2])/(384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MT2*MW*MW2^3*MZ2*CHl3[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (35*MW*MW2^4*MZ2*CHl3[2, 2])/(128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHl3[2, 2])/(768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*MZ2*CHl3[2, 2])/(128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (335*MW*MW2^2*MZ2*CHl3[2, 2])/(2304*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^2*MZ2*CHl3[2, 2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*CHl3[2, 2])/(24*Pi^3*VMU^2) - (MH2*MW*MW2^2*MZ2^2*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*MW2^2*MZ2^2*CHl3[2, 2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (311*MW*MW2^3*MZ2^2*CHl3[2, 2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2*MZ2^2*CHl3[2, 2])/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^2) - (103*CW2*MW*MW2*MZ2^2*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - (25*MT2*MW*MW2^6*CHl3[2, 2])/
  (288*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (MW*MW2^7*CHl3[2, 2])/
  (8*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (21*MT2*MW*MW2^5*CHl3[2, 2])/
  (64*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (65*MW*MW2^6*CHl3[2, 2])/
  (192*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (MH2^3*MW*SW2*CHl3[2, 2])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^3*MW*SW2*CHl3[2, 2])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2*SW2*CHl3[2, 2])/(1152*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*SW2*CHl3[2, 2])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*SW2*CHl3[2, 2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2*SW2*CHl3[2, 2])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (MT2^2*MW*MW2*SW2*CHl3[2, 2])/(24*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) + (581*MW*MW2^2*SW2*CHl3[2, 2])/
  (1728*(2 - 4*CW2)*Pi^3*VMU^2) - (313*CW2*MW*MW2^2*SW2*CHl3[2, 2])/
  (432*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^2*MW*MW2^2*SW2*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (313*MW2^3*SW2*CHl3[2, 2])/(432*MW*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*SW2*CHl3[2, 2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (MW*MW2^3*SW2*CHl3[2, 2])/(24*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*
   VMU^2) + (25*MW*MW2^5*SW2*CHl3[2, 2])/(54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2*SW2*CHl3[2, 2])/(384*CW2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (MT2^3*MW*MW2*SW2*CHl3[2, 2])/(64*CW2*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*CHl3[2, 2])/(384*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (23*MT2*MW*MW2^2*SW2*CHl3[2, 2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5077*MW*MW2^3*SW2*CHl3[2, 2])/(13824*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*MW*MW2^3*SW2*CHl3[2, 2])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[2, 2])/(2*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MT2*MW*MW2^4*SW2*CHl3[2, 2])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (MW*MW2^5*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (61*MW*MW2^3*SW2*CHl3[2, 2])/(864*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*SW2*CHl3[2, 2])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (19*MW*MW2^4*SW2*CHl3[2, 2])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (MW*MW2^4*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (17*MW*MW2*MZ2*SW2*CHl3[2, 2])/
  (1152*(2 - 4*CW2)*Pi^3*VMU^2) - (3*MH2*MW*MW2^3*MZ2*SW2*CHl3[2, 2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*MT2*MW*MW2^3*MZ2*SW2*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (1343*MW*MW2^4*MZ2*SW2*CHl3[2, 2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHl3[2, 2])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHl3[2, 2])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl3[2, 2])/(64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl3[2, 2])/(64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[2, 2])/(96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (MT2^2*MW*MW2*MZ2*SW2*CHl3[2, 2])/(32*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (2317*MW*MW2^2*MZ2*SW2*CHl3[2, 2])/
  (13824*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*MW*MW2^2*MZ2*SW2*CHl3[2, 2])/
  (1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*MZ2*SW2*CHl3[2, 2])/(32*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MT2*MW*MW2^2*MZ2*SW2*CHl3[2, 2])/(64*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MW*MW2^3*MZ2*SW2*CHl3[2, 2])/(32*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (3*MW*MW2^2*MZ2*SW2*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^2*SW2*CHl3[2, 2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + (7*MH2*MW*MW2^2*MZ2^2*SW2*CHl3[2, 2])/
  (512*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MT2*MW*MW2^2*MZ2^2*SW2*CHl3[2, 2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (383*MW*MW2^3*MZ2^2*SW2*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl3[2, 2])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl3[2, 2])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2^2*SW2*CHl3[2, 2])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (MH2*MW*MW2*MZ2^3*SW2*CHl3[2, 2])/(512*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (3*MT2*MW*MW2*MZ2^3*SW2*CHl3[2, 2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (643*MW*MW2^2*MZ2^3*SW2*CHl3[2, 2])/
  (4608*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*MZ2^4*SW2*CHl3[2, 2])/
  (512*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*CHl3[2, 2])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^5*MZ2*SW2*CHl3[2, 2])/(8*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (7*MW*MW2^6*MZ2*SW2*CHl3[2, 2])/(32*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) - (11*MH2*MW*MW2^4*MZ2^2*SW2*CHl3[2, 2])/
  (32*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (17*MW*MW2^5*MZ2^2*SW2*CHl3[2, 2])/(32*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) + (MH2*MW*MW2^3*MZ2^3*SW2*CHl3[2, 2])/
  (4*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (47*MW*MW2^4*MZ2^3*SW2*CHl3[2, 2])/(128*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (7*MH2*MW*MW2^2*MZ2^4*SW2*CHl3[2, 2])/
  (128*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2^4*SW2*CHl3[2, 2])/(64*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (5*MT2*MW*MW2^4*SW2*CHl3[2, 2])/(96*(-2*MW2 + MZ2)^3*Pi^3*
   VMU^2) - (MW*MW2^5*SW2*CHl3[2, 2])/(9*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^5*SW2*CHl3[2, 2])/(48*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (25*MW*MW2^2*MZ2^3*SW2*CHl3[2, 2])/(108*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2^3*SW2*CHl3[2, 2])/(144*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*SW2*CHl3[2, 2])/(72*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (31*MT2*MW*MW2^4*SW2*CHl3[2, 2])/(144*MZ2*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (7*MW*MW2^5*SW2*CHl3[2, 2])/(16*MZ2*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl3[2, 2])/(9*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*MZ2*SW2*CHl3[2, 2])/(6*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*CHl3[2, 2])/(72*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^3*SW2*CHl3[2, 2])/(18*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*SW2*CHl3[2, 2])/(288*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + 
    MZ2^2)*Pi^3*VMU^2) + (MW*MW2^3*MZ2*SW2*CHl3[2, 2])/
  (8*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2^2*SW2*CHl3[2, 2])/(96*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (MW*MW2*MZ2^3*SW2*CHl3[2, 2])/(24*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (CW2*MW*MW2^2*SW2*CHl3[2, 2])/(18*(2 - 4*CW2)*Pi*VMU^2) + 
 (MW2^3*SW2*CHl3[2, 2])/(18*MW*Pi*VMU^2) + (1445*MW*MW2^2*SW2^2*CHl3[2, 2])/
  (864*(2 - 4*CW2)*Pi^3*VMU^2) + (MT2*MW*MW2^4*SW2^2*CHl3[2, 2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*MW*MW2^3*SW2^2*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*MZ2*SW2^2*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (29*MW*MW2^4*MZ2*SW2^2*CHl3[2, 2])/(192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (113*MW*MW2^2*MZ2*SW2^2*CHl3[2, 2])/(512*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MW*MW2^2*MZ2*SW2^2*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MT2*MW*MW2^2*MZ2^2*SW2^2*CHl3[2, 2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (145*MW*MW2^3*MZ2^2*SW2^2*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (29*MW*MW2^2*MZ2^3*SW2^2*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*MW2^3*SW2^2*CHl3[2, 2])/
  (144*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + (47*MW*MW2^3*MZ2*SW2^2*CHl3[2, 2])/
  (144*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - (5*MW*MW2^2*SW2^2*CHl3[2, 2])/
  (36*(2 - 4*CW2)*Pi*VMU^2) + (7*MW*MW2^2*MZ2^2*SW2^3*CHl3[2, 2])/
  (32*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + (MH2*MW*A0i[aa0, MH2]*CHl3[2, 2])/
  (144*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(288*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (3*MW*MW2^3*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(32*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MH2^3*MW*MW2^3*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (128*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^4*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (64*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^5*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (128*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MH2^3*MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (768*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2^2*MW*MW2^3*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (96*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*MH2*MW*MW2^4*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (768*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^5*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (32*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2^2*A0i[aa0, MH2]*
   CHl3[2, 2])/(48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2^3*MW*MW2*MZ2^2*SW2^2*A0i[aa0, MH2]*
   CHl3[2, 2])/(256*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2^2*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (256*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^4*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (64*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*A0i[aa0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2^3*A0i[aa0, MT2]*CHl3[2, 2])/(32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (313*MW*MW2^4*A0i[aa0, MT2]*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*MW*MW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^6*A0i[aa0, MT2]*CHl3[2, 2])/(9*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MT2]*CHl3[2, 2])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (13*MW*MW2^5*A0i[aa0, MT2]*CHl3[2, 2])/(36*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*A0i[aa0, MT2]*CHl3[2, 2])/(36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (169*MW*MW2^3*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(384*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MT2*MW*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*MT2*MW*MW2*MZ2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (107*MW*MW2^2*MZ2^2*A0i[aa0, MT2]*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (3*MT2*MW*MZ2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2^3*A0i[aa0, MT2]*CHl3[2, 2])/(128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (25*MW*MW2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MW*MW2^4*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) + (5*MW*MW2^3*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(18*MT2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (18*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^3*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*A0i[aa0, MW2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (3*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(16*Pi^3*VMU^2) + 
 (7*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (5*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (9*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (7*CW2*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (23*MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*MH2*MW*MW2^5*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*MW*MW2^6*A0i[aa0, MW2]*CHl3[2, 2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (85*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (128*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MH2^2*MW*MW2^6*A0i[aa0, MW2]*CHl3[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^7*A0i[aa0, MW2]*CHl3[2, 2])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*VMU^2) + (MW*MW2^8*A0i[aa0, MW2]*CHl3[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^4*A0i[aa0, MW2]*CHl3[2, 2])/(8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) + (MW*MW2^5*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) - 
 (71*MH2^2*MW*MW2^5*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (71*MH2*MW*MW2^6*A0i[aa0, MW2]*CHl3[2, 2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) - (71*MW*MW2^7*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (17*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (17*MW*MW2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (3*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (21*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (15*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (443*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (775*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*MW*MW2^5*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(128*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(128*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (103*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/(24*MW2*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (371*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (649*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (119*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (103*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MH2*MW*MW2*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/(768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (15*MW*MW2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*MH2*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(24*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MW2^4*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (4*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^5*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(4*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (91*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(144*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) + (17*MH2*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(48*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(48*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(32*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/(256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MW*MW2^4*A0i[aa0, MZ2]*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (187*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/(8*MZ2^2*Pi^3*VMU^2) + 
 (5*MW*MW2^6*A0i[aa0, MZ2]*CHl3[2, 2])/(18*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   VMU^2) - (5*MW*MW2^4*A0i[aa0, MZ2]*CHl3[2, 2])/
  (18*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - (5*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (72*MZ2*Pi^3*VMU^2) - (MH2*MW*MW2^4*A0i[aa0, MZ2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (73*MW*MW2^5*A0i[aa0, MZ2]*CHl3[2, 2])/(144*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (MH2*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (17*MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (5*MW*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (144*Pi^3*VMU^2) - (3*CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (97*MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(2304*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW*MZ2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^4*A0i[aa0, MZ2]*CHl3[2, 2])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (32*Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + (MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) - (3*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (32*MZ2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (7*MW*MW2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*Pi^3*VMU^2) + (187*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW*MW2^3*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(16*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (5*MW*MW2^4*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (25*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(144*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) + (MH2*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^3*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (5*MW*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (5*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(32*Pi^3*VMU^2) - 
 (7*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^2*MW*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) + (MT2^3*MW*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) - (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (8*Pi^3*VMU^2) + (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (8*Pi^3*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (6*Pi^3*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(8*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MH2^2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2^3*MW*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (55*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) - 
 (15*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (256*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + (11*MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*Pi^3*VMU^2) - (19*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) + (11*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (128*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (256*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (32*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (768*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (32*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (192*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (259*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^6*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^6*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(18*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (5*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(18*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (73*MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MW*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MT2*MW*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (107*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^7*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   VMU^2) + (MW*MW2^5*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (8*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (71*MW*MW2^6*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (17*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (77*MW*MW2^4*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^5*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (4*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (MT2^3*MW*MW2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2^2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^3*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (MH2^4*MW*MW2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (576*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MH2^3*MW*MW2^2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (192*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2^3*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (19*MH2^2*MW*MW2^3*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MW*MW2^4*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*MW*MW2^5*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (4*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (119*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (3*CW2*MW*MW2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/((2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (25*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (269*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (43*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (59*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (576*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (576*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/(6*MZ2*Pi^3*VMU^2) + 
 (7*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/
  (4*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*MW*MW2^5*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (5*MW*MW2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (19*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + (MT2*MW*MW2*CHl3[3, 3])/
  (24*Pi^3*VMU^2) + (13*MW*MW2^2*CHl3[3, 3])/(32*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHl3[3, 3])/(384*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*MT2*MW*MW2^2*CHl3[3, 3])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (167*MW*MW2^3*CHl3[3, 3])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MT2*MW*MW2^4*CHl3[3, 3])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^5*CHl3[3, 3])/(4*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (31*MW*MW2^3*CHl3[3, 3])/(432*MZ2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*CHl3[3, 3])/(18*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (19*MW*MW2^4*CHl3[3, 3])/(144*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*CHl3[3, 3])/(96*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*CHl3[3, 3])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MT2*MW*MW2*MZ2*CHl3[3, 3])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) - (143*MW*MW2^2*MZ2*CHl3[3, 3])/
  (1152*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MZ2^2*CHl3[3, 3])/(24*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*CHl3[3, 3])/(384*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (313*MW2^3*SW2*CHl3[3, 3])/(432*MW*Pi^3*VMU^2) + 
 (25*MW*MW2^3*SW2*CHl3[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (403*MW*MW2^2*MZ2*SW2*CHl3[3, 3])/(432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2^3*SW2*CHl3[3, 3])/(18*MW*Pi*VMU^2) - (MH2*MW*A0i[aa0, MH2]*CHl3[3, 3])/
  (288*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MH2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[3, 3])/(192*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2*A0i[aa0, MH2]*CHl3[3, 3])/
  (192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[3, 3])/(192*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl3[3, 3])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*CHl3[3, 3])/(16*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MT2*MW*A0i[aa0, MT2]*CHl3[3, 3])/(24*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHl3[3, 3])/(24*Pi^3*VMU^2) - 
 (MT2*MW*MW2*A0i[aa0, MT2]*CHl3[3, 3])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MW*MW2^2*A0i[aa0, MT2]*CHl3[3, 3])/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MW*MW2^4*A0i[aa0, MT2]*CHl3[3, 3])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*A0i[aa0, MT2]*CHl3[3, 3])/(18*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*A0i[aa0, MT2]*CHl3[3, 3])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*A0i[aa0, MT2]*CHl3[3, 3])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[3, 3])/(9*MT2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MH2*MW*A0i[aa0, MW2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (25*MW*MW2*A0i[aa0, MW2]*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHl3[3, 3])/(6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MH2*MW*MW2^5*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^6*A0i[aa0, MW2]*CHl3[3, 3])/(6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[3, 3])/(64*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (31*MW*MW2^3*A0i[aa0, MW2]*CHl3[3, 3])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^4*A0i[aa0, MW2]*CHl3[3, 3])/(4*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) - (MW*MW2^5*A0i[aa0, MW2]*CHl3[3, 3])/
  (4*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (13*MW*MW2^2*A0i[aa0, MW2]*CHl3[3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (17*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[3, 3])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (17*MW*MW2^4*A0i[aa0, MW2]*CHl3[3, 3])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (19*MW*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MW*MW2^5*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (37*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/
  (64*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(192*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/(24*MW2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/(192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (7*MW*MW2*A0i[aa0, MZ2]*CHl3[3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHl3[3, 3])/(12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*MW*MW2^2*A0i[aa0, MZ2]*CHl3[3, 3])/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl3[3, 3])/(8*MZ2^2*Pi^3*VMU^2) + 
 (5*MW*MW2^4*A0i[aa0, MZ2]*CHl3[3, 3])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (7*MW*MW2^2*A0i[aa0, MZ2]*CHl3[3, 3])/(144*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHl3[3, 3])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*A0i[aa0, MZ2]*CHl3[3, 3])/(192*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^3*A0i[aa0, MZ2]*CHl3[3, 3])/(18*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(64*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*A0i[aa0, MZ2]*CHl3[3, 3])/(192*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(16*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[3, 3])/(4*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[3, 3])/(4*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[3, 3])/(6*Pi^3*VMU^2) - 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(576*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(16*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(16*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(12*MZ2*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(144*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(576*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[3, 3])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[3, 3])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (18*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(9*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (17*MW*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^5*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(4*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (17*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/
  (48*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHl3[3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHl3[3, 3])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHl3[3, 3])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[3, 3])/(6*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (5*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[3, 3])/(12*Pi^3*VMU^2) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[3, 3])/(6*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/(8*Pi^3*VMU^2) + 
 (5*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/(24*Pi^3*VMU^2) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHq1[1, 1])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2^2*CHq1[1, 1])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MZ2]*CHq1[1, 1])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*A0i[aa0, MZ2]*CHq1[1, 1])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHq1[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHq1[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHq1[2, 2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2^2*CHq1[2, 2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MZ2]*CHq1[2, 2])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*A0i[aa0, MZ2]*CHq1[2, 2])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHq1[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHq1[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MW2^4*CHq1[3, 3])/(16*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^4*CHq1[3, 3])/(32*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*SW2*CHq1[3, 3])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^3*SW2*CHq1[3, 3])/(24*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*SW2^2*CHq1[3, 3])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2^2*CHq1[3, 3])/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^4*A0i[aa0, MT2]*CHq1[3, 3])/(12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MT2]*CHq1[3, 3])/(3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*A0i[aa0, MT2]*CHq1[3, 3])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MT2]*CHq1[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MZ2]*CHq1[3, 3])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MZ2]*CHq1[3, 3])/(12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHq1[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (13*MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MT2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^3*CHq3[1, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHq3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^5*A0i[aa0, MW2]*CHq3[1, 1])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MW*MW2^6*A0i[aa0, MW2]*CHq3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^5*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (3*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHq3[1, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHq3[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHq3[1, 1])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHq3[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHq3[1, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHq3[1, 1])/(16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (MW*MW2^4*A0i[aa0, MZ2]*CHq3[1, 1])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^5*A0i[aa0, MZ2]*CHq3[1, 1])/
  (4*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHq3[1, 1])/(16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*CHq3[2, 2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHq3[2, 2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MH2*MW*MW2^5*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^6*A0i[aa0, MW2]*CHq3[2, 2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (3*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^5*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (3*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*CHq3[2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*CHq3[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*CHq3[2, 2])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*CHq3[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*CHq3[2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2^3*A0i[aa0, MW2]*CHq3[2, 2])/(16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (MW*MW2^4*A0i[aa0, MZ2]*CHq3[2, 2])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^5*A0i[aa0, MZ2]*CHq3[2, 2])/
  (4*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHq3[2, 2])/(16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2*CHq3[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*CHq3[3, 3])/(48*Pi^3*VMU^2) + (MW*MW2^3*CHq3[3, 3])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MT2*MW*MW2^3*CHq3[3, 3])/
  (16*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*SW2*CHq3[3, 3])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) - (3*MT2*MW*MW2^3*MZ2*SW2*CHq3[3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*CHq3[3, 3])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (3*MT2*MW*MW2^2*MZ2^2*SW2*CHq3[3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (3*MT2*MW*MW2*MZ2^3*SW2*CHq3[3, 3])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*A0i[aa0, MT2]*CHq3[3, 3])/
  (24*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^3*A0i[aa0, MT2]*CHq3[3, 3])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*MW*MW2^4*A0i[aa0, MT2]*CHq3[3, 3])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*A0i[aa0, MT2]*CHq3[3, 3])/(3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (3*MT2*MW*MW2^2*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/
  (8*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2^3*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MT2*MW*MW2*MZ2^2*A0i[aa0, MT2]*CHq3[3, 3])/(16*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (7*MW*MW2^2*MZ2^2*A0i[aa0, MT2]*CHq3[3, 3])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*MZ2^3*A0i[aa0, MT2]*CHq3[3, 3])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2*MZ2^3*A0i[aa0, MT2]*CHq3[3, 3])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2^4*A0i[aa0, MZ2]*CHq3[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW*MW2^5*A0i[aa0, MZ2]*CHq3[3, 3])/
  (12*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHq3[3, 3])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHq3[3, 3])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MW2^3*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (32*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - (19*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (13*MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MT2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHu[1, 1])/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MZ2]*CHu[1, 1])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*A0i[aa0, MZ2]*CHu[1, 1])/(6*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHu[1, 1])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHu[1, 1])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHu[2, 2])/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MZ2]*CHu[2, 2])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*A0i[aa0, MZ2]*CHu[2, 2])/(6*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*A0i[aa0, MZ2]*CHu[2, 2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*CHu[2, 2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*SW2*CHu[3, 3])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHu[3, 3])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MW*MW2^4*A0i[aa0, MT2]*CHu[3, 3])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^5*A0i[aa0, MT2]*CHu[3, 3])/(3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2*A0i[aa0, MT2]*CHu[3, 3])/(12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*A0i[aa0, MT2]*CHu[3, 3])/(12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(6*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*MW*MW2^2*Cll[1, 1, 2, 2])/
  (96*Pi^3*VMU^2) + (5*MH2^2*MW*MW2^5*Cll[1, 1, 2, 2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*MH2*MW*MW2^6*Cll[1, 1, 2, 2])/(16*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*MW*MW2^7*Cll[1, 1, 2, 2])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2^4*MZ2*Cll[1, 1, 2, 2])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*MH2*MW*MW2^5*MZ2*Cll[1, 1, 2, 2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^6*MZ2*Cll[1, 1, 2, 2])/(2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*MH2^2*MW*MW2^3*MZ2^2*Cll[1, 1, 2, 2])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (125*MH2*MW*MW2^4*MZ2^2*Cll[1, 1, 2, 2])/(64*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*MW*MW2^5*MZ2^2*Cll[1, 1, 2, 2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2^2*MZ2^3*Cll[1, 1, 2, 2])/(64*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*MH2*MW*MW2^3*MZ2^3*Cll[1, 1, 2, 2])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^4*MZ2^3*Cll[1, 1, 2, 2])/(16*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (16*Pi^3*VMU^2) + (3*MH2^2*MW*MW2^4*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2*MW*MW2^5*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^6*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (3*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^5*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (15*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (15*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^3*MZ2^3*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) + 
 (113*MW*MW2^2*Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2^2*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (CW2*MH2*MW*MW2^3*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (CW2*MH2*MW*MW2^3*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^4*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^4*MW*MW2^3*Cll[1, 2, 2, 1])/(96*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2^2*MT2^2*MW*MW2^3*Cll[1, 2, 2, 1])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2^3*MW*MW2^4*Cll[1, 2, 2, 1])/(256*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (707*MH2^2*MT2*MW*MW2^4*Cll[1, 2, 2, 1])/
  (1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MT2^2*MW*MW2^4*Cll[1, 2, 2, 1])/(16*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (1745*MH2^2*MW*MW2^5*Cll[1, 2, 2, 1])/
  (2304*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3535*MH2*MT2*MW*MW2^5*Cll[1, 2, 2, 1])/(1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MT2^2*MW*MW2^5*Cll[1, 2, 2, 1])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3443*MH2*MW*MW2^6*Cll[1, 2, 2, 1])/(1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (707*MT2*MW*MW2^6*Cll[1, 2, 2, 1])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (697*MW*MW2^7*Cll[1, 2, 2, 1])/(288*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MH2*MW*MW2^2*Cll[1, 2, 2, 1])/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^2) + (23*MT2*MW*MW2^2*Cll[1, 2, 2, 1])/
  (1152*(2*MW2 - MZ2)*Pi^3*VMU^2) + (163*MW*MW2^3*Cll[1, 2, 2, 1])/
  (1152*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2^2*MT2*MW*MW2^6*Cll[1, 2, 2, 1])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2^7*Cll[1, 2, 2, 1])/(2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + (5*MH2*MT2*MW*MW2^7*Cll[1, 2, 2, 1])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^8*Cll[1, 2, 2, 1])/(2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - (4*MT2*MW*MW2^8*Cll[1, 2, 2, 1])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (2*MW*MW2^9*Cll[1, 2, 2, 1])/((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*VMU^2) + (MT2*MW*MW2^4*Cll[1, 2, 2, 1])/
  (9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - (MW*MW2^5*Cll[1, 2, 2, 1])/
  (8*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + (31*MW*MW2^3*Cll[1, 2, 2, 1])/
  (432*MZ2*Pi^3*VMU^2) + (13*MH2^2*MT2*MW*MW2^5*Cll[1, 2, 2, 1])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (445*MH2^2*MW*MW2^6*Cll[1, 2, 2, 1])/(288*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (65*MH2*MT2*MW*MW2^6*Cll[1, 2, 2, 1])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2225*MH2*MW*MW2^7*Cll[1, 2, 2, 1])/(288*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (13*MT2*MW*MW2^7*Cll[1, 2, 2, 1])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (445*MW*MW2^8*Cll[1, 2, 2, 1])/(72*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (5*MT2*MW*MW2^3*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (19*MW*MW2^4*Cll[1, 2, 2, 1])/
  (288*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (5*MW*MW2*MZ2*Cll[1, 2, 2, 1])/
  (288*Pi^3*VMU^2) - (CW2*MH2^2*MW*MW2*MZ2*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*MZ2*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (3*CW2*MH2*MW*MW2^2*MZ2*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^3*MZ2*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (MH2^4*MW*MW2^2*MZ2*Cll[1, 2, 2, 1])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MT2^2*MW*MW2^2*MZ2*Cll[1, 2, 2, 1])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (179*MH2^3*MW*MW2^3*MZ2*Cll[1, 2, 2, 1])/
  (1536*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (455*MH2^2*MT2*MW*MW2^3*MZ2*Cll[1, 2, 2, 1])/
  (768*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2*MT2^2*MW*MW2^3*MZ2*Cll[1, 2, 2, 1])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (6911*MH2^2*MW*MW2^4*MZ2*Cll[1, 2, 2, 1])/
  (4608*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2275*MH2*MT2*MW*MW2^4*MZ2*Cll[1, 2, 2, 1])/(768*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2^2*MW*MW2^4*MZ2*Cll[1, 2, 2, 1])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10435*MH2*MW*MW2^5*MZ2*Cll[1, 2, 2, 1])/(1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (455*MT2*MW*MW2^5*MZ2*Cll[1, 2, 2, 1])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (64*MW*MW2^6*MZ2*Cll[1, 2, 2, 1])/(9*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*Cll[1, 2, 2, 1])/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MT2*MW*MW2*MZ2*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*MW*MW2^2*MZ2*Cll[1, 2, 2, 1])/
  (2304*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MZ2^2*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) + (5*MH2^4*MW*MW2*MZ2^2*Cll[1, 2, 2, 1])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MT2^2*MW*MW2*MZ2^2*Cll[1, 2, 2, 1])/(64*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*MH2^3*MW*MW2^2*MZ2^2*Cll[1, 2, 2, 1])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (161*MH2^2*MT2*MW*MW2^2*MZ2^2*Cll[1, 2, 2, 1])/
  (576*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MH2*MT2^2*MW*MW2^2*MZ2^2*Cll[1, 2, 2, 1])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2729*MH2^2*MW*MW2^3*MZ2^2*Cll[1, 2, 2, 1])/
  (1536*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (805*MH2*MT2*MW*MW2^3*MZ2^2*Cll[1, 2, 2, 1])/
  (576*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MT2^2*MW*MW2^3*MZ2^2*Cll[1, 2, 2, 1])/(16*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (15113*MH2*MW*MW2^4*MZ2^2*Cll[1, 2, 2, 1])/
  (1536*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (161*MT2*MW*MW2^4*MZ2^2*Cll[1, 2, 2, 1])/(144*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (2965*MW*MW2^5*MZ2^2*Cll[1, 2, 2, 1])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*Cll[1, 2, 2, 1])/(768*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^4*MW*MZ2^3*Cll[1, 2, 2, 1])/(384*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MH2^2*MT2^2*MW*MZ2^3*Cll[1, 2, 2, 1])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*MH2^3*MW*MW2*MZ2^3*Cll[1, 2, 2, 1])/(1536*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*MH2^2*MT2*MW*MW2*MZ2^3*Cll[1, 2, 2, 1])/
  (256*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2*MT2^2*MW*MW2*MZ2^3*Cll[1, 2, 2, 1])/(64*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3037*MH2^2*MW*MW2^2*MZ2^3*Cll[1, 2, 2, 1])/
  (4608*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*MH2*MT2*MW*MW2^2*MZ2^3*Cll[1, 2, 2, 1])/(256*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2^2*MW*MW2^2*MZ2^3*Cll[1, 2, 2, 1])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8041*MH2*MW*MW2^3*MZ2^3*Cll[1, 2, 2, 1])/(2304*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*MT2*MW*MW2^3*MZ2^3*Cll[1, 2, 2, 1])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1583*MW*MW2^4*MZ2^3*Cll[1, 2, 2, 1])/(576*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (39*MH2^2*MW*MW2*MZ2^4*Cll[1, 2, 2, 1])/
  (512*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (195*MH2*MW*MW2^2*MZ2^4*Cll[1, 2, 2, 1])/(512*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (39*MW*MW2^3*MZ2^4*Cll[1, 2, 2, 1])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2^5*Cll[1, 2, 2, 1])/(384*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2*MW*MW2*MZ2^5*Cll[1, 2, 2, 1])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^5*Cll[1, 2, 2, 1])/(96*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2^3*MW*SW2*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW*SW2*Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2*SW2*Cll[1, 2, 2, 1])/(1152*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*SW2*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*SW2*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^3*MW*MW2*SW2*Cll[1, 2, 2, 1])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (MT2^2*MW*MW2*SW2*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (581*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(1728*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (313*CW2*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(432*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (MH2^2*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (313*MW2^3*SW2*Cll[1, 2, 2, 1])/(432*MW*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*SW2*Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) - (MW*MW2^3*SW2*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (25*MH2^2*MW*MW2^5*SW2*Cll[1, 2, 2, 1])/(54*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (125*MH2*MW*MW2^6*SW2*Cll[1, 2, 2, 1])/
  (54*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (50*MW*MW2^7*SW2*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/
  (384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*MT2*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (25*MW*MW2^3*SW2*Cll[1, 2, 2, 1])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (163*MW*MW2^3*SW2*Cll[1, 2, 2, 1])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2^3*SW2*Cll[1, 2, 2, 1])/(2*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (2*MT2*MW*MW2^4*SW2*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^5*SW2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (61*MW*MW2^3*SW2*Cll[1, 2, 2, 1])/(864*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) + (5*MT2*MW*MW2^3*SW2*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (19*MW*MW2^4*SW2*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (MW*MW2^4*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (17*MW*MW2*MZ2*SW2*Cll[1, 2, 2, 1])/
  (1152*(2 - 4*CW2)*Pi^3*VMU^2) + (25*MH2^2*MW*MW2^4*MZ2*SW2*Cll[1, 2, 2, 1])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (125*MH2*MW*MW2^5*MZ2*SW2*Cll[1, 2, 2, 1])/(36*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*MW*MW2^6*MZ2*SW2*Cll[1, 2, 2, 1])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*Cll[1, 2, 2, 1])/(384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (MT2*MW*MW2*MZ2*SW2*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (151*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1])/(1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (3*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - (MW*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) - (25*MH2^2*MW*MW2^3*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (54*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (125*MH2*MW*MW2^4*MZ2^2*SW2*Cll[1, 2, 2, 1])/(54*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (50*MW*MW2^5*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1])/(384*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (11*MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*MH2^2*MW*MW2^2*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (125*MH2*MW*MW2^3*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MW*MW2^4*MZ2^3*SW2*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*MZ2*SW2*Cll[1, 2, 2, 1])/(6*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^3*SW2*Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*Cll[1, 2, 2, 1])/(288*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*Pi*VMU^2) - 
 (MW2^3*SW2*Cll[1, 2, 2, 1])/(18*MW*Pi*VMU^2) - 
 (1445*MW*MW2^2*SW2^2*Cll[1, 2, 2, 1])/(864*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (25*MW*MW2^3*SW2^2*Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (25*MW*MW2^2*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^2*SW2^2*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi*VMU^2) - 
 (MH2*MW*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(288*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^3*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2^3*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (128*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2^4*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^5*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (128*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MH2^3*MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (768*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2^3*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (96*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*MH2*MW*MW2^4*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (768*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^5*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (32*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (256*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2^2*MW*MW2^2*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (256*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^4*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*CW2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MW*MW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (5*MW*MW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MW2*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*MT2*MW*MW2*MZ2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MT2*MW*MZ2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(4*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MT2*MW*MW2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*MW*MW2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MW*MW2^4*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^5*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(9*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (5*MW*MW2^3*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (61*MW*MW2^3*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (47*MW*MW2^2*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^3*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^4*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (18*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (18*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2^2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^3*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (36*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MW*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (3*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) - 
 (7*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (9*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^5*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2^6*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (MH2^2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (128*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MH2^2*MW*MW2^6*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^7*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*VMU^2) - (MW*MW2^8*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) - (MW*MW2^5*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (13*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (71*MH2^2*MW*MW2^5*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (71*MH2*MW*MW2^6*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (71*MW*MW2^7*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (17*MH2*MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(96*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (MW*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (21*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2^2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (539*MH2^2*MW*MW2^3*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (967*MH2*MW*MW2^4*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*MW*MW2^5*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (37*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (128*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MW2^2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(24*MW2*Pi^3*VMU^2) - 
 (7*MH2^3*MW*MW2*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (455*MH2^2*MW*MW2^2*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (817*MH2*MW*MW2^3*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (147*MW*MW2^4*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(384*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW*MW2*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (384*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (41*MH2^2*MW*MW2*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (256*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (9*MH2*MW*MW2^2*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*MW*MW2^3*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(96*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (15*MW*MW2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*MH2*MW*MW2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*MW*MW2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^4*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^5*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (91*MW*MW2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (17*MH2*MW*MW2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MW*MW2^4*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*MW2*Pi^3*
   VMU^2) - (MH2*MW*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(256*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (293*MW*MW2^4*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(576*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(8*MZ2^2*Pi^3*VMU^2) - 
 (5*MW*MW2^6*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(18*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   VMU^2) + (5*MW*MW2^4*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^4*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(128*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (29*MW*MW2^5*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(384*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (17*MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*MW*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (3*CW2*MW*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (157*MW*MW2^3*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(128*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (745*MW*MW2^2*MZ2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (2304*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MZ2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(384*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MZ2^4*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (256*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*MZ2^2*Pi^3*SW2*VMU^2) + (5*MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (32*MZ2*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + 
 (7*MW*MW2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (187*MW*MW2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^3*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (5*MW*MW2^4*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (25*MW*MW2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MW*MW2^3*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*MW*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(288*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(192*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (192*Pi^3*VMU^2) - (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (192*Pi^3*VMU^2) - (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (32*Pi^3*VMU^2) + (7*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^2*MW*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) - (MT2^3*MW*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) + (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW*MW2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(1152*Pi^3*VMU^2) - 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (7*MH2^3*MW*MW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (8*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (768*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MH2^2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MW*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^3*MW*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2^2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) + 
 (55*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (192*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (32*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(1152*Pi^3*VMU^2) + 
 (15*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (256*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (768*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - (11*MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*Pi^3*VMU^2) + (19*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*Pi^3*VMU^2) - (11*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (128*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (256*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (32*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (768*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (32*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (192*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (3*CW2*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (64*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (259*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^6*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (13*MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^6*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (18*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (18*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (73*MT2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*MW*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MW*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MT2*MW*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (107*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^7*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^5*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (8*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (71*MW*MW2^6*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (17*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (77*MW*MW2^4*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (384*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (47*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (768*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^5*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (17*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (MT2^3*MW*MW2*SW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2^2*SW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*SW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^3*SW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*B0i[dbb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (MH2^4*MW*MW2*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (576*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2^2*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (192*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^3*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (19*MH2^2*MW*MW2^3*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^4*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^5*SW2*B0i[dbb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (119*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + (3*CW2*MW*MW2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/((2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (576*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (576*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (6*MZ2*Pi^3*VMU^2) - (7*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*MW*MW2^5*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) - (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) - (5*MW*MW2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + (5*CW*MW2^2*MZ*Cll[1, 3, 3, 1])/
  (108*Pi^3*VMU^2) + (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 3, 3, 1])/
  (36*Pi^3*VMU^2) - (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 3, 3, 1])/
  (24*Pi^3*VMU^2) + (5*CW*MW2^2*MZ*Cll[2, 3, 3, 2])/(108*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[2, 3, 3, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[2, 3, 3, 2])/(24*Pi^3*VMU^2) + 
 (5*CW*MW2^2*MZ*Cll[3, 3, 3, 3])/(108*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[3, 3, 3, 3])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2*Clq3[1, 1, 3, 3])/(64*Pi^3*VMU^2) - 
 (3*MH2^2*MT2*MW*MW2^4*Clq3[1, 1, 3, 3])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (15*MH2*MT2*MW*MW2^5*Clq3[1, 1, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MT2*MW*MW2^6*Clq3[1, 1, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MH2^2*MT2*MW*MW2^3*MZ2*Clq3[1, 1, 3, 3])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MT2*MW*MW2^4*MZ2*Clq3[1, 1, 3, 3])/(16*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MT2*MW*MW2^5*MZ2*Clq3[1, 1, 3, 3])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2^2*MT2*MW*MW2^2*MZ2^2*Clq3[1, 1, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (75*MH2*MT2*MW*MW2^3*MZ2^2*Clq3[1, 1, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MT2*MW*MW2^4*MZ2^2*Clq3[1, 1, 3, 3])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MH2^2*MT2*MW*MW2*MZ2^3*Clq3[1, 1, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MT2*MW*MW2^2*MZ2^3*Clq3[1, 1, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MT2*MW*MW2^3*MZ2^3*Clq3[1, 1, 3, 3])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (32*Pi^3*VMU^2) - (3*MW*MW2^3*MZ2*SW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2^2*SW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*SW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW*MW2*Clq3[2, 2, 3, 3])/
  (64*Pi^3*VMU^2) - (3*MH2^2*MT2*MW*MW2^4*Clq3[2, 2, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (15*MH2*MT2*MW*MW2^5*Clq3[2, 2, 3, 3])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (3*MT2*MW*MW2^6*Clq3[2, 2, 3, 3])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MH2^2*MT2*MW*MW2^3*MZ2*Clq3[2, 2, 3, 3])/(16*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (15*MH2*MT2*MW*MW2^4*MZ2*Clq3[2, 2, 3, 3])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MT2*MW*MW2^5*MZ2*Clq3[2, 2, 3, 3])/(4*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2^2*MT2*MW*MW2^2*MZ2^2*Clq3[2, 2, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (75*MH2*MT2*MW*MW2^3*MZ2^2*Clq3[2, 2, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MT2*MW*MW2^4*MZ2^2*Clq3[2, 2, 3, 3])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (3*MH2^2*MT2*MW*MW2*MZ2^3*Clq3[2, 2, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (15*MH2*MT2*MW*MW2^2*MZ2^3*Clq3[2, 2, 3, 3])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MT2*MW*MW2^3*MZ2^3*Clq3[2, 2, 3, 3])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (32*Pi^3*VMU^2) - (3*MW*MW2^3*MZ2*SW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2^2*SW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*SW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW*MW2^2*MZ*Clq3[3, 3, 1, 1])/
  (36*Pi^3*VMU^2) - (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[3, 3, 1, 1])/
  (24*Pi^3*VMU^2) - (CW*MW2^2*MZ*Clq3[3, 3, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[3, 3, 2, 2])/(24*Pi^3*VMU^2) - 
 (CW*MT2*MW2*MZ*Clq3[3, 3, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MW2^2*MZ*Clq3[3, 3, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW*MT2*MZ*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/(48*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/(24*Pi^3*VMU^2) - 
 (MT*MW*MW2^3*CuB[3, 3])/(Sqrt[2]*MZ*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (MT*MW*MW2^4*CuB[3, 3])/(2*Sqrt[2]*MZ*(2*MW2 - MZ2)*MZ2*Pi^3*SW*VMU^2) + 
 (MT*MW*MW2^2*MZ2*CuB[3, 3])/(2*Sqrt[2]*MZ*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (MT*MW*MW2^2*MZ2*SW2^2*A0i[aa0, MT2]*CuB[3, 3])/
  (2*Sqrt[2]*MT2*MZ*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (CW2*MT*MW*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (2*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MT*MW*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (16*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MT*MW2^3*CuW[3, 3])/
  (Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MT*MW2^4*CuW[3, 3])/
  (2*Sqrt[2]*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (MT*MW2^2*MZ2*CuW[3, 3])/
  (2*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MT*MW2*A0i[aa0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) - (MT*MW2^2*MZ2*SW2^2*A0i[aa0, MT2]*CuW[3, 3])/
  (2*Sqrt[2]*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(16*Sqrt[2]*Pi^3*VMU^2) - 
 (3*MT*MW2^2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(16*Sqrt[2]*Pi^3*VMU^2) + 
 (CW2*MT*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (2*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT*MT2*MW2^2*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (MT*MW2^3*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^3*MW*Log[mu2/MT2])/(48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MW*MW2*Log[mu2/MT2])/(96*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHD*MH2^2*MT2^2*MW*MW2^3*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MH2^2*MT2*MW*MW2^4*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*MH2*MT2^2*MW*MW2^4*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MH2*MT2*MW*MW2^5*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MT2^2*MW*MW2^5*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^6*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*MH2^2*MT2^2*MW*MW2^2*MZ2*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MH2^2*MT2*MW*MW2^3*MZ2*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*MH2*MT2^2*MW*MW2^3*MZ2*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MH2*MT2*MW*MW2^4*MZ2*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MT2^2*MW*MW2^4*MZ2*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MT2*MW*MW2^5*MZ2*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MH2^2*MT2^2*MW*MW2*MZ2^2*Log[mu2/MT2])/
  (128*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MH2^2*MT2*MW*MW2^2*MZ2^2*Log[mu2/MT2])/(64*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MH2*MT2^2*MW*MW2^2*MZ2^2*Log[mu2/MT2])/(128*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*MH2*MT2*MW*MW2^3*MZ2^2*Log[mu2/MT2])/
  (64*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2^3*MZ2^2*Log[mu2/MT2])/(32*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MT2*MW*MW2^4*MZ2^2*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^3*MW*SW*Log[mu2/MT2])/(12*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^2*MW*MW2*SW*Log[mu2/MT2])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*MH2^2*MT2^2*MW2^3*MZ2*SW2*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MT2*MW2^4*MZ2*SW2*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MT2^2*MW2^4*MZ2*SW2*Log[mu2/MT2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MT2*MW2^5*MZ2*SW2*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MT2^2*MW2^5*MZ2*SW2*Log[mu2/MT2])/
  (2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MW2^6*MZ2*SW2*Log[mu2/MT2])/((MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MT2^2*MW2^2*MZ2^2*SW2*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MT2*MW2^3*MZ2^2*SW2*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MT2^2*MW2^3*MZ2^2*SW2*Log[mu2/MT2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MT2*MW2^4*MZ2^2*SW2*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MT2^2*MW2^4*MZ2^2*SW2*Log[mu2/MT2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MT2*MW2^5*MZ2^2*SW2*Log[mu2/MT2])/
  ((MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MT2^2*MW2*MZ2^3*SW2*Log[mu2/MT2])/(32*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MT2*MW2^2*MZ2^3*SW2*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MT2^2*MW2^2*MZ2^3*SW2*Log[mu2/MT2])/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MT2*MW2^3*MZ2^3*SW2*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MT2^2*MW2^3*MZ2^3*SW2*Log[mu2/MT2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MT2*MW2^4*MZ2^3*SW2*Log[mu2/MT2])/
  (4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (MT2^3*MW*SW2*CHl3[1, 1]*Log[mu2/MT2])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (MT2^2*MW*MW2*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2^3*MW*MW2*SW2*CHl3[1, 1]*Log[mu2/MT2])/(64*CW2*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MT2^2*MW*MW2*MZ2*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (64*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (32*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MW*SW2*CHl3[2, 2]*Log[mu2/MT2])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (MT2^2*MW*MW2*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2^3*MW*MW2*SW2*CHl3[2, 2]*Log[mu2/MT2])/(64*CW2*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MT2^2*MW*MW2*MZ2*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (64*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (32*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MW*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/(24*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) + (MT2^2*MW*MW2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (48*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2^2*MT2^2*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MT2*MW*MW2^3*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2*MT2^2*MW*MW2^3*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2*MT2*MW*MW2^4*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2^4*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^5*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MT2^2*MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MT2*MW*MW2^2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MT2^2*MW*MW2^2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MT2*MW*MW2^3*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2^3*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW*MW2^4*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MT2^2*MW*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MT2*MW*MW2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2*MT2^2*MW*MW2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2*MT2*MW*MW2^2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2^2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MW*Log[MH2/MW2])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2*Log[MH2/MW2])/(96*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHD*CW2*MH2*MW*MW2^2*Log[MH2/MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2^2*Log[MH2/MW2])/(192*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) - (CHD*CW2*MH2*MW*MW2^3*Log[MH2/MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^4*Log[MH2/MW2])/(16*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (CHD*MH2^4*MW*MW2^3*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MH2^3*MW*MW2^4*Log[MH2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MH2^2*MW*MW2^5*Log[MH2/MW2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^6*Log[MH2/MW2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MH2^4*MW*MW2^2*MZ2*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MH2^3*MW*MW2^3*MZ2*Log[MH2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MH2^2*MW*MW2^4*MZ2*Log[MH2/MW2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MH2*MW*MW2^5*MZ2*Log[MH2/MW2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MH2^4*MW*MW2*MZ2^2*Log[MH2/MW2])/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MH2^3*MW*MW2^2*MZ2^2*Log[MH2/MW2])/(768*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MH2^2*MW*MW2^3*MZ2^2*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^4*MZ2^2*Log[MH2/MW2])/(64*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHWB*CW*MH2^3*MW*SW*Log[MH2/MW2])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW*MW2*SW*Log[MH2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MH2*MW*MW2^2*SW*Log[MH2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW*MW2^2*SW*Log[MH2/MW2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) - (CHWB*CW*MH2*MW*MW2^3*SW*Log[MH2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2^4*SW*Log[MH2/MW2])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) - (CHWB*MH2^4*MW2^3*MZ2*SW2*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2^3*MW2^4*MZ2*SW2*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MH2^2*MW2^5*MZ2*SW2*Log[MH2/MW2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^6*MZ2*SW2*Log[MH2/MW2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2^4*MW2^2*MZ2^2*SW2*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2^3*MW2^3*MZ2^2*SW2*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2^2*MW2^4*MZ2^2*SW2*Log[MH2/MW2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^5*MZ2^2*SW2*Log[MH2/MW2])/(4*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MH2^4*MW2*MZ2^3*SW2*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2^3*MW2^2*MZ2^3*SW2*Log[MH2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2^3*MZ2^3*SW2*Log[MH2/MW2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2*MW2^4*MZ2^3*SW2*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (MH2^3*MW*SW2*CHl3[1, 1]*Log[MH2/MW2])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^2*MW*MW2*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*CHl3[1, 1]*Log[MH2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (MH2^2*MW*MW2^2*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (96*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*SW2*CHl3[1, 1]*Log[MH2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (MW*MW2^4*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (8*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2*SW2*CHl3[1, 1]*Log[MH2/MW2])/(384*CW2*(MH2 - 4*MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2^2*MW*MW2*MZ2*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (32*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MW*SW2*CHl3[2, 2]*Log[MH2/MW2])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^2*MW*MW2*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*CHl3[2, 2]*Log[MH2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (MH2^2*MW*MW2^2*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (96*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*SW2*CHl3[2, 2]*Log[MH2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (MW*MW2^4*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (8*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MW2*SW2*CHl3[2, 2]*Log[MH2/MW2])/(384*CW2*(MH2 - 4*MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2^2*MW*MW2*MZ2*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (32*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MW*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (MH2^2*MW*MW2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (96*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/(8*(2 - 4*CW2)*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (MH2^4*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1]*
   Log[MH2/MW2])/(96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (5*MH2^3*MW*MW2^3*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2^4*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^5*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^4*MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2^3*MW*MW2^2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^3*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW*MW2^4*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^4*MW*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^3*MW*MW2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2^2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CWw*MW2^3*SW2*Log[mu2/MW2])/(4*Pi^3*VMU^3) + 
 (CHD*CW2*MH2^3*MW*Log[mu2/MW2])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^2*MW*MW2*Log[mu2/MW2])/(288*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (11*CHD*CW2^2*MW*MW2^2*Log[mu2/MW2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MW*MW2^2*Log[mu2/MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MW*MW2^3*Log[mu2/MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^4*MW*MW2^3*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*CHD*MH2^3*MW*MW2^4*Log[mu2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*MH2^2*MW*MW2^5*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (11*CHD*MH2*MW*MW2^6*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MW*MW2^7*Log[mu2/MW2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (11*CHD*MW2^4*Log[mu2/MW2])/(144*MW*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^4*MW*MW2^2*MZ2*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (7*CHD*MH2^3*MW*MW2^3*MZ2*Log[mu2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*MH2^2*MW*MW2^4*MZ2*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (11*CHD*MH2*MW*MW2^5*MZ2*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MW*MW2^6*MZ2*Log[mu2/MW2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*MH2^4*MW*MW2*MZ2^2*Log[mu2/MW2])/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHD*MH2^3*MW*MW2^2*MZ2^2*Log[mu2/MW2])/(768*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*CHD*MH2^2*MW*MW2^3*MZ2^2*Log[mu2/MW2])/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHD*MH2*MW*MW2^4*MZ2^2*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MW*MW2^5*MZ2^2*Log[mu2/MW2])/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^3*MW*SW*Log[mu2/MW2])/(72*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (5*CHWB*CW*MH2^2*MW*MW2*SW*Log[mu2/MW2])/
  (72*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CHWB*CW*CW2*MW*MW2^2*SW*Log[mu2/MW2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW*MW2^2*SW*Log[mu2/MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MW*MW2^3*SW*Log[mu2/MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (37*CHWB*MW2^3*SW*Log[mu2/MW2])/(144*MZ*Pi^3*VMU^2) + 
 (55*CHD*CW2*MW*MW2^2*SW2*Log[mu2/MW2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^4*MW2^3*MZ2*SW2*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (7*CHWB*MH2^3*MW2^4*MZ2*SW2*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (13*CHWB*MH2^2*MW2^5*MZ2*SW2*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (11*CHWB*MH2*MW2^6*MZ2*SW2*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^7*MZ2*SW2*Log[mu2/MW2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MH2^4*MW2^2*MZ2^2*SW2*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2^3*MW2^3*MZ2^2*SW2*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (13*CHWB*MH2^2*MW2^4*MZ2^2*SW2*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11*CHWB*MH2*MW2^5*MZ2^2*SW2*Log[mu2/MW2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*MW2^6*MZ2^2*SW2*Log[mu2/MW2])/
  (2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^4*MW2*MZ2^3*SW2*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*MH2^3*MW2^2*MZ2^3*SW2*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (13*CHWB*MH2^2*MW2^3*MZ2^3*SW2*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (11*CHWB*MH2*MW2^4*MZ2^3*SW2*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MW2^5*MZ2^3*SW2*Log[mu2/MW2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (55*CHWB*CW*MW*MW2^2*SW*SW2*Log[mu2/MW2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*SW2*CHl3[1, 1]*Log[mu2/MW2])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (5*MH2^2*MW*MW2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^2*SW2*CHl3[1, 1]*Log[mu2/MW2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2*CHl3[1, 1]*Log[mu2/MW2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (11*MW2^3*SW2*CHl3[1, 1]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[1, 1]*Log[mu2/MW2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^3*MW*MW2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (384*CW2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (64*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*MZ2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl3[1, 1]*Log[mu2/MW2])/(16*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (55*MW*MW2^2*SW2^2*CHl3[1, 1]*Log[mu2/MW2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^3*MW*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2*SW2*CHl3[2, 2]*Log[mu2/MW2])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (11*CW2*MW*MW2^2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW2^3*SW2*CHl3[2, 2]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[2, 2]*Log[mu2/MW2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^3*MW*MW2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (384*CW2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (64*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*MZ2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl3[2, 2]*Log[mu2/MW2])/(16*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (55*MW*MW2^2*SW2^2*CHl3[2, 2]*Log[mu2/MW2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (11*MW2^3*SW2*CHl3[3, 3]*Log[mu2/MW2])/
  (36*MW*Pi^3*VMU^2) + (MH2^4*MW*MW2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*MH2^3*MW*MW2^4*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*MH2^2*MW*MW2^5*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2^6*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2^7*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(4*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2^4*MW*MW2^2*MZ2*Cll[1, 2, 2, 1]*
   Log[mu2/MW2])/(48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (7*MH2^3*MW*MW2^3*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*MH2^2*MW*MW2^4*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^5*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^6*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2^4*MW*MW2*MZ2^2*Cll[1, 2, 2, 1]*
   Log[mu2/MW2])/(384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (35*MH2^3*MW*MW2^2*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*MH2^2*MW*MW2^3*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (55*MH2*MW*MW2^4*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2^5*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^4*MW*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*MH2^2*MW*MW2^2*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^3*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^4*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^3*MW*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(144*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (5*MH2^2*MW*MW2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (144*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW*MW2^2*SW2*Cll[1, 2, 2, 1]*
   Log[mu2/MW2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (55*MW*MW2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CHD*MH2^2*MW*MW2^5*Log[mu2/MZ2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MH2*MW*MW2^6*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*MW*MW2^7*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHD*CW2*MW*MW2^3*Log[mu2/MZ2])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHD*MH2^2*MW*MW2^6*Log[mu2/MZ2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (5*CHD*MH2*MW*MW2^7*Log[mu2/MZ2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (CHD*MW*MW2^8*Log[mu2/MZ2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*VMU^2) - (CHD*CW2*MW*MW2^4*Log[mu2/MZ2])/
  (4*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MH2^2*MW*MW2^4*MZ2*Log[mu2/MZ2])/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (25*CHD*MH2*MW*MW2^5*MZ2*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2^6*MZ2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (19*CHD*CW2*MW*MW2^2*MZ2*Log[mu2/MZ2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2^3*MZ2^2*Log[mu2/MZ2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*MH2*MW*MW2^4*MZ2^2*Log[mu2/MZ2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*MW*MW2^5*MZ2^2*Log[mu2/MZ2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (11*CHD*CW2*MW*MW2*MZ2^2*Log[mu2/MZ2])/
  (288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*MH2^2*MW*MW2^2*MZ2^3*Log[mu2/MZ2])/(384*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (35*CHD*MH2*MW*MW2^3*MZ2^3*Log[mu2/MZ2])/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^4*MZ2^3*Log[mu2/MZ2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MH2^2*MW*MW2*MZ2^4*Log[mu2/MZ2])/
  (768*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MH2*MW*MW2^2*MZ2^4*Log[mu2/MZ2])/(768*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MW*MW2^3*MZ2^4*Log[mu2/MZ2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2^2*Log[mu2/MZ2])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MZ2^3*Log[mu2/MZ2])/(288*(2 - 4*CW2)*(-4*MW2 + MZ2)*
   Pi^3*VMU^2) - (11*CHWB*CW*MW*MW2^3*SW*Log[mu2/MZ2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW*MW2^4*SW*Log[mu2/MZ2])/((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (19*CHWB*CW*MW*MW2^2*MZ2*SW*Log[mu2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHWB*CW*MW*MW2*MZ2^2*SW*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHWB*CW*MW*MW2*MZ2^2*SW*Log[mu2/MZ2])/
  (36*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MZ2^3*SW*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (5*CHD*MH2^2*MW*MW2^5*SW2*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CHD*MH2*MW*MW2^6*SW2*Log[mu2/MZ2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*MW*MW2^7*SW2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CHD*MH2^2*MW*MW2^4*MZ2*SW2*Log[mu2/MZ2])/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (125*CHD*MH2*MW*MW2^5*MZ2*SW2*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CHD*MW*MW2^6*MZ2*SW2*Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MH2^2*MW*MW2^3*MZ2^2*SW2*Log[mu2/MZ2])/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*CHD*MH2*MW*MW2^4*MZ2^2*SW2*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2^5*MZ2^2*SW2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHWB*MH2^2*MW2^6*SW2*Log[mu2/MZ2])/
  (2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MW2^7*SW2*Log[mu2/MZ2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2*CHWB*MW2^8*SW2*Log[mu2/MZ2])/
  ((MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2^5*MZ2*SW2*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5*CHWB*MH2*MW2^6*MZ2*SW2*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^7*MZ2*SW2*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2^2*MW2^4*MZ2^2*SW2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (25*CHWB*MH2*MW2^5*MZ2^2*SW2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (10*CHWB*MW2^6*MZ2^2*SW2*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2^3*MZ2^3*SW2*Log[mu2/MZ2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5*CHWB*MH2*MW2^4*MZ2^3*SW2*Log[mu2/MZ2])/
  (2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*MW2^5*MZ2^3*SW2*Log[mu2/MZ2])/((MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2^2*MW2^2*MZ2^4*SW2*Log[mu2/MZ2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (35*CHWB*MH2*MW2^3*MZ2^4*SW2*Log[mu2/MZ2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (7*CHWB*MW2^4*MZ2^4*SW2*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ2^5*SW2*Log[mu2/MZ2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (5*CHWB*MH2*MW2^2*MZ2^5*SW2*Log[mu2/MZ2])/
  (192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^3*MZ2^5*SW2*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHD*CW2*MW*MW2^2*MZ2*SW2^2*Log[mu2/MZ2])/(18*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*CHWB*MH2^2*MW2^5*MZ2*SW2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (25*CHWB*MH2*MW2^6*MZ2*SW2^2*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (20*CHWB*MW2^7*MZ2*SW2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2^2*MW2^4*MZ2^2*SW2^2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (25*CHWB*MH2*MW2^5*MZ2^2*SW2^2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (10*CHWB*MW2^6*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2^2*MW2^3*MZ2^3*SW2^2*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (25*CHWB*MH2*MW2^4*MZ2^3*SW2^2*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (20*CHWB*MW2^5*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (10*CHWB*CW*MW*MW2^2*MZ2*SW*SW2^2*Log[mu2/MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^5*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MW*MW2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (MW*MW2^4*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^4*MZ2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(12*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (19*MW*MW2^2*MZ2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (384*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(-4*MW2 + MZ2)*
   Pi^3*VMU^2) + (MW*MZ2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^2*MZ2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (MW*MW2^4*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (4*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (11*MW*MW2^3*MZ2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (48*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*MW*MW2^2*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (96*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (7*MW*MW2*MZ2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (192*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (5*MW*MW2^2*MZ2*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2^3*CHl3[1, 1]*Log[mu2/MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^5*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MW*MW2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (MW*MW2^4*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2^4*MZ2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(12*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (19*MW*MW2^2*MZ2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (384*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(-4*MW2 + MZ2)*
   Pi^3*VMU^2) + (MW*MZ2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^2*MZ2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (MW*MW2^4*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (4*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (11*MW*MW2^3*MZ2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (48*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*MW*MW2^2*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (96*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (7*MW*MW2*MZ2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (192*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (5*MW*MW2^2*MZ2*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2^3*CHl3[2, 2]*Log[mu2/MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2^2*CHl3[3, 3]*Log[mu2/MZ2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MH2^2*MW*MW2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*MH2*MW*MW2^6*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2^7*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(6*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^6*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(4*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^7*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(4*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (MW*MW2^8*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (11*MH2^2*MW*MW2^4*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (55*MH2*MW*MW2^5*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MW*MW2^6*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*MH2^2*MW*MW2^3*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*MH2*MW*MW2^4*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*MW*MW2^5*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (55*MH2^2*MW*MW2^2*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (275*MH2*MW*MW2^3*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (55*MW*MW2^4*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*MH2^2*MW*MW2*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*MH2*MW*MW2^2*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*MW*MW2^3*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (384*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2^5*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MH2*MW*MW2^6*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*MW*MW2^7*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MW*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (5*MH2^2*MW*MW2^4*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*MH2*MW*MW2^5*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2^6*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2^3*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MH2*MW*MW2^4*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*MW*MW2^5*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MH2^2*MW*MW2^2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*MH2*MW*MW2^3*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2^4*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*
   Pi^3*VMU^2) - (5*MW*MW2^2*MZ2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW*MW2^2*MZ2*SW2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2^5*Log[MW2/MZ2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*MH2*MW*MW2^6*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MW*MW2^7*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (5*CHD*CW2*MW*MW2^3*Log[MW2/MZ2])/
  (24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2^6*Log[MW2/MZ2])/(8*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (5*CHD*MH2*MW*MW2^7*Log[MW2/MZ2])/
  (8*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^8*Log[MW2/MZ2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*VMU^2) + (CHD*CW2*MW*MW2^4*Log[MW2/MZ2])/
  (12*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2^4*MZ2*Log[MW2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*MH2*MW*MW2^5*MZ2*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHD*MW*MW2^6*MZ2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (11*CHD*CW2*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2^3*MZ2^2*Log[MW2/MZ2])/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*MH2*MW*MW2^4*MZ2^2*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*MW*MW2^5*MZ2^2*Log[MW2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MH2^2*MW*MW2^2*MZ2^3*Log[MW2/MZ2])/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*MH2*MW*MW2^3*MZ2^3*Log[MW2/MZ2])/(384*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*MW*MW2^4*MZ2^3*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^2*Log[MW2/MZ2])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MW2^3*Log[MW2/MZ2])/(24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (16*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - (CHD*CW2*MW*MZ2^3*Log[MW2/MZ2])/
  (48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + (CHD*CW2^2*MW*MW2^4*Log[MW2/MZ2])/
  (4*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MW*MW2^3*MZ2*Log[MW2/MZ2])/
  (48*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW*MW2^2*MZ2^2*Log[MW2/MZ2])/(12*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW*MW2*MZ2^3*Log[MW2/MZ2])/(192*(2 - 4*CW2)*
   (12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW*MW2^3*SW*Log[MW2/MZ2])/(6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MW*MW2^4*SW*Log[MW2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (11*CHWB*CW*MW*MW2^2*MZ2*SW*Log[MW2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW*MW2*MZ2^2*SW*Log[MW2/MZ2])/(36*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MW*MW2^3*SW*Log[MW2/MZ2])/(6*(2 - 4*CW2)*(MW2 + MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*MW*MW2^2*MZ2*SW*Log[MW2/MZ2])/
  (4*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*CW*MW*MZ2^3*SW*Log[MW2/MZ2])/
  (12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW*MW2^4*SW*Log[MW2/MZ2])/
  ((2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW*MW2^3*MZ2*SW*Log[MW2/MZ2])/
  (12*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW*MW2^2*MZ2^2*SW*Log[MW2/MZ2])/
  (3*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW*MW2*MZ2^3*SW*Log[MW2/MZ2])/
  (48*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2^6*SW2*Log[MW2/MZ2])/(2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (5*CHWB*MH2*MW2^7*SW2*Log[MW2/MZ2])/
  (2*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*MW2^8*SW2*Log[MW2/MZ2])/((MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2^2*MW2^5*MZ2*SW2*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW2^6*MZ2*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (4*CHWB*MW2^7*MZ2*SW2*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*MH2^2*MW2^4*MZ2^2*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*MH2*MW2^5*MZ2^2*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (8*CHWB*MW2^6*MZ2^2*SW2*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2^3*MZ2^3*SW2*Log[MW2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (5*CHWB*MH2*MW2^4*MZ2^3*SW2*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*MW2^5*MZ2^3*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MH2^2*MW2^2*MZ2^4*SW2*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW2^3*MZ2^4*SW2*Log[MW2/MZ2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MW2^4*MZ2^4*SW2*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*MW*MW2^3*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2^4*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (11*MW*MW2^2*MZ2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (MW*MW2*MZ2^2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (MW*MW2^2*MZ2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (CW2*MW*MW2^4*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (2*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^3*MZ2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (24*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2^2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (6*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^3*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (96*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(4*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (17*MW*MW2^3*MZ2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (48*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (12*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^3*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (192*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (5*MW*MW2^3*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (MW*MW2^4*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (11*MW*MW2^2*MZ2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (MW*MW2*MZ2^2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (MW*MW2^2*MZ2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (CW2*MW*MW2^4*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (2*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^3*MZ2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (24*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2^2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (6*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^3*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (96*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (MW*MW2^4*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(4*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (17*MW*MW2^3*MZ2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (48*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (12*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^3*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (192*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^5*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^6*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^7*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2^6*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(4*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^7*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(4*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (MW*MW2^8*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^4*MZ2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^5*MZ2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*MW*MW2^6*MZ2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/((-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*MH2^2*MW*MW2^3*MZ2^2*Cll[1, 2, 2, 1]*
   Log[MW2/MZ2])/(12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (25*MH2*MW*MW2^4*MZ2^2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MW*MW2^5*MZ2^2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2^2*MZ2^3*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*MH2*MW*MW2^3*MZ2^3*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (64*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^4*MZ2^3*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2^4*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*MZ2^4*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2^4*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW*MW2^4*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) - (CW2*MW*MW2^4*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (2*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^3*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (24*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (6*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (96*(2 - 4*CW2)*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam61_aEW_MW_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-5*CWw*MW2^3)/(8*Pi^3*VALPHA^3) + (29*CWw*MW2^4)/(48*MZ2*Pi^3*VALPHA^3) - 
 (7*CWw*MW2^3*SW2)/(48*Pi^3*VALPHA^3) + 
 (CHD*MH2*MW*MW2)/(576*Pi^3*VALPHA^2) + 
 (CHbox*MW*MW2^2)/(432*Pi^3*VALPHA^2) - (CHD*MW*MW2^2)/(72*Pi^3*VALPHA^2) + 
 (31*CHD*MW*MW2^3)/(1728*MZ2*Pi^3*VALPHA^2) + 
 (313*CHD*MW2^4)/(1728*MW*MZ2*Pi^3*VALPHA^2) + 
 (19*CHD*MW*MW2*MZ2)/(1152*Pi^3*VALPHA^2) + 
 (CHD*MW*MZ2^2)/(96*Pi^3*VALPHA^2) - (CHD*MW2^4)/(72*MW*MZ2*Pi*VALPHA^2) - 
 (CHWB*MH2*MW2^2)/(96*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW2^2)/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (43*CHWB*MW2^3)/(144*MZ*Pi^3*SW*VALPHA^2) + 
 (31*CHWB*MW2^4)/(288*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^2*MZ2)/(192*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2^2)/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (29*CHWB*MW2^3*SW)/(432*MZ*Pi^3*VALPHA^2) + 
 (223*CHWB*MW2^3*MZ*SW)/(288*MZ2*Pi^3*VALPHA^2) + 
 (CHWB*MW2^2*MZ2*SW)/(288*MZ*Pi^3*VALPHA^2) + 
 (CHWB*MW2*MZ2^2*SW)/(24*MZ*Pi^3*VALPHA^2) - 
 (CHWB*MW2^3*MZ*SW)/(18*MZ2*Pi*VALPHA^2) - 
 (CHD*MH2*MW*MW2)/(576*Pi^3*SW2^2*VALPHA^2) + 
 (17*CHD*MW*MW2^2)/(1728*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW*MW2^4)/(36*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2^5)/(12*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW*MW2^3)/(144*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW*MW2^3)/(36*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (31*CHD*MW*MW2^4)/(432*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MH2*MW*MW2^2)/(576*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (29*CHD*MW*MW2^3)/(864*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2*MZ2)/(576*Pi^3*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW2^2)/(288*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MT2*MW2^2)/(48*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MW2^3)/(288*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (5*CHWB*CW2*MW2^3)/(108*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (2*CHWB*MT2*MW2^6)/(27*MZ*MZ2^4*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MW2^7)/(12*MZ*MZ2^4*Pi^3*SW*SW2^2*VALPHA^2) - 
 (5*CHWB*MT2*MW2^5)/(54*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (2*CHWB*CW2*MT2*MW2^5)/(27*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + 
 (19*CHWB*MW2^6)/(432*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MW2^6)/(12*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MH2*MW2^4)/(288*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MT2*MW2^4)/(432*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (5*CHWB*CW2*MT2*MW2^4)/(54*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (43*CHWB*MW2^5)/(432*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (19*CHWB*CW2*MW2^5)/(432*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MH2*MW2^3)/(288*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2^3)/(288*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MT2*MW2^3)/(48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MT2*MW2^3)/(432*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (5*CHWB*MW2^4)/(108*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (43*CHWB*CW2*MW2^4)/(432*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MW2^2*MZ2)/(288*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2^2)/(576*Pi^3*SW2*VALPHA^2) + 
 (31*CHD*MW*MW2^4)/(864*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW*MW2^2)/(288*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MT2*MW*MW2^2)/(48*MZ2*Pi^3*SW2*VALPHA^2) + 
 (43*CHD*MW*MW2^3)/(432*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW*MW2*MZ2)/(48*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^2)/(288*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (17*CHWB*MT2*MW2^2)/(432*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (385*CHWB*MW2^3)/(1728*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MT2*MW2^4)/(54*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (305*CHWB*MW2^5)/(864*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^3)/(288*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (73*CHWB*MT2*MW2^3)/(432*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (527*CHWB*MW2^4)/(864*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (41*CHWB*MW2^2*MZ2)/(1728*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2*MZ2^2)/(48*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHbox*MH2*MW*A0i[aa0, MH2])/(144*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW*A0i[aa0, MH2])/(576*Pi^3*VALPHA^2) + 
 (CHbox*MW*MW2*A0i[aa0, MH2])/(72*Pi^3*VALPHA^2) - 
 (CHD*MW*MW2*A0i[aa0, MH2])/(288*Pi^3*VALPHA^2) + 
 (CHW*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*VALPHA^2) - 
 (CHB*CW2*MW*MZ2*A0i[aa0, MH2])/(24*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW*MW2*A0i[aa0, MH2])/(576*(-MW2 + MZ2)*Pi^3*VALPHA^2) - 
 (7*CHD*MW*MW2^2*A0i[aa0, MH2])/(384*(-MW2 + MZ2)*Pi^3*VALPHA^2) - 
 (CHD*MH2*MW*MZ2*A0i[aa0, MH2])/(1152*(-MW2 + MZ2)*Pi^3*VALPHA^2) + 
 (CHD*MW*MW2*MZ2*A0i[aa0, MH2])/(384*(-MW2 + MZ2)*Pi^3*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2*A0i[aa0, MH2])/(576*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^2*A0i[aa0, MH2])/(576*MZ*MZ2*Pi^3*SW*VALPHA^2) - 
 (5*CHWB*CW2*MH2*MZ2*A0i[aa0, MH2])/(576*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MH2])/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MZ2^2*A0i[aa0, MH2])/(48*MZ*Pi^3*SW*VALPHA^2) - 
 (CHD*CW2*MH2*MW*A0i[aa0, MH2])/(288*Pi^3*SW2*VALPHA^2) + 
 (CHD*CW2*MW*MW2*A0i[aa0, MH2])/(144*Pi^3*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW2*A0i[aa0, MH2])/(288*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*CW2*MW2^2*A0i[aa0, MH2])/(576*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^3*A0i[aa0, MH2])/(192*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MZ2*A0i[aa0, MH2])/(288*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MH2])/(144*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHbox*MW*MW2*MZ2*SW2*A0i[aa0, MH2])/(96*(-MW2 + MZ2)*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW*MZ2*SW2^2*A0i[aa0, MH2])/(288*(-MW2 + MZ2)*Pi^3*VALPHA^2) + 
 (CHWB*CW2*MW2^3*A0i[aa0, MT2])/(27*MT2*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^4*A0i[aa0, MT2])/(27*MT2*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MT2*MZ2*A0i[aa0, MT2])/(16*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MT2])/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (CHD*MW*MW2^4*A0i[aa0, MT2])/(36*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW*MW2^2*A0i[aa0, MT2])/(96*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW*MW2^3*A0i[aa0, MT2])/(36*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MT2*MW2*A0i[aa0, MT2])/(96*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MW2^2*A0i[aa0, MT2])/(48*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (2*CHWB*MW2^6*A0i[aa0, MT2])/(27*MZ*MZ2^4*Pi^3*SW*SW2^2*VALPHA^2) + 
 (5*CHWB*MW2^5*A0i[aa0, MT2])/(54*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + 
 (2*CHWB*CW2*MW2^5*A0i[aa0, MT2])/(27*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MT2*MW2^3*A0i[aa0, MT2])/(48*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MW2^4*A0i[aa0, MT2])/(432*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (5*CHWB*CW2*MW2^4*A0i[aa0, MT2])/(54*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MT2*MW2^2*A0i[aa0, MT2])/(96*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MT2*MW2^2*A0i[aa0, MT2])/(48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MW2^3*A0i[aa0, MT2])/(48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2^3*A0i[aa0, MT2])/(432*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHD*CW2*MT2*MW*A0i[aa0, MT2])/(48*Pi^3*SW2*VALPHA^2) - 
 (CHD*CW2*MW*MW2*A0i[aa0, MT2])/(48*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MT2*MW2*A0i[aa0, MT2])/(96*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MT2*MW2*A0i[aa0, MT2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (13*CHWB*MW2^2*A0i[aa0, MT2])/(216*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW2^2*A0i[aa0, MT2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MW2^4*A0i[aa0, MT2])/(54*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MT2*MW2^2*A0i[aa0, MT2])/(24*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (41*CHWB*MW2^3*A0i[aa0, MT2])/(216*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MT2*MZ2*A0i[aa0, MT2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MT2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CWw*MW2^2*A0i[aa0, MW2])/(8*Pi^3*VALPHA^3) - 
 (CWw*MW2^3*A0i[aa0, MW2])/(4*MZ2*Pi^3*VALPHA^3) + 
 (5*CWw*MW2^2*A0i[aa0, MW2])/(8*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW2^4*A0i[aa0, MW2])/(2*MZ2^2*Pi^3*SW2*VALPHA^3) - 
 (5*CWw*MW2^3*A0i[aa0, MW2])/(4*MZ2*Pi^3*SW2*VALPHA^3) + 
 (CHbox*MH2*MW*A0i[aa0, MW2])/(144*Pi^3*VALPHA^2) - 
 (CHD*MH2*MW*A0i[aa0, MW2])/(576*Pi^3*VALPHA^2) - 
 (CHbox*MW*MW2*A0i[aa0, MW2])/(96*Pi^3*VALPHA^2) + 
 (7*CHD*MW*MW2*A0i[aa0, MW2])/(288*Pi^3*VALPHA^2) - 
 (CHW*MW*MW2*A0i[aa0, MW2])/(24*Pi^3*VALPHA^2) + 
 (13*CHD*MW*MW2^2*A0i[aa0, MW2])/(288*MZ2*Pi^3*VALPHA^2) + 
 (5*CHD*MW*MZ2*A0i[aa0, MW2])/(288*Pi^3*VALPHA^2) + 
 (CHD*MW*MZ2^2*A0i[aa0, MW2])/(96*MW2*Pi^3*VALPHA^2) + 
 (CHWB*MH2*MW2*A0i[aa0, MW2])/(96*MZ*Pi^3*SW*VALPHA^2) + 
 (9*CHWB*MW2^2*A0i[aa0, MW2])/(32*MZ*Pi^3*SW*VALPHA^2) + 
 (13*CHWB*MW2^3*A0i[aa0, MW2])/(48*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2*MZ2*A0i[aa0, MW2])/(24*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*MZ2^2*A0i[aa0, MW2])/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (19*CHWB*MW2^2*SW*A0i[aa0, MW2])/(144*MZ*Pi^3*VALPHA^2) + 
 (CHWB*MW2*MZ2*SW*A0i[aa0, MW2])/(9*MZ*Pi^3*VALPHA^2) + 
 (CHWB*MZ2^2*SW*A0i[aa0, MW2])/(24*MZ*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MW*A0i[aa0, MW2])/(288*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW*A0i[aa0, MW2])/(1152*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW*MW2*A0i[aa0, MW2])/(144*Pi^3*SW2^2*VALPHA^2) - 
 (17*CHD*MW*MW2*A0i[aa0, MW2])/(1152*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW*MW2^4*A0i[aa0, MW2])/(12*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2*MW*MW2^2*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW*MW2^2*A0i[aa0, MW2])/(288*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW*MW2^3*A0i[aa0, MW2])/(72*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (11*CHD*MW*MW2^3*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MH2*MW*MW2*A0i[aa0, MW2])/(96*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW*MW2*A0i[aa0, MW2])/(384*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MW*MW2^2*A0i[aa0, MW2])/(48*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2^2*A0i[aa0, MW2])/(18*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW*MZ2*A0i[aa0, MW2])/(1152*Pi^3*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2*A0i[aa0, MW2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MW2^2*A0i[aa0, MW2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (65*CHWB*CW2*MW2^2*A0i[aa0, MW2])/(288*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MW2^6*A0i[aa0, MW2])/(12*MZ*MZ2^4*Pi^3*SW*SW2^2*VALPHA^2) + 
 (17*CHWB*MW2^5*A0i[aa0, MW2])/(144*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2^5*A0i[aa0, MW2])/(12*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MH2*MW2^3*A0i[aa0, MW2])/(288*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (133*CHWB*MW2^4*A0i[aa0, MW2])/(288*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (17*CHWB*CW2*MW2^4*A0i[aa0, MW2])/(144*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MW2])/(576*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW2^2*A0i[aa0, MW2])/(288*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (65*CHWB*MW2^3*A0i[aa0, MW2])/(288*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (133*CHWB*CW2*MW2^3*A0i[aa0, MW2])/(288*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MW2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2*A0i[aa0, MW2])/(72*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW*MW2*A0i[aa0, MW2])/(24*Pi^3*SW2*VALPHA^2) + 
 (13*CHD*MW*MW2^3*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW*MW2*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW2*VALPHA^2) + 
 (3*CHD*MW*MW2^2*A0i[aa0, MW2])/(32*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW*MW2^2*A0i[aa0, MW2])/(12*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW*MZ2*A0i[aa0, MW2])/(48*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2*A0i[aa0, MW2])/(576*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^2*A0i[aa0, MW2])/(72*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (23*CHWB*MW2^4*A0i[aa0, MW2])/(48*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MW2])/(288*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (59*CHWB*MW2^3*A0i[aa0, MW2])/(96*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2*MZ2*A0i[aa0, MW2])/(576*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MZ2^2*A0i[aa0, MW2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CWw*MW2^2*A0i[aa0, MZ2])/(8*Pi^3*VALPHA^3) - 
 (CWw*MW2^3*A0i[aa0, MZ2])/(4*MZ2*Pi^3*VALPHA^3) - 
 (CWw*MW2^2*A0i[aa0, MZ2])/(8*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW2^3*A0i[aa0, MZ2])/(4*MZ2*Pi^3*SW2*VALPHA^3) + 
 (CHB*MW*MW2*A0i[aa0, MZ2])/(24*Pi^3*VALPHA^2) - 
 (11*CHD*MW*MW2*A0i[aa0, MZ2])/(384*Pi^3*VALPHA^2) + 
 (CHD*MW*MW2^3*A0i[aa0, MZ2])/(32*MZ2^2*Pi^3*VALPHA^2) + 
 (7*CHD*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (7*CHD*MW*MZ2*A0i[aa0, MZ2])/(576*Pi^3*VALPHA^2) - 
 (7*CHWB*MW2^2*A0i[aa0, MZ2])/(64*MZ*Pi^3*SW*VALPHA^2) + 
 (3*CHWB*MW2^4*A0i[aa0, MZ2])/(16*MZ*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2^3*A0i[aa0, MZ2])/(48*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2*MZ2*A0i[aa0, MZ2])/(96*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MW2^2*SW*A0i[aa0, MZ2])/(8*MZ*Pi^3*VALPHA^2) + 
 (7*CHWB*CW2*MW2*MZ2*SW*A0i[aa0, MZ2])/(72*MZ*Pi^3*VALPHA^2) - 
 (13*CHWB*CW2*MZ2^2*SW*A0i[aa0, MZ2])/(144*MZ*Pi^3*VALPHA^2) + 
 (5*CHD*MW*MW2*A0i[aa0, MZ2])/(1152*Pi^3*SW2^2*VALPHA^2) - 
 (5*CHD*MW*MW2^4*A0i[aa0, MZ2])/(72*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW*MW2^2*A0i[aa0, MZ2])/(576*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (17*CHD*MW*MW2^3*A0i[aa0, MZ2])/(288*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (11*CHD*MW*MW2^2*A0i[aa0, MZ2])/(288*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*SW2^2*VALPHA^2) - 
 (CHWB*MW2^2*A0i[aa0, MZ2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MW2^2*A0i[aa0, MZ2])/(96*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (5*CHWB*MW2^6*A0i[aa0, MZ2])/(27*MZ*MZ2^4*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MH2*MW2^4*A0i[aa0, MZ2])/(576*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (17*CHWB*MW2^5*A0i[aa0, MZ2])/(54*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (5*CHWB*CW2*MW2^5*A0i[aa0, MZ2])/(27*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2^3*A0i[aa0, MZ2])/(576*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (5*CHWB*MW2^4*A0i[aa0, MZ2])/(27*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (17*CHWB*CW2*MW2^4*A0i[aa0, MZ2])/(54*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MW2^3*A0i[aa0, MZ2])/(96*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (5*CHWB*CW2*MW2^3*A0i[aa0, MZ2])/(27*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MZ2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (5*CHD*MW*MW2*A0i[aa0, MZ2])/(288*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW*MW2*A0i[aa0, MZ2])/(24*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW*MW2^4*A0i[aa0, MZ2])/(16*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2*MW*MW2^2*A0i[aa0, MZ2])/(288*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (5*CHD*MW*MW2^3*A0i[aa0, MZ2])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (7*CHD*MW*MW2^2*A0i[aa0, MZ2])/(192*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW*MW2^2*A0i[aa0, MZ2])/(12*MZ2*Pi^3*SW2*VALPHA^2) - 
 (461*CHWB*MW2^2*A0i[aa0, MZ2])/(1728*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^5*A0i[aa0, MZ2])/(16*MZ*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^3*A0i[aa0, MZ2])/(288*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (8*CHWB*MW2^4*A0i[aa0, MZ2])/(27*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^2*A0i[aa0, MZ2])/(576*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (799*CHWB*MW2^3*A0i[aa0, MZ2])/(1728*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (19*CHWB*MW2*MZ2*A0i[aa0, MZ2])/(576*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHB*CW2*MH2*MW*MW2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHW*CW2*MH2*MW*MW2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHB*CW2*MH2*MW*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHW*CW2*MH2*MW*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHB*CW2*MW*MW2*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHW*CW2*MW*MW2*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHB*CW2*MW*MZ2^2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHW*CW2*MW*MZ2^2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2^2*B0i[bb0, 0, MH2, MZ2])/(24*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MH2*MW2*MZ2*B0i[bb0, 0, MH2, MZ2])/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MW2^2*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MH2*MZ2^2*B0i[bb0, 0, MH2, MZ2])/(48*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW2*MZ2^2*B0i[bb0, 0, MH2, MZ2])/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MZ2^3*B0i[bb0, 0, MH2, MZ2])/(48*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MT2^2*MZ2*B0i[bb0, MW2, 0, MT2])/(16*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MT2*MW2*MZ2*B0i[bb0, MW2, 0, MT2])/(32*MZ*Pi^3*SW*VALPHA^2) - 
 (CHD*MT2^2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(96*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW*MW2^3*B0i[bb0, MW2, 0, MT2])/(96*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2^4*B0i[bb0, MW2, 0, MT2])/(48*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MT2^2*MW2*B0i[bb0, MW2, 0, MT2])/(96*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MT2*MW2^2*B0i[bb0, MW2, 0, MT2])/(96*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2^3*B0i[bb0, MW2, 0, MT2])/(48*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MT2^2*MW2^3*B0i[bb0, MW2, 0, MT2])/(48*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*MT2*MW2^4*B0i[bb0, MW2, 0, MT2])/
  (48*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - (CHWB*MW2^5*B0i[bb0, MW2, 0, MT2])/
  (24*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MT2^2*MW2^2*B0i[bb0, MW2, 0, MT2])/(96*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) - (CHWB*CW2*MT2^2*MW2^2*B0i[bb0, MW2, 0, MT2])/
  (48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - (CHWB*MT2*MW2^3*B0i[bb0, MW2, 0, MT2])/
  (96*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MT2*MW2^3*B0i[bb0, MW2, 0, MT2])/(48*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*MW2^4*B0i[bb0, MW2, 0, MT2])/
  (48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + (CHWB*CW2*MW2^4*B0i[bb0, MW2, 0, MT2])/
  (24*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHD*CW2*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*SW2*VALPHA^2) - 
 (CHD*CW2*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW2*VALPHA^2) - 
 (CHWB*CW2*MT2^2*MW2*B0i[bb0, MW2, 0, MT2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MT2*MW2^2*B0i[bb0, MW2, 0, MT2])/(32*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW2^3*B0i[bb0, MW2, 0, MT2])/(12*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MT2^2*MZ2*B0i[bb0, MW2, 0, MT2])/(96*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW2^2*MZ2*B0i[bb0, MW2, 0, MT2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(24*MZ2*Pi^3*VALPHA^2) - 
 (CHWB*MW2^3*B0i[bb0, MW2, 0, MW2])/(6*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^4*B0i[bb0, MW2, 0, MW2])/(12*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/(6*MZ*Pi^3*VALPHA^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(24*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHWB*CW2*MW2^3*B0i[bb0, MW2, 0, MW2])/(12*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^5*B0i[bb0, MW2, 0, MW2])/(6*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^4*B0i[bb0, MW2, 0, MW2])/(12*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW2^4*B0i[bb0, MW2, 0, MW2])/(6*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^3*SW2*B0i[bb0, MW2, 0, MW2])/(4*MZ*Pi^3*SW*VALPHA^2) + 
 (CHbox*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*VALPHA^2) - 
 (CHD*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(576*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(192*Pi^3*VALPHA^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^2) + 
 (CHbox*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VALPHA^2) + 
 (CHW*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^2) + 
 (CHWB*CW2*MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/(96*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/(32*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/(16*MZ*Pi^3*SW*VALPHA^2) - 
 (CHbox*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(288*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(1152*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(288*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (144*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(288*MZ2^2*Pi^3*SW2^2*
   VALPHA^2) + (CHbox*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (36*MZ2^2*Pi^3*SW2^2*VALPHA^2) - (CHD*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (72*MZ2^2*Pi^3*SW2^2*VALPHA^2) - (CHbox*MW*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  (12*MZ2^2*Pi^3*SW2^2*VALPHA^2) + (CHD*MW*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  (24*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(96*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(384*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(8*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(32*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MH2^2*MW2*B0i[bb0, MW2, MH2, MW2])/(576*MZ*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*CW2*MH2*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (144*MZ*Pi^3*SW*SW2^2*VALPHA^2) - (CHWB*CW2*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (48*MZ*Pi^3*SW*SW2^2*VALPHA^2) - (CHWB*MH2^2*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (288*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MH2*MW2^4*B0i[bb0, MW2, MH2, MW2])/(72*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) - (CHWB*MW2^5*B0i[bb0, MW2, MH2, MW2])/
  (24*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MH2^2*MW2^2*B0i[bb0, MW2, MH2, MW2])/(576*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*CW2*MH2^2*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (288*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MH2*MW2^3*B0i[bb0, MW2, MH2, MW2])/(144*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) - (CHWB*CW2*MH2*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (72*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + (CHWB*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  (48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MW2^4*B0i[bb0, MW2, MH2, MW2])/(24*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHD*CW2*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/
  (288*Pi^3*SW2*VALPHA^2) - (CHD*CW2*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (96*Pi^3*SW2*VALPHA^2) - (CHW*CW2*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (12*Pi^3*SW2*VALPHA^2) + (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (48*Pi^3*SW2*VALPHA^2) + (CHW*CW2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (6*Pi^3*SW2*VALPHA^2) + (CHW*CW2*MH2*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (24*Pi^3*SW2*VALPHA^2) - (CHW*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (12*Pi^3*SW2*VALPHA^2) + (CHWB*CW2*MH2^2*MW2*B0i[bb0, MW2, MH2, MW2])/
  (288*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*CW2*MH2*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (288*MZ*Pi^3*SW*SW2*VALPHA^2) + (CHWB*CW2*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (16*MZ*Pi^3*SW*SW2*VALPHA^2) + (CHWB*CW2*MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (576*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (288*MZ*Pi^3*SW*SW2*VALPHA^2) + (3*CWw*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (8*Pi^3*VALPHA^3) - (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (8*Pi^3*VALPHA^3) - (3*CWw*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (4*Pi^3*SW2*VALPHA^3) + (CWw*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (MZ2*Pi^3*SW2*VALPHA^3) + (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (8*Pi^3*SW2*VALPHA^3) - (3*CHD*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (32*Pi^3*VALPHA^2) - (CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (24*MZ2*Pi^3*VALPHA^2) + (11*CHD*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*VALPHA^2) + (CHD*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*VALPHA^2) - (9*CHWB*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (16*MZ*Pi^3*SW*VALPHA^2) - (CHWB*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (4*MZ*MZ2*Pi^3*SW*VALPHA^2) + (11*CHWB*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (96*MZ*Pi^3*SW*VALPHA^2) + (CHWB*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (96*MZ*Pi^3*SW*VALPHA^2) - (CHWB*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ*Pi^3*VALPHA^2) - (5*CHWB*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*MZ*Pi^3*VALPHA^2) + (7*CHWB*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*VALPHA^2) + (29*CHD*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2^2*VALPHA^2) - (CHD*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (8*MZ2^2*Pi^3*SW2^2*VALPHA^2) - (13*CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (96*MZ2*Pi^3*SW2^2*VALPHA^2) - (13*CHD*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (1152*Pi^3*SW2^2*VALPHA^2) - (CHD*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (1152*Pi^3*SW2^2*VALPHA^2) + (7*CHWB*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (288*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (25*CHWB*CW2*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(144*MZ*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*MW2^6*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + 
 (11*CHWB*MW2^5*B0i[bb0, MW2, MW2, MZ2])/(72*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) - (CHWB*CW2*MW2^5*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (25*CHWB*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(144*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) - (11*CHWB*CW2*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (72*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (7*CHWB*CW2*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(576*MZ*Pi^3*SW*SW2^2*
   VALPHA^2) + (11*CHD*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2*VALPHA^2) - (CHD*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (12*MZ2^2*Pi^3*SW2*VALPHA^2) - (3*CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (16*MZ2*Pi^3*SW2*VALPHA^2) + (CHD*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2*VALPHA^2) - (65*CHWB*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (288*MZ*Pi^3*SW*SW2*VALPHA^2) - (25*CHWB*CW2*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (36*MZ*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW2^5*B0i[bb0, MW2, MW2, MZ2])/
  (12*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + (5*CHWB*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (48*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(144*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*CW2*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (13*CHWB*CW2*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (72*MZ*Pi^3*SW*SW2*VALPHA^2) - (7*CHWB*CW2*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (192*MZ*Pi^3*SW*SW2*VALPHA^2) - (CHbox*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*Pi^3*SW2^2*VALPHA^2) - (CHD*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*Pi^3*SW2^2*VALPHA^2) + (CHbox*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (288*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2^2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (288*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2^2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2^2*Pi^3*SW2^2*
   VALPHA^2) - (CHbox*MH2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (72*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MH2^2*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ*MZ2^3*Pi^3*SW*SW2^2*
   VALPHA^2) - (CHWB*CW2*MH2^2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (576*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MH2*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*CW2*MH2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + (CHWB*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - (CHB*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*Pi^3*SW2*VALPHA^2) - (CHB*MH2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (24*MZ2^2*Pi^3*SW2*VALPHA^2) + (CHW*MH2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (24*MZ2^2*Pi^3*SW2*VALPHA^2) + (CHB*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*MZ2*Pi^3*SW2*VALPHA^2) + (CHB*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MZ2*Pi^3*SW2*VALPHA^2) - (CHW*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MZ2*Pi^3*SW2*VALPHA^2) + (CHWB*MH2*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MZ*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (8*MZ*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MH2^2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (288*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MH2^2*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (576*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(18*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHD*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(36*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (11*CHD*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (288*MZ2^2*Pi^3*SW2^2*VALPHA^2) - (CHD*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (72*MZ2^2*Pi^3*SW2^2*VALPHA^2) + (CHD*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (288*MZ2*Pi^3*SW2^2*VALPHA^2) - (17*CHWB*CW2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (864*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (2*CHWB*MT2*MW2^6*B0i[bb0, MZ2, MT2, MT2])/(27*MZ*MZ2^4*Pi^3*SW*SW2^2*
   VALPHA^2) - (5*CHWB*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (54*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (2*CHWB*CW2*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + (CHWB*MW2^6*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + 
 (7*CHWB*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(864*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) + (5*CHWB*CW2*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (54*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (5*CHWB*MW2^5*B0i[bb0, MZ2, MT2, MT2])/(108*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) - (CHWB*CW2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (7*CHWB*CW2*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (864*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (17*CHWB*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(864*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) + (5*CHWB*CW2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (108*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (7*CHWB*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(864*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (23*CHWB*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(432*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(54*MZ*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) + (73*CHWB*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (432*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - (7*CHWB*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (108*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (17*CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(864*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CWw*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(2*MZ2^2*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(8*MZ2*Pi^3*SW2*VALPHA^3) - 
 (CHD*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (17*CHD*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(36*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MW2^7*B0i[bb0, MZ2, MW2, MW2])/(12*MZ*MZ2^4*Pi^3*SW*SW2^2*VALPHA^2) - 
 (17*CHWB*MW2^6*B0i[bb0, MZ2, MW2, MW2])/(144*MZ*MZ2^3*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*CW2*MW2^6*B0i[bb0, MZ2, MW2, MW2])/
  (12*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + (CHWB*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (36*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (17*CHWB*CW2*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(144*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (576*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(36*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) - (19*CHWB*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (288*MZ*Pi^3*SW*SW2*VALPHA^2) + (7*CHWB*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (18*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + (7*CHWB*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (36*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (576*MZ*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MT2^2*MW2^2*B0i[dbb0, MW2, 0, MT2])/
  (32*MZ*Pi^3*SW*VALPHA^2) + (CHWB*MT2*MW2^3*B0i[dbb0, MW2, 0, MT2])/
  (32*MZ*Pi^3*SW*VALPHA^2) - (CHWB*MW2^4*B0i[dbb0, MW2, 0, MT2])/
  (16*MZ*Pi^3*SW*VALPHA^2) + (CHD*MT2^2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/
  (96*MZ2*Pi^3*SW2*VALPHA^2) + (CHD*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/
  (96*MZ2*Pi^3*SW2*VALPHA^2) - (CHD*MW*MW2^4*B0i[dbb0, MW2, 0, MT2])/
  (48*MZ2*Pi^3*SW2*VALPHA^2) + (CHWB*MT2^2*MW2^2*B0i[dbb0, MW2, 0, MT2])/
  (96*MZ*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MT2*MW2^3*B0i[dbb0, MW2, 0, MT2])/
  (96*MZ*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MW2^4*B0i[dbb0, MW2, 0, MT2])/
  (48*MZ*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MT2^2*MW2^3*B0i[dbb0, MW2, 0, MT2])/
  (96*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MT2*MW2^4*B0i[dbb0, MW2, 0, MT2])/
  (96*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW2^5*B0i[dbb0, MW2, 0, MT2])/
  (48*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHbox*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(288*Pi^3*VALPHA^2) + 
 (CHD*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(1152*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(72*Pi^3*VALPHA^2) - 
 (CHD*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(288*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^2) - 
 (CHbox*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^2) + 
 (CHD*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(96*Pi^3*VALPHA^2) - 
 (CHW*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(12*Pi^3*VALPHA^2) - 
 (CHWB*MH2^2*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(192*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(48*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^4*B0i[dbb0, MW2, MH2, MW2])/(16*MZ*Pi^3*SW*VALPHA^2) - 
 (CHD*MH2^2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(576*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW*MW2^4*B0i[dbb0, MW2, MH2, MW2])/(48*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MH2^2*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(576*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(144*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^4*B0i[dbb0, MW2, MH2, MW2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(576*MZ*MZ2*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MH2*MW2^4*B0i[dbb0, MW2, MH2, MW2])/
  (144*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW2^5*B0i[dbb0, MW2, MH2, MW2])/
  (48*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - (CWw*MW2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (2*Pi^3*VALPHA^3) + (CWw*MW2^3*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (8*Pi^3*VALPHA^3) + (CHD*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (24*Pi^3*VALPHA^2) + (17*CHD*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (288*Pi^3*VALPHA^2) - (CHD*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/
  (72*Pi^3*VALPHA^2) - (CHD*CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*Pi^3*VALPHA^2) + (17*CHWB*MW2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (48*MZ*Pi^3*SW*VALPHA^2) + (CHWB*MW2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (4*MZ*MZ2*Pi^3*SW*VALPHA^2) - (CHWB*MW2^3*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (12*MZ*Pi^3*SW*VALPHA^2) - (CHWB*MW2^2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/
  (192*MZ*Pi^3*SW*VALPHA^2) + (CHWB*MW2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (6*MZ*Pi^3*VALPHA^2) + (7*CHWB*MW2^3*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*MZ*Pi^3*VALPHA^2) - (5*CHWB*MW2^2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*VALPHA^2) - (CHD*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (36*Pi^3*SW2*VALPHA^2) + (CHD*MW*MW2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (12*MZ2^2*Pi^3*SW2*VALPHA^2) + (17*CHD*MW*MW2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (144*MZ2*Pi^3*SW2*VALPHA^2) - (CHD*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (576*Pi^3*SW2*VALPHA^2) + (7*CHWB*MW2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (48*MZ*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MW2^6*B0i[dbb0, MW2, MW2, MZ2])/
  (12*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MW2^5*B0i[dbb0, MW2, MW2, MZ2])/(144*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MW2^3*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(192*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(576*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3*VALPHA^3) + 
 (CHD*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(24*MZ2*Pi^3*VALPHA^2) + 
 (CHWB*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(2*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*MZ*Pi^3*VALPHA^2) + 
 (CHWB*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ*Pi^3*VALPHA^2) + 
 (CHD*MW*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^6*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHD*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VALPHA^2) + 
 (CHD*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHD*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VALPHA^2) + 
 (CHWB*CW2*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (8*MZ*Pi^3*SW*VALPHA^2) + 
 (3*CHWB*CW2*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (16*MZ*Pi^3*SW*VALPHA^2) - (CHWB*CW2*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (16*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^3*MZ*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHWB*MW2^2*MZ*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHWB*MW2*MZ*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHD*CW2*MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*SW2*VALPHA^2) + 
 (CHD*CW2*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (16*Pi^3*SW2*VALPHA^2) - (CHD*CW2*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*Pi^3*SW2*VALPHA^2) - (CHWB*CW2*MW2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (24*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (16*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*MZ*Pi^3*SW*SW2*VALPHA^2) + (MW*MW2^2*CHd[1, 1])/
  (108*Pi^3*SW2*VALPHA^2) - (MW*MW2^3*CHd[1, 1])/
  (108*MZ2*Pi^3*SW2*VALPHA^2) - (MW*MW2^3*A0i[aa0, MZ2]*CHd[1, 1])/
  (72*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHd[1, 1])/
  (72*MZ2*Pi^3*SW2*VALPHA^2) + (MW*MW2^2*CHd[2, 2])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHd[2, 2])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHd[2, 2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHd[2, 2])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHd[3, 3])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHd[3, 3])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHd[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHd[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHe[1, 1])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHe[1, 1])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHe[1, 1])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[1, 1])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHe[2, 2])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHe[2, 2])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHe[2, 2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[2, 2])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHe[3, 3])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHe[3, 3])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHe[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (7*MW*MW2^2*CHl1[1, 1])/(96*Pi^3*VALPHA^2) + 
 (MW*MW2*MZ2*CHl1[1, 1])/(32*Pi^3*VALPHA^2) + 
 (MW*MZ2^2*CHl1[1, 1])/(24*Pi^3*VALPHA^2) + (MW*MW2^2*CHl1[1, 1])/
  (108*Pi^3*SW2*VALPHA^2) - (MW*MW2^3*CHl1[1, 1])/
  (108*MZ2*Pi^3*SW2*VALPHA^2) - (MW*MW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*Pi^3*VALPHA^2) + (MW*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(48*Pi^3*VALPHA^2) + 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/(24*MW2*Pi^3*VALPHA^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHl1[1, 1])/(48*Pi^3*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(16*MZ2*Pi^3*VALPHA^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/(24*Pi^3*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[1, 1])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[1, 1])/
  (24*Pi^3*VALPHA^2) + (MW*MW2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[1, 1])/(12*Pi^3*VALPHA^2) + 
 (MW*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[1, 1])/
  (24*Pi^3*VALPHA^2) + (MW*MW2^2*CHl1[2, 2])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHl1[2, 2])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[2, 2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHl1[3, 3])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHl1[3, 3])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2*CHl3[1, 1])/(24*Pi^3*VALPHA^2) + 
 (121*MW*MW2^2*CHl3[1, 1])/(288*Pi^3*VALPHA^2) + 
 (31*MW*MW2^3*CHl3[1, 1])/(432*MZ2*Pi^3*VALPHA^2) + 
 (5*MW*MW2*MZ2*CHl3[1, 1])/(96*Pi^3*VALPHA^2) - 
 (MW*MZ2^2*CHl3[1, 1])/(24*Pi^3*VALPHA^2) - (MW*MW2^2*CHl3[1, 1])/
  (108*Pi^3*SW2*VALPHA^2) + (MW*MW2^3*CHl3[1, 1])/
  (108*MZ2*Pi^3*SW2*VALPHA^2) + (313*MW2^3*SW2*CHl3[1, 1])/
  (432*MW*Pi^3*VALPHA^2) - (MW2^3*SW2*CHl3[1, 1])/(18*MW*Pi*VALPHA^2) - 
 (MH2*MW*A0i[aa0, MH2]*CHl3[1, 1])/(288*Pi^3*VALPHA^2) + 
 (MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/(288*Pi^3*VALPHA^2) + 
 (MT2*MW*A0i[aa0, MT2]*CHl3[1, 1])/(24*Pi^3*VALPHA^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(24*Pi^3*VALPHA^2) + 
 (MH2*MW*A0i[aa0, MW2]*CHl3[1, 1])/(288*Pi^3*VALPHA^2) + 
 (25*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*Pi^3*VALPHA^2) + 
 (13*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(72*MZ2*Pi^3*VALPHA^2) + 
 (19*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(288*Pi^3*VALPHA^2) - 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/(24*MW2*Pi^3*VALPHA^2) + 
 (CW2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*Pi^3*SW2*VALPHA^2) - 
 (CW2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(72*Pi^3*SW2*VALPHA^2) - 
 (7*MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(96*Pi^3*VALPHA^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/(8*MZ2^2*Pi^3*VALPHA^2) + 
 (7*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VALPHA^2) + 
 (11*MW*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(288*Pi^3*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(24*Pi^3*VALPHA^2) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VALPHA^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(6*Pi^3*VALPHA^2) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(288*Pi^3*VALPHA^2) - 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(144*Pi^3*VALPHA^2) - 
 (5*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(12*Pi^3*VALPHA^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(6*MZ2*Pi^3*VALPHA^2) + 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(144*Pi^3*VALPHA^2) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(288*Pi^3*VALPHA^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VALPHA^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VALPHA^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/(24*Pi^3*VALPHA^2) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/(288*Pi^3*VALPHA^2) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/(24*Pi^3*VALPHA^2) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(6*Pi^3*VALPHA^2) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (72*Pi^3*VALPHA^2) - (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (18*Pi^3*VALPHA^2) - (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (288*Pi^3*VALPHA^2) + (5*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[1, 1])/(12*Pi^3*VALPHA^2) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/
  (6*MZ2*Pi^3*VALPHA^2) + (MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[1, 1])/(6*Pi^3*VALPHA^2) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(8*Pi^3*VALPHA^2) + 
 (5*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (24*Pi^3*VALPHA^2) + (MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(24*Pi^3*VALPHA^2) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(24*Pi^3*VALPHA^2) + 
 (MW*MW2^2*CHl3[2, 2])/(72*Pi^3*VALPHA^2) - (MW*MW2^2*CHl3[2, 2])/
  (108*Pi^3*SW2*VALPHA^2) + (MW*MW2^3*CHl3[2, 2])/
  (108*MZ2*Pi^3*SW2*VALPHA^2) + (CW2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*Pi^3*SW2*VALPHA^2) - (CW2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*Pi^3*SW2*VALPHA^2) - (MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/
  (72*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW*MW2^2*CHl3[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW*MW2^2*CHl3[3, 3])/(108*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*CHl3[3, 3])/(108*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CW2*MW*MW2*A0i[aa0, MW2]*CHl3[3, 3])/(36*Pi^3*SW2*VALPHA^2) - 
 (CW2*MW*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(72*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl3[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*CHq1[1, 1])/(108*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*CHq1[1, 1])/(108*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHq1[1, 1])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq1[1, 1])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*CHq1[2, 2])/(108*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*CHq1[2, 2])/(108*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHq1[2, 2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq1[2, 2])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*CHq1[3, 3])/(432*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2^3*CHq1[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW*MW2^2*CHq1[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHq1[3, 3])/(54*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MT2]*CHq1[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHq1[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHq1[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(144*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*MZ2^2*Pi^3*SW2*VALPHA^2) - (11*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHq3[1, 1])/(24*Pi^3*VALPHA^2) - (MW*MW2^2*CHq3[1, 1])/
  (36*Pi^3*SW2*VALPHA^2) + (MW*MW2^3*CHq3[1, 1])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CW2*MW*MW2*A0i[aa0, MW2]*CHq3[1, 1])/(12*Pi^3*SW2*VALPHA^2) - 
 (CW2*MW*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/(24*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHq3[1, 1])/(24*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHq3[2, 2])/(24*Pi^3*VALPHA^2) - (MW*MW2^2*CHq3[2, 2])/
  (36*Pi^3*SW2*VALPHA^2) + (MW*MW2^3*CHq3[2, 2])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CW2*MW*MW2*A0i[aa0, MW2]*CHq3[2, 2])/(12*Pi^3*SW2*VALPHA^2) - 
 (CW2*MW*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/(24*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHq3[2, 2])/(24*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2*CHq3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MT2*MW*MW2*CHq3[3, 3])/(24*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHq3[3, 3])/(144*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW*MW2^3*CHq3[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (7*MT2*MW*MW2^2*CHq3[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHq3[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*A0i[aa0, MT2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MT2*MW*A0i[aa0, MT2]*CHq3[3, 3])/(48*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(24*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*A0i[aa0, MT2]*CHq3[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(24*MZ2*Pi^3*SW2*VALPHA^2) - 
 (7*MW*MW2^2*A0i[aa0, MT2]*CHq3[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHq3[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq3[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VALPHA^2) + 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*SW2*VALPHA^2) - 
 (MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(12*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(144*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*MZ2^2*Pi^3*SW2*VALPHA^2) + (11*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VALPHA^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VALPHA^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MW*MW2^2*CHu[1, 1])/(54*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*CHu[1, 1])/(54*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHu[1, 1])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHu[1, 1])/(36*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*CHu[2, 2])/(54*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*CHu[2, 2])/(54*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHu[2, 2])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHu[2, 2])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHu[3, 3])/(108*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2^3*CHu[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW*MW2^2*CHu[3, 3])/(18*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHu[3, 3])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MT2]*CHu[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHu[3, 3])/(18*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*MZ2^2*Pi^3*SW2*VALPHA^2) + (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHu[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (5*CW*MW2^2*MZ*Cll[1, 1, 1, 1])/(108*Pi^3*VALPHA^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 1, 1, 1])/(36*Pi^3*VALPHA^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 1, 1, 1])/(24*Pi^3*VALPHA^2) + 
 (5*CW*MW2^2*MZ*Cll[1, 2, 2, 1])/(108*Pi^3*VALPHA^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VALPHA^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 2, 2, 1])/(24*Pi^3*VALPHA^2) + 
 (5*CW*MW2^2*MZ*Cll[1, 3, 3, 1])/(108*Pi^3*VALPHA^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 3, 3, 1])/(36*Pi^3*VALPHA^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 3, 3, 1])/(24*Pi^3*VALPHA^2) - 
 (CW*MW2^2*MZ*Clq3[1, 1, 1, 1])/(36*Pi^3*VALPHA^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[1, 1, 1, 1])/(24*Pi^3*VALPHA^2) - 
 (CW*MW2^2*MZ*Clq3[1, 1, 2, 2])/(36*Pi^3*VALPHA^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[1, 1, 2, 2])/(24*Pi^3*VALPHA^2) - 
 (CW*MT2*MW2*MZ*Clq3[1, 1, 3, 3])/(24*Pi^3*VALPHA^2) + 
 (CW*MW2^2*MZ*Clq3[1, 1, 3, 3])/(72*Pi^3*VALPHA^2) - 
 (CW*MT2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(48*Pi^3*VALPHA^2) + 
 (CW*MW2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(24*Pi^3*VALPHA^2) + 
 (CW*MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/(48*Pi^3*VALPHA^2) + 
 (CW*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/(48*Pi^3*VALPHA^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/(24*Pi^3*VALPHA^2) - 
 (MT*MW*MW2^2*SW2*CuB[3, 3])/(3*Sqrt[2]*MZ*Pi^3*SW*VALPHA^2) + 
 (MT*MW*MW2^2*SW2*A0i[aa0, MT2]*CuB[3, 3])/(3*Sqrt[2]*MT2*MZ*Pi^3*SW*
   VALPHA^2) - (5*MT*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (24*Sqrt[2]*MZ*Pi^3*SW*VALPHA^2) + 
 (MT*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*Sqrt[2]*MZ*MZ2*Pi^3*SW*VALPHA^2) - (MT*MW2^2*SW2*CuW[3, 3])/
  (3*Sqrt[2]*Pi^3*VALPHA^2) + (MT*MW2*A0i[aa0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*VALPHA^2) - (MT*MW2*A0i[aa0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*SW2*VALPHA^2) + (MT*MW2^2*A0i[aa0, MT2]*CuW[3, 3])/
  (3*Sqrt[2]*MT2*Pi^3*SW2*VALPHA^2) + (MT*MW2^4*A0i[aa0, MT2]*CuW[3, 3])/
  (3*Sqrt[2]*MT2*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT*MW2^2*A0i[aa0, MT2]*CuW[3, 3])/(4*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) - 
 (Sqrt[2]*MT*MW2^3*A0i[aa0, MT2]*CuW[3, 3])/(3*MT2*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VALPHA^2) - 
 (CW2*MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*SW2*VALPHA^2) + 
 (CW2*MT*MW2^2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*SW2*VALPHA^2) + 
 (CW2*MT*MT2*MZ2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*SW2*VALPHA^2) - 
 (CW2*MT*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*SW2*VALPHA^2) - 
 (MT*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/(3*Sqrt[2]*MZ2^2*Pi^3*SW2*
   VALPHA^2) + (5*MT*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (24*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MT*MT2*MW2^2*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VALPHA^2) - 
 (MT*MW2^3*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VALPHA^2) - 
 (CWw*MW2^3*SW2*Log[mu2/MW2])/(4*Pi^3*VALPHA^3) + 
 (11*CHD*MW2^4*Log[mu2/MW2])/(144*MW*MZ2*Pi^3*VALPHA^2) + 
 (17*CHWB*MW2^3*MZ*SW*Log[mu2/MW2])/(48*MZ2*Pi^3*VALPHA^2) + 
 (11*MW2^3*SW2*CHl3[1, 1]*Log[mu2/MW2])/(36*MW*Pi^3*VALPHA^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam61_aEW_MW_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-5*CWw*MW2^3)/(8*Pi^3*VALPHA^3) + (29*CWw*MW2^4)/(48*MZ2*Pi^3*VALPHA^3) - 
 (7*CWw*MW2^3*SW2)/(48*Pi^3*VALPHA^3) + 
 (CHD*MH2*MW*MW2)/(576*Pi^3*VALPHA^2) + 
 (CHbox*MW*MW2^2)/(432*Pi^3*VALPHA^2) - (CHD*MW*MW2^2)/(72*Pi^3*VALPHA^2) + 
 (31*CHD*MW*MW2^3)/(1728*MZ2*Pi^3*VALPHA^2) + 
 (313*CHD*MW2^4)/(1728*MW*MZ2*Pi^3*VALPHA^2) + 
 (19*CHD*MW*MW2*MZ2)/(1152*Pi^3*VALPHA^2) + 
 (CHD*MW*MZ2^2)/(96*Pi^3*VALPHA^2) - (CHD*MW2^4)/(72*MW*MZ2*Pi*VALPHA^2) - 
 (CHWB*MH2*MW2^2)/(96*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW2^2)/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (43*CHWB*MW2^3)/(144*MZ*Pi^3*SW*VALPHA^2) + 
 (31*CHWB*MW2^4)/(288*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^2*MZ2)/(192*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2^2)/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (29*CHWB*MW2^3*SW)/(432*MZ*Pi^3*VALPHA^2) + 
 (223*CHWB*MW2^3*MZ*SW)/(288*MZ2*Pi^3*VALPHA^2) + 
 (CHWB*MW2^2*MZ2*SW)/(288*MZ*Pi^3*VALPHA^2) + 
 (CHWB*MW2*MZ2^2*SW)/(24*MZ*Pi^3*VALPHA^2) - 
 (CHWB*MW2^3*MZ*SW)/(18*MZ2*Pi*VALPHA^2) - 
 (CHD*MH2*MW*MW2)/(576*Pi^3*SW2^2*VALPHA^2) + 
 (17*CHD*MW*MW2^2)/(1728*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW*MW2^4)/(36*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2^5)/(12*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW*MW2^3)/(144*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW*MW2^3)/(36*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (31*CHD*MW*MW2^4)/(432*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MH2*MW*MW2^2)/(576*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (29*CHD*MW*MW2^3)/(864*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2*MZ2)/(576*Pi^3*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW2^2)/(288*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MT2*MW2^2)/(48*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MW2^3)/(288*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (5*CHWB*CW2*MW2^3)/(108*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (2*CHWB*MT2*MW2^6)/(27*MZ*MZ2^4*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MW2^7)/(12*MZ*MZ2^4*Pi^3*SW*SW2^2*VALPHA^2) - 
 (5*CHWB*MT2*MW2^5)/(54*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (2*CHWB*CW2*MT2*MW2^5)/(27*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + 
 (19*CHWB*MW2^6)/(432*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MW2^6)/(12*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MH2*MW2^4)/(288*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MT2*MW2^4)/(432*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (5*CHWB*CW2*MT2*MW2^4)/(54*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (43*CHWB*MW2^5)/(432*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (19*CHWB*CW2*MW2^5)/(432*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MH2*MW2^3)/(288*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2^3)/(288*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MT2*MW2^3)/(48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MT2*MW2^3)/(432*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (5*CHWB*MW2^4)/(108*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (43*CHWB*CW2*MW2^4)/(432*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MW2^2*MZ2)/(288*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2^2)/(576*Pi^3*SW2*VALPHA^2) + 
 (31*CHD*MW*MW2^4)/(864*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW*MW2^2)/(288*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MT2*MW*MW2^2)/(48*MZ2*Pi^3*SW2*VALPHA^2) + 
 (43*CHD*MW*MW2^3)/(432*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW*MW2*MZ2)/(48*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^2)/(288*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (17*CHWB*MT2*MW2^2)/(432*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (385*CHWB*MW2^3)/(1728*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MT2*MW2^4)/(54*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (305*CHWB*MW2^5)/(864*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^3)/(288*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (73*CHWB*MT2*MW2^3)/(432*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (527*CHWB*MW2^4)/(864*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (41*CHWB*MW2^2*MZ2)/(1728*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2*MZ2^2)/(48*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHbox*MH2*MW*A0i[aa0, MH2])/(144*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW*A0i[aa0, MH2])/(576*Pi^3*VALPHA^2) + 
 (CHbox*MW*MW2*A0i[aa0, MH2])/(72*Pi^3*VALPHA^2) - 
 (CHD*MW*MW2*A0i[aa0, MH2])/(288*Pi^3*VALPHA^2) + 
 (CHW*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*VALPHA^2) - 
 (CHB*CW2*MW*MZ2*A0i[aa0, MH2])/(24*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW*MW2*A0i[aa0, MH2])/(576*(-MW2 + MZ2)*Pi^3*VALPHA^2) - 
 (7*CHD*MW*MW2^2*A0i[aa0, MH2])/(384*(-MW2 + MZ2)*Pi^3*VALPHA^2) - 
 (CHD*MH2*MW*MZ2*A0i[aa0, MH2])/(1152*(-MW2 + MZ2)*Pi^3*VALPHA^2) + 
 (CHD*MW*MW2*MZ2*A0i[aa0, MH2])/(384*(-MW2 + MZ2)*Pi^3*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2*A0i[aa0, MH2])/(576*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^2*A0i[aa0, MH2])/(576*MZ*MZ2*Pi^3*SW*VALPHA^2) - 
 (5*CHWB*CW2*MH2*MZ2*A0i[aa0, MH2])/(576*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MH2])/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MZ2^2*A0i[aa0, MH2])/(48*MZ*Pi^3*SW*VALPHA^2) - 
 (CHD*CW2*MH2*MW*A0i[aa0, MH2])/(288*Pi^3*SW2*VALPHA^2) + 
 (CHD*CW2*MW*MW2*A0i[aa0, MH2])/(144*Pi^3*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW2*A0i[aa0, MH2])/(288*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*CW2*MW2^2*A0i[aa0, MH2])/(576*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^3*A0i[aa0, MH2])/(192*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MZ2*A0i[aa0, MH2])/(288*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MH2])/(144*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHbox*MW*MW2*MZ2*SW2*A0i[aa0, MH2])/(96*(-MW2 + MZ2)*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW*MZ2*SW2^2*A0i[aa0, MH2])/(288*(-MW2 + MZ2)*Pi^3*VALPHA^2) + 
 (CHWB*CW2*MW2^3*A0i[aa0, MT2])/(27*MT2*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^4*A0i[aa0, MT2])/(27*MT2*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MT2*MZ2*A0i[aa0, MT2])/(16*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MT2])/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (CHD*MW*MW2^4*A0i[aa0, MT2])/(36*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW*MW2^2*A0i[aa0, MT2])/(96*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW*MW2^3*A0i[aa0, MT2])/(36*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MT2*MW2*A0i[aa0, MT2])/(96*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MW2^2*A0i[aa0, MT2])/(48*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (2*CHWB*MW2^6*A0i[aa0, MT2])/(27*MZ*MZ2^4*Pi^3*SW*SW2^2*VALPHA^2) + 
 (5*CHWB*MW2^5*A0i[aa0, MT2])/(54*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + 
 (2*CHWB*CW2*MW2^5*A0i[aa0, MT2])/(27*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MT2*MW2^3*A0i[aa0, MT2])/(48*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MW2^4*A0i[aa0, MT2])/(432*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (5*CHWB*CW2*MW2^4*A0i[aa0, MT2])/(54*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MT2*MW2^2*A0i[aa0, MT2])/(96*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MT2*MW2^2*A0i[aa0, MT2])/(48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MW2^3*A0i[aa0, MT2])/(48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2^3*A0i[aa0, MT2])/(432*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHD*CW2*MT2*MW*A0i[aa0, MT2])/(48*Pi^3*SW2*VALPHA^2) - 
 (CHD*CW2*MW*MW2*A0i[aa0, MT2])/(48*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MT2*MW2*A0i[aa0, MT2])/(96*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MT2*MW2*A0i[aa0, MT2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (13*CHWB*MW2^2*A0i[aa0, MT2])/(216*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW2^2*A0i[aa0, MT2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MW2^4*A0i[aa0, MT2])/(54*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MT2*MW2^2*A0i[aa0, MT2])/(24*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (41*CHWB*MW2^3*A0i[aa0, MT2])/(216*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MT2*MZ2*A0i[aa0, MT2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MT2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CWw*MW2^2*A0i[aa0, MW2])/(8*Pi^3*VALPHA^3) - 
 (CWw*MW2^3*A0i[aa0, MW2])/(4*MZ2*Pi^3*VALPHA^3) + 
 (5*CWw*MW2^2*A0i[aa0, MW2])/(8*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW2^4*A0i[aa0, MW2])/(2*MZ2^2*Pi^3*SW2*VALPHA^3) - 
 (5*CWw*MW2^3*A0i[aa0, MW2])/(4*MZ2*Pi^3*SW2*VALPHA^3) + 
 (CHbox*MH2*MW*A0i[aa0, MW2])/(144*Pi^3*VALPHA^2) - 
 (CHD*MH2*MW*A0i[aa0, MW2])/(576*Pi^3*VALPHA^2) - 
 (CHbox*MW*MW2*A0i[aa0, MW2])/(96*Pi^3*VALPHA^2) + 
 (7*CHD*MW*MW2*A0i[aa0, MW2])/(288*Pi^3*VALPHA^2) - 
 (CHW*MW*MW2*A0i[aa0, MW2])/(24*Pi^3*VALPHA^2) + 
 (13*CHD*MW*MW2^2*A0i[aa0, MW2])/(288*MZ2*Pi^3*VALPHA^2) + 
 (5*CHD*MW*MZ2*A0i[aa0, MW2])/(288*Pi^3*VALPHA^2) + 
 (CHD*MW*MZ2^2*A0i[aa0, MW2])/(96*MW2*Pi^3*VALPHA^2) + 
 (CHWB*MH2*MW2*A0i[aa0, MW2])/(96*MZ*Pi^3*SW*VALPHA^2) + 
 (9*CHWB*MW2^2*A0i[aa0, MW2])/(32*MZ*Pi^3*SW*VALPHA^2) + 
 (13*CHWB*MW2^3*A0i[aa0, MW2])/(48*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2*MZ2*A0i[aa0, MW2])/(24*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*MZ2^2*A0i[aa0, MW2])/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (19*CHWB*MW2^2*SW*A0i[aa0, MW2])/(144*MZ*Pi^3*VALPHA^2) + 
 (CHWB*MW2*MZ2*SW*A0i[aa0, MW2])/(9*MZ*Pi^3*VALPHA^2) + 
 (CHWB*MZ2^2*SW*A0i[aa0, MW2])/(24*MZ*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MW*A0i[aa0, MW2])/(288*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW*A0i[aa0, MW2])/(1152*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW*MW2*A0i[aa0, MW2])/(144*Pi^3*SW2^2*VALPHA^2) - 
 (17*CHD*MW*MW2*A0i[aa0, MW2])/(1152*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW*MW2^4*A0i[aa0, MW2])/(12*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2*MW*MW2^2*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW*MW2^2*A0i[aa0, MW2])/(288*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW*MW2^3*A0i[aa0, MW2])/(72*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (11*CHD*MW*MW2^3*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MH2*MW*MW2*A0i[aa0, MW2])/(96*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW*MW2*A0i[aa0, MW2])/(384*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MW*MW2^2*A0i[aa0, MW2])/(48*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2^2*A0i[aa0, MW2])/(18*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW*MZ2*A0i[aa0, MW2])/(1152*Pi^3*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2*A0i[aa0, MW2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MW2^2*A0i[aa0, MW2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (65*CHWB*CW2*MW2^2*A0i[aa0, MW2])/(288*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MW2^6*A0i[aa0, MW2])/(12*MZ*MZ2^4*Pi^3*SW*SW2^2*VALPHA^2) + 
 (17*CHWB*MW2^5*A0i[aa0, MW2])/(144*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2^5*A0i[aa0, MW2])/(12*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MH2*MW2^3*A0i[aa0, MW2])/(288*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (133*CHWB*MW2^4*A0i[aa0, MW2])/(288*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (17*CHWB*CW2*MW2^4*A0i[aa0, MW2])/(144*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MW2])/(576*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW2^2*A0i[aa0, MW2])/(288*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (65*CHWB*MW2^3*A0i[aa0, MW2])/(288*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (133*CHWB*CW2*MW2^3*A0i[aa0, MW2])/(288*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MW2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2*A0i[aa0, MW2])/(72*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW*MW2*A0i[aa0, MW2])/(24*Pi^3*SW2*VALPHA^2) + 
 (13*CHD*MW*MW2^3*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW*MW2*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW2*VALPHA^2) + 
 (3*CHD*MW*MW2^2*A0i[aa0, MW2])/(32*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW*MW2^2*A0i[aa0, MW2])/(12*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW*MZ2*A0i[aa0, MW2])/(48*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2*A0i[aa0, MW2])/(576*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^2*A0i[aa0, MW2])/(72*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (23*CHWB*MW2^4*A0i[aa0, MW2])/(48*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MW2])/(288*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (59*CHWB*MW2^3*A0i[aa0, MW2])/(96*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2*MZ2*A0i[aa0, MW2])/(576*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MZ2^2*A0i[aa0, MW2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CWw*MW2^2*A0i[aa0, MZ2])/(8*Pi^3*VALPHA^3) - 
 (CWw*MW2^3*A0i[aa0, MZ2])/(4*MZ2*Pi^3*VALPHA^3) - 
 (CWw*MW2^2*A0i[aa0, MZ2])/(8*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW2^3*A0i[aa0, MZ2])/(4*MZ2*Pi^3*SW2*VALPHA^3) + 
 (CHB*MW*MW2*A0i[aa0, MZ2])/(24*Pi^3*VALPHA^2) - 
 (11*CHD*MW*MW2*A0i[aa0, MZ2])/(384*Pi^3*VALPHA^2) + 
 (CHD*MW*MW2^3*A0i[aa0, MZ2])/(32*MZ2^2*Pi^3*VALPHA^2) + 
 (7*CHD*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (7*CHD*MW*MZ2*A0i[aa0, MZ2])/(576*Pi^3*VALPHA^2) - 
 (7*CHWB*MW2^2*A0i[aa0, MZ2])/(64*MZ*Pi^3*SW*VALPHA^2) + 
 (3*CHWB*MW2^4*A0i[aa0, MZ2])/(16*MZ*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2^3*A0i[aa0, MZ2])/(48*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2*MZ2*A0i[aa0, MZ2])/(96*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MW2^2*SW*A0i[aa0, MZ2])/(8*MZ*Pi^3*VALPHA^2) + 
 (7*CHWB*CW2*MW2*MZ2*SW*A0i[aa0, MZ2])/(72*MZ*Pi^3*VALPHA^2) - 
 (13*CHWB*CW2*MZ2^2*SW*A0i[aa0, MZ2])/(144*MZ*Pi^3*VALPHA^2) + 
 (5*CHD*MW*MW2*A0i[aa0, MZ2])/(1152*Pi^3*SW2^2*VALPHA^2) - 
 (5*CHD*MW*MW2^4*A0i[aa0, MZ2])/(72*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW*MW2^2*A0i[aa0, MZ2])/(576*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (17*CHD*MW*MW2^3*A0i[aa0, MZ2])/(288*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (11*CHD*MW*MW2^2*A0i[aa0, MZ2])/(288*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*SW2^2*VALPHA^2) - 
 (CHWB*MW2^2*A0i[aa0, MZ2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MW2^2*A0i[aa0, MZ2])/(96*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (5*CHWB*MW2^6*A0i[aa0, MZ2])/(27*MZ*MZ2^4*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MH2*MW2^4*A0i[aa0, MZ2])/(576*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (17*CHWB*MW2^5*A0i[aa0, MZ2])/(54*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (5*CHWB*CW2*MW2^5*A0i[aa0, MZ2])/(27*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2^3*A0i[aa0, MZ2])/(576*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (5*CHWB*MW2^4*A0i[aa0, MZ2])/(27*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (17*CHWB*CW2*MW2^4*A0i[aa0, MZ2])/(54*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MW2^3*A0i[aa0, MZ2])/(96*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (5*CHWB*CW2*MW2^3*A0i[aa0, MZ2])/(27*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MZ2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (5*CHD*MW*MW2*A0i[aa0, MZ2])/(288*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW*MW2*A0i[aa0, MZ2])/(24*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW*MW2^4*A0i[aa0, MZ2])/(16*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2*MW*MW2^2*A0i[aa0, MZ2])/(288*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (5*CHD*MW*MW2^3*A0i[aa0, MZ2])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (7*CHD*MW*MW2^2*A0i[aa0, MZ2])/(192*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW*MW2^2*A0i[aa0, MZ2])/(12*MZ2*Pi^3*SW2*VALPHA^2) - 
 (461*CHWB*MW2^2*A0i[aa0, MZ2])/(1728*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^5*A0i[aa0, MZ2])/(16*MZ*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^3*A0i[aa0, MZ2])/(288*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (8*CHWB*MW2^4*A0i[aa0, MZ2])/(27*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^2*A0i[aa0, MZ2])/(576*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (799*CHWB*MW2^3*A0i[aa0, MZ2])/(1728*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (19*CHWB*MW2*MZ2*A0i[aa0, MZ2])/(576*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHB*CW2*MH2*MW*MW2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHW*CW2*MH2*MW*MW2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHB*CW2*MH2*MW*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHW*CW2*MH2*MW*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHB*CW2*MW*MW2*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHW*CW2*MW*MW2*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHB*CW2*MW*MZ2^2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHW*CW2*MW*MZ2^2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2^2*B0i[bb0, 0, MH2, MZ2])/(24*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MH2*MW2*MZ2*B0i[bb0, 0, MH2, MZ2])/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MW2^2*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MH2*MZ2^2*B0i[bb0, 0, MH2, MZ2])/(48*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW2*MZ2^2*B0i[bb0, 0, MH2, MZ2])/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MZ2^3*B0i[bb0, 0, MH2, MZ2])/(48*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MT2^2*MZ2*B0i[bb0, MW2, 0, MT2])/(16*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MT2*MW2*MZ2*B0i[bb0, MW2, 0, MT2])/(32*MZ*Pi^3*SW*VALPHA^2) - 
 (CHD*MT2^2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(96*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW*MW2^3*B0i[bb0, MW2, 0, MT2])/(96*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2^4*B0i[bb0, MW2, 0, MT2])/(48*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MT2^2*MW2*B0i[bb0, MW2, 0, MT2])/(96*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MT2*MW2^2*B0i[bb0, MW2, 0, MT2])/(96*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2^3*B0i[bb0, MW2, 0, MT2])/(48*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MT2^2*MW2^3*B0i[bb0, MW2, 0, MT2])/(48*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*MT2*MW2^4*B0i[bb0, MW2, 0, MT2])/
  (48*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - (CHWB*MW2^5*B0i[bb0, MW2, 0, MT2])/
  (24*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MT2^2*MW2^2*B0i[bb0, MW2, 0, MT2])/(96*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) - (CHWB*CW2*MT2^2*MW2^2*B0i[bb0, MW2, 0, MT2])/
  (48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - (CHWB*MT2*MW2^3*B0i[bb0, MW2, 0, MT2])/
  (96*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MT2*MW2^3*B0i[bb0, MW2, 0, MT2])/(48*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*MW2^4*B0i[bb0, MW2, 0, MT2])/
  (48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + (CHWB*CW2*MW2^4*B0i[bb0, MW2, 0, MT2])/
  (24*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHD*CW2*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*SW2*VALPHA^2) - 
 (CHD*CW2*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW2*VALPHA^2) - 
 (CHWB*CW2*MT2^2*MW2*B0i[bb0, MW2, 0, MT2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MT2*MW2^2*B0i[bb0, MW2, 0, MT2])/(32*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW2^3*B0i[bb0, MW2, 0, MT2])/(12*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MT2^2*MZ2*B0i[bb0, MW2, 0, MT2])/(96*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW2^2*MZ2*B0i[bb0, MW2, 0, MT2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(24*MZ2*Pi^3*VALPHA^2) - 
 (CHWB*MW2^3*B0i[bb0, MW2, 0, MW2])/(6*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^4*B0i[bb0, MW2, 0, MW2])/(12*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/(6*MZ*Pi^3*VALPHA^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(24*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHWB*CW2*MW2^3*B0i[bb0, MW2, 0, MW2])/(12*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^5*B0i[bb0, MW2, 0, MW2])/(6*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^4*B0i[bb0, MW2, 0, MW2])/(12*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW2^4*B0i[bb0, MW2, 0, MW2])/(6*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^3*SW2*B0i[bb0, MW2, 0, MW2])/(4*MZ*Pi^3*SW*VALPHA^2) + 
 (CHbox*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*VALPHA^2) - 
 (CHD*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(576*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(192*Pi^3*VALPHA^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^2) + 
 (CHbox*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VALPHA^2) + 
 (CHW*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^2) + 
 (CHWB*CW2*MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/(96*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/(32*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/(16*MZ*Pi^3*SW*VALPHA^2) - 
 (CHbox*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(288*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(1152*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(288*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (144*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(288*MZ2^2*Pi^3*SW2^2*
   VALPHA^2) + (CHbox*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (36*MZ2^2*Pi^3*SW2^2*VALPHA^2) - (CHD*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (72*MZ2^2*Pi^3*SW2^2*VALPHA^2) - (CHbox*MW*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  (12*MZ2^2*Pi^3*SW2^2*VALPHA^2) + (CHD*MW*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  (24*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(96*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(384*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(8*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(32*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MH2^2*MW2*B0i[bb0, MW2, MH2, MW2])/(576*MZ*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*CW2*MH2*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (144*MZ*Pi^3*SW*SW2^2*VALPHA^2) - (CHWB*CW2*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (48*MZ*Pi^3*SW*SW2^2*VALPHA^2) - (CHWB*MH2^2*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (288*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MH2*MW2^4*B0i[bb0, MW2, MH2, MW2])/(72*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) - (CHWB*MW2^5*B0i[bb0, MW2, MH2, MW2])/
  (24*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MH2^2*MW2^2*B0i[bb0, MW2, MH2, MW2])/(576*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*CW2*MH2^2*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (288*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MH2*MW2^3*B0i[bb0, MW2, MH2, MW2])/(144*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) - (CHWB*CW2*MH2*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (72*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + (CHWB*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  (48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MW2^4*B0i[bb0, MW2, MH2, MW2])/(24*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHD*CW2*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/
  (288*Pi^3*SW2*VALPHA^2) - (CHD*CW2*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (96*Pi^3*SW2*VALPHA^2) - (CHW*CW2*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (12*Pi^3*SW2*VALPHA^2) + (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (48*Pi^3*SW2*VALPHA^2) + (CHW*CW2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (6*Pi^3*SW2*VALPHA^2) + (CHW*CW2*MH2*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (24*Pi^3*SW2*VALPHA^2) - (CHW*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (12*Pi^3*SW2*VALPHA^2) + (CHWB*CW2*MH2^2*MW2*B0i[bb0, MW2, MH2, MW2])/
  (288*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*CW2*MH2*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (288*MZ*Pi^3*SW*SW2*VALPHA^2) + (CHWB*CW2*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (16*MZ*Pi^3*SW*SW2*VALPHA^2) + (CHWB*CW2*MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (576*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (288*MZ*Pi^3*SW*SW2*VALPHA^2) + (3*CWw*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (8*Pi^3*VALPHA^3) - (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (8*Pi^3*VALPHA^3) - (3*CWw*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (4*Pi^3*SW2*VALPHA^3) + (CWw*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (MZ2*Pi^3*SW2*VALPHA^3) + (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (8*Pi^3*SW2*VALPHA^3) - (3*CHD*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (32*Pi^3*VALPHA^2) - (CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (24*MZ2*Pi^3*VALPHA^2) + (11*CHD*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*VALPHA^2) + (CHD*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*VALPHA^2) - (9*CHWB*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (16*MZ*Pi^3*SW*VALPHA^2) - (CHWB*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (4*MZ*MZ2*Pi^3*SW*VALPHA^2) + (11*CHWB*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (96*MZ*Pi^3*SW*VALPHA^2) + (CHWB*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (96*MZ*Pi^3*SW*VALPHA^2) - (CHWB*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ*Pi^3*VALPHA^2) - (5*CHWB*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*MZ*Pi^3*VALPHA^2) + (7*CHWB*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*VALPHA^2) + (29*CHD*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2^2*VALPHA^2) - (CHD*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (8*MZ2^2*Pi^3*SW2^2*VALPHA^2) - (13*CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (96*MZ2*Pi^3*SW2^2*VALPHA^2) - (13*CHD*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (1152*Pi^3*SW2^2*VALPHA^2) - (CHD*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (1152*Pi^3*SW2^2*VALPHA^2) + (7*CHWB*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (288*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (25*CHWB*CW2*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(144*MZ*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*MW2^6*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + 
 (11*CHWB*MW2^5*B0i[bb0, MW2, MW2, MZ2])/(72*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) - (CHWB*CW2*MW2^5*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (25*CHWB*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(144*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) - (11*CHWB*CW2*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (72*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (7*CHWB*CW2*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(576*MZ*Pi^3*SW*SW2^2*
   VALPHA^2) + (11*CHD*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2*VALPHA^2) - (CHD*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (12*MZ2^2*Pi^3*SW2*VALPHA^2) - (3*CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (16*MZ2*Pi^3*SW2*VALPHA^2) + (CHD*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2*VALPHA^2) - (65*CHWB*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (288*MZ*Pi^3*SW*SW2*VALPHA^2) - (25*CHWB*CW2*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (36*MZ*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW2^5*B0i[bb0, MW2, MW2, MZ2])/
  (12*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + (5*CHWB*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (48*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(144*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*CW2*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (13*CHWB*CW2*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (72*MZ*Pi^3*SW*SW2*VALPHA^2) - (7*CHWB*CW2*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (192*MZ*Pi^3*SW*SW2*VALPHA^2) - (CHbox*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*Pi^3*SW2^2*VALPHA^2) - (CHD*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*Pi^3*SW2^2*VALPHA^2) + (CHbox*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (288*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2^2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (288*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2^2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2^2*Pi^3*SW2^2*
   VALPHA^2) - (CHbox*MH2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (72*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MH2^2*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ*MZ2^3*Pi^3*SW*SW2^2*
   VALPHA^2) - (CHWB*CW2*MH2^2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (576*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MH2*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*CW2*MH2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + (CHWB*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - (CHB*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*Pi^3*SW2*VALPHA^2) - (CHB*MH2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (24*MZ2^2*Pi^3*SW2*VALPHA^2) + (CHW*MH2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (24*MZ2^2*Pi^3*SW2*VALPHA^2) + (CHB*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*MZ2*Pi^3*SW2*VALPHA^2) + (CHB*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MZ2*Pi^3*SW2*VALPHA^2) - (CHW*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MZ2*Pi^3*SW2*VALPHA^2) + (CHWB*MH2*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MZ*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (8*MZ*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MH2^2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (288*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MH2^2*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (576*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(18*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHD*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(36*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (11*CHD*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (288*MZ2^2*Pi^3*SW2^2*VALPHA^2) - (CHD*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (72*MZ2^2*Pi^3*SW2^2*VALPHA^2) + (CHD*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (288*MZ2*Pi^3*SW2^2*VALPHA^2) - (17*CHWB*CW2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (864*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (2*CHWB*MT2*MW2^6*B0i[bb0, MZ2, MT2, MT2])/(27*MZ*MZ2^4*Pi^3*SW*SW2^2*
   VALPHA^2) - (5*CHWB*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (54*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (2*CHWB*CW2*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + (CHWB*MW2^6*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + 
 (7*CHWB*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(864*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) + (5*CHWB*CW2*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (54*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (5*CHWB*MW2^5*B0i[bb0, MZ2, MT2, MT2])/(108*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) - (CHWB*CW2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (7*CHWB*CW2*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (864*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (17*CHWB*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(864*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) + (5*CHWB*CW2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (108*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (7*CHWB*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(864*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (23*CHWB*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(432*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(54*MZ*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) + (73*CHWB*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (432*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - (7*CHWB*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (108*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (17*CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(864*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CWw*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(2*MZ2^2*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(8*MZ2*Pi^3*SW2*VALPHA^3) - 
 (CHD*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (17*CHD*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(36*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MW2^7*B0i[bb0, MZ2, MW2, MW2])/(12*MZ*MZ2^4*Pi^3*SW*SW2^2*VALPHA^2) - 
 (17*CHWB*MW2^6*B0i[bb0, MZ2, MW2, MW2])/(144*MZ*MZ2^3*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*CW2*MW2^6*B0i[bb0, MZ2, MW2, MW2])/
  (12*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + (CHWB*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (36*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (17*CHWB*CW2*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(144*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (576*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(36*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) - (19*CHWB*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (288*MZ*Pi^3*SW*SW2*VALPHA^2) + (7*CHWB*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (18*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + (7*CHWB*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (36*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (576*MZ*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MT2^2*MW2^2*B0i[dbb0, MW2, 0, MT2])/
  (32*MZ*Pi^3*SW*VALPHA^2) + (CHWB*MT2*MW2^3*B0i[dbb0, MW2, 0, MT2])/
  (32*MZ*Pi^3*SW*VALPHA^2) - (CHWB*MW2^4*B0i[dbb0, MW2, 0, MT2])/
  (16*MZ*Pi^3*SW*VALPHA^2) + (CHD*MT2^2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/
  (96*MZ2*Pi^3*SW2*VALPHA^2) + (CHD*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/
  (96*MZ2*Pi^3*SW2*VALPHA^2) - (CHD*MW*MW2^4*B0i[dbb0, MW2, 0, MT2])/
  (48*MZ2*Pi^3*SW2*VALPHA^2) + (CHWB*MT2^2*MW2^2*B0i[dbb0, MW2, 0, MT2])/
  (96*MZ*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MT2*MW2^3*B0i[dbb0, MW2, 0, MT2])/
  (96*MZ*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MW2^4*B0i[dbb0, MW2, 0, MT2])/
  (48*MZ*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MT2^2*MW2^3*B0i[dbb0, MW2, 0, MT2])/
  (96*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MT2*MW2^4*B0i[dbb0, MW2, 0, MT2])/
  (96*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW2^5*B0i[dbb0, MW2, 0, MT2])/
  (48*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHbox*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(288*Pi^3*VALPHA^2) + 
 (CHD*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(1152*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(72*Pi^3*VALPHA^2) - 
 (CHD*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(288*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^2) - 
 (CHbox*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^2) + 
 (CHD*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(96*Pi^3*VALPHA^2) - 
 (CHW*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(12*Pi^3*VALPHA^2) - 
 (CHWB*MH2^2*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(192*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(48*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^4*B0i[dbb0, MW2, MH2, MW2])/(16*MZ*Pi^3*SW*VALPHA^2) - 
 (CHD*MH2^2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(576*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW*MW2^4*B0i[dbb0, MW2, MH2, MW2])/(48*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MH2^2*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(576*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(144*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^4*B0i[dbb0, MW2, MH2, MW2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(576*MZ*MZ2*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MH2*MW2^4*B0i[dbb0, MW2, MH2, MW2])/
  (144*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW2^5*B0i[dbb0, MW2, MH2, MW2])/
  (48*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - (CWw*MW2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (2*Pi^3*VALPHA^3) + (CWw*MW2^3*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (8*Pi^3*VALPHA^3) + (CHD*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (24*Pi^3*VALPHA^2) + (17*CHD*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (288*Pi^3*VALPHA^2) - (CHD*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/
  (72*Pi^3*VALPHA^2) - (CHD*CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*Pi^3*VALPHA^2) + (17*CHWB*MW2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (48*MZ*Pi^3*SW*VALPHA^2) + (CHWB*MW2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (4*MZ*MZ2*Pi^3*SW*VALPHA^2) - (CHWB*MW2^3*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (12*MZ*Pi^3*SW*VALPHA^2) - (CHWB*MW2^2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/
  (192*MZ*Pi^3*SW*VALPHA^2) + (CHWB*MW2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (6*MZ*Pi^3*VALPHA^2) + (7*CHWB*MW2^3*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*MZ*Pi^3*VALPHA^2) - (5*CHWB*MW2^2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*VALPHA^2) - (CHD*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (36*Pi^3*SW2*VALPHA^2) + (CHD*MW*MW2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (12*MZ2^2*Pi^3*SW2*VALPHA^2) + (17*CHD*MW*MW2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (144*MZ2*Pi^3*SW2*VALPHA^2) - (CHD*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (576*Pi^3*SW2*VALPHA^2) + (7*CHWB*MW2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (48*MZ*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MW2^6*B0i[dbb0, MW2, MW2, MZ2])/
  (12*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MW2^5*B0i[dbb0, MW2, MW2, MZ2])/(144*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MW2^3*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(192*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(576*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3*VALPHA^3) + 
 (CHD*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(24*MZ2*Pi^3*VALPHA^2) + 
 (CHWB*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(2*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*MZ*Pi^3*VALPHA^2) + 
 (CHWB*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ*Pi^3*VALPHA^2) + 
 (CHD*MW*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^6*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHD*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VALPHA^2) + 
 (CHD*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHD*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VALPHA^2) + 
 (CHWB*CW2*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (8*MZ*Pi^3*SW*VALPHA^2) + 
 (3*CHWB*CW2*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (16*MZ*Pi^3*SW*VALPHA^2) - (CHWB*CW2*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (16*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^3*MZ*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHWB*MW2^2*MZ*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHWB*MW2*MZ*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHD*CW2*MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*SW2*VALPHA^2) + 
 (CHD*CW2*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (16*Pi^3*SW2*VALPHA^2) - (CHD*CW2*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*Pi^3*SW2*VALPHA^2) - (CHWB*CW2*MW2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (24*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (16*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*MZ*Pi^3*SW*SW2*VALPHA^2) + (MW*MW2^2*CHd[1, 1])/
  (108*Pi^3*SW2*VALPHA^2) - (MW*MW2^3*CHd[1, 1])/
  (108*MZ2*Pi^3*SW2*VALPHA^2) - (MW*MW2^3*A0i[aa0, MZ2]*CHd[1, 1])/
  (72*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHd[1, 1])/
  (72*MZ2*Pi^3*SW2*VALPHA^2) + (MW*MW2^2*CHd[2, 2])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHd[2, 2])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHd[2, 2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHd[2, 2])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHd[3, 3])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHd[3, 3])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHd[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHd[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHe[1, 1])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHe[1, 1])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHe[1, 1])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[1, 1])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHe[2, 2])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHe[2, 2])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHe[2, 2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[2, 2])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHe[3, 3])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHe[3, 3])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHe[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHl1[1, 1])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHl1[1, 1])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[1, 1])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (7*MW*MW2^2*CHl1[2, 2])/(96*Pi^3*VALPHA^2) + 
 (MW*MW2*MZ2*CHl1[2, 2])/(32*Pi^3*VALPHA^2) + 
 (MW*MZ2^2*CHl1[2, 2])/(24*Pi^3*VALPHA^2) + (MW*MW2^2*CHl1[2, 2])/
  (108*Pi^3*SW2*VALPHA^2) - (MW*MW2^3*CHl1[2, 2])/
  (108*MZ2*Pi^3*SW2*VALPHA^2) - (MW*MW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*Pi^3*VALPHA^2) + (MW*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(48*Pi^3*VALPHA^2) + 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/(24*MW2*Pi^3*VALPHA^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHl1[2, 2])/(48*Pi^3*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(16*MZ2*Pi^3*VALPHA^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/(24*Pi^3*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[2, 2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[2, 2])/
  (24*Pi^3*VALPHA^2) + (MW*MW2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[2, 2])/(12*Pi^3*VALPHA^2) + 
 (MW*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[2, 2])/
  (24*Pi^3*VALPHA^2) + (MW*MW2^2*CHl1[3, 3])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHl1[3, 3])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHl3[1, 1])/(72*Pi^3*VALPHA^2) - (MW*MW2^2*CHl3[1, 1])/
  (108*Pi^3*SW2*VALPHA^2) + (MW*MW2^3*CHl3[1, 1])/
  (108*MZ2*Pi^3*SW2*VALPHA^2) + (CW2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*Pi^3*SW2*VALPHA^2) - (CW2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*Pi^3*SW2*VALPHA^2) - (MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/
  (72*MZ2^2*Pi^3*SW2*VALPHA^2) + (MT2*MW*MW2*CHl3[2, 2])/(24*Pi^3*VALPHA^2) + 
 (121*MW*MW2^2*CHl3[2, 2])/(288*Pi^3*VALPHA^2) + 
 (31*MW*MW2^3*CHl3[2, 2])/(432*MZ2*Pi^3*VALPHA^2) + 
 (5*MW*MW2*MZ2*CHl3[2, 2])/(96*Pi^3*VALPHA^2) - 
 (MW*MZ2^2*CHl3[2, 2])/(24*Pi^3*VALPHA^2) - (MW*MW2^2*CHl3[2, 2])/
  (108*Pi^3*SW2*VALPHA^2) + (MW*MW2^3*CHl3[2, 2])/
  (108*MZ2*Pi^3*SW2*VALPHA^2) + (313*MW2^3*SW2*CHl3[2, 2])/
  (432*MW*Pi^3*VALPHA^2) - (MW2^3*SW2*CHl3[2, 2])/(18*MW*Pi*VALPHA^2) - 
 (MH2*MW*A0i[aa0, MH2]*CHl3[2, 2])/(288*Pi^3*VALPHA^2) + 
 (MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/(288*Pi^3*VALPHA^2) + 
 (MT2*MW*A0i[aa0, MT2]*CHl3[2, 2])/(24*Pi^3*VALPHA^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(24*Pi^3*VALPHA^2) + 
 (MH2*MW*A0i[aa0, MW2]*CHl3[2, 2])/(288*Pi^3*VALPHA^2) + 
 (25*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*Pi^3*VALPHA^2) + 
 (13*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(72*MZ2*Pi^3*VALPHA^2) + 
 (19*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(288*Pi^3*VALPHA^2) - 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/(24*MW2*Pi^3*VALPHA^2) + 
 (CW2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*Pi^3*SW2*VALPHA^2) - 
 (CW2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(72*Pi^3*SW2*VALPHA^2) - 
 (7*MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(96*Pi^3*VALPHA^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/(8*MZ2^2*Pi^3*VALPHA^2) + 
 (7*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VALPHA^2) + 
 (11*MW*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(288*Pi^3*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(24*Pi^3*VALPHA^2) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VALPHA^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(6*Pi^3*VALPHA^2) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(288*Pi^3*VALPHA^2) - 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(144*Pi^3*VALPHA^2) - 
 (5*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(12*Pi^3*VALPHA^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(6*MZ2*Pi^3*VALPHA^2) + 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(144*Pi^3*VALPHA^2) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(288*Pi^3*VALPHA^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VALPHA^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VALPHA^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/(24*Pi^3*VALPHA^2) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/(288*Pi^3*VALPHA^2) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/(72*Pi^3*VALPHA^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/(24*Pi^3*VALPHA^2) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(6*Pi^3*VALPHA^2) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (72*Pi^3*VALPHA^2) - (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (18*Pi^3*VALPHA^2) - (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (288*Pi^3*VALPHA^2) + (5*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[2, 2])/(12*Pi^3*VALPHA^2) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/
  (6*MZ2*Pi^3*VALPHA^2) + (MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[2, 2])/(6*Pi^3*VALPHA^2) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(8*Pi^3*VALPHA^2) + 
 (5*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (24*Pi^3*VALPHA^2) + (MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(24*Pi^3*VALPHA^2) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(24*Pi^3*VALPHA^2) + 
 (MW*MW2^2*CHl3[3, 3])/(72*Pi^3*VALPHA^2) - (MW*MW2^2*CHl3[3, 3])/
  (108*Pi^3*SW2*VALPHA^2) + (MW*MW2^3*CHl3[3, 3])/
  (108*MZ2*Pi^3*SW2*VALPHA^2) + (CW2*MW*MW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (36*Pi^3*SW2*VALPHA^2) - (CW2*MW*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/
  (72*Pi^3*SW2*VALPHA^2) - (MW*MW2^3*A0i[aa0, MZ2]*CHl3[3, 3])/
  (72*MZ2^2*Pi^3*SW2*VALPHA^2) - (MW*MW2^2*CHq1[1, 1])/
  (108*Pi^3*SW2*VALPHA^2) + (MW*MW2^3*CHq1[1, 1])/
  (108*MZ2*Pi^3*SW2*VALPHA^2) + (MW*MW2^3*A0i[aa0, MZ2]*CHq1[1, 1])/
  (72*MZ2^2*Pi^3*SW2*VALPHA^2) - (MW*MW2^2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (72*MZ2*Pi^3*SW2*VALPHA^2) - (MW*MW2^2*CHq1[2, 2])/
  (108*Pi^3*SW2*VALPHA^2) + (MW*MW2^3*CHq1[2, 2])/
  (108*MZ2*Pi^3*SW2*VALPHA^2) + (MW*MW2^3*A0i[aa0, MZ2]*CHq1[2, 2])/
  (72*MZ2^2*Pi^3*SW2*VALPHA^2) - (MW*MW2^2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (72*MZ2*Pi^3*SW2*VALPHA^2) - (MW*MW2^2*CHq1[3, 3])/
  (432*Pi^3*SW2*VALPHA^2) + (MT2*MW*MW2^3*CHq1[3, 3])/
  (18*MZ2^2*Pi^3*SW2*VALPHA^2) - (MT2*MW*MW2^2*CHq1[3, 3])/
  (72*MZ2*Pi^3*SW2*VALPHA^2) - (MW*MW2^3*CHq1[3, 3])/
  (54*MZ2*Pi^3*SW2*VALPHA^2) - (MW*MW2^3*A0i[aa0, MT2]*CHq1[3, 3])/
  (18*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW*MW2^2*A0i[aa0, MT2]*CHq1[3, 3])/
  (72*MZ2*Pi^3*SW2*VALPHA^2) - (MW*MW2^3*A0i[aa0, MZ2]*CHq1[3, 3])/
  (72*MZ2^2*Pi^3*SW2*VALPHA^2) - (MW*MW2^2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (144*MZ2*Pi^3*SW2*VALPHA^2) - (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (144*Pi^3*SW2*VALPHA^2) + (MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*MZ2^2*Pi^3*SW2*VALPHA^2) - (11*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHq3[1, 1])/(24*Pi^3*VALPHA^2) - (MW*MW2^2*CHq3[1, 1])/
  (36*Pi^3*SW2*VALPHA^2) + (MW*MW2^3*CHq3[1, 1])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CW2*MW*MW2*A0i[aa0, MW2]*CHq3[1, 1])/(12*Pi^3*SW2*VALPHA^2) - 
 (CW2*MW*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/(24*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHq3[1, 1])/(24*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHq3[2, 2])/(24*Pi^3*VALPHA^2) - (MW*MW2^2*CHq3[2, 2])/
  (36*Pi^3*SW2*VALPHA^2) + (MW*MW2^3*CHq3[2, 2])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CW2*MW*MW2*A0i[aa0, MW2]*CHq3[2, 2])/(12*Pi^3*SW2*VALPHA^2) - 
 (CW2*MW*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/(24*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHq3[2, 2])/(24*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2*CHq3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MT2*MW*MW2*CHq3[3, 3])/(24*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHq3[3, 3])/(144*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW*MW2^3*CHq3[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (7*MT2*MW*MW2^2*CHq3[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHq3[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*A0i[aa0, MT2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MT2*MW*A0i[aa0, MT2]*CHq3[3, 3])/(48*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(24*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*A0i[aa0, MT2]*CHq3[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(24*MZ2*Pi^3*SW2*VALPHA^2) - 
 (7*MW*MW2^2*A0i[aa0, MT2]*CHq3[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHq3[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq3[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VALPHA^2) + 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*SW2*VALPHA^2) - 
 (MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(12*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(144*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*MZ2^2*Pi^3*SW2*VALPHA^2) + (11*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VALPHA^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VALPHA^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MW*MW2^2*CHu[1, 1])/(54*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*CHu[1, 1])/(54*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHu[1, 1])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHu[1, 1])/(36*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*CHu[2, 2])/(54*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*CHu[2, 2])/(54*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHu[2, 2])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHu[2, 2])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHu[3, 3])/(108*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2^3*CHu[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW*MW2^2*CHu[3, 3])/(18*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHu[3, 3])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MT2]*CHu[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHu[3, 3])/(18*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*MZ2^2*Pi^3*SW2*VALPHA^2) + (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHu[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (5*CW*MW2^2*MZ*Cll[1, 2, 2, 1])/(108*Pi^3*VALPHA^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VALPHA^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 2, 2, 1])/(24*Pi^3*VALPHA^2) + 
 (5*CW*MW2^2*MZ*Cll[2, 2, 2, 2])/(108*Pi^3*VALPHA^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[2, 2, 2, 2])/(36*Pi^3*VALPHA^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[2, 2, 2, 2])/(24*Pi^3*VALPHA^2) + 
 (5*CW*MW2^2*MZ*Cll[2, 3, 3, 2])/(108*Pi^3*VALPHA^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[2, 3, 3, 2])/(36*Pi^3*VALPHA^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[2, 3, 3, 2])/(24*Pi^3*VALPHA^2) - 
 (CW*MW2^2*MZ*Clq3[2, 2, 1, 1])/(36*Pi^3*VALPHA^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[2, 2, 1, 1])/(24*Pi^3*VALPHA^2) - 
 (CW*MW2^2*MZ*Clq3[2, 2, 2, 2])/(36*Pi^3*VALPHA^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[2, 2, 2, 2])/(24*Pi^3*VALPHA^2) - 
 (CW*MT2*MW2*MZ*Clq3[2, 2, 3, 3])/(24*Pi^3*VALPHA^2) + 
 (CW*MW2^2*MZ*Clq3[2, 2, 3, 3])/(72*Pi^3*VALPHA^2) - 
 (CW*MT2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(48*Pi^3*VALPHA^2) + 
 (CW*MW2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(24*Pi^3*VALPHA^2) + 
 (CW*MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/(48*Pi^3*VALPHA^2) + 
 (CW*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/(48*Pi^3*VALPHA^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/(24*Pi^3*VALPHA^2) - 
 (MT*MW*MW2^2*SW2*CuB[3, 3])/(3*Sqrt[2]*MZ*Pi^3*SW*VALPHA^2) + 
 (MT*MW*MW2^2*SW2*A0i[aa0, MT2]*CuB[3, 3])/(3*Sqrt[2]*MT2*MZ*Pi^3*SW*
   VALPHA^2) - (5*MT*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (24*Sqrt[2]*MZ*Pi^3*SW*VALPHA^2) + 
 (MT*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*Sqrt[2]*MZ*MZ2*Pi^3*SW*VALPHA^2) - (MT*MW2^2*SW2*CuW[3, 3])/
  (3*Sqrt[2]*Pi^3*VALPHA^2) + (MT*MW2*A0i[aa0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*VALPHA^2) - (MT*MW2*A0i[aa0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*SW2*VALPHA^2) + (MT*MW2^2*A0i[aa0, MT2]*CuW[3, 3])/
  (3*Sqrt[2]*MT2*Pi^3*SW2*VALPHA^2) + (MT*MW2^4*A0i[aa0, MT2]*CuW[3, 3])/
  (3*Sqrt[2]*MT2*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT*MW2^2*A0i[aa0, MT2]*CuW[3, 3])/(4*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) - 
 (Sqrt[2]*MT*MW2^3*A0i[aa0, MT2]*CuW[3, 3])/(3*MT2*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VALPHA^2) - 
 (CW2*MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*SW2*VALPHA^2) + 
 (CW2*MT*MW2^2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*SW2*VALPHA^2) + 
 (CW2*MT*MT2*MZ2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*SW2*VALPHA^2) - 
 (CW2*MT*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*SW2*VALPHA^2) - 
 (MT*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/(3*Sqrt[2]*MZ2^2*Pi^3*SW2*
   VALPHA^2) + (5*MT*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (24*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MT*MT2*MW2^2*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VALPHA^2) - 
 (MT*MW2^3*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VALPHA^2) - 
 (CWw*MW2^3*SW2*Log[mu2/MW2])/(4*Pi^3*VALPHA^3) + 
 (11*CHD*MW2^4*Log[mu2/MW2])/(144*MW*MZ2*Pi^3*VALPHA^2) + 
 (17*CHWB*MW2^3*MZ*SW*Log[mu2/MW2])/(48*MZ2*Pi^3*VALPHA^2) + 
 (11*MW2^3*SW2*CHl3[2, 2]*Log[mu2/MW2])/(36*MW*Pi^3*VALPHA^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam61_aEW_MW_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-5*CWw*MW2^3)/(8*Pi^3*VALPHA^3) + (29*CWw*MW2^4)/(48*MZ2*Pi^3*VALPHA^3) - 
 (7*CWw*MW2^3*SW2)/(48*Pi^3*VALPHA^3) + 
 (CHD*MH2*MW*MW2)/(576*Pi^3*VALPHA^2) + 
 (CHbox*MW*MW2^2)/(432*Pi^3*VALPHA^2) - (CHD*MW*MW2^2)/(72*Pi^3*VALPHA^2) + 
 (31*CHD*MW*MW2^3)/(1728*MZ2*Pi^3*VALPHA^2) + 
 (313*CHD*MW2^4)/(1728*MW*MZ2*Pi^3*VALPHA^2) + 
 (19*CHD*MW*MW2*MZ2)/(1152*Pi^3*VALPHA^2) + 
 (CHD*MW*MZ2^2)/(96*Pi^3*VALPHA^2) - (CHD*MW2^4)/(72*MW*MZ2*Pi*VALPHA^2) - 
 (CHWB*MH2*MW2^2)/(96*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW2^2)/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (43*CHWB*MW2^3)/(144*MZ*Pi^3*SW*VALPHA^2) + 
 (31*CHWB*MW2^4)/(288*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^2*MZ2)/(192*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2^2)/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (29*CHWB*MW2^3*SW)/(432*MZ*Pi^3*VALPHA^2) + 
 (223*CHWB*MW2^3*MZ*SW)/(288*MZ2*Pi^3*VALPHA^2) + 
 (CHWB*MW2^2*MZ2*SW)/(288*MZ*Pi^3*VALPHA^2) + 
 (CHWB*MW2*MZ2^2*SW)/(24*MZ*Pi^3*VALPHA^2) - 
 (CHWB*MW2^3*MZ*SW)/(18*MZ2*Pi*VALPHA^2) - 
 (CHD*MH2*MW*MW2)/(576*Pi^3*SW2^2*VALPHA^2) + 
 (17*CHD*MW*MW2^2)/(1728*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW*MW2^4)/(36*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2^5)/(12*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW*MW2^3)/(144*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW*MW2^3)/(36*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (31*CHD*MW*MW2^4)/(432*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MH2*MW*MW2^2)/(576*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (29*CHD*MW*MW2^3)/(864*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2*MZ2)/(576*Pi^3*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW2^2)/(288*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MT2*MW2^2)/(48*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MW2^3)/(288*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (5*CHWB*CW2*MW2^3)/(108*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (2*CHWB*MT2*MW2^6)/(27*MZ*MZ2^4*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MW2^7)/(12*MZ*MZ2^4*Pi^3*SW*SW2^2*VALPHA^2) - 
 (5*CHWB*MT2*MW2^5)/(54*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (2*CHWB*CW2*MT2*MW2^5)/(27*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + 
 (19*CHWB*MW2^6)/(432*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MW2^6)/(12*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MH2*MW2^4)/(288*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MT2*MW2^4)/(432*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (5*CHWB*CW2*MT2*MW2^4)/(54*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (43*CHWB*MW2^5)/(432*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (19*CHWB*CW2*MW2^5)/(432*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MH2*MW2^3)/(288*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2^3)/(288*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MT2*MW2^3)/(48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MT2*MW2^3)/(432*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (5*CHWB*MW2^4)/(108*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (43*CHWB*CW2*MW2^4)/(432*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MW2^2*MZ2)/(288*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2^2)/(576*Pi^3*SW2*VALPHA^2) + 
 (31*CHD*MW*MW2^4)/(864*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW*MW2^2)/(288*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MT2*MW*MW2^2)/(48*MZ2*Pi^3*SW2*VALPHA^2) + 
 (43*CHD*MW*MW2^3)/(432*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW*MW2*MZ2)/(48*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^2)/(288*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (17*CHWB*MT2*MW2^2)/(432*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (385*CHWB*MW2^3)/(1728*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MT2*MW2^4)/(54*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (305*CHWB*MW2^5)/(864*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^3)/(288*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (73*CHWB*MT2*MW2^3)/(432*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (527*CHWB*MW2^4)/(864*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (41*CHWB*MW2^2*MZ2)/(1728*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2*MZ2^2)/(48*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHbox*MH2*MW*A0i[aa0, MH2])/(144*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW*A0i[aa0, MH2])/(576*Pi^3*VALPHA^2) + 
 (CHbox*MW*MW2*A0i[aa0, MH2])/(72*Pi^3*VALPHA^2) - 
 (CHD*MW*MW2*A0i[aa0, MH2])/(288*Pi^3*VALPHA^2) + 
 (CHW*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*VALPHA^2) - 
 (CHB*CW2*MW*MZ2*A0i[aa0, MH2])/(24*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW*MW2*A0i[aa0, MH2])/(576*(-MW2 + MZ2)*Pi^3*VALPHA^2) - 
 (7*CHD*MW*MW2^2*A0i[aa0, MH2])/(384*(-MW2 + MZ2)*Pi^3*VALPHA^2) - 
 (CHD*MH2*MW*MZ2*A0i[aa0, MH2])/(1152*(-MW2 + MZ2)*Pi^3*VALPHA^2) + 
 (CHD*MW*MW2*MZ2*A0i[aa0, MH2])/(384*(-MW2 + MZ2)*Pi^3*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2*A0i[aa0, MH2])/(576*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^2*A0i[aa0, MH2])/(576*MZ*MZ2*Pi^3*SW*VALPHA^2) - 
 (5*CHWB*CW2*MH2*MZ2*A0i[aa0, MH2])/(576*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MH2])/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MZ2^2*A0i[aa0, MH2])/(48*MZ*Pi^3*SW*VALPHA^2) - 
 (CHD*CW2*MH2*MW*A0i[aa0, MH2])/(288*Pi^3*SW2*VALPHA^2) + 
 (CHD*CW2*MW*MW2*A0i[aa0, MH2])/(144*Pi^3*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW2*A0i[aa0, MH2])/(288*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*CW2*MW2^2*A0i[aa0, MH2])/(576*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^3*A0i[aa0, MH2])/(192*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MZ2*A0i[aa0, MH2])/(288*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MH2])/(144*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHbox*MW*MW2*MZ2*SW2*A0i[aa0, MH2])/(96*(-MW2 + MZ2)*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW*MZ2*SW2^2*A0i[aa0, MH2])/(288*(-MW2 + MZ2)*Pi^3*VALPHA^2) + 
 (CHWB*CW2*MW2^3*A0i[aa0, MT2])/(27*MT2*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^4*A0i[aa0, MT2])/(27*MT2*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MT2*MZ2*A0i[aa0, MT2])/(16*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MT2])/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (CHD*MW*MW2^4*A0i[aa0, MT2])/(36*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW*MW2^2*A0i[aa0, MT2])/(96*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW*MW2^3*A0i[aa0, MT2])/(36*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MT2*MW2*A0i[aa0, MT2])/(96*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MW2^2*A0i[aa0, MT2])/(48*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (2*CHWB*MW2^6*A0i[aa0, MT2])/(27*MZ*MZ2^4*Pi^3*SW*SW2^2*VALPHA^2) + 
 (5*CHWB*MW2^5*A0i[aa0, MT2])/(54*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + 
 (2*CHWB*CW2*MW2^5*A0i[aa0, MT2])/(27*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MT2*MW2^3*A0i[aa0, MT2])/(48*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MW2^4*A0i[aa0, MT2])/(432*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (5*CHWB*CW2*MW2^4*A0i[aa0, MT2])/(54*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MT2*MW2^2*A0i[aa0, MT2])/(96*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MT2*MW2^2*A0i[aa0, MT2])/(48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MW2^3*A0i[aa0, MT2])/(48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2^3*A0i[aa0, MT2])/(432*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHD*CW2*MT2*MW*A0i[aa0, MT2])/(48*Pi^3*SW2*VALPHA^2) - 
 (CHD*CW2*MW*MW2*A0i[aa0, MT2])/(48*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MT2*MW2*A0i[aa0, MT2])/(96*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MT2*MW2*A0i[aa0, MT2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (13*CHWB*MW2^2*A0i[aa0, MT2])/(216*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW2^2*A0i[aa0, MT2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MW2^4*A0i[aa0, MT2])/(54*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MT2*MW2^2*A0i[aa0, MT2])/(24*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (41*CHWB*MW2^3*A0i[aa0, MT2])/(216*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MT2*MZ2*A0i[aa0, MT2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MT2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CWw*MW2^2*A0i[aa0, MW2])/(8*Pi^3*VALPHA^3) - 
 (CWw*MW2^3*A0i[aa0, MW2])/(4*MZ2*Pi^3*VALPHA^3) + 
 (5*CWw*MW2^2*A0i[aa0, MW2])/(8*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW2^4*A0i[aa0, MW2])/(2*MZ2^2*Pi^3*SW2*VALPHA^3) - 
 (5*CWw*MW2^3*A0i[aa0, MW2])/(4*MZ2*Pi^3*SW2*VALPHA^3) + 
 (CHbox*MH2*MW*A0i[aa0, MW2])/(144*Pi^3*VALPHA^2) - 
 (CHD*MH2*MW*A0i[aa0, MW2])/(576*Pi^3*VALPHA^2) - 
 (CHbox*MW*MW2*A0i[aa0, MW2])/(96*Pi^3*VALPHA^2) + 
 (7*CHD*MW*MW2*A0i[aa0, MW2])/(288*Pi^3*VALPHA^2) - 
 (CHW*MW*MW2*A0i[aa0, MW2])/(24*Pi^3*VALPHA^2) + 
 (13*CHD*MW*MW2^2*A0i[aa0, MW2])/(288*MZ2*Pi^3*VALPHA^2) + 
 (5*CHD*MW*MZ2*A0i[aa0, MW2])/(288*Pi^3*VALPHA^2) + 
 (CHD*MW*MZ2^2*A0i[aa0, MW2])/(96*MW2*Pi^3*VALPHA^2) + 
 (CHWB*MH2*MW2*A0i[aa0, MW2])/(96*MZ*Pi^3*SW*VALPHA^2) + 
 (9*CHWB*MW2^2*A0i[aa0, MW2])/(32*MZ*Pi^3*SW*VALPHA^2) + 
 (13*CHWB*MW2^3*A0i[aa0, MW2])/(48*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2*MZ2*A0i[aa0, MW2])/(24*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*MZ2^2*A0i[aa0, MW2])/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (19*CHWB*MW2^2*SW*A0i[aa0, MW2])/(144*MZ*Pi^3*VALPHA^2) + 
 (CHWB*MW2*MZ2*SW*A0i[aa0, MW2])/(9*MZ*Pi^3*VALPHA^2) + 
 (CHWB*MZ2^2*SW*A0i[aa0, MW2])/(24*MZ*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MW*A0i[aa0, MW2])/(288*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW*A0i[aa0, MW2])/(1152*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW*MW2*A0i[aa0, MW2])/(144*Pi^3*SW2^2*VALPHA^2) - 
 (17*CHD*MW*MW2*A0i[aa0, MW2])/(1152*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW*MW2^4*A0i[aa0, MW2])/(12*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2*MW*MW2^2*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW*MW2^2*A0i[aa0, MW2])/(288*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW*MW2^3*A0i[aa0, MW2])/(72*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (11*CHD*MW*MW2^3*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MH2*MW*MW2*A0i[aa0, MW2])/(96*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW*MW2*A0i[aa0, MW2])/(384*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MW*MW2^2*A0i[aa0, MW2])/(48*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2^2*A0i[aa0, MW2])/(18*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW*MZ2*A0i[aa0, MW2])/(1152*Pi^3*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2*A0i[aa0, MW2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MW2^2*A0i[aa0, MW2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (65*CHWB*CW2*MW2^2*A0i[aa0, MW2])/(288*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MW2^6*A0i[aa0, MW2])/(12*MZ*MZ2^4*Pi^3*SW*SW2^2*VALPHA^2) + 
 (17*CHWB*MW2^5*A0i[aa0, MW2])/(144*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2^5*A0i[aa0, MW2])/(12*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MH2*MW2^3*A0i[aa0, MW2])/(288*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (133*CHWB*MW2^4*A0i[aa0, MW2])/(288*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (17*CHWB*CW2*MW2^4*A0i[aa0, MW2])/(144*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MW2])/(576*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW2^2*A0i[aa0, MW2])/(288*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (65*CHWB*MW2^3*A0i[aa0, MW2])/(288*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (133*CHWB*CW2*MW2^3*A0i[aa0, MW2])/(288*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MW2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2*A0i[aa0, MW2])/(72*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW*MW2*A0i[aa0, MW2])/(24*Pi^3*SW2*VALPHA^2) + 
 (13*CHD*MW*MW2^3*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW*MW2*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW2*VALPHA^2) + 
 (3*CHD*MW*MW2^2*A0i[aa0, MW2])/(32*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW*MW2^2*A0i[aa0, MW2])/(12*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW*MZ2*A0i[aa0, MW2])/(48*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2*A0i[aa0, MW2])/(576*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^2*A0i[aa0, MW2])/(72*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (23*CHWB*MW2^4*A0i[aa0, MW2])/(48*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MW2])/(288*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (59*CHWB*MW2^3*A0i[aa0, MW2])/(96*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2*MZ2*A0i[aa0, MW2])/(576*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MZ2^2*A0i[aa0, MW2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CWw*MW2^2*A0i[aa0, MZ2])/(8*Pi^3*VALPHA^3) - 
 (CWw*MW2^3*A0i[aa0, MZ2])/(4*MZ2*Pi^3*VALPHA^3) - 
 (CWw*MW2^2*A0i[aa0, MZ2])/(8*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW2^3*A0i[aa0, MZ2])/(4*MZ2*Pi^3*SW2*VALPHA^3) + 
 (CHB*MW*MW2*A0i[aa0, MZ2])/(24*Pi^3*VALPHA^2) - 
 (11*CHD*MW*MW2*A0i[aa0, MZ2])/(384*Pi^3*VALPHA^2) + 
 (CHD*MW*MW2^3*A0i[aa0, MZ2])/(32*MZ2^2*Pi^3*VALPHA^2) + 
 (7*CHD*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (7*CHD*MW*MZ2*A0i[aa0, MZ2])/(576*Pi^3*VALPHA^2) - 
 (7*CHWB*MW2^2*A0i[aa0, MZ2])/(64*MZ*Pi^3*SW*VALPHA^2) + 
 (3*CHWB*MW2^4*A0i[aa0, MZ2])/(16*MZ*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2^3*A0i[aa0, MZ2])/(48*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2*MZ2*A0i[aa0, MZ2])/(96*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MW2^2*SW*A0i[aa0, MZ2])/(8*MZ*Pi^3*VALPHA^2) + 
 (7*CHWB*CW2*MW2*MZ2*SW*A0i[aa0, MZ2])/(72*MZ*Pi^3*VALPHA^2) - 
 (13*CHWB*CW2*MZ2^2*SW*A0i[aa0, MZ2])/(144*MZ*Pi^3*VALPHA^2) + 
 (5*CHD*MW*MW2*A0i[aa0, MZ2])/(1152*Pi^3*SW2^2*VALPHA^2) - 
 (5*CHD*MW*MW2^4*A0i[aa0, MZ2])/(72*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW*MW2^2*A0i[aa0, MZ2])/(576*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (17*CHD*MW*MW2^3*A0i[aa0, MZ2])/(288*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (11*CHD*MW*MW2^2*A0i[aa0, MZ2])/(288*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*SW2^2*VALPHA^2) - 
 (CHWB*MW2^2*A0i[aa0, MZ2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MW2^2*A0i[aa0, MZ2])/(96*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (5*CHWB*MW2^6*A0i[aa0, MZ2])/(27*MZ*MZ2^4*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MH2*MW2^4*A0i[aa0, MZ2])/(576*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (17*CHWB*MW2^5*A0i[aa0, MZ2])/(54*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (5*CHWB*CW2*MW2^5*A0i[aa0, MZ2])/(27*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2^3*A0i[aa0, MZ2])/(576*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (5*CHWB*MW2^4*A0i[aa0, MZ2])/(27*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (17*CHWB*CW2*MW2^4*A0i[aa0, MZ2])/(54*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MW2^3*A0i[aa0, MZ2])/(96*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (5*CHWB*CW2*MW2^3*A0i[aa0, MZ2])/(27*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MZ2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (5*CHD*MW*MW2*A0i[aa0, MZ2])/(288*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW*MW2*A0i[aa0, MZ2])/(24*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW*MW2^4*A0i[aa0, MZ2])/(16*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2*MW*MW2^2*A0i[aa0, MZ2])/(288*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (5*CHD*MW*MW2^3*A0i[aa0, MZ2])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (7*CHD*MW*MW2^2*A0i[aa0, MZ2])/(192*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW*MW2^2*A0i[aa0, MZ2])/(12*MZ2*Pi^3*SW2*VALPHA^2) - 
 (461*CHWB*MW2^2*A0i[aa0, MZ2])/(1728*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^5*A0i[aa0, MZ2])/(16*MZ*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^3*A0i[aa0, MZ2])/(288*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (8*CHWB*MW2^4*A0i[aa0, MZ2])/(27*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^2*A0i[aa0, MZ2])/(576*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (799*CHWB*MW2^3*A0i[aa0, MZ2])/(1728*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (19*CHWB*MW2*MZ2*A0i[aa0, MZ2])/(576*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHB*CW2*MH2*MW*MW2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHW*CW2*MH2*MW*MW2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHB*CW2*MH2*MW*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHW*CW2*MH2*MW*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHB*CW2*MW*MW2*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHW*CW2*MW*MW2*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHB*CW2*MW*MZ2^2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHW*CW2*MW*MZ2^2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2^2*B0i[bb0, 0, MH2, MZ2])/(24*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MH2*MW2*MZ2*B0i[bb0, 0, MH2, MZ2])/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MW2^2*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MH2*MZ2^2*B0i[bb0, 0, MH2, MZ2])/(48*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW2*MZ2^2*B0i[bb0, 0, MH2, MZ2])/(16*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MZ2^3*B0i[bb0, 0, MH2, MZ2])/(48*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MT2^2*MZ2*B0i[bb0, MW2, 0, MT2])/(16*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MT2*MW2*MZ2*B0i[bb0, MW2, 0, MT2])/(32*MZ*Pi^3*SW*VALPHA^2) - 
 (CHD*MT2^2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(96*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW*MW2^3*B0i[bb0, MW2, 0, MT2])/(96*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2^4*B0i[bb0, MW2, 0, MT2])/(48*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MT2^2*MW2*B0i[bb0, MW2, 0, MT2])/(96*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MT2*MW2^2*B0i[bb0, MW2, 0, MT2])/(96*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2^3*B0i[bb0, MW2, 0, MT2])/(48*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MT2^2*MW2^3*B0i[bb0, MW2, 0, MT2])/(48*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*MT2*MW2^4*B0i[bb0, MW2, 0, MT2])/
  (48*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - (CHWB*MW2^5*B0i[bb0, MW2, 0, MT2])/
  (24*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MT2^2*MW2^2*B0i[bb0, MW2, 0, MT2])/(96*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) - (CHWB*CW2*MT2^2*MW2^2*B0i[bb0, MW2, 0, MT2])/
  (48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - (CHWB*MT2*MW2^3*B0i[bb0, MW2, 0, MT2])/
  (96*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MT2*MW2^3*B0i[bb0, MW2, 0, MT2])/(48*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*MW2^4*B0i[bb0, MW2, 0, MT2])/
  (48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + (CHWB*CW2*MW2^4*B0i[bb0, MW2, 0, MT2])/
  (24*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHD*CW2*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*SW2*VALPHA^2) - 
 (CHD*CW2*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW2*VALPHA^2) - 
 (CHWB*CW2*MT2^2*MW2*B0i[bb0, MW2, 0, MT2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MT2*MW2^2*B0i[bb0, MW2, 0, MT2])/(32*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW2^3*B0i[bb0, MW2, 0, MT2])/(12*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MT2^2*MZ2*B0i[bb0, MW2, 0, MT2])/(96*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW2^2*MZ2*B0i[bb0, MW2, 0, MT2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(24*MZ2*Pi^3*VALPHA^2) - 
 (CHWB*MW2^3*B0i[bb0, MW2, 0, MW2])/(6*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^4*B0i[bb0, MW2, 0, MW2])/(12*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/(6*MZ*Pi^3*VALPHA^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(24*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHWB*CW2*MW2^3*B0i[bb0, MW2, 0, MW2])/(12*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^5*B0i[bb0, MW2, 0, MW2])/(6*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^4*B0i[bb0, MW2, 0, MW2])/(12*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW2^4*B0i[bb0, MW2, 0, MW2])/(6*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^3*SW2*B0i[bb0, MW2, 0, MW2])/(4*MZ*Pi^3*SW*VALPHA^2) + 
 (CHbox*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*VALPHA^2) - 
 (CHD*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(576*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(192*Pi^3*VALPHA^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^2) + 
 (CHbox*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VALPHA^2) + 
 (CHW*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^2) + 
 (CHWB*CW2*MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/(96*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/(32*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/(16*MZ*Pi^3*SW*VALPHA^2) - 
 (CHbox*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(288*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(1152*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(288*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (144*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(288*MZ2^2*Pi^3*SW2^2*
   VALPHA^2) + (CHbox*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (36*MZ2^2*Pi^3*SW2^2*VALPHA^2) - (CHD*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (72*MZ2^2*Pi^3*SW2^2*VALPHA^2) - (CHbox*MW*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  (12*MZ2^2*Pi^3*SW2^2*VALPHA^2) + (CHD*MW*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  (24*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(96*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(384*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(96*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(8*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(32*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MH2^2*MW2*B0i[bb0, MW2, MH2, MW2])/(576*MZ*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*CW2*MH2*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (144*MZ*Pi^3*SW*SW2^2*VALPHA^2) - (CHWB*CW2*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (48*MZ*Pi^3*SW*SW2^2*VALPHA^2) - (CHWB*MH2^2*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (288*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MH2*MW2^4*B0i[bb0, MW2, MH2, MW2])/(72*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) - (CHWB*MW2^5*B0i[bb0, MW2, MH2, MW2])/
  (24*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MH2^2*MW2^2*B0i[bb0, MW2, MH2, MW2])/(576*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*CW2*MH2^2*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (288*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MH2*MW2^3*B0i[bb0, MW2, MH2, MW2])/(144*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) - (CHWB*CW2*MH2*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (72*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + (CHWB*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  (48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*CW2*MW2^4*B0i[bb0, MW2, MH2, MW2])/(24*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHD*CW2*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/
  (288*Pi^3*SW2*VALPHA^2) - (CHD*CW2*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (96*Pi^3*SW2*VALPHA^2) - (CHW*CW2*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (12*Pi^3*SW2*VALPHA^2) + (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (48*Pi^3*SW2*VALPHA^2) + (CHW*CW2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (6*Pi^3*SW2*VALPHA^2) + (CHW*CW2*MH2*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (24*Pi^3*SW2*VALPHA^2) - (CHW*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (12*Pi^3*SW2*VALPHA^2) + (CHWB*CW2*MH2^2*MW2*B0i[bb0, MW2, MH2, MW2])/
  (288*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*CW2*MH2*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (288*MZ*Pi^3*SW*SW2*VALPHA^2) + (CHWB*CW2*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (16*MZ*Pi^3*SW*SW2*VALPHA^2) + (CHWB*CW2*MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (576*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (288*MZ*Pi^3*SW*SW2*VALPHA^2) + (3*CWw*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (8*Pi^3*VALPHA^3) - (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (8*Pi^3*VALPHA^3) - (3*CWw*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (4*Pi^3*SW2*VALPHA^3) + (CWw*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (MZ2*Pi^3*SW2*VALPHA^3) + (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (8*Pi^3*SW2*VALPHA^3) - (3*CHD*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (32*Pi^3*VALPHA^2) - (CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (24*MZ2*Pi^3*VALPHA^2) + (11*CHD*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*VALPHA^2) + (CHD*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*VALPHA^2) - (9*CHWB*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (16*MZ*Pi^3*SW*VALPHA^2) - (CHWB*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (4*MZ*MZ2*Pi^3*SW*VALPHA^2) + (11*CHWB*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (96*MZ*Pi^3*SW*VALPHA^2) + (CHWB*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (96*MZ*Pi^3*SW*VALPHA^2) - (CHWB*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ*Pi^3*VALPHA^2) - (5*CHWB*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*MZ*Pi^3*VALPHA^2) + (7*CHWB*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*VALPHA^2) + (29*CHD*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2^2*VALPHA^2) - (CHD*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (8*MZ2^2*Pi^3*SW2^2*VALPHA^2) - (13*CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (96*MZ2*Pi^3*SW2^2*VALPHA^2) - (13*CHD*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (1152*Pi^3*SW2^2*VALPHA^2) - (CHD*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (1152*Pi^3*SW2^2*VALPHA^2) + (7*CHWB*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (288*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (25*CHWB*CW2*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(144*MZ*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*MW2^6*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + 
 (11*CHWB*MW2^5*B0i[bb0, MW2, MW2, MZ2])/(72*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) - (CHWB*CW2*MW2^5*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (25*CHWB*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(144*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) - (11*CHWB*CW2*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (72*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (7*CHWB*CW2*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(576*MZ*Pi^3*SW*SW2^2*
   VALPHA^2) + (11*CHD*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2*VALPHA^2) - (CHD*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (12*MZ2^2*Pi^3*SW2*VALPHA^2) - (3*CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (16*MZ2*Pi^3*SW2*VALPHA^2) + (CHD*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2*VALPHA^2) - (65*CHWB*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (288*MZ*Pi^3*SW*SW2*VALPHA^2) - (25*CHWB*CW2*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (36*MZ*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW2^5*B0i[bb0, MW2, MW2, MZ2])/
  (12*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + (5*CHWB*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (48*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(144*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*CW2*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (13*CHWB*CW2*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (72*MZ*Pi^3*SW*SW2*VALPHA^2) - (7*CHWB*CW2*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (192*MZ*Pi^3*SW*SW2*VALPHA^2) - (CHbox*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*Pi^3*SW2^2*VALPHA^2) - (CHD*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*Pi^3*SW2^2*VALPHA^2) + (CHbox*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (288*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2^2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (288*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2^2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2^2*Pi^3*SW2^2*
   VALPHA^2) - (CHbox*MH2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (72*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (CHWB*MH2^2*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ*MZ2^3*Pi^3*SW*SW2^2*
   VALPHA^2) - (CHWB*CW2*MH2^2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (576*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MH2*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*CW2*MH2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + (CHWB*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (48*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - (CHB*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*Pi^3*SW2*VALPHA^2) - (CHB*MH2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (24*MZ2^2*Pi^3*SW2*VALPHA^2) + (CHW*MH2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (24*MZ2^2*Pi^3*SW2*VALPHA^2) + (CHB*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*MZ2*Pi^3*SW2*VALPHA^2) + (CHB*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MZ2*Pi^3*SW2*VALPHA^2) - (CHW*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MZ2*Pi^3*SW2*VALPHA^2) + (CHWB*MH2*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MZ*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (8*MZ*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MH2^2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (288*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MH2^2*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (576*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(18*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHD*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(36*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (11*CHD*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (288*MZ2^2*Pi^3*SW2^2*VALPHA^2) - (CHD*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (72*MZ2^2*Pi^3*SW2^2*VALPHA^2) + (CHD*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (288*MZ2*Pi^3*SW2^2*VALPHA^2) - (17*CHWB*CW2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (864*MZ*Pi^3*SW*SW2^2*VALPHA^2) + 
 (2*CHWB*MT2*MW2^6*B0i[bb0, MZ2, MT2, MT2])/(27*MZ*MZ2^4*Pi^3*SW*SW2^2*
   VALPHA^2) - (5*CHWB*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (54*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) - 
 (2*CHWB*CW2*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + (CHWB*MW2^6*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + 
 (7*CHWB*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(864*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) + (5*CHWB*CW2*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (54*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (5*CHWB*MW2^5*B0i[bb0, MZ2, MT2, MT2])/(108*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) - (CHWB*CW2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (7*CHWB*CW2*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (864*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (17*CHWB*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(864*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) + (5*CHWB*CW2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (108*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (7*CHWB*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(864*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (23*CHWB*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(432*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(54*MZ*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) + (73*CHWB*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (432*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - (7*CHWB*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (108*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (17*CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(864*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CWw*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(2*MZ2^2*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(8*MZ2*Pi^3*SW2*VALPHA^3) - 
 (CHD*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (17*CHD*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(36*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(576*MZ*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*MW2^7*B0i[bb0, MZ2, MW2, MW2])/(12*MZ*MZ2^4*Pi^3*SW*SW2^2*VALPHA^2) - 
 (17*CHWB*MW2^6*B0i[bb0, MZ2, MW2, MW2])/(144*MZ*MZ2^3*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*CW2*MW2^6*B0i[bb0, MZ2, MW2, MW2])/
  (12*MZ*MZ2^3*Pi^3*SW*SW2^2*VALPHA^2) + (CHWB*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (36*MZ*MZ2^2*Pi^3*SW*SW2^2*VALPHA^2) + 
 (17*CHWB*CW2*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(144*MZ*MZ2^2*Pi^3*SW*SW2^2*
   VALPHA^2) + (CHWB*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (576*MZ*MZ2*Pi^3*SW*SW2^2*VALPHA^2) - 
 (CHWB*CW2*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(36*MZ*MZ2*Pi^3*SW*SW2^2*
   VALPHA^2) - (19*CHWB*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (288*MZ*Pi^3*SW*SW2*VALPHA^2) + (7*CHWB*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (18*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + (7*CHWB*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (36*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (576*MZ*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MT2^2*MW2^2*B0i[dbb0, MW2, 0, MT2])/
  (32*MZ*Pi^3*SW*VALPHA^2) + (CHWB*MT2*MW2^3*B0i[dbb0, MW2, 0, MT2])/
  (32*MZ*Pi^3*SW*VALPHA^2) - (CHWB*MW2^4*B0i[dbb0, MW2, 0, MT2])/
  (16*MZ*Pi^3*SW*VALPHA^2) + (CHD*MT2^2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/
  (96*MZ2*Pi^3*SW2*VALPHA^2) + (CHD*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/
  (96*MZ2*Pi^3*SW2*VALPHA^2) - (CHD*MW*MW2^4*B0i[dbb0, MW2, 0, MT2])/
  (48*MZ2*Pi^3*SW2*VALPHA^2) + (CHWB*MT2^2*MW2^2*B0i[dbb0, MW2, 0, MT2])/
  (96*MZ*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MT2*MW2^3*B0i[dbb0, MW2, 0, MT2])/
  (96*MZ*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MW2^4*B0i[dbb0, MW2, 0, MT2])/
  (48*MZ*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MT2^2*MW2^3*B0i[dbb0, MW2, 0, MT2])/
  (96*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MT2*MW2^4*B0i[dbb0, MW2, 0, MT2])/
  (96*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW2^5*B0i[dbb0, MW2, 0, MT2])/
  (48*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHbox*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(288*Pi^3*VALPHA^2) + 
 (CHD*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(1152*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(72*Pi^3*VALPHA^2) - 
 (CHD*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(288*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^2) - 
 (CHbox*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^2) + 
 (CHD*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(96*Pi^3*VALPHA^2) - 
 (CHW*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(12*Pi^3*VALPHA^2) - 
 (CHWB*MH2^2*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(192*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(48*MZ*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^4*B0i[dbb0, MW2, MH2, MW2])/(16*MZ*Pi^3*SW*VALPHA^2) - 
 (CHD*MH2^2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(576*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW*MW2^4*B0i[dbb0, MW2, MH2, MW2])/(48*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MH2^2*MW2^2*B0i[dbb0, MW2, MH2, MW2])/(576*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(144*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^4*B0i[dbb0, MW2, MH2, MW2])/(48*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(576*MZ*MZ2*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MH2*MW2^4*B0i[dbb0, MW2, MH2, MW2])/
  (144*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW2^5*B0i[dbb0, MW2, MH2, MW2])/
  (48*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - (CWw*MW2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (2*Pi^3*VALPHA^3) + (CWw*MW2^3*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (8*Pi^3*VALPHA^3) + (CHD*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (24*Pi^3*VALPHA^2) + (17*CHD*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (288*Pi^3*VALPHA^2) - (CHD*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/
  (72*Pi^3*VALPHA^2) - (CHD*CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*Pi^3*VALPHA^2) + (17*CHWB*MW2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (48*MZ*Pi^3*SW*VALPHA^2) + (CHWB*MW2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (4*MZ*MZ2*Pi^3*SW*VALPHA^2) - (CHWB*MW2^3*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (12*MZ*Pi^3*SW*VALPHA^2) - (CHWB*MW2^2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/
  (192*MZ*Pi^3*SW*VALPHA^2) + (CHWB*MW2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (6*MZ*Pi^3*VALPHA^2) + (7*CHWB*MW2^3*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*MZ*Pi^3*VALPHA^2) - (5*CHWB*MW2^2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*VALPHA^2) - (CHD*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (36*Pi^3*SW2*VALPHA^2) + (CHD*MW*MW2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (12*MZ2^2*Pi^3*SW2*VALPHA^2) + (17*CHD*MW*MW2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (144*MZ2*Pi^3*SW2*VALPHA^2) - (CHD*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (576*Pi^3*SW2*VALPHA^2) + (7*CHWB*MW2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (48*MZ*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MW2^6*B0i[dbb0, MW2, MW2, MZ2])/
  (12*MZ*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MW2^5*B0i[dbb0, MW2, MW2, MZ2])/(144*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MW2^3*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(192*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(576*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3*VALPHA^3) + 
 (CHD*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(24*MZ2*Pi^3*VALPHA^2) + 
 (CHWB*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(2*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*MZ*Pi^3*VALPHA^2) + 
 (CHWB*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ*Pi^3*VALPHA^2) + 
 (CHD*MW*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^6*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*MZ*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHD*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VALPHA^2) + 
 (CHD*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHD*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3*VALPHA^2) + 
 (CHWB*CW2*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (8*MZ*Pi^3*SW*VALPHA^2) + 
 (3*CHWB*CW2*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (16*MZ*Pi^3*SW*VALPHA^2) - (CHWB*CW2*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (16*MZ*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^3*MZ*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHWB*MW2^2*MZ*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHWB*MW2*MZ*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHD*CW2*MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*SW2*VALPHA^2) + 
 (CHD*CW2*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (16*Pi^3*SW2*VALPHA^2) - (CHD*CW2*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*Pi^3*SW2*VALPHA^2) - (CHWB*CW2*MW2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (24*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (16*MZ*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*MZ*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*MZ*Pi^3*SW*SW2*VALPHA^2) + (MW*MW2^2*CHd[1, 1])/
  (108*Pi^3*SW2*VALPHA^2) - (MW*MW2^3*CHd[1, 1])/
  (108*MZ2*Pi^3*SW2*VALPHA^2) - (MW*MW2^3*A0i[aa0, MZ2]*CHd[1, 1])/
  (72*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHd[1, 1])/
  (72*MZ2*Pi^3*SW2*VALPHA^2) + (MW*MW2^2*CHd[2, 2])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHd[2, 2])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHd[2, 2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHd[2, 2])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHd[3, 3])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHd[3, 3])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHd[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHd[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHe[1, 1])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHe[1, 1])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHe[1, 1])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[1, 1])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHe[2, 2])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHe[2, 2])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHe[2, 2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[2, 2])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHe[3, 3])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHe[3, 3])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHe[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHe[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHl1[1, 1])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHl1[1, 1])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[1, 1])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHl1[2, 2])/(108*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHl1[2, 2])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[2, 2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (7*MW*MW2^2*CHl1[3, 3])/(96*Pi^3*VALPHA^2) + 
 (MW*MW2*MZ2*CHl1[3, 3])/(32*Pi^3*VALPHA^2) + 
 (MW*MZ2^2*CHl1[3, 3])/(24*Pi^3*VALPHA^2) + (MW*MW2^2*CHl1[3, 3])/
  (108*Pi^3*SW2*VALPHA^2) - (MW*MW2^3*CHl1[3, 3])/
  (108*MZ2*Pi^3*SW2*VALPHA^2) - (MW*MW2*A0i[aa0, MW2]*CHl1[3, 3])/
  (16*Pi^3*VALPHA^2) + (MW*MZ2*A0i[aa0, MW2]*CHl1[3, 3])/(48*Pi^3*VALPHA^2) + 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl1[3, 3])/(24*MW2*Pi^3*VALPHA^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHl1[3, 3])/(48*Pi^3*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[3, 3])/(16*MZ2*Pi^3*VALPHA^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[3, 3])/
  (24*Pi^3*VALPHA^2) + (MW*MW2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[3, 3])/(12*Pi^3*VALPHA^2) + 
 (MW*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[3, 3])/
  (24*Pi^3*VALPHA^2) + (MW*MW2^2*CHl3[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW*MW2^2*CHl3[1, 1])/(108*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*CHl3[1, 1])/(108*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CW2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*Pi^3*SW2*VALPHA^2) - 
 (CW2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(72*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHl3[2, 2])/(72*Pi^3*VALPHA^2) - (MW*MW2^2*CHl3[2, 2])/
  (108*Pi^3*SW2*VALPHA^2) + (MW*MW2^3*CHl3[2, 2])/
  (108*MZ2*Pi^3*SW2*VALPHA^2) + (CW2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*Pi^3*SW2*VALPHA^2) - (CW2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*Pi^3*SW2*VALPHA^2) - (MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/
  (72*MZ2^2*Pi^3*SW2*VALPHA^2) + (MT2*MW*MW2*CHl3[3, 3])/(24*Pi^3*VALPHA^2) + 
 (121*MW*MW2^2*CHl3[3, 3])/(288*Pi^3*VALPHA^2) + 
 (31*MW*MW2^3*CHl3[3, 3])/(432*MZ2*Pi^3*VALPHA^2) + 
 (5*MW*MW2*MZ2*CHl3[3, 3])/(96*Pi^3*VALPHA^2) - 
 (MW*MZ2^2*CHl3[3, 3])/(24*Pi^3*VALPHA^2) - (MW*MW2^2*CHl3[3, 3])/
  (108*Pi^3*SW2*VALPHA^2) + (MW*MW2^3*CHl3[3, 3])/
  (108*MZ2*Pi^3*SW2*VALPHA^2) + (313*MW2^3*SW2*CHl3[3, 3])/
  (432*MW*Pi^3*VALPHA^2) - (MW2^3*SW2*CHl3[3, 3])/(18*MW*Pi*VALPHA^2) - 
 (MH2*MW*A0i[aa0, MH2]*CHl3[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MW*MW2*A0i[aa0, MH2]*CHl3[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MT2*MW*A0i[aa0, MT2]*CHl3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHl3[3, 3])/(24*Pi^3*VALPHA^2) + 
 (MH2*MW*A0i[aa0, MW2]*CHl3[3, 3])/(288*Pi^3*VALPHA^2) + 
 (25*MW*MW2*A0i[aa0, MW2]*CHl3[3, 3])/(72*Pi^3*VALPHA^2) + 
 (13*MW*MW2^2*A0i[aa0, MW2]*CHl3[3, 3])/(72*MZ2*Pi^3*VALPHA^2) + 
 (19*MW*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/(24*MW2*Pi^3*VALPHA^2) + 
 (CW2*MW*MW2*A0i[aa0, MW2]*CHl3[3, 3])/(36*Pi^3*SW2*VALPHA^2) - 
 (CW2*MW*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(72*Pi^3*SW2*VALPHA^2) - 
 (7*MW*MW2*A0i[aa0, MZ2]*CHl3[3, 3])/(96*Pi^3*VALPHA^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl3[3, 3])/(8*MZ2^2*Pi^3*VALPHA^2) + 
 (7*MW*MW2^2*A0i[aa0, MZ2]*CHl3[3, 3])/(144*MZ2*Pi^3*VALPHA^2) + 
 (11*MW*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl3[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(48*Pi^3*VALPHA^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[3, 3])/(6*Pi^3*VALPHA^2) + 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(144*Pi^3*VALPHA^2) - 
 (5*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(12*Pi^3*VALPHA^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(6*MZ2*Pi^3*VALPHA^2) + 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(144*Pi^3*VALPHA^2) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHl3[3, 3])/(48*Pi^3*VALPHA^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHl3[3, 3])/(48*Pi^3*VALPHA^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHl3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHl3[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHl3[3, 3])/(24*Pi^3*VALPHA^2) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[3, 3])/(6*Pi^3*VALPHA^2) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[3, 3])/
  (72*Pi^3*VALPHA^2) - (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[3, 3])/
  (18*Pi^3*VALPHA^2) - (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[3, 3])/
  (288*Pi^3*VALPHA^2) + (5*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[3, 3])/(12*Pi^3*VALPHA^2) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[3, 3])/
  (6*MZ2*Pi^3*VALPHA^2) + (MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[3, 3])/(6*Pi^3*VALPHA^2) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/(8*Pi^3*VALPHA^2) + 
 (5*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/
  (24*Pi^3*VALPHA^2) + (MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MW*MW2^2*CHq1[1, 1])/(108*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*CHq1[1, 1])/(108*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHq1[1, 1])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq1[1, 1])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*CHq1[2, 2])/(108*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*CHq1[2, 2])/(108*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHq1[2, 2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq1[2, 2])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*CHq1[3, 3])/(432*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2^3*CHq1[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW*MW2^2*CHq1[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHq1[3, 3])/(54*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MT2]*CHq1[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHq1[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHq1[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(144*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*MZ2^2*Pi^3*SW2*VALPHA^2) - (11*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHq3[1, 1])/(24*Pi^3*VALPHA^2) - (MW*MW2^2*CHq3[1, 1])/
  (36*Pi^3*SW2*VALPHA^2) + (MW*MW2^3*CHq3[1, 1])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CW2*MW*MW2*A0i[aa0, MW2]*CHq3[1, 1])/(12*Pi^3*SW2*VALPHA^2) - 
 (CW2*MW*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/(24*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHq3[1, 1])/(24*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHq3[2, 2])/(24*Pi^3*VALPHA^2) - (MW*MW2^2*CHq3[2, 2])/
  (36*Pi^3*SW2*VALPHA^2) + (MW*MW2^3*CHq3[2, 2])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CW2*MW*MW2*A0i[aa0, MW2]*CHq3[2, 2])/(12*Pi^3*SW2*VALPHA^2) - 
 (CW2*MW*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/(24*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHq3[2, 2])/(24*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2*CHq3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MT2*MW*MW2*CHq3[3, 3])/(24*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHq3[3, 3])/(144*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW*MW2^3*CHq3[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (7*MT2*MW*MW2^2*CHq3[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHq3[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*A0i[aa0, MT2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MT2*MW*A0i[aa0, MT2]*CHq3[3, 3])/(48*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(24*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*A0i[aa0, MT2]*CHq3[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(24*MZ2*Pi^3*SW2*VALPHA^2) - 
 (7*MW*MW2^2*A0i[aa0, MT2]*CHq3[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MZ2]*CHq3[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq3[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VALPHA^2) + 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*SW2*VALPHA^2) - 
 (MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(12*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(144*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*MZ2^2*Pi^3*SW2*VALPHA^2) + (11*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VALPHA^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VALPHA^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MW*MW2^2*CHu[1, 1])/(54*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*CHu[1, 1])/(54*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHu[1, 1])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHu[1, 1])/(36*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*CHu[2, 2])/(54*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*CHu[2, 2])/(54*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHu[2, 2])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHu[2, 2])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*CHu[3, 3])/(108*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2^3*CHu[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW*MW2^2*CHu[3, 3])/(18*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*CHu[3, 3])/(108*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^3*A0i[aa0, MT2]*CHu[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHu[3, 3])/(18*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*MZ2^2*Pi^3*SW2*VALPHA^2) + (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHu[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (5*CW*MW2^2*MZ*Cll[1, 3, 3, 1])/(108*Pi^3*VALPHA^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 3, 3, 1])/(36*Pi^3*VALPHA^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 3, 3, 1])/(24*Pi^3*VALPHA^2) + 
 (5*CW*MW2^2*MZ*Cll[2, 3, 3, 2])/(108*Pi^3*VALPHA^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[2, 3, 3, 2])/(36*Pi^3*VALPHA^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[2, 3, 3, 2])/(24*Pi^3*VALPHA^2) + 
 (5*CW*MW2^2*MZ*Cll[3, 3, 3, 3])/(108*Pi^3*VALPHA^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[3, 3, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[3, 3, 3, 3])/(24*Pi^3*VALPHA^2) - 
 (CW*MW2^2*MZ*Clq3[3, 3, 1, 1])/(36*Pi^3*VALPHA^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[3, 3, 1, 1])/(24*Pi^3*VALPHA^2) - 
 (CW*MW2^2*MZ*Clq3[3, 3, 2, 2])/(36*Pi^3*VALPHA^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[3, 3, 2, 2])/(24*Pi^3*VALPHA^2) - 
 (CW*MT2*MW2*MZ*Clq3[3, 3, 3, 3])/(24*Pi^3*VALPHA^2) + 
 (CW*MW2^2*MZ*Clq3[3, 3, 3, 3])/(72*Pi^3*VALPHA^2) - 
 (CW*MT2*MZ*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(48*Pi^3*VALPHA^2) + 
 (CW*MW2*MZ*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(24*Pi^3*VALPHA^2) + 
 (CW*MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/(48*Pi^3*VALPHA^2) + 
 (CW*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/(48*Pi^3*VALPHA^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/(24*Pi^3*VALPHA^2) - 
 (MT*MW*MW2^2*SW2*CuB[3, 3])/(3*Sqrt[2]*MZ*Pi^3*SW*VALPHA^2) + 
 (MT*MW*MW2^2*SW2*A0i[aa0, MT2]*CuB[3, 3])/(3*Sqrt[2]*MT2*MZ*Pi^3*SW*
   VALPHA^2) - (5*MT*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (24*Sqrt[2]*MZ*Pi^3*SW*VALPHA^2) + 
 (MT*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*Sqrt[2]*MZ*MZ2*Pi^3*SW*VALPHA^2) - (MT*MW2^2*SW2*CuW[3, 3])/
  (3*Sqrt[2]*Pi^3*VALPHA^2) + (MT*MW2*A0i[aa0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*VALPHA^2) - (MT*MW2*A0i[aa0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*SW2*VALPHA^2) + (MT*MW2^2*A0i[aa0, MT2]*CuW[3, 3])/
  (3*Sqrt[2]*MT2*Pi^3*SW2*VALPHA^2) + (MT*MW2^4*A0i[aa0, MT2]*CuW[3, 3])/
  (3*Sqrt[2]*MT2*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT*MW2^2*A0i[aa0, MT2]*CuW[3, 3])/(4*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) - 
 (Sqrt[2]*MT*MW2^3*A0i[aa0, MT2]*CuW[3, 3])/(3*MT2*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VALPHA^2) - 
 (CW2*MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*SW2*VALPHA^2) + 
 (CW2*MT*MW2^2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*SW2*VALPHA^2) + 
 (CW2*MT*MT2*MZ2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*SW2*VALPHA^2) - 
 (CW2*MT*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*SW2*VALPHA^2) - 
 (MT*MW2^4*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/(3*Sqrt[2]*MZ2^2*Pi^3*SW2*
   VALPHA^2) + (5*MT*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (24*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MT*MT2*MW2^2*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VALPHA^2) - 
 (MT*MW2^3*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VALPHA^2) - 
 (CWw*MW2^3*SW2*Log[mu2/MW2])/(4*Pi^3*VALPHA^3) + 
 (11*CHD*MW2^4*Log[mu2/MW2])/(144*MW*MZ2*Pi^3*VALPHA^2) + 
 (17*CHWB*MW2^3*MZ*SW*Log[mu2/MW2])/(48*MZ2*Pi^3*VALPHA^2) + 
 (11*MW2^3*SW2*CHl3[3, 3]*Log[mu2/MW2])/(36*MW*Pi^3*VALPHA^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam61_aEW_SWeff_MZ_Wenu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-19*CWw*MW2^3*(VMU^(-2))^(3/2))/(192*Pi^3) + (5*CWw*MW2^4*(VMU^(-2))^(3/2))/
  (48*MZ2*Pi^3) + (CWw*MW2^2*MZ2*(VMU^(-2))^(3/2))/(64*Pi^3) - 
 (7*CWw*MW2^3*SW2*(VMU^(-2))^(3/2))/(48*Pi^3) + (CWw*MW2^3)/(96*Pi^3*VMU^3) - 
 (CWw*MW2^2*MZ2)/(96*Pi^3*VMU^3) + (CW2*CWw*MW2^2*MZ2)/(8*Pi^3*VMU^3) - 
 (CW2*CWw*MW2^3)/(96*Pi^3*SW2*VMU^3) + (CW2^2*CWw*MW2^3)/(6*Pi^3*SW2*VMU^3) + 
 (CW2*CWw*MW2^2*MZ2)/(96*Pi^3*SW2*VMU^3) - (CW2^2*CWw*MW2^2*MZ2)/
  (6*Pi^3*SW2*VMU^3) - (2*CWw*MW2^3*SW2)/(3*Pi^3*VMU^3) - 
 (CHD*MT2^2*MW)/(192*Pi^3*VMU^2) - (CHD*MH2^3*MW)/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2*MT2^2*MW)/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MT2^3*MW)/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (CHD*MH2*MW*MW2)/(512*Pi^3*VMU^2) - 
 (13*CHD*MT2*MW*MW2)/(768*Pi^3*VMU^2) - (7*CHD*CW2*MT2*MW*MW2)/
  (864*Pi^3*VMU^2) - (CHD*CW2^2*MT2*MW*MW2)/(864*Pi^3*VMU^2) - 
 (7*CHD*MH2^2*MW*MW2)/(4608*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHD*MH2*MT2*MW*MW2)/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW*MW2)/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*MW2)/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2)/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW*MW2)/(96*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2)/(432*Pi^3*VMU^2) - (11*CHD*MW*MW2^2)/(2304*Pi^3*VMU^2) + 
 (1405*CHD*CW2*MW*MW2^2)/(6912*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^2)/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (1489*CHD*MH2*MW*MW2^2)/(6912*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*CHD*MT2*MW*MW2^2)/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2^2)/(288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*CHD*MH2*MW*MW2^2)/(96*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3)/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1567*CHD*MW*MW2^3)/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^3)/(96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (61*CHD*MW*MW2^3)/(1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3)/(96*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^3)/(8*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MT2*MW*MW2^2)/(216*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2*MT2*MW*MW2^2)/(96*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (125*CHD*MW*MW2^3)/(3456*MZ2*Pi^3*VMU^2) + (197*CHD*MH2*MW*MW2^3)/
  (2304*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHD*MT2*MW*MW2^3)/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (313*CHD*MW2^4)/
  (1728*MW*MZ2*Pi^3*VMU^2) - (197*CHD*MW*MW2^4)/
  (576*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4)/(12*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (107*CHD*MW*MW2*MZ2)/(4608*Pi^3*VMU^2) - (43*CHD*CW2*MW*MW2*MZ2)/
  (1728*Pi^3*VMU^2) - (29*CHD*CW2^2*MW*MW2*MZ2)/(576*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*MZ2)/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4681*CHD*MH2*MW*MW2*MZ2)/(27648*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2*MZ2)/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^2*MZ2)/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4681*CHD*MW*MW2^2*MZ2)/(6912*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^2*MZ2)/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^2*MZ2)/(32*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^2)/(64*Pi^3*VMU^2) + (CHD*CW2*MW*MZ2^2)/(48*Pi^3*VMU^2) - 
 (293*CHD*MH2*MW*MZ2^2)/(9216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MZ2^2)/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (293*CHD*MW*MW2*MZ2^2)/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^2)/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW*MW2*MZ2^2)/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2^3)/(1152*MW2*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^3)/(576*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^3*MZ2)/(24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2^2*MZ2^2)/(288*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MW2*MZ2^3)/(72*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MZ2^4)/(1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (CHD*CW2*MW*MW2^2)/(72*Pi*VMU^2) + 
 (CHD*MW2^4)/(72*MW*MZ2*Pi*VMU^2) + (CHWB*CW2*MT2^2*MW)/
  (96*CW*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^3*MW)/(576*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW*MW2)/(576*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2)/(384*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2)/(96*CW*Pi^3*SW*VMU^2) + (17*CHWB*CW2*MT2*MW*MW2)/
  (576*CW*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^2*MW*MW2)/
  (144*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + (1675*CHWB*MW*MW2^2)/
  (864*CW*Pi^3*SW*VMU^2) - (31*CHWB*CW2*MW*MW2^2)/(384*CW*Pi^3*SW*VMU^2) - 
 (19*CHWB*CW2^2*MW*MW2^2)/(216*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2^2)/(48*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^2)/(32*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) - 
 (3*CHWB*MW*MW2^3)/(64*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW)/(576*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MT2^2*MW)/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^2*MW*MW2)/(1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2*MH2*MT2*MW*MW2)/(1728*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2^2*MW*MW2)/(24*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5749*CHWB*MH2*MW*MW2^2)/(6912*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (223*CHWB*CW2*MH2*MW*MW2^2)/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MT2*MW*MW2^2)/(432*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (5749*CHWB*MW*MW2^3)/(1728*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (451*CHWB*CW2*MW*MW2^3)/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (2*CHWB*MW2^3)/(27*MZ*Pi^3*SW*VMU^2) - (CHWB*MH2*MT2*MW*MW2^4)/
  (9*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^5)/(8*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*MT2*MW*MW2^5)/(9*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^6)/(2*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (25*CHWB*CW2*MT2*MW*MW2^3)/(216*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW*MW2^4)/(24*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2*MT2*MW*MW2^3)/(36*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MH2*MT2*MW*MW2^3)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (187*CHWB*MH2*MW*MW2^4)/(288*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^4)/(4*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MT2*MW*MW2^4)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (8*CHWB*CW2*MT2*MW*MW2^4)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (187*CHWB*MW*MW2^5)/(72*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^5)/(CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW2*MT2*MW*MW2^2)/(216*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MT2*MW*MW2^2)/(24*CW*MZ2*Pi^3*SW*VMU^2) - 
 (577*CHWB*MW*MW2^3)/(864*CW*MZ2*Pi^3*SW*VMU^2) + 
 (49*CHWB*CW2*MW*MW2^3)/(192*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MW*MW2^3)/(6*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MW2^3)/(64*CW*(MH2 - MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^4)/(32*CW*(MH2 - MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MT2*MW*MW2^2)/(12*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (47*CHWB*CW2*MH2*MT2*MW*MW2^2)/(216*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (4043*CHWB*MH2*MW*MW2^3)/(3456*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (215*CHWB*CW2*MH2*MW*MW2^3)/(192*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^3)/(3*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (47*CHWB*CW2*MT2*MW*MW2^3)/(54*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (4043*CHWB*MW*MW2^4)/(864*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (215*CHWB*CW2*MW*MW2^4)/(48*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (2*CHWB*MW2^4)/(27*MZ*MZ2*Pi^3*SW*VMU^2) - (1391*CHWB*MW*MW2*MZ2)/
  (1152*CW*Pi^3*SW*VMU^2) + (449*CHWB*CW2*MW*MW2*MZ2)/
  (2304*CW*Pi^3*SW*VMU^2) + (5*CHWB*CW2^2*MW*MW2*MZ2)/
  (864*CW*Pi^3*SW*VMU^2) + (143*CHWB*MH2*MW*MW2*MZ2)/
  (768*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (3821*CHWB*CW2*MH2*MW*MW2*MZ2)/
  (6912*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (143*CHWB*MW*MW2^2*MZ2)/
  (192*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (3821*CHWB*CW2*MW*MW2^2*MZ2)/
  (1728*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (83*CHWB*MW*MZ2^2)/(384*CW*Pi^3*SW*VMU^2) - 
 (11*CHWB*CW2*MW*MZ2^2)/(256*CW*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2^2*MW*MZ2^2)/(576*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MZ2^2)/(576*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2*MZ2^2)/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MZ2^3)/(576*CW*MW2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^3*MW*SW)/(288*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2^3*MW*SW)/(48*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (11*CHWB*MH2*MW*MW2*SW)/(2304*CW*Pi^3*VMU^2) - 
 (CHWB*MT2*MW*MW2*SW)/(128*CW*Pi^3*VMU^2) + (CHWB*MH2^2*MW*MW2*SW)/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MH2^3*MW*MW2*SW)/
  (576*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2^2*MW*MW2*SW)/(48*CW*(MT2 - MW2)*Pi^3*VMU^2) - 
 (3569*CHWB*MW*MW2^2*SW)/(3456*CW*Pi^3*VMU^2) + 
 (313*CHWB*CW2*MW*MW2^2*SW)/(864*CW*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2^2*SW)/(48*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2^2*SW)/(144*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^3*SW)/(48*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW)/(48*CW*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (175*CHWB*MW2^3*SW)/(288*MZ*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*SW)/(4*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (289*CHWB*MW*MW2^3*SW)/(864*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW)/(6*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (709*CHWB*MW*MW2*MZ2*SW)/(1152*CW*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*MZ2*SW)/(288*MZ*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^2*MZ2*SW)/(16*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (107*CHWB*MW*MZ2^2*SW)/(768*CW*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2^2*SW)/(24*MZ*Pi^3*VMU^2) + (11*CHWB*MW*MW2*MZ2^2*SW)/
  (288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW*MZ2^3*SW)/
  (288*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*CW2*MW*MW2^3*MZ2*SW)/
  (12*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHWB*CW2*MW*MW2^2*MZ2^2*SW)/(144*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CHWB*CW2*MW*MW2*MZ2^3*SW)/(36*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (CHWB*CW2*MW*MZ2^4*SW)/
  (576*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*SW)/(36*CW*Pi*VMU^2) + (CHWB*MW2^3*SW)/(18*MZ*Pi*VMU^2) - 
 (7*CHD*CW2*MT2*MW*MW2)/(864*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*CW2^2*MT2*MW*MW2)/(864*Pi^3*SW2^2*VMU^2) + 
 (1721*CHD*CW2*MW*MW2^2)/(6912*Pi^3*SW2^2*VMU^2) - 
 (929*CHD*CW2^2*MW*MW2^2)/(3456*Pi^3*SW2^2*VMU^2) + 
 (137*CHD*CW2^3*MW*MW2^2)/(6912*Pi^3*SW2^2*VMU^2) - 
 (25*CHD*CW2*MT2*MW*MW2^3)/(864*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (25*CHD*CW2^2*MT2*MW*MW2^3)/(864*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^4)/(24*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^4)/(24*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MT2*MW*MW2^2)/(27*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MT2*MW*MW2^2)/(27*MZ2*Pi^3*SW2^2*VMU^2) - 
 (19*CHD*CW2*MW*MW2^3)/(144*MZ2*Pi^3*SW2^2*VMU^2) + 
 (19*CHD*CW2^2*MW*MW2^3)/(144*MZ2*Pi^3*SW2^2*VMU^2) - 
 (1301*CHD*CW2*MW*MW2*MZ2)/(6912*Pi^3*SW2^2*VMU^2) + 
 (133*CHD*CW2^2*MW*MW2*MZ2)/(768*Pi^3*SW2^2*VMU^2) + 
 (13*CHD*CW2^3*MW*MW2*MZ2)/(864*Pi^3*SW2^2*VMU^2) + 
 (11*CHD*CW2*MW*MZ2^2)/(256*Pi^3*SW2^2*VMU^2) - 
 (103*CHD*CW2^2*MW*MZ2^2)/(2304*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^3*MW*MZ2^2)/(576*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MT2^2*MW)/(192*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MT2^2*MW)/
  (192*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CHbox*CW2*MH2*MW*MW2)/
  (144*Pi^3*SW2*VMU^2) + (CHD*CW2*MH2*MW*MW2)/(2304*Pi^3*SW2*VMU^2) + 
 (11*CHD*CW2*MT2*MW*MW2)/(1152*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MT2*MW*MW2)/(72*Pi^3*SW2*VMU^2) - 
 (7*CHD*CW2*MH2^2*MW*MW2)/(2304*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2*MH2*MT2*MW*MW2)/(384*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MT2^2*MW*MW2)/(48*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2)/(1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MW2^2)/(288*Pi^3*SW2*VMU^2) - (CHbox*CW2*MW*MW2^2)/
  (216*Pi^3*SW2*VMU^2) + (113*CHD*CW2*MW*MW2^2)/(576*Pi^3*SW2*VMU^2) - 
 (29*CHD*CW2^2*MW*MW2^2)/(3456*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2*MH2*MW*MW2^2)/(216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (1525*CHD*CW2*MH2*MW*MW2^2)/(3456*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MT2*MW*MW2^2)/(96*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2^2)/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MW*MW2^2)/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (31*CHD*CW2*MH2*MW*MW2^2)/(576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (31*CHD*CW2^2*MH2*MW*MW2^2)/(1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CHbox*CW2*MW*MW2^3)/(54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (1567*CHD*CW2*MW*MW2^3)/(864*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^3)/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MW*MW2^3)/(128*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (7*CHD*CW2*MW*MW2^3)/(128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (31*CHD*CW2^2*MW*MW2^3)/(1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^3)/(64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW*MW2^4)/(64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHbox*MH2*MW*MW2^3)/(144*CW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MW*MW2^3)/(576*CW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (25*CHD*CW2*MT2*MW*MW2^3)/(432*MZ2^2*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2*MW*MW2^4)/(48*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^4)/(24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW*MW2^5)/(24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (13*CHD*CW2*MT2*MW*MW2^2)/(432*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2^2*MT2*MW*MW2^2)/(288*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MT2*MW*MW2^2)/(48*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHbox*MW*MW2^3)/(216*CW2*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MW2^3)/(864*CW2*MZ2*Pi^3*SW2*VMU^2) - 
 (11*CHD*CW2*MW*MW2^3)/(1152*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MW*MW2^3)/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (197*CHD*CW2*MH2*MW*MW2^3)/(1152*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MT2*MW*MW2^3)/(12*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW*MW2^3)/(128*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2^3)/(72*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (197*CHD*CW2*MW*MW2^4)/(288*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MW2^4)/(64*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^4)/(72*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (473*CHD*CW2*MW*MW2*MZ2)/(4608*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MW2*MZ2)/(216*Pi^3*SW2*VMU^2) - 
 (CHbox*CW2*MH2*MW*MW2*MZ2)/(216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (4681*CHD*CW2*MH2*MW*MW2*MZ2)/(13824*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2^2*MW*MW2*MZ2)/(64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MW2*MZ2)/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2*MW*MW2^2*MZ2)/(54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (4681*CHD*CW2*MW*MW2^2*MZ2)/(3456*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2^2*MZ2)/(64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^2*MZ2)/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CHD*CW2*MH2*MW*MW2^2*MZ2)/(128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*CW2*MW*MW2^3*MZ2)/(128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (11*CHD*CW2*MW*MZ2^2)/(512*Pi^3*SW2*VMU^2) - 
 (17*CHD*CW2^2*MW*MZ2^2)/(864*Pi^3*SW2*VMU^2) - 
 (293*CHD*CW2*MH2*MW*MZ2^2)/(4608*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MZ2^2)/(1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (293*CHD*CW2*MW*MW2*MZ2^2)/(1152*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MW2*MZ2^2)/(1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^3)/(1152*MW2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*CW2*MT2*MW*MW2)/(432*CW*Pi^3*SW*SW2*VMU^2) + 
 (1721*CHWB*CW2*MW*MW2^2)/(3456*CW*Pi^3*SW*SW2*VMU^2) - 
 (137*CHWB*CW2^2*MW*MW2^2)/(3456*CW*Pi^3*SW*SW2*VMU^2) + 
 (5*CHWB*CW2^3*MW*MW2^2)/(108*CW*Pi^3*SW*SW2*VMU^2) - 
 (5749*CHWB*CW2*MH2*MW*MW2^2)/(3456*CW*(-MH2 + 4*MW2)*Pi^3*SW*SW2*VMU^2) + 
 (5749*CHWB*CW2*MW*MW2^3)/(864*CW*(-MH2 + 4*MW2)*Pi^3*SW*SW2*VMU^2) - 
 (2*CHWB*CW2*MH2*MT2*MW*MW2^4)/(9*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*SW2*
   VMU^2) + (CHWB*CW2*MH2*MW*MW2^5)/(4*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*SW2*
   VMU^2) + (8*CHWB*CW2*MT2*MW*MW2^5)/(9*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2*MW*MW2^6)/(CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*SW2*VMU^2) - 
 (25*CHWB*CW2*MT2*MW*MW2^3)/(432*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^4)/(12*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (7*CHWB*CW2*MH2*MT2*MW*MW2^3)/(18*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*SW2*
   VMU^2) - (187*CHWB*CW2*MH2*MW*MW2^4)/(144*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   SW2*VMU^2) - (14*CHWB*CW2*MT2*MW*MW2^4)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   SW2*VMU^2) + (187*CHWB*CW2*MW*MW2^5)/(36*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   SW2*VMU^2) + (2*CHWB*CW2*MT2*MW*MW2^2)/(27*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (19*CHWB*CW2*MW*MW2^3)/(72*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MT2*MW*MW2^2)/(6*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (4043*CHWB*CW2*MH2*MW*MW2^3)/(1728*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*SW2*
   VMU^2) + (2*CHWB*CW2*MT2*MW*MW2^3)/(3*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*SW2*
   VMU^2) - (4043*CHWB*CW2*MW*MW2^4)/(432*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*SW2*
   VMU^2) - (1301*CHWB*CW2*MW*MW2*MZ2)/(3456*CW*Pi^3*SW*SW2*VMU^2) - 
 (13*CHWB*CW2^2*MW*MW2*MZ2)/(432*CW*Pi^3*SW*SW2*VMU^2) + 
 (143*CHWB*CW2*MH2*MW*MW2*MZ2)/(384*CW*(-MH2 + 4*MW2)*Pi^3*SW*SW2*VMU^2) - 
 (143*CHWB*CW2*MW*MW2^2*MZ2)/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*SW2*VMU^2) + 
 (11*CHWB*CW2*MW*MZ2^2)/(128*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MW*MZ2^2)/(288*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2^2*SW)/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2^3*SW)/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2^3*SW)/(32*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^4*SW)/(32*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2*MZ2*SW)/(32*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^2*MZ2*SW)/(32*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*CW2*MH2*MW*MW2^2*MZ2*SW)/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*CW2*MW*MW2^3*MZ2*SW)/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (65*CHD*MW*MW2^2*SW2)/(3456*Pi^3*VMU^2) - (53*CHD*MH2*MW*MW2^2*SW2)/
  (1152*(MH2 - MW2)*Pi^3*VMU^2) + (53*CHD*MW*MW2^3*SW2)/
  (1152*(MH2 - MW2)*Pi^3*VMU^2) + (17*CHD*MT2*MW*MW2^2*SW2)/
  (864*MZ2*Pi^3*VMU^2) + (CHD*MW*MW2^2*SW2)/(144*Pi*VMU^2) - 
 (CHWB*MT2^2*MW*SW2)/(96*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW*SW2)/(576*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2*SW2)/(1152*CW*Pi^3*SW*VMU^2) - 
 (23*CHWB*MT2*MW*MW2*SW2)/(192*CW*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MT2*MW*MW2*SW2)/(432*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MT2*MW*MW2*SW2)/(216*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2)/(144*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2)/(576*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) - 
 (139*CHWB*MW*MW2^2*SW2)/(864*CW*Pi^3*SW*VMU^2) + 
 (15*CHWB*CW2*MW*MW2^2*SW2)/(64*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW2)/(48*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW2)/(48*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) + 
 (61*CHWB*MW*MW2^3*SW2)/(576*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^3*MW*SW2)/(1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MT2^2*MW*SW2)/(192*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2^2*MW*MW2*SW2)/(2304*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (17*CHWB*MH2*MT2*MW*MW2*SW2)/(3456*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MT2^2*MW*MW2*SW2)/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (223*CHWB*MH2*MW*MW2^2*SW2)/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (17*CHWB*MT2*MW*MW2^2*SW2)/(864*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (451*CHWB*MW*MW2^3*SW2)/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (7*CHWB*MW2^3*SW2)/(72*MZ*Pi^3*SW*VMU^2) - (CHWB*MH2*MT2*MW*MW2^3*SW2)/
  (9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^4*SW2)/(8*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (4*CHWB*MT2*MW*MW2^4*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^5*SW2)/(2*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2*MT2*MW*MW2^2*SW2)/(216*CW*MZ2*Pi^3*SW*VMU^2) + 
 (71*CHWB*MW*MW2^3*SW2)/(192*CW*MZ2*Pi^3*SW*VMU^2) + 
 (47*CHWB*MH2*MT2*MW*MW2^2*SW2)/(432*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (215*CHWB*MH2*MW*MW2^3*SW2)/(384*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (47*CHWB*MT2*MW*MW2^3*SW2)/(108*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (215*CHWB*MW*MW2^4*SW2)/(96*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (155*CHWB*MW*MW2*MZ2*SW2)/(256*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2*SW2)/(24*CW*Pi^3*SW*VMU^2) - 
 (29*CHWB*CW2^2*MW*MW2*MZ2*SW2)/(144*CW*Pi^3*SW*VMU^2) - 
 (3821*CHWB*MH2*MW*MW2*MZ2*SW2)/(13824*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (3821*CHWB*MW*MW2^2*MZ2*SW2)/(3456*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^2*MZ2*SW2)/(16*MZ*Pi^3*SW*VMU^2) - 
 (33*CHWB*MW*MZ2^2*SW2)/(256*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW*MZ2^2*SW2)/(192*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MZ2^2*SW2)/(1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2)/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MZ2^3*SW2)/(576*CW*MW2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^2*SW2)/(18*CW*Pi*SW*VMU^2) + (CHWB*MT2*MW*MW2*SW*SW2)/
  (24*CW*Pi^3*VMU^2) - (1445*CHWB*MW*MW2^2*SW*SW2)/(1728*CW*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2^2*SW*SW2)/(72*CW*Pi*VMU^2) + (CHWB*MT2*MW*MW2*SW2^2)/
  (24*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^2*SW2^2)/(12*CW*Pi^3*SW*VMU^2) - 
 (53*CHWB*MH2*MW*MW2^2*SW2^2)/(576*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) + 
 (53*CHWB*MW*MW2^3*SW2^2)/(576*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) - 
 (CHbox*MH2*MW*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
 (CHD*MH2*MW*A0i[aa0, MH2])/(2304*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MW*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*A0i[aa0, MH2])/(1536*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHB*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*VMU^2) + (CHbox*MW*MW2*A0i[aa0, MH2])/
  (72*Pi^3*VMU^2) - (CHD*MW*MW2*A0i[aa0, MH2])/(576*Pi^3*VMU^2) + 
 (CHW*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*VMU^2) + (CHB*CW2*MW*MW2*A0i[aa0, MH2])/
  (96*Pi^3*VMU^2) - (CHW*CW2*MW*MW2*A0i[aa0, MH2])/(48*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*MW2*A0i[aa0, MH2])/(72*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (5*CHD*MH2^2*MW*MW2*A0i[aa0, MH2])/(384*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MW*MW2*A0i[aa0, MH2])/(144*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CHD*MH2*MW*MW2*A0i[aa0, MH2])/(1536*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^2*A0i[aa0, MH2])/(18*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*CHD*MH2*MW*MW2^2*A0i[aa0, MH2])/(192*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MW*MW2^2*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2*A0i[aa0, MH2])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2^2*A0i[aa0, MH2])/(128*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3*A0i[aa0, MH2])/(24*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*CHD*MH2*MW*MW2^2*A0i[aa0, MH2])/(256*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^3*A0i[aa0, MH2])/(256*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHD*MH2*MW*MW2*A0i[aa0, MH2])/(768*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*MW2*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2*A0i[aa0, MH2])/(1536*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHB*MW*MW2^2*A0i[aa0, MH2])/(96*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2^2*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^2*A0i[aa0, MH2])/(1536*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^3*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*A0i[aa0, MH2])/(576*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW*A0i[aa0, MH2])/(1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*A0i[aa0, MH2])/(72*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2*A0i[aa0, MH2])/(288*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MH2^2*MW*MW2*A0i[aa0, MH2])/(96*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (65*CHWB*CW2*MH2*MW*MW2^2*A0i[aa0, MH2])/
  (1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MH2*MW*MW2^2*A0i[aa0, MH2])/(48*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (CHWB*MW*MW2^2*A0i[aa0, MH2])/(32*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW*MW2^3*A0i[aa0, MH2])/(96*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MW2^3*A0i[aa0, MH2])/(96*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MW2*A0i[aa0, MH2])/(1152*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2^2*A0i[aa0, MH2])/(64*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + 
 (29*CHWB*CW2*MH2^2*MW2^2*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW2^3*A0i[aa0, MH2])/(32*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) - (119*CHWB*CW2*MH2*MW2^3*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - (CHWB*MW2^4*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + (5*CHWB*CW2*MW2^4*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - (3*CHWB*MH2*MW2*MZ*A0i[aa0, MH2])/
  (128*(-MH2 + MW2)*Pi^3*SW*VMU^2) + (3*CHWB*MW2^2*MZ*A0i[aa0, MH2])/
  (128*(-MH2 + MW2)*Pi^3*SW*VMU^2) - (3*CHWB*MH2*MW2^3*MZ*A0i[aa0, MH2])/
  (64*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + (3*CHWB*MW2^4*MZ*A0i[aa0, MH2])/
  (64*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) - (CHWB*MH2*MW*MW2*A0i[aa0, MH2])/
  (192*CW*MZ2*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^3*MW*MW2*A0i[aa0, MH2])/
  (1152*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (25*CHWB*CW2*MH2^2*MW*MW2^2*A0i[aa0, MH2])/(576*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) + (97*CHWB*CW2*MH2*MW*MW2^3*A0i[aa0, MH2])/
  (1152*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^4*A0i[aa0, MH2])/(24*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2^3*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^4*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*MZ*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^5*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*MZ2*Pi^3*SW*VMU^2) + 
 (9*CHWB*MH2*MW2^2*MZ*A0i[aa0, MH2])/(128*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (9*CHWB*MW2^3*MZ*A0i[aa0, MH2])/(128*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MZ2*A0i[aa0, MH2])/(1152*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ2*A0i[aa0, MH2])/(192*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2*MZ2*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW2^2*MZ2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) - (17*CHWB*CW2*MH2*MW2^2*MZ2*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + (CHWB*MW2^3*MZ2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + (CHWB*CW2*MW2^3*MZ2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - (CHWB*MH2*MW*SW*A0i[aa0, MH2])/
  (1152*CW*Pi^3*VMU^2) - (CHWB*MW*MW2*SW*A0i[aa0, MH2])/(96*CW*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW*MW2^2*SW*A0i[aa0, MH2])/(128*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^3*SW*A0i[aa0, MH2])/(128*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2*SW*A0i[aa0, MH2])/(384*CW*MZ2*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MH2^3*MW*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHW*CW2^2*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2*MH2^2*MW*MW2*A0i[aa0, MH2])/(72*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2^2*MH2^2*MW*MW2*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (CHbox*CW2*MH2*MW*MW2^2*A0i[aa0, MH2])/
  (72*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (CHD*CW2*MW*MW2^3*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (CHbox*MH2^3*MW*MW2^3*A0i[aa0, MH2])/
  (288*CW2*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) + 
 (CHD*MH2^3*MW*MW2^3*A0i[aa0, MH2])/(1152*CW2*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*
   VMU^2) - (CHbox*MH2^2*MW*MW2^4*A0i[aa0, MH2])/
  (144*CW2*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2^2*MW*MW2^4*A0i[aa0, MH2])/(576*CW2*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*
   VMU^2) + (CHbox*MH2*MW*MW2^5*A0i[aa0, MH2])/(288*CW2*(MH2 - MW2)^2*MZ2^3*
   Pi^3*SW2*VMU^2) + (CHD*MH2*MW*MW2^5*A0i[aa0, MH2])/
  (1152*CW2*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2^3*MW*MW2*A0i[aa0, MH2])/(1152*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) - (CHW*CW2*MW*MW2^2*A0i[aa0, MH2])/(24*MZ2*Pi^3*SW2*VMU^2) - 
 (CHbox*MH2^2*MW*MW2^2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2^2*MW*MW2^2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2^2*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (CHbox*MH2*MW*MW2^3*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (CHD*MH2*MW*MW2^3*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) - (CHD*CW2*MH2*MW*MW2^3*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - (CHD*MW*MW2^4*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*CW2*MH2^2*MW2^2*A0i[aa0, MH2])/(64*(MH2 - MW2)^2*MZ*Pi^3*SW*SW2*
   VMU^2) + (3*CHWB*CW2*MH2*MW2^3*A0i[aa0, MH2])/
  (32*(MH2 - MW2)^2*MZ*Pi^3*SW*SW2*VMU^2) - (3*CHWB*CW2*MW2^4*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2^3*A0i[aa0, MH2])/(32*(MH2 - MW2)^2*MZ*MZ2*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2*MH2*MW2^4*A0i[aa0, MH2])/(16*(MH2 - MW2)^2*MZ*MZ2*Pi^3*
   SW*SW2*VMU^2) + (CHWB*CW2*MW2^5*A0i[aa0, MH2])/
  (32*(MH2 - MW2)^2*MZ*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2*MZ2*A0i[aa0, MH2])/(64*(MH2 - MW2)^2*MZ*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2*MH2*MW2^2*MZ2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)^2*MZ*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ2*A0i[aa0, MH2])/(64*(MH2 - MW2)^2*MZ*Pi^3*SW*SW2*VMU^2) + 
 (CHbox*MH2^2*MW*SW2*A0i[aa0, MH2])/(192*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHB*MW*MW2*SW2*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
 (CHW*MW*MW2*SW2*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(192*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2^2*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHW*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHB*MW*MW2^2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) - 
 (CHW*MW*MW2^2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^3*MW*SW2*A0i[aa0, MH2])/(1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*A0i[aa0, MH2])/(144*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (13*CHWB*MH2*MW*MW2^2*SW2*A0i[aa0, MH2])/(1152*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (CHWB*MW*MW2^3*SW2*A0i[aa0, MH2])/(48*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (CHWB*MH2^3*MW2*SW2*A0i[aa0, MH2])/(1152*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) - (35*CHWB*MH2^2*MW2^2*SW2*A0i[aa0, MH2])/
  (576*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + 
 (143*CHWB*MH2*MW2^3*SW2*A0i[aa0, MH2])/(1152*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) - (CHWB*MW2^4*SW2*A0i[aa0, MH2])/(16*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) - (CHWB*MH2^2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW2*MZ*SW2*A0i[aa0, MH2])/
  (768*(-MH2 + MW2)*Pi^3*SW*VMU^2) + (3*CHWB*MW2^2*MZ*SW2*A0i[aa0, MH2])/
  (128*(-MH2 + MW2)*Pi^3*SW*VMU^2) + (CHWB*MH2^3*MW*MW2*SW2*A0i[aa0, MH2])/
  (384*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2^2*SW2*A0i[aa0, MH2])/(192*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW*MW2^3*SW2*A0i[aa0, MH2])/
  (384*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (59*CHWB*MH2*MW2^2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*
   VMU^2) + (5*CHWB*MW2^3*MZ*SW2*A0i[aa0, MH2])/
  (64*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - (CHWB*MH2^3*MZ2*SW2*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ2*SW2*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) + (17*CHWB*MH2*MW2^2*MZ2*SW2*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - (CHWB*MW2^3*MZ2*SW2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + (CHD*MT2*MW*A0i[aa0, MT2])/
  (256*Pi^3*VMU^2) - (11*CHD*MW*MW2*A0i[aa0, MT2])/(288*Pi^3*VMU^2) + 
 (61*CHD*CW2*MW*MW2*A0i[aa0, MT2])/(864*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MW*MW2*A0i[aa0, MT2])/(864*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^2*A0i[aa0, MT2])/(432*MZ2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW*MW2^2*A0i[aa0, MT2])/(216*MZ2*Pi^3*VMU^2) + 
 (CHWB*MT2*MW*A0i[aa0, MT2])/(96*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MT2*MW*A0i[aa0, MT2])/(192*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*A0i[aa0, MT2])/(48*CW*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW2*MW*MW2*A0i[aa0, MT2])/(288*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^2*A0i[aa0, MT2])/(12*MZ*Pi^3*SW*VMU^2) + 
 (47*CHWB*CW2*MW2^2*A0i[aa0, MT2])/(216*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^3*A0i[aa0, MT2])/(24*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^4*A0i[aa0, MT2])/(9*MZ*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*A0i[aa0, MT2])/(72*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MW*MW2^2*A0i[aa0, MT2])/(24*CW*MZ2*Pi^3*SW*VMU^2) + 
 (7*CHWB*MW2^3*A0i[aa0, MT2])/(36*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MW2^3*A0i[aa0, MT2])/(9*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MZ2*A0i[aa0, MT2])/(192*MZ*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW2*MZ2*A0i[aa0, MT2])/(864*MZ*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*SW*A0i[aa0, MT2])/(192*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*SW*A0i[aa0, MT2])/(64*CW*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2*A0i[aa0, MT2])/(96*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2*A0i[aa0, MT2])/(96*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^3*A0i[aa0, MT2])/(96*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^3*A0i[aa0, MT2])/(96*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (7*CHD*CW2*MW*MW2*A0i[aa0, MT2])/(864*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MW2*A0i[aa0, MT2])/(72*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^3*A0i[aa0, MT2])/(48*MZ2^2*Pi^3*SW2*VMU^2) + 
 (11*CHD*CW2*MW*MW2^2*A0i[aa0, MT2])/(432*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2^2*MW*MW2^2*A0i[aa0, MT2])/(288*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2*A0i[aa0, MT2])/(48*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW2^2*A0i[aa0, MT2])/(6*MZ*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^3*A0i[aa0, MT2])/(48*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (2*CHWB*CW2*MW2^4*A0i[aa0, MT2])/(9*MZ*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (7*CHWB*CW2*MW2^3*A0i[aa0, MT2])/(18*MZ*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (11*CHD*MW*MW2*SW2*A0i[aa0, MT2])/(288*Pi^3*VMU^2) - 
 (17*CHD*MW*MW2^2*SW2*A0i[aa0, MT2])/(864*MZ2*Pi^3*VMU^2) - 
 (CHWB*MT2*MW*SW2*A0i[aa0, MT2])/(192*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*MW*MW2*SW2*A0i[aa0, MT2])/(96*CW*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MW*MW2*SW2*A0i[aa0, MT2])/(432*CW*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2^2*MW*MW2*SW2*A0i[aa0, MT2])/(216*CW*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MW*MW2^2*SW2*A0i[aa0, MT2])/(27*CW*MT2*Pi^3*SW*VMU^2) + 
 (47*CHWB*MW2^2*SW2*A0i[aa0, MT2])/(432*MZ*Pi^3*SW*VMU^2) - 
 (2*CHWB*MW2^3*SW2*A0i[aa0, MT2])/(27*MT2*MZ*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MW*MW2^2*SW2*A0i[aa0, MT2])/(216*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*SW2*A0i[aa0, MT2])/(9*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MZ2*SW2*A0i[aa0, MT2])/(384*MZ*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2*MZ2*SW2*A0i[aa0, MT2])/(1728*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2*SW*SW2*A0i[aa0, MT2])/(24*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*SW2^2*A0i[aa0, MT2])/(24*CW*Pi^3*SW*VMU^2) + 
 (CWw*MW2^2*(VMU^(-2))^(3/2)*A0i[aa0, MW2])/(2*Pi^3) - 
 (7*CWw*MW2^3*(VMU^(-2))^(3/2)*A0i[aa0, MW2])/(16*MZ2*Pi^3) - 
 (CWw*MW2^2*A0i[aa0, MW2])/(4*Pi^3*VMU^3) + (CWw*MW2^3*A0i[aa0, MW2])/
  (8*MZ2*Pi^3*VMU^3) + (CW2*CWw*MW2*MZ2*A0i[aa0, MW2])/(8*Pi^3*VMU^3) + 
 (CW2*CWw*MW2^2*A0i[aa0, MW2])/(4*Pi^3*SW2*VMU^3) - 
 (CW2*CWw*MW2^3*A0i[aa0, MW2])/(8*MZ2*Pi^3*SW2*VMU^3) - 
 (CW2^2*CWw*MW2*MZ2*A0i[aa0, MW2])/(8*Pi^3*SW2*VMU^3) + 
 (CWw*MW2^2*SW2*A0i[aa0, MW2])/(2*Pi^3*VMU^3) + 
 (CHbox*MH2*MW*A0i[aa0, MW2])/(144*Pi^3*VMU^2) - 
 (5*CHD*MH2*MW*A0i[aa0, MW2])/(2304*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*A0i[aa0, MW2])/(192*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*A0i[aa0, MW2])/(512*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2*A0i[aa0, MW2])/(96*Pi^3*VMU^2) - 
 (149*CHD*MW*MW2*A0i[aa0, MW2])/(1152*Pi^3*VMU^2) - 
 (CHW*MW*MW2*A0i[aa0, MW2])/(24*Pi^3*VMU^2) + 
 (185*CHD*MH2^2*MW*MW2*A0i[aa0, MW2])/(2304*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CHD*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (373*CHD*MH2*MW*MW2^2*A0i[aa0, MW2])/(2304*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (31*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2*A0i[aa0, MW2])/(96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (47*CHD*MW*MW2^3*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CHD*CW2*MW*MW2^3*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*A0i[aa0, MW2])/(16*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*A0i[aa0, MW2])/(16*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^3*A0i[aa0, MW2])/(32*MZ2^2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2^3*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^4*A0i[aa0, MW2])/(16*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (CHD*MW*MW2^5*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (17*CHD*MW*MW2^2*A0i[aa0, MW2])/(576*MZ2*Pi^3*VMU^2) - 
 (5*CHD*MH2^2*MW*MW2^2*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MH2*MW*MW2^3*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2^4*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (11*CHD*MW*MZ2*A0i[aa0, MW2])/(256*Pi^3*VMU^2) - 
 (17*CHD*MH2^2*MW*MZ2*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CHD*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (17*CHD*MW*MW2^2*MZ2*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^2*A0i[aa0, MW2])/(192*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*A0i[aa0, MW2])/(576*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW*A0i[aa0, MW2])/(1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2*A0i[aa0, MW2])/(3*CW*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/(96*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (17*CHWB*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (96*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + (CHWB*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (137*CHWB*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/(384*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (17*CHWB*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (48*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - (103*CHWB*CW2*MW*MW2^3*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2^2*MW*MW2^3*A0i[aa0, MW2])/(96*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^3*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (329*CHWB*MH2^2*MW2*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (643*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (313*CHWB*MW2^3*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (55*CHWB*MH2*MW2*MZ*A0i[aa0, MW2])/(128*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (313*CHWB*MW2^2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2^4*MZ*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^5*MZ*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^6*MZ*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)*MZ2^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^5*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^3*A0i[aa0, MW2])/(8*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (13*CHWB*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2])/(48*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW*VMU^2) - (13*CHWB*CW2*MH2*MW*MW2^4*A0i[aa0, MW2])/
  (24*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*VMU^2) + 
 (13*CHWB*CW2*MW*MW2^5*A0i[aa0, MW2])/(48*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*
   VMU^2) - (5*CHWB*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2^5*MZ*A0i[aa0, MW2])/(12*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/(8*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(8*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (7*CHWB*MW*MW2^2*A0i[aa0, MW2])/(18*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW*MW2^2*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/
  (48*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/(6*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW*MW2^3*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)^2*MZ2*Pi^3*
   SW*VMU^2) + (CHWB*CW2*MH2*MW*MW2^3*A0i[aa0, MW2])/
  (24*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MH2*MW*MW2^3*A0i[aa0, MW2])/(3*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) + (CHWB*MW*MW2^4*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MW*MW2^4*A0i[aa0, MW2])/(48*CW*(MH2 - MW2)^2*MZ2*Pi^3*
   SW*VMU^2) - (CHWB*CW2^2*MW*MW2^4*A0i[aa0, MW2])/
  (6*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) + (CHWB*MH2^3*MW2*MZ*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) + 
 (2*CHWB*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (169*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) + (47*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(72*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*
   VMU^2) + (769*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (768*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - (47*CHWB*MW2^3*MZ*A0i[aa0, MW2])/
  (48*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) + (67*CHWB*MW*MZ2*A0i[aa0, MW2])/
  (576*CW*Pi^3*SW*VMU^2) - (17*CHWB*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(36*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (17*CHWB*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(18*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (17*CHWB*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(36*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (35*CHWB*MH2^2*MZ*MZ2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - (35*CHWB*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + (35*CHWB*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + (35*CHWB*MH2*MZ*MZ2*A0i[aa0, MW2])/
  (768*(-MH2 + MW2)*Pi^3*SW*VMU^2) - (35*CHWB*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (768*(-MH2 + MW2)*Pi^3*SW*VMU^2) + (CHWB*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2])/
  (288*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - (CHWB*MW*MZ2^2*A0i[aa0, MW2])/
  (24*CW*MW2*Pi^3*SW*VMU^2) - (CHWB*CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*MW2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2])/(576*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW*SW*A0i[aa0, MW2])/(384*CW*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2*SW*A0i[aa0, MW2])/(192*CW*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*SW*A0i[aa0, MW2])/(144*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*A0i[aa0, MW2])/(16*CW*MZ2^2*Pi^3*VMU^2) - 
 (121*CHWB*MW*MW2^2*SW*A0i[aa0, MW2])/(288*CW*MZ2*Pi^3*VMU^2) - 
 (25*CHWB*MW*MZ2*SW*A0i[aa0, MW2])/(384*CW*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2*SW*A0i[aa0, MW2])/(9*MZ*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^2*SW*A0i[aa0, MW2])/(96*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*MZ2^2*SW*A0i[aa0, MW2])/(24*MZ*Pi^3*VMU^2) + 
 (35*CHD*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (17*CHD*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (31*CHD*CW2^3*MH2^2*MW*MW2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (125*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (37*CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/(384*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (31*CHD*CW2^3*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + (55*CHD*CW2*MW*MW2^3*A0i[aa0, MW2])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (5*CHD*CW2^2*MW*MW2^3*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (31*CHD*CW2^3*MW*MW2^3*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - (CHD*CW2^2*MW*MW2^3*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*CW2*MH2^2*MW*MW2^4*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2^2*
   VMU^2) - (7*CHD*CW2*MH2*MW*MW2^5*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*CW2*MW*MW2^6*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW*MW2^3*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2*MH2*MW*MW2^4*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MH2*MW*MW2^4*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2*MW*MW2^5*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW2^2*VMU^2) + (CHD*CW2^2*MW*MW2^5*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (335*CHD*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/(2304*(MH2 - MW2)^2*MZ2*Pi^3*
   SW2^2*VMU^2) - (7*CHD*CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (655*CHD*CW2*MH2*MW*MW2^3*A0i[aa0, MW2])/(2304*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*
   VMU^2) + (7*CHD*CW2^2*MH2*MW*MW2^3*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (5*CHD*CW2*MW*MW2^4*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (7*CHD*CW2^2*MW*MW2^4*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*
   VMU^2) - (7*CHD*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (768*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (19*CHD*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^3*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (5*CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^3*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (7*CHD*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (768*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^3*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(128*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) + (3*CHD*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2^3*MH2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^3*MH2^2*MW*MZ2^2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^3*MW*MW2*MZ2^2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (7*CHWB*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*Pi^3*SW*SW2^2*
   VMU^2) + (7*CHWB*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*Pi^3*SW*SW2^2*VMU^2) - 
 (7*CHWB*CW2*MW2^3*MZ*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*Pi^3*SW*SW2^2*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2^5*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*MZ2^4*Pi^3*SW*SW2^2*
   VMU^2) + (CHWB*CW2*MH2*MW2^6*MZ*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*MZ2^4*Pi^3*SW*SW2^2*VMU^2) - 
 (CHWB*CW2*MW2^7*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*MZ2^4*Pi^3*SW*SW2^2*
   VMU^2) + (73*CHWB*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2^2*VMU^2) - 
 (73*CHWB*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2])/(72*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*
   SW2^2*VMU^2) + (73*CHWB*CW2*MW2^6*MZ*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2^2*VMU^2) - 
 (169*CHWB*CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*
   SW2^2*VMU^2) + (169*CHWB*CW2*MH2*MW2^4*MZ*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2^2*VMU^2) - 
 (169*CHWB*CW2*MW2^5*MZ*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2^2*
   VMU^2) + (23*CHWB*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2^2*VMU^2) - 
 (23*CHWB*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2^2*
   VMU^2) + (23*CHWB*CW2*MW2^4*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2^2*VMU^2) - 
 (CHWB*CW2^2*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHWB*CW2^2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2^2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/(32*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHWB*CW2^2*MW*MW2^3*SW*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2^2*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHWB*CW2^2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (32*CW*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHWB*CW2^2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW2^2*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*
   SW2^2*VMU^2) - (3*CHD*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (85*CHD*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (13*CHD*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2])/(192*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (21*CHD*MH2*MW*MW2*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (3*CHD*CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CHbox*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (79*CHD*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (768*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (301*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (13*CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (79*CHD*MW*MW2^2*A0i[aa0, MW2])/
  (512*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CHbox*CW2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CHD*CW2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHbox*MW*MW2^3*A0i[aa0, MW2])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (37*CHD*MW*MW2^3*A0i[aa0, MW2])/
  (768*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (35*CHD*CW2*MW*MW2^3*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (13*CHD*CW2^2*MW*MW2^3*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (9*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (7*CHD*CW2*MW*MW2^3*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (7*CHD*MH2^2*MW*MW2^4*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) + 
 (7*CHD*MH2*MW*MW2^4*A0i[aa0, MW2])/(64*(MH2 - MW2)*MZ2^3*Pi^3*SW2*VMU^2) + 
 (7*CHD*MH2*MW*MW2^5*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (7*CHD*MW*MW2^5*A0i[aa0, MW2])/(64*(MH2 - MW2)*MZ2^3*Pi^3*SW2*VMU^2) - 
 (7*CHD*MW*MW2^6*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2^2*MW*MW2^3*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) + (CHD*MH2*MW*MW2^3*A0i[aa0, MW2])/(24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (CHD*MH2*MW*MW2^4*A0i[aa0, MW2])/(18*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) - (5*CHD*CW2*MH2*MW*MW2^4*A0i[aa0, MW2])/
  (16*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - (CHD*MW*MW2^4*A0i[aa0, MW2])/
  (24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - (CHD*MW*MW2^5*A0i[aa0, MW2])/
  (36*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MW*MW2^5*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (149*CHD*MH2^2*MW*MW2^2*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (7*CHD*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) - (149*CHD*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (512*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + (CHbox*MH2*MW*MW2^3*A0i[aa0, MW2])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (311*CHD*MH2*MW*MW2^3*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) - (7*CHD*CW2*MH2*MW*MW2^3*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MW2^3*A0i[aa0, MW2])/(12*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (9*CHD*MW*MW2^3*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (CHbox*MW*MW2^4*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (13*CHD*MW*MW2^4*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (7*CHD*CW2*MW*MW2^4*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*MZ2*Pi^3*
   SW2*VMU^2) - (CHD*CW2^2*MW*MW2^4*A0i[aa0, MW2])/
  (24*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + (55*CHD*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (107*CHD*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(2304*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (CHD*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (55*CHD*MH2*MW*MZ2*A0i[aa0, MW2])/
  (1536*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (3*CHD*CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (55*CHD*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (11*CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (55*CHD*MW*MW2*MZ2*A0i[aa0, MW2])/
  (1536*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHbox*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (7*CHD*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (55*CHD*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (17*CHD*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(2304*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (CHD*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (21*CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(256*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (15*CHD*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*MW2*Pi^3*SW2*
   VMU^2) + (CHD*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHWB*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) - 
 (31*CHWB*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2])/(576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) + (CHWB*CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (32*CW*(MH2 - MW2)*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/(36*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) + (31*CHWB*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (288*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)*Pi^3*SW*SW2*VMU^2) + 
 (17*CHWB*CW2*MW*MW2^3*A0i[aa0, MW2])/(576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (31*CHWB*CW2^2*MW*MW2^3*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^3*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (7*CHWB*MH2^2*MW2*MZ*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (329*CHWB*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (7*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) - 
 (643*CHWB*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) + (7*CHWB*MW2^3*MZ*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) + (313*CHWB*CW2*MW2^3*MZ*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + (7*CHWB*MH2*MW2*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*Pi^3*SW*SW2*VMU^2) - (7*CHWB*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*Pi^3*SW*SW2*VMU^2) + (CHWB*MH2^2*MW2^5*MZ*A0i[aa0, MW2])/
  (6*(MH2 - MW2)^2*MZ2^4*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*MH2*MW2^6*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*MZ2^4*Pi^3*SW*SW2*
   VMU^2) + (CHWB*MW2^7*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*MZ2^4*Pi^3*SW*SW2*
   VMU^2) + (CHWB*MH2*MW2^5*MZ*A0i[aa0, MW2])/(4*(-MH2 + MW2)*MZ2^4*Pi^3*SW*
   SW2*VMU^2) - (CHWB*MW2^6*MZ*A0i[aa0, MW2])/(4*(-MH2 + MW2)*MZ2^4*Pi^3*SW*
   SW2*VMU^2) - (73*CHWB*MH2^2*MW2^4*MZ*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2*
   VMU^2) + (73*CHWB*MH2*MW2^5*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2*
   VMU^2) - (73*CHWB*MW2^6*MZ*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*
   SW2*VMU^2) - (CHWB*CW2*MW2^6*MZ*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2*VMU^2) - 
 (73*CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/(96*(-MH2 + MW2)*MZ2^3*Pi^3*SW*SW2*
   VMU^2) + (73*CHWB*MW2^5*MZ*A0i[aa0, MW2])/(96*(-MH2 + MW2)*MZ2^3*Pi^3*SW*
   SW2*VMU^2) - (CHWB*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2])/
  (24*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^4*A0i[aa0, MW2])/(12*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2*MW*MW2^5*A0i[aa0, MW2])/(24*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW*SW2*VMU^2) + (169*CHWB*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (5*CHWB*CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/(12*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*
   SW2*VMU^2) - (169*CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2^4*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2*
   VMU^2) + (169*CHWB*MW2^5*MZ*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW*SW2*VMU^2) + (5*CHWB*CW2*MW2^5*MZ*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (169*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/(192*(-MH2 + MW2)*MZ2^2*Pi^3*SW*SW2*
   VMU^2) - (169*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(192*(-MH2 + MW2)*MZ2^2*Pi^3*SW*
   SW2*VMU^2) + (19*CHWB*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/
  (288*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (29*CHWB*CW2*MH2*MW*MW2^3*A0i[aa0, MW2])/(288*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   SW2*VMU^2) + (5*CHWB*CW2*MW*MW2^4*A0i[aa0, MW2])/
  (144*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*
   VMU^2) - (23*CHWB*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (2*CHWB*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*
   VMU^2) + (23*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (36*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (169*CHWB*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*
   VMU^2) - (23*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(72*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   SW2*VMU^2) - (47*CHWB*CW2*MW2^4*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (23*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*SW*SW2*
   VMU^2) + (23*CHWB*MW2^3*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*SW*SW2*
   VMU^2) + (17*CHWB*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (16*CW*(MH2 - MW2)*Pi^3*SW*SW2*VMU^2) - 
 (17*CHWB*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(288*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (16*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (3*CHWB*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)*Pi^3*SW*SW2*
   VMU^2) + (17*CHWB*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (35*CHWB*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (35*CHWB*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (35*CHWB*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2])/(288*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) + (CHWB*CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*MW2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2])/(576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (7*CHWB*CW2*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/
  (128*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (5*CHWB*CW2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/(128*CW*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (9*CHWB*CW2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*CW2*MW*MW2^3*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (5*CHWB*CW2*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*CW2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (21*CHWB*CW2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (128*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (15*CHWB*CW2*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/(128*CW*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (CHWB*MH2^3*MW*SW2*A0i[aa0, MW2])/(1152*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (149*CHWB*MH2^2*MW*MW2*SW2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (53*CHWB*CW2*MH2^2*MW*MW2*SW2*A0i[aa0, MW2])/(288*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (599*CHWB*MH2*MW*MW2^2*SW2*A0i[aa0, MW2])/
  (1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (53*CHWB*CW2*MH2*MW*MW2^2*SW2*A0i[aa0, MW2])/(144*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (25*CHWB*MW*MW2^3*SW2*A0i[aa0, MW2])/
  (96*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (53*CHWB*CW2*MW*MW2^3*SW2*A0i[aa0, MW2])/(288*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW2^2*SW2*A0i[aa0, MW2])/
  (6*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - (CHWB*MH2*MW2^3*SW2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + (CHWB*MW2^4*SW2*A0i[aa0, MW2])/
  (6*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2^3*SW2*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW*MW2^4*SW2*A0i[aa0, MW2])/
  (8*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^5*SW2*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*
   VMU^2) - (5*CHWB*MH2^2*MW*MW2^2*SW2*A0i[aa0, MW2])/
  (48*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MW*MW2^3*SW2*A0i[aa0, MW2])/(24*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) - (5*CHWB*MW*MW2^4*SW2*A0i[aa0, MW2])/
  (48*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (17*CHWB*MH2^2*MW*MZ2*SW2*A0i[aa0, MW2])/(384*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (5*CHWB*CW2*MH2^2*MW*MZ2*SW2*A0i[aa0, MW2])/
  (144*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (17*CHWB*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2])/(192*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (5*CHWB*CW2*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2])/
  (72*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (17*CHWB*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2])/(384*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (5*CHWB*CW2*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2])/
  (144*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MZ2^2*SW2*A0i[aa0, MW2])/(288*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^2*MW*MZ2^2*SW2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*MW2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2^2*SW2*A0i[aa0, MW2])/(576*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (CWw*MW2^2*(VMU^(-2))^(3/2)*A0i[aa0, MZ2])/(16*Pi^3) - 
 (CWw*MW2^3*(VMU^(-2))^(3/2)*A0i[aa0, MZ2])/(4*MZ2*Pi^3) - 
 (CHB*MW*MW2*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) - (CHbox*MW*MW2*A0i[aa0, MZ2])/
  (288*Pi^3*VMU^2) - (9*CHD*MW*MW2*A0i[aa0, MZ2])/(256*Pi^3*VMU^2) - 
 (CHW*MW*MW2*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) - 
 (127*CHD*CW2*MW*MW2*A0i[aa0, MZ2])/(1728*Pi^3*VMU^2) - 
 (91*CHD*CW2^2*MW*MW2*A0i[aa0, MZ2])/(1728*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*A0i[aa0, MZ2])/(64*MZ2^2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2*A0i[aa0, MZ2])/(576*MZ2*Pi^3*VMU^2) + 
 (5*CHB*MW*MW2^2*A0i[aa0, MZ2])/(96*MZ2*Pi^3*VMU^2) + 
 (23*CHD*MW*MW2^2*A0i[aa0, MZ2])/(576*MZ2*Pi^3*VMU^2) - 
 (CHW*MW*MW2^2*A0i[aa0, MZ2])/(96*MZ2*Pi^3*VMU^2) + 
 (79*CHD*CW2*MW*MW2^2*A0i[aa0, MZ2])/(864*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2*A0i[aa0, MZ2])/(72*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2^2*A0i[aa0, MZ2])/(384*MW2*Pi^3*VMU^2) - 
 (409*CHWB*MW*MW2*A0i[aa0, MZ2])/(6912*CW*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MW*MW2*A0i[aa0, MZ2])/(576*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*A0i[aa0, MZ2])/(16*MZ*Pi^3*SW*VMU^2) - 
 (139*CHWB*MW*MW2^4*A0i[aa0, MZ2])/(576*CW*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*A0i[aa0, MZ2])/(2304*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (2593*CHWB*MW*MW2^3*A0i[aa0, MZ2])/(3456*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (23*CHWB*CW2*MW*MW2^3*A0i[aa0, MZ2])/(288*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (11*CHWB*MH2*MW*MW2*A0i[aa0, MZ2])/(2304*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2*A0i[aa0, MZ2])/(1152*CW*MZ2*Pi^3*SW*VMU^2) - 
 (623*CHWB*MW*MW2^2*A0i[aa0, MZ2])/(3456*CW*MZ2*Pi^3*SW*VMU^2) + 
 (41*CHWB*CW2*MW*MW2^2*A0i[aa0, MZ2])/(576*CW*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2^2*MW*MW2^2*A0i[aa0, MZ2])/(48*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*A0i[aa0, MZ2])/(24*MZ*MZ2*Pi^3*SW*VMU^2) + 
 (31*CHWB*MW*MZ2*A0i[aa0, MZ2])/(768*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MZ2*A0i[aa0, MZ2])/(1152*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MZ2*A0i[aa0, MZ2])/(48*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2*MZ2*A0i[aa0, MZ2])/(48*MZ*Pi^3*SW*VMU^2) + 
 (31*CHWB*MW*MW2*SW*A0i[aa0, MZ2])/(384*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*SW*A0i[aa0, MZ2])/(8*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*A0i[aa0, MZ2])/(4*CW*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*SW*A0i[aa0, MZ2])/(384*CW*MZ2*Pi^3*VMU^2) - 
 (83*CHWB*MW*MW2^2*SW*A0i[aa0, MZ2])/(576*CW*MZ2*Pi^3*VMU^2) - 
 (13*CHWB*MW*MZ2*SW*A0i[aa0, MZ2])/(1152*CW*Pi^3*VMU^2) + 
 (7*CHWB*CW2*MW2*MZ2*SW*A0i[aa0, MZ2])/(72*MZ*Pi^3*VMU^2) - 
 (13*CHWB*CW2*MZ2^2*SW*A0i[aa0, MZ2])/(144*MZ*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*A0i[aa0, MZ2])/(2304*Pi^3*SW2^2*VMU^2) + 
 (11*CHD*CW2^2*MW*MW2*A0i[aa0, MZ2])/(576*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^3*MW*MW2*A0i[aa0, MZ2])/(48*Pi^3*SW2^2*VMU^2) + 
 (5*CHD*CW2*MW*MW2^4*A0i[aa0, MZ2])/(192*MZ2^3*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MZ2])/(2304*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^3*A0i[aa0, MZ2])/(1152*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*CW2^2*MW*MW2^3*A0i[aa0, MZ2])/(576*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2*A0i[aa0, MZ2])/(2304*MZ2*Pi^3*SW2^2*VMU^2) - 
 (5*CHD*CW2*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*SW2^2*VMU^2) - 
 (7*CHD*CW2^2*MW*MW2^2*A0i[aa0, MZ2])/(576*MZ2*Pi^3*SW2^2*VMU^2) + 
 (5*CHD*CW2*MW*MZ2*A0i[aa0, MZ2])/(2304*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^3*MW*MZ2*A0i[aa0, MZ2])/(144*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^2*A0i[aa0, MZ2])/(1152*MW2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^3*MW*MZ2^2*A0i[aa0, MZ2])/(1152*MW2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2*MW*MW2*A0i[aa0, MZ2])/(96*CW*Pi^3*SW*SW2^2*VMU^2) - 
 (77*CHWB*CW2*MW*MW2^5*A0i[aa0, MZ2])/(144*CW*MZ2^4*Pi^3*SW*SW2^2*VMU^2) + 
 (443*CHWB*CW2*MW*MW2^4*A0i[aa0, MZ2])/(288*CW*MZ2^3*Pi^3*SW*SW2^2*VMU^2) - 
 (427*CHWB*CW2*MW*MW2^3*A0i[aa0, MZ2])/(288*CW*MZ2^2*Pi^3*SW*SW2^2*VMU^2) + 
 (47*CHWB*CW2*MW*MW2^2*A0i[aa0, MZ2])/(96*CW*MZ2*Pi^3*SW*SW2^2*VMU^2) - 
 (CHWB*CW2^2*MW*MW2*SW*A0i[aa0, MZ2])/(32*CW*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2^2*MW*MZ2*SW*A0i[aa0, MZ2])/(64*CW*Pi^3*SW2^2*VMU^2) + 
 (19*CHD*MW*MW2*A0i[aa0, MZ2])/(1536*Pi^3*SW2*VMU^2) - 
 (CHB*CW2*MW*MW2*A0i[aa0, MZ2])/(48*Pi^3*SW2*VMU^2) - 
 (CHbox*CW2*MW*MW2*A0i[aa0, MZ2])/(144*Pi^3*SW2*VMU^2) - 
 (11*CHD*CW2*MW*MW2*A0i[aa0, MZ2])/(1152*Pi^3*SW2*VMU^2) - 
 (CHW*CW2*MW*MW2*A0i[aa0, MZ2])/(48*Pi^3*SW2*VMU^2) - 
 (CHbox*MH2*MW*MW2^3*A0i[aa0, MZ2])/(288*CW2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW*MW2^3*A0i[aa0, MZ2])/(1152*CW2*MZ2^3*Pi^3*SW2*VMU^2) + 
 (5*CHD*MW*MW2^4*A0i[aa0, MZ2])/(384*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW*MW2^2*A0i[aa0, MZ2])/(4608*MZ2^2*Pi^3*SW2*VMU^2) + 
 (5*CHD*MW*MW2^3*A0i[aa0, MZ2])/(768*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHbox*MW*MW2^3*A0i[aa0, MZ2])/(144*CW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MW2^3*A0i[aa0, MZ2])/(576*CW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (29*CHD*CW2*MW*MW2^3*A0i[aa0, MZ2])/(576*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MW*MW2*A0i[aa0, MZ2])/(4608*MZ2*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2*MH2*MW*MW2*A0i[aa0, MZ2])/(288*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2*A0i[aa0, MZ2])/(2304*MZ2*Pi^3*SW2*VMU^2) - 
 (7*CHD*MW*MW2^2*A0i[aa0, MZ2])/(384*MZ2*Pi^3*SW2*VMU^2) + 
 (CHB*CW2*MW*MW2^2*A0i[aa0, MZ2])/(48*MZ2*Pi^3*SW2*VMU^2) + 
 (13*CHD*CW2*MW*MW2^2*A0i[aa0, MZ2])/(384*MZ2*Pi^3*SW2*VMU^2) + 
 (CHW*CW2*MW*MW2^2*A0i[aa0, MZ2])/(48*MZ2*Pi^3*SW2*VMU^2) - 
 (11*CHD*CW2^2*MW*MW2^2*A0i[aa0, MZ2])/(288*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MZ2*A0i[aa0, MZ2])/(1536*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MZ2*A0i[aa0, MZ2])/(288*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2*A0i[aa0, MZ2])/(144*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^2*A0i[aa0, MZ2])/(576*MW2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2*A0i[aa0, MZ2])/(192*CW*Pi^3*SW*SW2*VMU^2) + 
 (575*CHWB*CW2*MW*MW2*A0i[aa0, MZ2])/(3456*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MW*MW2*A0i[aa0, MZ2])/(24*CW*Pi^3*SW*SW2*VMU^2) - 
 (77*CHWB*MW*MW2^5*A0i[aa0, MZ2])/(288*CW*MZ2^4*Pi^3*SW*SW2*VMU^2) + 
 (443*CHWB*MW*MW2^4*A0i[aa0, MZ2])/(576*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) - 
 (139*CHWB*CW2*MW*MW2^4*A0i[aa0, MZ2])/(288*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^2*A0i[aa0, MZ2])/(1152*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (427*CHWB*MW*MW2^3*A0i[aa0, MZ2])/(576*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (1903*CHWB*CW2*MW*MW2^3*A0i[aa0, MZ2])/(1728*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2*A0i[aa0, MZ2])/(1152*CW*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (47*CHWB*MW*MW2^2*A0i[aa0, MZ2])/(192*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (1325*CHWB*CW2*MW*MW2^2*A0i[aa0, MZ2])/(1728*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (11*CHWB*CW2*MW*MZ2*A0i[aa0, MZ2])/(384*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MW*MZ2*A0i[aa0, MZ2])/(72*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MW*MZ2^2*A0i[aa0, MZ2])/(576*CW*MW2*Pi^3*SW*SW2*VMU^2) - 
 (5*CHWB*CW2*MW*MW2*SW*A0i[aa0, MZ2])/(64*CW*Pi^3*SW2*VMU^2) + 
 (3*CHWB*CW2*MW*MZ2*SW*A0i[aa0, MZ2])/(128*CW*Pi^3*SW2*VMU^2) + 
 (CHB*MW*MW2*SW2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) - 
 (CHW*MW*MW2*SW2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
 (47*CHD*MW*MW2^2*SW2*A0i[aa0, MZ2])/(864*MZ2*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2*SW2*A0i[aa0, MZ2])/(192*CW*Pi^3*SW*VMU^2) - 
 (163*CHWB*CW2*MW*MW2*SW2*A0i[aa0, MZ2])/(864*CW*Pi^3*SW*VMU^2) - 
 (91*CHWB*CW2^2*MW*MW2*SW2*A0i[aa0, MZ2])/(432*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^3*SW2*A0i[aa0, MZ2])/(32*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MW2*SW2*A0i[aa0, MZ2])/(384*CW*MZ2*Pi^3*SW*VMU^2) - 
 (11*CHWB*MW*MW2^2*SW2*A0i[aa0, MZ2])/(192*CW*MZ2*Pi^3*SW*VMU^2) + 
 (85*CHWB*CW2*MW*MW2^2*SW2*A0i[aa0, MZ2])/(432*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MZ2*SW2*A0i[aa0, MZ2])/(384*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW*MZ2*SW2*A0i[aa0, MZ2])/(144*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MZ2^2*SW2*A0i[aa0, MZ2])/(288*CW*MW2*Pi^3*SW*VMU^2) + 
 (CHB*MH2*MW*MW2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHB*MW*MW2^2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHW*MW*MW2^2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2^2*B0i[bb0, 0, MH2, MZ2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHW*MH2*MW*MW2^2*B0i[bb0, 0, MH2, MZ2])/(24*MZ2*Pi^3*VMU^2) - 
 (CHB*MW*MW2*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHW*MW*MW2*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*B0i[bb0, 0, MH2, MZ2])/(16*MZ*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^3*B0i[bb0, 0, MH2, MZ2])/(24*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^3*B0i[bb0, 0, MH2, MZ2])/(24*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2*MZ2*B0i[bb0, 0, MH2, MZ2])/(48*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^2*MZ2*B0i[bb0, 0, MH2, MZ2])/(16*MZ*Pi^3*SW*VMU^2) + 
 (CHWB*MW2*MZ2^2*B0i[bb0, 0, MH2, MZ2])/(48*MZ*Pi^3*SW*VMU^2) + 
 (CHD*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(256*Pi^3*VMU^2) - 
 (CHD*MT2^3*MW*B0i[bb0, MW2, 0, MT2])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (13*CHD*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(768*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(192*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(128*Pi^3*VMU^2) - 
 (CHWB*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(96*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(16*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*MT2^2*MW*SW*B0i[bb0, MW2, 0, MT2])/(384*CW*Pi^3*VMU^2) - 
 (CHWB*MT2^3*MW*SW*B0i[bb0, MW2, 0, MT2])/(48*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (3*CHWB*MT2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/(128*CW*Pi^3*VMU^2) - 
 (CHWB*MT2^2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/(96*CW*(MT2 - MW2)*Pi^3*
   VMU^2) + (5*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/(64*CW*Pi^3*VMU^2) + 
 (CHD*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(16*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(24*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(48*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(4*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(4*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(12*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(4*CW*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(16*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/(6*MZ*Pi^3*VMU^2) + 
 (3*CHWB*MW*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/(16*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(12*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(12*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (7*CHD*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(96*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(6*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(12*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^3*SW2*B0i[bb0, MW2, 0, MW2])/(12*CW*MZ2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW*MW2^2*SW*SW2*B0i[bb0, MW2, 0, MW2])/(24*CW*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(2304*Pi^3*VMU^2) - 
 (CHbox*MH2^3*MW*B0i[bb0, MW2, MH2, MW2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*B0i[bb0, MW2, MH2, MW2])/(4608*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(128*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHW*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(32*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) - 
 (7*CHbox*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (25*CHD*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*CHW*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CHD*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHW*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(2*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(576*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(48*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW*B0i[bb0, MW2, MH2, MW2])/(384*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (384*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (96*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (96*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(12*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2])/(384*CW*Pi^3*VMU^2) + 
 (CHWB*MH2^3*MW*SW*B0i[bb0, MW2, MH2, MW2])/(576*CW*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHWB*MH2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
  (192*CW*Pi^3*VMU^2) - (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(48*CW*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MH2, MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHWB*MH2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (256*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MH2^3*MW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (384*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^3*SW2*B0i[bb0, MW2, MH2, MW2])/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MH2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/
  (384*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/
  (96*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/
  (96*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/(12*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (3*CWw*MW2^3*(VMU^(-2))^(3/2)*B0i[bb0, MW2, MW2, MZ2])/(8*Pi^3) + 
 (CWw*MW2^2*MZ2*(VMU^(-2))^(3/2)*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3) - 
 (19*CHD*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(384*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(48*Pi^3*VMU^2) - 
 (11*CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(8*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^2) + 
 (19*CHD*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + (19*CHD*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (4608*Pi^3*VMU^2) - (25*CHD*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*VMU^2) - (11*CHD*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (288*MW2*Pi^3*VMU^2) + (CHD*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (1152*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (48*CW*Pi^3*SW*VMU^2) - (13*CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (144*CW*Pi^3*SW*VMU^2) + (CHWB*CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (24*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (12*CW*MZ2*Pi^3*SW*VMU^2) - (CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (24*CW*MZ2*Pi^3*SW*VMU^2) - (CHWB*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*CW*Pi^3*SW*VMU^2) - (11*CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*CW*Pi^3*SW*VMU^2) - (7*CHWB*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*CW*Pi^3*SW*VMU^2) - (CHWB*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*CW*Pi^3*SW*VMU^2) + (7*CHWB*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (96*CW*Pi^3*SW*VMU^2) + (CHWB*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (576*CW*MW2*Pi^3*SW*VMU^2) + (47*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (192*CW*Pi^3*VMU^2) - (CHWB*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ*Pi^3*VMU^2) - (11*CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(6*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^4*SW*B0i[bb0, MW2, MW2, MZ2])/(4*CW*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (3*CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (32*CW*Pi^3*VMU^2) - (5*CHWB*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*MZ*Pi^3*VMU^2) + (19*CHWB*MW*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(768*CW*Pi^3*VMU^2) + 
 (7*CHWB*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(144*MZ*Pi^3*VMU^2) - 
 (11*CHWB*MW*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(576*CW*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) + (17*CHD*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2^2*VMU^2) - (29*CHD*CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2^2*VMU^2) + (CHD*CW2^3*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (24*Pi^3*SW2^2*VMU^2) + (CHD*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (24*MZ2*Pi^3*SW2^2*VMU^2) - (CHD*CW2^2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (24*MZ2*Pi^3*SW2^2*VMU^2) - (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (72*Pi^3*SW2^2*VMU^2) - (13*CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2^2*VMU^2) + (17*CHD*CW2^3*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2^2*VMU^2) - (CHD*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (1152*Pi^3*SW2^2*VMU^2) + (17*CHD*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (1152*Pi^3*SW2^2*VMU^2) - (CHD*CW2^3*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (72*Pi^3*SW2^2*VMU^2) + (CHD*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (1152*MW2*Pi^3*SW2^2*VMU^2) - (CHD*CW2^3*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (1152*MW2*Pi^3*SW2^2*VMU^2) + (7*CHD*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2*VMU^2) + (CHD*CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (48*Pi^3*SW2*VMU^2) - (CHD*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (48*MZ2*Pi^3*SW2*VMU^2) - (17*CHD*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*SW2*VMU^2) - (7*CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2*VMU^2) - (CHD*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (384*Pi^3*SW2*VMU^2) + (17*CHD*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*SW2*VMU^2) + (CHD*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (384*MW2*Pi^3*SW2*VMU^2) + (17*CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (144*CW*Pi^3*SW*SW2*VMU^2) - (CHWB*CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (12*CW*Pi^3*SW*SW2*VMU^2) + (CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (12*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(36*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(48*CW*Pi^3*SW*SW2*VMU^2) - 
 (5*CHWB*CW2^3*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (36*CW*Pi^3*SW*SW2*VMU^2) - (CHWB*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*CW*Pi^3*SW*SW2*VMU^2) - (CHWB*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (144*CW*Pi^3*SW*SW2*VMU^2) + 
 (5*CHWB*CW2^3*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(144*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (576*CW*MW2*Pi^3*SW*SW2*VMU^2) - 
 (7*CHWB*MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(8*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(8*CW*MZ2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(32*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(192*CW*Pi^3*SW*VMU^2) - 
 (3*CHWB*CW2*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(32*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(192*CW*MW2*Pi^3*SW*VMU^2) - 
 (CHB*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) - 
 (CHD*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(1152*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) - 
 (5*CHB*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(4608*MZ2*Pi^3*VMU^2) + 
 (5*CHB*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*MZ2*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*MZ2*Pi^3*VMU^2) + 
 (CHB*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHbox*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(384*Pi^3*VMU^2) + 
 (CHW*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(96*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(96*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(192*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(384*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(24*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(64*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(16*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(32*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(96*CW*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(384*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(32*CW*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (1152*MZ2*Pi^3*SW2^2*VMU^2) + (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*Pi^3*SW2^2*VMU^2) - (CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*Pi^3*SW2^2*VMU^2) - (CHB*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*Pi^3*SW2*VMU^2) - (CHbox*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (72*Pi^3*SW2*VMU^2) - (CHW*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*Pi^3*SW2*VMU^2) - (CHB*CW2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*Pi^3*SW2*VMU^2) - (CHW*CW2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*Pi^3*SW2*VMU^2) - (CHbox*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (288*CW2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(1152*CW2*MZ2^3*Pi^3*SW2*
   VMU^2) + (CHbox*MH2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (72*CW2*MZ2^2*Pi^3*SW2*VMU^2) + (CHD*MH2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (288*CW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*SW2*VMU^2) + 
 (CHB*CW2*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^3*SW2*VMU^2) + 
 (CHW*CW2*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^3*SW2*VMU^2) - 
 (CHbox*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(24*CW2*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(96*CW2*MZ2*Pi^3*SW2*VMU^2) + 
 (CHB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VMU^2) + 
 (CHW*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(144*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(144*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (48*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (576*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (576*CW*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(32*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*MH2*MW*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(96*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(384*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(2304*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(32*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*SW*VMU^2) + 
 (11*CHD*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(768*Pi^3*VMU^2) - 
 (7*CHD*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
 (7*CHD*CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(192*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(96*MZ2*Pi^3*VMU^2) - 
 (13*CHD*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(768*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
 (11*CHWB*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(96*CW*Pi^3*SW*VMU^2) + 
 (53*CHWB*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(864*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(12*CW*Pi^3*SW*VMU^2) - 
 (47*CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(432*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(36*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (29*CHWB*CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (144*CW*MZ2^2*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (18*CW*MZ2^2*Pi^3*SW*VMU^2) + (CHWB*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (6*CW*MZ2*Pi^3*SW*VMU^2) - 
 (67*CHWB*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (432*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (48*CW*MZ2*Pi^3*SW*VMU^2) - (7*CHWB*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (72*CW*MZ2*Pi^3*SW*VMU^2) + (19*CHWB*CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (144*CW*MZ2*Pi^3*SW*VMU^2) - (CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (96*CW*Pi^3*SW*VMU^2) + (13*CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (864*CW*Pi^3*SW*VMU^2) + (11*CHWB*MT2*MW*MW2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (192*CW*Pi^3*VMU^2) - (CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (48*CW*Pi^3*VMU^2) - (CHWB*MT2*MW*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (24*CW*MZ2*Pi^3*VMU^2) + (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (192*CW*Pi^3*VMU^2) - (11*CHD*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/
  (576*Pi^3*SW2^2*VMU^2) + (11*CHD*CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/
  (576*Pi^3*SW2^2*VMU^2) + (CHD*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (144*Pi^3*SW2^2*VMU^2) - (CHD*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (144*Pi^3*SW2^2*VMU^2) + (CHD*CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (192*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (192*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(72*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(72*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(192*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(192*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2^2*VMU^2) + 
 (11*CHD*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(96*MZ2^2*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(288*MZ2*Pi^3*SW2*VMU^2) - 
 (19*CHD*CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ2*Pi^3*SW2*VMU^2) + (CHD*CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (96*MZ2*Pi^3*SW2*VMU^2) + (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (576*Pi^3*SW2*VMU^2) - (11*CHWB*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/
  (288*CW*Pi^3*SW*SW2*VMU^2) + (7*CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (72*CW*Pi^3*SW*SW2*VMU^2) + 
 (2*CHWB*CW2*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) - 
 (109*CHWB*CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (288*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (7*CHWB*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (36*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (59*CHWB*CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (288*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(288*CW*Pi^3*SW*SW2*VMU^2) + 
 (17*CHD*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) + 
 (7*CHD*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(1728*MZ2*Pi^3*VMU^2) + 
 (271*CHWB*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/(3456*CW*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/(864*CW*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2^2*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*CW*Pi^3*SW*VMU^2) - (65*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (864*CW*Pi^3*SW*VMU^2) + (17*CHWB*CW2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*CW*Pi^3*SW*VMU^2) + (CHWB*MT2*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (65*CHWB*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*CW*MZ2*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*CW*MZ2*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (18*CW*MZ2*Pi^3*SW*VMU^2) + 
 (41*CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(3456*CW*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (864*CW*Pi^3*SW*VMU^2) - (17*CHWB*CW2^2*MW*MW2*MZ2*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(432*CW*Pi^3*SW*VMU^2) + 
 (15*CWw*MW2^3*(VMU^(-2))^(3/2)*B0i[bb0, MZ2, MW2, MW2])/(32*Pi^3) + 
 (3*CWw*MW2^4*(VMU^(-2))^(3/2)*B0i[bb0, MZ2, MW2, MW2])/(16*MZ2*Pi^3) - 
 (3*CWw*MW2^2*MZ2*(VMU^(-2))^(3/2)*B0i[bb0, MZ2, MW2, MW2])/(32*Pi^3) - 
 (5*CWw*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(16*Pi^3*VMU^3) - 
 (CWw*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(8*MZ2*Pi^3*VMU^3) + 
 (CWw*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(16*Pi^3*VMU^3) + 
 (5*CW2*CWw*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(16*Pi^3*SW2*VMU^3) - 
 (CW2^2*CWw*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(2*Pi^3*SW2*VMU^3) + 
 (CW2*CWw*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(8*MZ2*Pi^3*SW2*VMU^3) - 
 (CW2*CWw*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(16*Pi^3*SW2*VMU^3) + 
 (CW2^2*CWw*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(8*Pi^3*SW2*VMU^3) + 
 (49*CHD*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(2304*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(192*MZ2^2*Pi^3*VMU^2) + 
 (73*CHD*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(1152*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(1536*Pi^3*VMU^2) - 
 (41*CHWB*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(288*CW*Pi^3*SW*VMU^2) + 
 (47*CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(288*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(72*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(12*CW*MZ2^3*Pi^3*SW*VMU^2) - 
 (29*CHWB*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(288*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(24*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (53*CHWB*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(288*CW*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(48*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(6*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(192*CW*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(144*CW*Pi^3*SW*VMU^2) + 
 (11*CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MW2, MW2])/(192*CW*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW*B0i[bb0, MZ2, MW2, MW2])/(16*CW*MZ2^2*Pi^3*VMU^2) + 
 (13*CHWB*MW*MW2^3*SW*B0i[bb0, MZ2, MW2, MW2])/(96*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/(384*CW*Pi^3*VMU^2) - 
 (19*CHD*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2^2*VMU^2) + 
 (19*CHD*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(48*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(48*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2^2*VMU^2) + 
 (13*CHD*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*SW2*VMU^2) + 
 (17*CHD*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^2*Pi^3*SW2*VMU^2) - 
 (7*CHD*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(1152*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(1152*Pi^3*SW2*VMU^2) - 
 (35*CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(288*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(6*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (13*CHWB*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (144*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (29*CHWB*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (144*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(288*CW*Pi^3*SW*SW2*VMU^2) + 
 (15*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/(128*CW*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/(96*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (41*CHWB*MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/(192*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(256*CW*Pi^3*SW*VMU^2) + 
 (CHD*MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^2) + 
 (CHD*MT2^3*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(384*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(192*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(48*Pi^3*VMU^2) + 
 (CHD*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(384*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(64*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*B0i[dbb0, MW2, 0, MT2])/(64*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(48*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(24*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2^3*MW*MW2*SW*B0i[dbb0, MW2, 0, MT2])/(192*CW*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*MT2^2*MW*MW2^2*SW*B0i[dbb0, MW2, 0, MT2])/
  (96*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2*MW*MW2^3*SW*B0i[dbb0, MW2, 0, MT2])/(192*CW*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*MT2*MW*MW2^3*SW*B0i[dbb0, MW2, 0, MT2])/
  (32*CW*(-MT2 + MW2)*Pi^3*VMU^2) + (CHWB*MW*MW2^4*SW*B0i[dbb0, MW2, 0, MT2])/
  (32*CW*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(288*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(1152*Pi^3*VMU^2) - 
 (CHD*MH2^4*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(2304*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (CHbox*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (72*Pi^3*VMU^2) - (CHD*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (192*Pi^3*VMU^2) + (CHW*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (24*Pi^3*VMU^2) + (7*CHD*MH2^3*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (768*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(192*Pi^3*VMU^2) - 
 (CHW*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (19*CHD*MH2^2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*CHD*MH2*MW*MW2^4*B0i[dbb0, MW2, MH2, MW2])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^5*B0i[dbb0, MW2, MH2, MW2])/(16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (CHWB*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/
  (288*CW*Pi^3*SW*VMU^2) + (CHWB*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (72*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/
  (24*CW*Pi^3*SW*VMU^2) - (CHWB*MH2^4*MW*MW2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (1152*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW*B0i[dbb0, MW2, MH2, MW2])/(288*CW*Pi^3*VMU^2) + 
 (7*CHWB*MH2^3*MW*MW2^2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (384*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^3*SW*B0i[dbb0, MW2, MH2, MW2])/(96*CW*Pi^3*VMU^2) - 
 (19*CHWB*MH2^2*MW*MW2^3*SW*B0i[dbb0, MW2, MH2, MW2])/
  (144*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*CHWB*MH2*MW*MW2^4*SW*B0i[dbb0, MW2, MH2, MW2])/
  (48*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^5*SW*B0i[dbb0, MW2, MH2, MW2])/
  (8*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CWw*MW2^4*(VMU^(-2))^(3/2)*B0i[dbb0, MW2, MW2, MZ2])/(2*Pi^3) + 
 (CWw*MW2^3*MZ2*(VMU^(-2))^(3/2)*B0i[dbb0, MW2, MW2, MZ2])/(8*Pi^3) - 
 (CHD*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(16*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(144*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(384*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CHD*CW2*MW*MW2^4*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CHD*CW2*MW*MW2^3*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/
  (288*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CHD*CW2*MW*MW2^2*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CHD*CW2*MW*MW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (2304*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MZ2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (2304*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(6*CW*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(72*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(18*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(288*CW*Pi^3*SW*VMU^2) - 
 (3*CHWB*CW2*MW*MW2^3*SW*B0i[dbb0, MW2, MW2, MZ2])/(8*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/(6*MZ*Pi^3*VMU^2) - 
 (119*CHWB*CW2*MW*MW2^2*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (288*CW*Pi^3*VMU^2) + (7*CHWB*MW2^3*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*MZ*Pi^3*VMU^2) + (5*CHWB*CW2*MW*MW2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*CW*Pi^3*VMU^2) - (5*CHWB*MW2^2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*VMU^2) + (3*CHWB*CW2*MW*MW2^5*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (2*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CHWB*CW2*MW*MW2^4*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (24*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CHWB*CW2*MW*MW2^3*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (144*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CHWB*CW2*MW*MW2^2*MZ2^3*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CHWB*CW2*MW*MW2*MZ2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MZ2^5*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CWw*MW2^4*(VMU^(-2))^(3/2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3) - 
 (CHD*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(24*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(16*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (6*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(3*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*CW*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MW*MW2^3*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*MZ*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (8*CW*MZ2*Pi^3*VMU^2) + (CHWB*MW*MW2^5*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (6*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CWw*MW2^4*(VMU^(-2))^(3/2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*Pi^3) - 
 (3*CW2*CWw*MW2^4*(VMU^(-2))^(3/2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*Pi^3) + (CW2*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*Pi^3*VMU^3) - (CWw*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*Pi^3*VMU^3) + (5*CHD*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (96*Pi^3*VMU^2) - (7*CHD*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (192*MZ2^2*Pi^3*VMU^2) - (CHD*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (64*MZ2*Pi^3*VMU^2) - (13*CHWB*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^6*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*CW*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (4*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*CW*MZ2*Pi^3*SW*VMU^2) - 
 (11*CHWB*CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^3*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^5*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*CW*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^4*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*CW*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*Pi^3*SW2^2*VMU^2) + (CHD*CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2^6*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (6*CW*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*Pi^3*SW*VMU^2) - 
 (17*CHWB*MW*MW2^5*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (96*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (6*CW*MZ2*Pi^3*SW*VMU^2) + (CHD*MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (24*Pi^3*VMU^2) + (7*CHD*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*Pi^3*VMU^2) + (CHD*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*Pi^3*VMU^2) - (CHD*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*Pi^3*VMU^2) - (5*CHD*MW*MW2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*CHD*MW*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (64*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(192*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(12*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(8*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^3*MZ*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) - 
 (5*CHWB*MW*MW2^4*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*CHWB*MW*MW2^3*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^2*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (32*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2^3*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^4*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*Pi^3*VMU^2) - 
 (7*CHD*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(384*MZ2*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(384*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*CW*Pi^3*SW*VMU^2) - 
 (3*CHWB*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*CW*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*CW*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (16*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (32*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (32*CW*Pi^3*VMU^2) - (CHWB*MW*MW2^4*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (32*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (96*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (96*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (96*Pi^3*SW2^2*VMU^2) + (CHD*CW2^2*MW*MW2^2*MZ2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*CW*Pi^3*SW*SW2*VMU^2) - 
 (7*CHWB*MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*CW*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW*MW2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (64*CW*MZ2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (64*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*SW*VMU^2) + (3*CHD*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (8*Pi^3*VMU^2) - (27*CHD*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (32*Pi^3*VMU^2) + (39*CHD*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (64*Pi^3*VMU^2) - (9*CHD*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (64*Pi^3*VMU^2) - (5*CHWB*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (4*CW*Pi^3*SW*VMU^2) + (7*CHWB*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (6*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (2*CW*MZ2*Pi^3*SW*VMU^2) + 
 (49*CHWB*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (48*CW*Pi^3*SW*VMU^2) - (11*CHWB*CW2*MW*MW2^2*MZ2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*CW*Pi^3*SW*VMU^2) - 
 (13*CHWB*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (48*CW*Pi^3*SW*VMU^2) + (3*CHWB*CW2*MW*MW2*MZ2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*CW*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (2*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (CW*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (49*CHWB*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (24*CW*Pi^3*SW*SW2*VMU^2) - 
 (13*CHWB*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (24*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHD*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^2) + 
 (3*CHD*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(32*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(12*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (48*CW*Pi^3*SW*VMU^2) - (CHWB*CW2*MW*MW2^2*MZ2*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*CW*Pi^3*SW*VMU^2) - 
 (91*CHWB*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (96*CW*Pi^3*SW*VMU^2) + (5*CHWB*CW2*MW*MW2*MZ2^2*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*CW*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (16*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^2*MZ2*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*CW*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2*MZ2^2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (8*CW*Pi^3*VMU^2) - (3*CHWB*MW*MZ2^3*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (16*CW*Pi^3*VMU^2) - (CHWB*MW*MW2^2*MZ2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(2*CW*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW*MW2*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (8*CW*Pi^3*SW*VMU^2) - (3*CHWB*MW*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(16*CW*Pi^3*SW*VMU^2) + (MW*MW2^2*Ced[Leff, Leff, 1, 1])/
  (432*Pi^3*VMU^2) - (MW*MW2*MZ2*Ced[Leff, Leff, 1, 1])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ced[Leff, Leff, 1, 1])/(864*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*Ced[Leff, Leff, 1, 1])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Ced[Leff, Leff, 1, 1])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Ced[Leff, Leff, 1, 1])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*Ced[Leff, Leff, 2, 2])/(432*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ced[Leff, Leff, 2, 2])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ced[Leff, Leff, 2, 2])/(864*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*Ced[Leff, Leff, 2, 2])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Ced[Leff, Leff, 2, 2])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Ced[Leff, Leff, 2, 2])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*Ced[Leff, Leff, 3, 3])/(432*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ced[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ced[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*Ced[Leff, Leff, 3, 3])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Ced[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Ced[Leff, Leff, 3, 3])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/
  (288*Pi^3*SW2*VMU^2) - (7*MW*MW2^2*Cee[Leff, Leff, 1, 1])/
  (864*Pi^3*VMU^2) + (7*MW*MW2*MZ2*Cee[Leff, Leff, 1, 1])/(576*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*Cee[Leff, Leff, 1, 1])/(1728*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*Cee[Leff, Leff, 1, 1])/(432*Pi^3*SW2*VMU^2) + 
 (7*CW2*MW*MW2*MZ2*Cee[Leff, Leff, 1, 1])/(288*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW*MZ2^2*Cee[Leff, Leff, 1, 1])/(864*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/
  (288*Pi^3*SW2*VMU^2) - (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (48*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (32*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) - (CW2*MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 1, 1])/(16*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (48*Pi^3*SW2*VMU^2) - (7*MW*MW2^2*Cee[Leff, Leff, 2, 2])/(864*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*Cee[Leff, Leff, 2, 2])/(576*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*Cee[Leff, Leff, 2, 2])/(1728*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*Cee[Leff, Leff, 2, 2])/(432*Pi^3*SW2*VMU^2) + 
 (7*CW2*MW*MW2*MZ2*Cee[Leff, Leff, 2, 2])/(288*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW*MZ2^2*Cee[Leff, Leff, 2, 2])/(864*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/
  (288*Pi^3*SW2*VMU^2) - (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (48*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (32*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) - (CW2*MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 2, 2])/(16*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (48*Pi^3*SW2*VMU^2) - (7*MW*MW2^2*Cee[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*Cee[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*Cee[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*Cee[Leff, Leff, 3, 3])/(432*Pi^3*SW2*VMU^2) + 
 (7*CW2*MW*MW2*MZ2*Cee[Leff, Leff, 3, 3])/(288*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW*MZ2^2*Cee[Leff, Leff, 3, 3])/(864*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/
  (288*Pi^3*SW2*VMU^2) - (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (48*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (32*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) - (CW2*MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 3, 3])/(16*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (48*Pi^3*SW2*VMU^2) - (MW*MW2^2*Ceu[Leff, Leff, 1, 1])/(216*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Ceu[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) - 
 (MW*MZ2^2*Ceu[Leff, Leff, 1, 1])/(432*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*Ceu[Leff, Leff, 1, 1])/(108*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*Ceu[Leff, Leff, 1, 1])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*Ceu[Leff, Leff, 1, 1])/(216*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(288*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(48*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(144*Pi^3*SW2*VMU^2) - 
 (MW*MW2^2*Ceu[Leff, Leff, 2, 2])/(216*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Ceu[Leff, Leff, 2, 2])/(144*Pi^3*VMU^2) - 
 (MW*MZ2^2*Ceu[Leff, Leff, 2, 2])/(432*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*Ceu[Leff, Leff, 2, 2])/(108*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*Ceu[Leff, Leff, 2, 2])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*Ceu[Leff, Leff, 2, 2])/(216*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(288*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(48*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(144*Pi^3*SW2*VMU^2) + 
 (MT2*MW*MW2*Ceu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MW2^2*Ceu[Leff, Leff, 3, 3])/(432*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Ceu[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Ceu[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ceu[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ceu[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2*Ceu[Leff, Leff, 3, 3])/(24*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*Ceu[Leff, Leff, 3, 3])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*Ceu[Leff, Leff, 3, 3])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MZ2*Ceu[Leff, Leff, 3, 3])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Ceu[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Ceu[Leff, Leff, 3, 3])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(24*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(72*Pi^3*SW2*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (192*Pi^3*VMU^2) - (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (144*Pi^3*VMU^2) - (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (1152*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (96*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (36*MZ2*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(576*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (48*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*CHd[1, 1])/(108*Pi^3*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHd[1, 1])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*CHd[1, 1])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHd[1, 1])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*CHd[1, 1])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*CHd[1, 1])/
  (288*Pi^3*VMU^2) + (5*MW*MW2^2*A0i[aa0, MZ2]*CHd[1, 1])/
  (288*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2*A0i[aa0, MZ2]*CHd[1, 1])/
  (144*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHd[1, 1])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (MW*MW2^2*CHd[2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*CHd[2, 2])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*CHd[2, 2])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHd[2, 2])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHd[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHd[2, 2])/(288*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHd[2, 2])/(288*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHd[2, 2])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHd[2, 2])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*CHd[3, 3])/(108*Pi^3*VMU^2) + (MH2*MW*MW2^2*CHd[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHd[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*CHd[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*CHd[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MW*MW2^2*CHd[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*CHd[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHd[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*MZ2*CHd[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*CHd[3, 3])/
  (288*Pi^3*VMU^2) + (5*MW*MW2^2*A0i[aa0, MZ2]*CHd[3, 3])/
  (288*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2*A0i[aa0, MZ2]*CHd[3, 3])/
  (144*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHd[3, 3])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (MW*MW2^2*CHe[1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*CHe[1, 1])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*CHe[1, 1])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHe[1, 1])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHe[1, 1])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHe[1, 1])/(288*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHe[1, 1])/(288*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHe[1, 1])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHe[1, 1])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*CHe[2, 2])/(108*Pi^3*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHe[2, 2])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*CHe[2, 2])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHe[2, 2])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*CHe[2, 2])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (288*Pi^3*VMU^2) + (5*MW*MW2^2*A0i[aa0, MZ2]*CHe[2, 2])/
  (288*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (144*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHe[2, 2])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (MW*MW2^2*CHe[3, 3])/(108*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHe[3, 3])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHe[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHe[3, 3])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*CHe[3, 3])/(216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^3*CHe[3, 3])/(54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*CHe[3, 3])/(216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*CHe[3, 3])/(54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHe[3, 3])/(288*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHe[3, 3])/(288*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHe[3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHe[3, 3])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (MT2^2*MW*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (MH2^3*MW*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW*CHe[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*CHe[Leff, Leff])/(256*Pi^3*VMU^2) - 
 (13*MT2*MW*MW2*CHe[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW*MW2*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*CHe[Leff, Leff])/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MH2*MT2*MW*MW2*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (MH2^2*MW*MW2*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*CHe[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*CHe[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (383*CW2*MW*MW2^2*CHe[Leff, Leff])/(864*Pi^3*VMU^2) - 
 (4685*MH2*MW*MW2^2*CHe[Leff, Leff])/(6912*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (5*MH2*MW*MW2^2*CHe[Leff, Leff])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (4793*MW*MW2^3*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (61*MW*MW2^3*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHe[Leff, Leff])/(48*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHe[Leff, Leff])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MW2^2*CHe[Leff, Leff])/(72*MZ2*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2^2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (7*MW*MW2^3*CHe[Leff, Leff])/(192*MZ2*Pi^3*VMU^2) + 
 (341*MH2*MW*MW2^3*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (341*MW*MW2^4*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*CHe[Leff, Leff])/(6*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*CHe[Leff, Leff])/(512*Pi^3*VMU^2) + 
 (13*MT2*MW*MZ2*CHe[Leff, Leff])/(768*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MZ2*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*CHe[Leff, Leff])/(1536*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MT2*MW*MZ2*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (MH2^2*MW*MZ2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*CHe[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*CHe[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MH2*MT2^2*MW*MZ2*CHe[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*CHe[Leff, Leff])/(96*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2*CHe[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (419*CW2*MW*MW2*MZ2*CHe[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (241*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(512*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MT2*MW*MW2*MZ2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*MZ2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (5*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(96*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (245*MW*MW2^2*MZ2*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (61*MW*MW2^2*MZ2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*CHe[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[Leff, Leff])/(96*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*CHe[Leff, Leff])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (271*MW*MZ2^2*CHe[Leff, Leff])/(4608*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^2*CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (2227*MH2*MW*MZ2^2*CHe[Leff, Leff])/(27648*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (2227*MW*MW2*MZ2^2*CHe[Leff, Leff])/(6912*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (19*MW*MW2*MZ2^2*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*MW*MZ2^3*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*MW*MZ2^3*CHe[Leff, Leff])/(192*MW2*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2^3*CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (103*MH2*MW*MZ2^3*CHe[Leff, Leff])/(9216*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^3*CHe[Leff, Leff])/(1152*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (11*MW*MZ2^3*CHe[Leff, Leff])/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*CHe[Leff, Leff])/(1152*MW2^2*Pi^3*VMU^2) - 
 (MW*MZ2^3*CHe[Leff, Leff])/(288*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*CHe[Leff, Leff])/(576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*MZ2*CHe[Leff, Leff])/(12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (11*CW2*MW*MW2^2*MZ2^2*CHe[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2*MZ2^3*CHe[Leff, Leff])/(288*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (7*CW2*MW*MZ2^4*CHe[Leff, Leff])/
  (576*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^5*CHe[Leff, Leff])/(1152*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CW2*MW*MW2^2*CHe[Leff, Leff])/(36*Pi*VMU^2) - 
 (CW2*MW*MW2*MZ2*CHe[Leff, Leff])/(72*Pi*VMU^2) + 
 (23*CW2^2*MT2*MW*MW2*CHe[Leff, Leff])/(216*Pi^3*SW2^2*VMU^2) - 
 (2257*CW2^2*MW*MW2^2*CHe[Leff, Leff])/(1728*Pi^3*SW2^2*VMU^2) + 
 (19*CW2^3*MW*MW2^2*CHe[Leff, Leff])/(576*Pi^3*SW2^2*VMU^2) + 
 (25*CW2^2*MT2*MW*MW2^3*CHe[Leff, Leff])/(216*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^4*CHe[Leff, Leff])/(6*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (89*CW2^2*MT2*MW*MW2^2*CHe[Leff, Leff])/(432*MZ2*Pi^3*SW2^2*VMU^2) + 
 (11*CW2^2*MW*MW2^3*CHe[Leff, Leff])/(18*MZ2*Pi^3*SW2^2*VMU^2) - 
 (7*CW2^2*MT2*MW*MZ2*CHe[Leff, Leff])/(432*Pi^3*SW2^2*VMU^2) + 
 (4403*CW2^2*MW*MW2*MZ2*CHe[Leff, Leff])/(3456*Pi^3*SW2^2*VMU^2) + 
 (151*CW2^3*MW*MW2*MZ2*CHe[Leff, Leff])/(3456*Pi^3*SW2^2*VMU^2) - 
 (1895*CW2^2*MW*MZ2^2*CHe[Leff, Leff])/(3456*Pi^3*SW2^2*VMU^2) - 
 (5*CW2^3*MW*MZ2^2*CHe[Leff, Leff])/(216*Pi^3*SW2^2*VMU^2) + 
 (11*CW2^2*MW*MZ2^3*CHe[Leff, Leff])/(128*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2^3*MW*MZ2^3*CHe[Leff, Leff])/(288*MW2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MT2^2*MW*CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MT2^2*MW*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*CHe[Leff, Leff])/(1152*Pi^3*SW2*VMU^2) + 
 (109*CW2*MT2*MW*MW2*CHe[Leff, Leff])/(1728*Pi^3*SW2*VMU^2) + 
 (CW2^2*MT2*MW*MW2*CHe[Leff, Leff])/(16*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MW*MW2*CHe[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (7*CW2*MH2*MT2*MW*MW2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MT2^2*MW*MW2*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MW2*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (1379*CW2*MW*MW2^2*CHe[Leff, Leff])/(1152*Pi^3*SW2*VMU^2) + 
 (61*CW2^2*MW*MW2^2*CHe[Leff, Leff])/(1728*Pi^3*SW2*VMU^2) - 
 (4757*CW2*MH2*MW*MW2^2*CHe[Leff, Leff])/(3456*(MH2 - 4*MW2)*Pi^3*SW2*
   VMU^2) + (7*CW2*MT2*MW*MW2^2*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MH2^2*MW*MW2^2*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (5*MH2*MW*MW2^2*CHe[Leff, Leff])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (3*CW2*MH2*MW*MW2^2*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (31*CW2^2*MH2*MW*MW2^2*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (4793*CW2*MW*MW2^3*CHe[Leff, Leff])/
  (864*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2^3*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (MW*MW2^3*CHe[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (55*CW2*MW*MW2^3*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (31*CW2^2*MW*MW2^3*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2^3*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^4*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (25*CW2*MT2*MW*MW2^3*CHe[Leff, Leff])/
  (216*MZ2^2*Pi^3*SW2*VMU^2) - (5*CW2*MW*MW2^4*CHe[Leff, Leff])/
  (24*MZ2^2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2^4*CHe[Leff, Leff])/
  (12*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^5*CHe[Leff, Leff])/
  (12*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (19*CW2*MT2*MW*MW2^2*CHe[Leff, Leff])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MT2*MW*MW2^2*CHe[Leff, Leff])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MT2*MW*MW2^2*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (875*CW2*MW*MW2^3*CHe[Leff, Leff])/(1728*MZ2*Pi^3*SW2*VMU^2) + 
 (341*CW2*MH2*MW*MW2^3*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (CW2*MT2*MW*MW2^3*CHe[Leff, Leff])/(6*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (MH2*MW*MW2^3*CHe[Leff, Leff])/(64*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (5*CW2*MH2*MW*MW2^3*CHe[Leff, Leff])/
  (72*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - (341*CW2*MW*MW2^4*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + (MW*MW2^4*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - (5*CW2*MW*MW2^4*CHe[Leff, Leff])/
  (72*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MZ2*CHe[Leff, Leff])/
  (2304*Pi^3*SW2*VMU^2) - (5*CW2*MT2*MW*MZ2*CHe[Leff, Leff])/
  (384*Pi^3*SW2*VMU^2) - (CW2^2*MT2*MW*MZ2*CHe[Leff, Leff])/
  (36*Pi^3*SW2*VMU^2) + (CW2*MH2^2*MW*MZ2*CHe[Leff, Leff])/
  (768*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (19*CW2*MH2*MT2*MW*MZ2*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*SW2*
   VMU^2) - (CW2*MT2^2*MW*MZ2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*SW2*
   VMU^2) - (CW2*MH2^2*MW*MZ2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (CW2*MT2^2*MW*MZ2*CHe[Leff, Leff])/(192*MW2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MT2^2*MW*MZ2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^3*SW2*
   VMU^2) + (7603*CW2*MW*MW2*MZ2*CHe[Leff, Leff])/(6912*Pi^3*SW2*VMU^2) - 
 (133*CW2^2*MW*MW2*MZ2*CHe[Leff, Leff])/(3456*Pi^3*SW2*VMU^2) + 
 (731*CW2*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(768*(MH2 - 4*MW2)*Pi^3*SW2*
   VMU^2) - (19*CW2*MT2*MW*MW2*MZ2*CHe[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2^2*MW*MW2*MZ2*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (31*CW2*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (67*CW2^2*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (245*CW2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (64*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (5*CW2*MH2*MW*MW2^2*MZ2*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (3*MW*MW2^2*MZ2*CHe[Leff, Leff])/(128*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (7*CW2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (67*CW2^2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*MZ2*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (1789*CW2*MW*MZ2^2*CHe[Leff, Leff])/
  (4608*Pi^3*SW2*VMU^2) - (CW2^2*MW*MZ2^2*CHe[Leff, Leff])/
  (36*Pi^3*SW2*VMU^2) - (2227*CW2*MH2*MW*MZ2^2*CHe[Leff, Leff])/
  (13824*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MH2^2*MW*MZ2^2*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CW2^2*MH2*MW*MZ2^2*CHe[Leff, Leff])/
  (72*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (2227*CW2*MW*MW2*MZ2^2*CHe[Leff, Leff])/
  (3456*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2^2*CHe[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MW*MW2*MZ2^2*CHe[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (3*CW2*MW*MW2^2*MZ2^2*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (103*CW2*MW*MZ2^3*CHe[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2^3*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (67*CW2*MW*MZ2^3*CHe[Leff, Leff])/
  (1536*MW2*Pi^3*SW2*VMU^2) + (5*CW2^2*MW*MZ2^3*CHe[Leff, Leff])/
  (288*MW2*Pi^3*SW2*VMU^2) - (103*CW2*MH2*MW*MZ2^3*CHe[Leff, Leff])/
  (4608*(MH2 - 4*MW2)*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^3*CHe[Leff, Leff])/(1152*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^4*CHe[Leff, Leff])/(1152*MW2^2*Pi^3*SW2*VMU^2) - 
 (49*MW*MW2^2*SW2*CHe[Leff, Leff])/(1728*Pi^3*VMU^2) - 
 (53*MH2*MW*MW2^2*SW2*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (53*MW*MW2^3*SW2*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (49*MW*MW2*MZ2*SW2*CHe[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (53*MH2*MW*MW2*MZ2*SW2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (53*MW*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*CHe[Leff, Leff])/(72*Pi*VMU^2) - 
 (MW*MW2*MZ2*SW2*CHe[Leff, Leff])/(144*Pi*VMU^2) - 
 (MH2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^3*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(288*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (23*MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (4608*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^3*A0i[aa0, MH2]*CHe[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(2304*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) - (MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(576*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (11*MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (4608*(MH2 - MW2)*Pi^3*VMU^2) + (MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (384*MW2*Pi^3*VMU^2) - (MH2^3*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(1152*(MH2 - MW2)*MW2*Pi^3*
   VMU^2) - (CW2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) + (MW*MW2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (96*(MH2 - MW2)*Pi^3*VMU^2) - (5*MH2*MW*MW2*MZ2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(256*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(192*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2^3*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2^2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (192*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (288*MZ2*Pi^3*SW2^2*VMU^2) - (CW2^2*MH2^3*MW*MW2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(576*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^3*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*SW2^2*VMU^2) - (CW2^2*MH2^3*MW*MZ2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(1152*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (7*CW2*MH2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(2304*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^3*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (5*CW2*MH2^2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(96*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (384*MZ2*Pi^3*SW2*VMU^2) - (CW2*MH2^3*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^3*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(2304*MW2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (192*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2^2*MW*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(2304*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (4608*(MH2 - MW2)*MW2*Pi^3*VMU^2) + (MT2*MW*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (128*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) - (7*CW2*MW*MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (48*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (72*MZ2*Pi^3*VMU^2) - (MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (576*Pi^3*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) - (MT2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (256*MW2*Pi^3*VMU^2) + (CW2^2*MW*MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (24*Pi^3*SW2^2*VMU^2) - (CW2^2*MW*MW2^3*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (24*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/(48*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(48*Pi^3*SW2^2*VMU^2) - 
 (CW2*MT2*MW*A0i[aa0, MT2]*CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(72*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(16*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^3*A0i[aa0, MT2]*CHe[Leff, Leff])/(24*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/(16*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(288*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(36*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(192*MW2*Pi^3*SW2*VMU^2) - 
 (MH2*MW*A0i[aa0, MW2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MW2]*CHe[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (359*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (719*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/(8*(MH2 - MW2)^2*MZ2^2*Pi^3*
   VMU^2) - (MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (7*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (7*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/(96*(MH2 - MW2)^2*MZ2*Pi^3*
   VMU^2) + (59*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (401*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(2304*MW2*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(1536*(MH2 - MW2)*MW2*Pi^3*
   VMU^2) + (803*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (67*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (131*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(2304*MW2*Pi^3*VMU^2) + 
 (17*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(64*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (809*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (121*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (31*CW2^3*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) - 
 (1459*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (251*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (31*CW2^3*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) + 
 (325*CW2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (65*CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (31*CW2^3*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (7*CW2*MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2^2*VMU^2) - 
 (7*CW2*MH2*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2^2*VMU^2) + 
 (7*CW2*MW*MW2^6*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2*MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (6*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/(288*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW2^2*VMU^2) + (CW2^2*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (509*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (17*CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (965*CW2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (17*CW2^2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (36*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (19*CW2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (17*CW2^2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (103*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (97*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (67*CW2^3*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (5*CW2^2*MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) + 
 (359*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (239*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (67*CW2^3*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (8*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (71*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (67*CW2^3*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (17*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (25*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^3*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (18*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CW2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) + 
 (17*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (72*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) + 
 (CW2^3*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (36*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*MW2*Pi^3*SW2^2*VMU^2) + 
 (17*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (17*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^3*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (36*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^3*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^3*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^3*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2*MH2*MW*A0i[aa0, MW2]*CHe[Leff, Leff])/(576*Pi^3*SW2*VMU^2) + 
 (19*CW2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(36*Pi^3*SW2*VMU^2) - 
 (1007*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (215*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (989*MH2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1536*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (2035*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (65*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (31*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (469*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (487*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (23*CW2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) + 
 (7*MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*MZ2^3*Pi^3*SW2*VMU^2) + 
 (7*MH2*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (7*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/(32*(MH2 - MW2)*MZ2^3*Pi^3*SW2*
   VMU^2) - (7*MW*MW2^6*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(8*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (47*CW2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (563*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (545*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (1145*MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (11*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (47*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (163*CW2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(576*Pi^3*SW2*VMU^2) + 
 (139*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (161*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (31*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (139*MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(1152*MW2*Pi^3*SW2*VMU^2) - 
 (557*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (239*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (87*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(512*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (8*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (29*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (67*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (31*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (15*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (13*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (17*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(1536*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (3*CW2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (115*CW2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(1152*MW2*Pi^3*SW2*VMU^2) - 
 (17*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (47*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1536*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) - 
 (17*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (21*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (15*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(48*MW2^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (11*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (3*MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*MZ2^2*Pi^3*VMU^2) + 
 (17*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*MZ2*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MZ2*Pi^3*VMU^2) + 
 (9*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(256*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*MW2*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*A0i[aa0, MZ2]*CHe[Leff, Leff])/(2304*Pi^3*SW2^2*VMU^2) - 
 (85*CW2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(72*Pi^3*SW2^2*VMU^2) - 
 (CW2^3*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(12*Pi^3*SW2^2*VMU^2) + 
 (CW2*MW*MW2^4*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*MZ2^3*Pi^3*SW2^2*VMU^2) - 
 (CW2*MH2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (1152*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2*MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(48*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (7*CW2^2*MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (144*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(768*MZ2*Pi^3*SW2^2*VMU^2) + 
 (25*CW2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*MZ2*Pi^3*SW2^2*VMU^2) - 
 (7*CW2^2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(96*MZ2*Pi^3*SW2^2*VMU^2) + 
 (17*CW2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(768*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*Pi^3*SW2^2*VMU^2) + 
 (5*CW2^3*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(72*Pi^3*SW2^2*VMU^2) - 
 (CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(2304*MW2*Pi^3*SW2^2*VMU^2) - 
 (25*CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (1152*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2^3*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(96*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2^3*MW*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (576*MW2^2*Pi^3*SW2^2*VMU^2) - (MH2*MW*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (4608*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (768*Pi^3*SW2*VMU^2) + (23*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (2304*Pi^3*SW2*VMU^2) + (161*CW2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (1152*Pi^3*SW2*VMU^2) + (5*CW2^2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^4*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (64*MZ2^3*Pi^3*SW2*VMU^2) - (MH2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (2304*MZ2^2*Pi^3*SW2*VMU^2) - (MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (96*MZ2^2*Pi^3*SW2*VMU^2) - (19*CW2*MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (288*MZ2^2*Pi^3*SW2*VMU^2) + (MH2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (1536*MZ2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (384*MZ2*Pi^3*SW2*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (768*MZ2*Pi^3*SW2*VMU^2) - (23*CW2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (288*MZ2*Pi^3*SW2*VMU^2) - (5*CW2^2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) - (7*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (1536*Pi^3*SW2*VMU^2) - (25*CW2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) - (MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (4608*MW2*Pi^3*SW2*VMU^2) + (13*CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (576*MW2^2*Pi^3*SW2*VMU^2) + (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MT2^3*MW*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (48*(MT2 - MW2)*Pi^3*VMU^2) + (13*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (13*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(256*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (96*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(128*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(16*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*Pi^3*SW2*VMU^2) - (CW2*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(192*MW2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (11*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (5*MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(48*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (4*Pi^3*SW2^2*VMU^2) + (CW2^2*MW*MW2^3*B0i[bb0, MW2, 0, MW2]*
   CHe[Leff, Leff])/(6*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (12*Pi^3*SW2^2*VMU^2) - (5*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(12*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (3*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*
   CHe[Leff, Leff])/(8*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (24*Pi^3*VMU^2) - (MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) + (5*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (1152*Pi^3*VMU^2) - (5*MH2^3*MW*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (2304*MW2*Pi^3*VMU^2) + (5*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(4608*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (1152*MW2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (5*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (4*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (71*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (49*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (13*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (4608*MW2*Pi^3*VMU^2) + (7*CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (11*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (384*MW2^2*Pi^3*VMU^2) + (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (1152*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (11*CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (72*Pi^3*SW2^2*VMU^2) + (CW2^3*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(6*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (6*MZ2*Pi^3*SW2^2*VMU^2) + (25*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(144*Pi^3*SW2^2*VMU^2) + 
 (11*CW2^3*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (72*Pi^3*SW2^2*VMU^2) - (7*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2^2*VMU^2) - 
 (25*CW2^3*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2^2*VMU^2) - (CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(576*MW2*Pi^3*SW2^2*VMU^2) + 
 (7*CW2^3*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*SW2^2*VMU^2) + (CW2^3*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(576*MW2^2*Pi^3*SW2^2*VMU^2) + 
 (19*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(24*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (8*MZ2*Pi^3*SW2*VMU^2) - (25*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (5*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) + (11*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(576*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (12*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(288*MW2*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(384*MW2^2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(4608*Pi^3*VMU^2) - 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (2304*MZ2*Pi^3*VMU^2) + (MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (1152*Pi^3*SW2^2*VMU^2) + (CW2^2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(1152*Pi^3*SW2^2*VMU^2) - 
 (CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2^2*VMU^2) + (CW2^2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(144*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (576*MZ2*Pi^3*SW2^2*VMU^2) - (CW2^2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(576*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2^2*VMU^2) - (CW2^2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2^2*VMU^2) + 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (48*Pi^3*SW2^2*VMU^2) - (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2^2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (96*Pi^3*SW2^2*VMU^2) + (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(96*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (288*MZ2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (23*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (11*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (96*Pi^3*VMU^2) - (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) - (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (48*MZ2*Pi^3*VMU^2) - (11*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(144*MZ2*Pi^3*VMU^2) - 
 (11*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (5*CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (48*Pi^3*SW2^2*VMU^2) - (11*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (48*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (13*CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*MZ2*Pi^3*SW2^2*VMU^2) + (CW2^2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(48*MZ2*Pi^3*SW2^2*VMU^2) - 
 (11*CW2^2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2^2*VMU^2) + (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2^2*VMU^2) + (17*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (11*CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (5*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(48*MZ2^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (96*MZ2*Pi^3*SW2*VMU^2) - (11*CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (48*MZ2*Pi^3*SW2*VMU^2) - (11*CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (36*Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) + (7*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (96*MZ2^2*Pi^3*VMU^2) + (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(144*MZ2*Pi^3*VMU^2) - 
 (23*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(1536*Pi^3*VMU^2) + 
 (23*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2^2*VMU^2) - (CW2^2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(12*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (72*MZ2*Pi^3*SW2^2*VMU^2) - (17*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2^2*VMU^2) + (CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(8*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (12*MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(8*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (64*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(384*Pi^3*SW2*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MT2^3*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(32*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^4*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (32*(-MT2 + MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (384*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (384*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(64*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (64*(-MT2 + MW2)*Pi^3*VMU^2) - (CW2*MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MT2^2*MW*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (96*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MH2^4*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (19*MH2^2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^4*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^5*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (8*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (MH2^4*MW*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (7*MH2^3*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (19*MH2^2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MW*MW2^3*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*MW*MW2^4*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(72*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MH2^2*MW*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(576*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2*VMU^2) - 
 (5*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (96*Pi^3*VMU^2) + (59*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (3*CW2*MW*MW2^5*B0i[dbb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2^4*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (43*CW2*MW*MW2^3*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (18*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (49*CW2*MW*MW2^2*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (32*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (403*CW2*MW*MW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (19*CW2*MW*MZ2^5*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (768*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^6*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (2304*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) - (11*CW2^2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(72*Pi^3*SW2*VMU^2) + 
 (25*CW2^2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (7*CW2^2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MZ2^4*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*SW2*VMU^2) - (7*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (5*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (24*MZ2*Pi^3*VMU^2) + (MW*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (8*Pi^3*VMU^2) - (11*MW*MW2^3*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (4*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(6*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) + (7*CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (13*CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (96*Pi^3*VMU^2) - (5*CW2^2*MW*MW2*MZ2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (5*CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (24*Pi^3*SW2^2*VMU^2) - (CW2^2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(12*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (24*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (12*Pi^3*SW2^2*VMU^2) + (5*CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (16*MZ2^2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(32*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (16*Pi^3*SW2*VMU^2) + (7*CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (13*CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (192*Pi^3*VMU^2) - (5*CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (12*Pi^3*VMU^2) - (MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (48*MW2*Pi^3*VMU^2) - (5*MW*MW2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(192*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^5*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (192*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (12*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(12*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (16*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(24*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (48*MW2*Pi^3*SW2*VMU^2) + (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (5*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (192*MZ2*Pi^3*VMU^2) + (11*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (128*Pi^3*VMU^2) - (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*SW2^2*VMU^2) - (CW2^2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(24*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (16*Pi^3*SW2^2*VMU^2) + (CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*SW2^2*VMU^2) - (CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(12*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (5*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (12*Pi^3*VMU^2) - (43*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (2*Pi^3*VMU^2) + (7*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (8*Pi^3*VMU^2) - (17*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (2*Pi^3*VMU^2) - (MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (64*MW2*Pi^3*VMU^2) + (3*CW2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(32*MW2*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) - (43*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(24*Pi^3*SW2*VMU^2) - 
 (2*CW2^2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*SW2*VMU^2) + (7*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(6*Pi^3*SW2*VMU^2) + 
 (7*CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) - (17*CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (2*CW2^2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(32*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (8*MW2*Pi^3*SW2*VMU^2) - (55*MW*MW2^2*CHl1[1, 1])/(864*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*CHl1[1, 1])/(32*Pi^3*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHl1[1, 1])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*CHl1[1, 1])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MZ2^2*CHl1[1, 1])/(24*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHl1[1, 1])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHl1[1, 1])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(48*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/(24*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^4*A0i[aa0, MW2]*CHl1[1, 1])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (7*MW*MW2*A0i[aa0, MZ2]*CHl1[1, 1])/(288*Pi^3*VMU^2) + 
 (7*MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(96*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[1, 1])/
  (24*Pi^3*VMU^2) + (MW*MW2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[1, 1])/(12*Pi^3*VMU^2) + (MW*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[1, 1])/(24*Pi^3*VMU^2) + (MW*MW2^2*CHl1[2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*CHl1[2, 2])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*CHl1[2, 2])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHl1[2, 2])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHl1[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^4*A0i[aa0, MW2]*CHl1[2, 2])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHl1[2, 2])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*CHl1[3, 3])/(108*Pi^3*VMU^2) + (MH2*MW*MW2^2*CHl1[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHl1[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*CHl1[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*CHl1[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MW*MW2^2*CHl1[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*CHl1[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHl1[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*MZ2*CHl1[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (288*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (96*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (144*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (144*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (144*MZ2*Pi^3*VMU^2) - (2*CW2*MT2*MW*MW2*CHl1[Leff, Leff])/
  (27*Pi^3*VMU^2) - (CW2^2*MT2*MW*MW2*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW*MW2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (695*CW2*MW*MW2^2*CHl1[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (353*CW2*MH2*MW*MW2^2*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2^2*CHl1[Leff, Leff])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHl1[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*Pi^3*VMU^2) - 
 (353*CW2*MW*MW2^3*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHl1[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*CHl1[Leff, Leff])/(36*(MH2 - MW2)*Pi^3*VMU^2) + 
 (25*CW2*MT2*MW*MW2^2*CHl1[Leff, Leff])/(216*MZ2*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^3*CHl1[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^3*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^4*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2*CHl1[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW*MZ2*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (CW2^2*MT2*MW*MZ2*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2*CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CW2*MH2*MT2*MW*MZ2*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl1[Leff, Leff])/(96*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MW*MZ2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (1721*CW2*MW*MW2*MZ2*CHl1[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (61*CW2^2*MW*MW2*MZ2*CHl1[Leff, Leff])/(1728*Pi^3*VMU^2) - 
 (605*CW2*MH2*MW*MW2*MZ2*CHl1[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*CW2*MT2*MW*MW2*MZ2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*MZ2*CHl1[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHl1[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (31*CW2*MH2*MW*MW2*MZ2*CHl1[Leff, Leff])/(288*(MH2 - MW2)*Pi^3*VMU^2) - 
 (31*CW2^2*MH2*MW*MW2*MZ2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (307*CW2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (31*CW2^2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*MZ2*CHl1[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (1387*CW2*MW*MZ2^2*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^2*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (1063*CW2*MH2*MW*MZ2^2*CHl1[Leff, Leff])/(6912*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW*MZ2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (1063*CW2*MW*MW2*MZ2^2*CHl1[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*MZ2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW*MW2*MZ2^2*CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2^2*CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (103*CW2*MW*MZ2^3*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (67*CW2*MW*MZ2^3*CHl1[Leff, Leff])/(768*MW2*Pi^3*VMU^2) - 
 (11*CW2^2*MW*MZ2^3*CHl1[Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (103*CW2*MH2*MW*MZ2^3*CHl1[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (CW2^2*MH2*MW*MZ2^3*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (CW2^2*MW*MZ2^4*CHl1[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (4*CW2^2*MT2*MW*MW2*CHl1[Leff, Leff])/
  (27*Pi^3*SW2*VMU^2) + (19*CW2^2*MW*MW2^2*CHl1[Leff, Leff])/
  (36*Pi^3*SW2*VMU^2) + (25*CW2^2*MT2*MW*MW2^2*CHl1[Leff, Leff])/
  (216*MZ2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^3*CHl1[Leff, Leff])/
  (6*MZ2*Pi^3*SW2*VMU^2) + (7*CW2^2*MT2*MW*MZ2*CHl1[Leff, Leff])/
  (216*Pi^3*SW2*VMU^2) - (1801*CW2^2*MW*MW2*MZ2*CHl1[Leff, Leff])/
  (1728*Pi^3*SW2*VMU^2) + (19*CW2^3*MW*MW2*MZ2*CHl1[Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) + (1301*CW2^2*MW*MZ2^2*CHl1[Leff, Leff])/
  (1728*Pi^3*SW2*VMU^2) + (13*CW2^3*MW*MZ2^2*CHl1[Leff, Leff])/
  (216*Pi^3*SW2*VMU^2) - (11*CW2^2*MW*MZ2^3*CHl1[Leff, Leff])/
  (64*MW2*Pi^3*SW2*VMU^2) + (CW2^3*MW*MZ2^3*CHl1[Leff, Leff])/
  (144*MW2*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2*SW2*CHl1[Leff, Leff])/
  (72*Pi^3*VMU^2) - (MH2*MT2*MW*MW2*SW2*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*MW*MW2^2*SW2*CHl1[Leff, Leff])/
  (192*Pi^3*VMU^2) + (353*MH2*MW*MW2^2*SW2*CHl1[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*SW2*CHl1[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (353*MW*MW2^3*SW2*CHl1[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^3*SW2*CHl1[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MZ2*SW2*CHl1[Leff, Leff])/
  (256*Pi^3*VMU^2) - (13*MT2*MW*MZ2*SW2*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MZ2*SW2*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MT2*MW*MZ2*SW2*CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (MH2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/
  (48*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) - (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (71*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(3456*Pi^3*VMU^2) - 
 (383*CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(864*Pi^3*VMU^2) - 
 (587*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (5*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)*Pi^3*VMU^2) + (307*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (61*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(48*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*MW*MZ2^2*SW2*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^2*SW2*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (1063*MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff])/(13824*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (1063*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(3456*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(96*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (103*MH2*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(4608*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (CW2*MH2*MW*MZ2^3*SW2*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + (11*MW*MZ2^3*SW2*CHl1[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW*MZ2^4*SW2*CHl1[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl1[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (17*CW2*MW*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl1[Leff, Leff])/(36*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CW2*MW*MZ2^5*SW2*CHl1[Leff, Leff])/
  (576*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(36*Pi*VMU^2) - 
 (49*MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(1728*Pi^3*VMU^2) - 
 (53*MH2*MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (53*MW*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(72*Pi*VMU^2) + 
 (CW2*MH2*MW*A0i[aa0, MH2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*A0i[aa0, MH2]*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (96*(MH2 - MW2)*Pi^3*VMU^2) + (CW2^2*MH2*MW*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2^2*MH2^3*MW*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(288*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^3*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (2304*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (2304*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)*Pi^3*VMU^2) + (5*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (2304*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MZ2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(96*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*Pi^3*SW2*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MW*MW2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MW*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(128*MW2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (169*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (163*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (256*(MH2 - MW2)*Pi^3*VMU^2) - 
 (1033*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (59*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (127*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (7*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (7*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/(32*(MH2 - MW2)*MZ2^2*Pi^3*
   VMU^2) - (7*MW*MW2^5*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(8*MZ2*Pi^3*VMU^2) - 
 (7*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (17*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (7*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) - (7*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (13*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (181*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (13*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (139*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (161*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (31*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (191*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) - (191*MW*MW2^2*MZ2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (25*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (9*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (13*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CW2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (67*CW2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (17*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (47*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (21*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2^2*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/(24*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (151*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (853*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (18*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (25*CW2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MH2*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MW*MW2^5*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (12*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (6*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (12*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (65*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^3*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (73*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (139*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (31*CW2^3*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (83*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (37*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^3*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (25*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^3*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (8*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (17*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (17*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2^2*Pi^3*SW2*VMU^2) + 
 (CW2^3*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (8*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(16*(MH2 - MW2)^2*MZ2*Pi^3*
   VMU^2) - (59*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (299*MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (599*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (25*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*MH2*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (59*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (17*MH2^2*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (17*MW*MW2*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(32*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (MH2*MW*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (CW2*MH2*MW*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (65*CW2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (5*CW2^2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(192*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(2304*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(128*MZ2*Pi^3*VMU^2) - 
 (19*CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (23*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(2304*MW2*Pi^3*VMU^2) - 
 (13*CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(1152*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(96*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(1152*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*MZ2*Pi^3*SW2*VMU^2) + 
 (7*CW2^2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (49*CW2*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(1152*Pi^3*SW2*VMU^2) - 
 (11*CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(12*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(1152*MW2*Pi^3*SW2*VMU^2) + 
 (25*CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (576*MW2*Pi^3*SW2*VMU^2) + (CW2^3*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (36*MW2*Pi^3*SW2*VMU^2) + (CW2^3*MW*MZ2^3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (288*MW2^2*Pi^3*SW2*VMU^2) - (5*MW*MW2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) - (5*CW2*MW*MW2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) - (3*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (32*MZ2*Pi^3*VMU^2) - (7*MW*MZ2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (384*Pi^3*VMU^2) + (5*MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (192*MW2*Pi^3*VMU^2) + (CW2*MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MW*MZ2^3*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) - (CW2*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (13*MT2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (384*Pi^3*VMU^2) - (MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (128*MW2*Pi^3*VMU^2) - (MT2^3*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(4*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(6*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) + (5*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (1152*MW2*Pi^3*VMU^2) - (5*MH2^3*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (11*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (19*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (96*Pi^3*VMU^2) + (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (17*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (7*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) - (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (768*MW2*Pi^3*VMU^2) - (5*CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) + 
 (17*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (CW2^2*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(192*MW2^2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(6*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (6*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(9*Pi^3*SW2*VMU^2) - 
 (17*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) + (CW2^3*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(6*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (1152*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(18*Pi^3*SW2*VMU^2) + 
 (17*CW2^3*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(384*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^3*SW2*VMU^2) - (CW2^3*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(18*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*MW2^2*Pi^3*SW2*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (4*(4*MW2 - MZ2)*Pi^3*VMU^2) + (3*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (24*Pi^3*VMU^2) - (11*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (576*Pi^3*VMU^2) + (7*CW2*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (19*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) - (17*CW2*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (11*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (192*MW2^2*Pi^3*VMU^2) + (MW*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) - (CW2^2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(576*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) + (CW2^2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) - (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (MH2^2*MW*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (11*CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) - (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(48*MZ2*Pi^3*VMU^2) + 
 (11*CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) - (CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(18*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) - (CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(48*MZ2*Pi^3*SW2*VMU^2) + 
 (11*CW2^2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(36*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (11*CW2*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (11*MT2*MW*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (MW*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (1152*Pi^3*VMU^2) + (97*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (1152*Pi^3*VMU^2) - (49*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (7*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (96*MZ2^2*Pi^3*VMU^2) - (31*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(576*MZ2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (48*MZ2*Pi^3*VMU^2) + (95*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (47*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (576*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (256*Pi^3*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (384*Pi^3*VMU^2) + (97*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(576*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (18*Pi^3*SW2*VMU^2) - (7*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(48*MZ2^2*Pi^3*SW2*VMU^2) - 
 (31*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (288*MZ2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(12*MZ2*Pi^3*SW2*VMU^2) + 
 (95*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (1152*Pi^3*SW2*VMU^2) + (19*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (11*CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (1152*Pi^3*SW2*VMU^2) - (MW*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (CW2*MT2^2*MW*MZ2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MW2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(32*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (32*(-MT2 + MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MW*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (72*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MH2^4*MW*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) + (7*MH2^3*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) - (19*MH2^2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (8*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (17*CW2^2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2^2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2^2*MW*MZ2^4*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (5*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (96*Pi^3*VMU^2) + (CW2*MW*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (3*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^6*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (1152*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (24*Pi^3*VMU^2) + (MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (4*Pi^3*VMU^2) + (7*MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl1[Leff, Leff])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (16*Pi^3*VMU^2) - (7*CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (16*Pi^3*VMU^2) + (5*CW2^2*MW*MW2*MZ2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (12*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(12*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) - (7*CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (5*CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (24*MW2*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) - (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(24*MW2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^5*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(64*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (192*Pi^3*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (16*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (32*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(16*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) - (5*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (41*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) - (47*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (2*CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) + (5*CW2^2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (CW2^2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(4*MW2*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) + (41*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(24*Pi^3*SW2*VMU^2) - 
 (47*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(24*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (16*MW2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (2*Pi^3*VMU^2) + (5*CW2*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (3*CW2*MW*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (16*MW2*Pi^3*VMU^2) + (MT2*MW*MW2*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MW2*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MH2*MT2*MW*MW2*CHl3[1, 1])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1049*MW*MW2^2*CHl3[1, 1])/(432*Pi^3*VMU^2) - 
 (83*MH2*MW*MW2^2*CHl3[1, 1])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*CHl3[1, 1])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (83*MW*MW2^3*CHl3[1, 1])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2^2*CHl3[1, 1])/(72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (1367*MW*MW2^3*CHl3[1, 1])/(1728*MZ2*Pi^3*VMU^2) + 
 (71*MH2*MW*MW2^3*CHl3[1, 1])/(576*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*CHl3[1, 1])/(18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (71*MW*MW2^4*CHl3[1, 1])/(144*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (3149*MW*MW2*MZ2*CHl3[1, 1])/(2304*Pi^3*VMU^2) + 
 (467*MH2*MW*MW2*MZ2*CHl3[1, 1])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*CHl3[1, 1])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (467*MW*MW2^2*MZ2*CHl3[1, 1])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*CHl3[1, 1])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (199*MW*MZ2^2*CHl3[1, 1])/(768*Pi^3*VMU^2) - (11*MH2*MW*MZ2^2*CHl3[1, 1])/
  (256*(MH2 - 4*MW2)*Pi^3*VMU^2) + (11*MW*MW2*MZ2^2*CHl3[1, 1])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MT2*MW*MW2*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (83*CW2*MW*MW2^2*CHl3[1, 1])/
  (144*Pi^3*SW2*VMU^2) - (83*CW2*MH2*MW*MW2^2*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^2*CHl3[1, 1])/
  (9*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (83*CW2*MW*MW2^3*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MH2*MT2*MW*MW2^2*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - (71*CW2*MW*MW2^3*CHl3[1, 1])/
  (288*MZ2*Pi^3*SW2*VMU^2) + (71*CW2*MH2*MW*MW2^3*CHl3[1, 1])/
  (288*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MW2^3*CHl3[1, 1])/
  (9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - (71*CW2*MW*MW2^4*CHl3[1, 1])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - (467*CW2*MW*MW2*MZ2*CHl3[1, 1])/
  (1152*Pi^3*SW2*VMU^2) + (467*CW2*MH2*MW*MW2*MZ2*CHl3[1, 1])/
  (1152*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (467*CW2*MW*MW2^2*MZ2*CHl3[1, 1])/
  (288*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (11*CW2*MW*MZ2^2*CHl3[1, 1])/
  (128*Pi^3*SW2*VMU^2) - (11*CW2*MH2*MW*MZ2^2*CHl3[1, 1])/
  (128*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (11*CW2*MW*MW2*MZ2^2*CHl3[1, 1])/
  (32*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (7*MT2*MW*MW2*SW2*CHl3[1, 1])/
  (72*Pi^3*VMU^2) + (313*MW*MW2^2*SW2*CHl3[1, 1])/(432*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl3[1, 1])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[1, 1])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*CHl3[1, 1])/(18*Pi*VMU^2) + (MH2*MW*A0i[aa0, MH2]*CHl3[1, 1])/
  (384*Pi^3*VMU^2) - (CW2*MH2^2*MW*A0i[aa0, MH2]*CHl3[1, 1])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*Pi^3*VMU^2) + (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) - (7*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (1152*MZ2*Pi^3*VMU^2) + (CW2*MH2*MW*A0i[aa0, MH2]*CHl3[1, 1])/
  (576*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (576*MZ2*Pi^3*SW2*VMU^2) - (MH2^2*MW*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (1152*(MH2 - MW2)*Pi^3*VMU^2) + (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (1152*(MH2 - MW2)*Pi^3*VMU^2) + (MT2*MW*A0i[aa0, MT2]*CHl3[1, 1])/
  (96*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(36*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(8*Pi^3*VMU^2) - 
 (5*MH2*MW*A0i[aa0, MW2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (125*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (91*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (23*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (71*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (229*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/(24*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (35*MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (3*MW*MW2^3*A0i[aa0, MZ2]*CHl3[1, 1])/(16*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(192*MZ2*Pi^3*VMU^2) + 
 (25*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (25*MW*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(576*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(32*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*SW2*VMU^2) - 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(32*Pi^3*SW2*VMU^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(16*Pi^3*VMU^2) + 
 (3*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(8*Pi^3*VMU^2) - 
 (3*MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(8*MZ2*Pi^3*VMU^2) - 
 (7*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (5*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) + 
 (MH2^3*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(32*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(16*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(576*Pi^3*VMU^2) - 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(192*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(16*Pi^3*VMU^2) - 
 (11*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (11*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(8*MZ2^2*Pi^3*VMU^2) - 
 (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(48*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(6*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (5*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (7*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (24*Pi^3*VMU^2) + (7*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (48*MZ2^2*Pi^3*VMU^2) + (7*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(48*MZ2*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (12*Pi^3*VMU^2) - (CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(12*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (24*MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (48*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(24*Pi^3*VMU^2) + (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (5*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/(16*Pi^3*VMU^2) + 
 (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/(16*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/(16*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/(16*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) + (13*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (12*Pi^3*VMU^2) - (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (16*Pi^3*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (8*Pi^3*VMU^2) + (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*SW2*VMU^2) - (3*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(4*Pi^3*SW2*VMU^2) + 
 (13*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(8*Pi^3*SW2*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (6*Pi^3*VMU^2) - (35*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (7*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(16*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MW2*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MH2*MT2*MW*MW2*CHl3[2, 2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (253*MW*MW2^2*CHl3[2, 2])/(864*Pi^3*VMU^2) - (83*MH2*MW*MW2^2*CHl3[2, 2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*CHl3[2, 2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (83*MW*MW2^3*CHl3[2, 2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MT2*MW*MW2^2*CHl3[2, 2])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (71*MW*MW2^3*CHl3[2, 2])/
  (576*MZ2*Pi^3*VMU^2) + (71*MH2*MW*MW2^3*CHl3[2, 2])/
  (576*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MT2*MW*MW2^3*CHl3[2, 2])/
  (18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (71*MW*MW2^4*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (467*MW*MW2*MZ2*CHl3[2, 2])/
  (2304*Pi^3*VMU^2) + (467*MH2*MW*MW2*MZ2*CHl3[2, 2])/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MW*MW2*MZ2*CHl3[2, 2])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) - (467*MW*MW2^2*MZ2*CHl3[2, 2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*CHl3[2, 2])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) + (11*MW*MZ2^2*CHl3[2, 2])/(256*Pi^3*VMU^2) - 
 (11*MH2*MW*MZ2^2*CHl3[2, 2])/(256*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2^2*CHl3[2, 2])/(64*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MW*MW2*CHl3[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (83*CW2*MW*MW2^2*CHl3[2, 2])/(144*Pi^3*SW2*VMU^2) - 
 (83*CW2*MH2*MW*MW2^2*CHl3[2, 2])/(144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (83*CW2*MW*MW2^3*CHl3[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MT2*MW*MW2^2*CHl3[2, 2])/(36*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (71*CW2*MW*MW2^3*CHl3[2, 2])/(288*MZ2*Pi^3*SW2*VMU^2) + 
 (71*CW2*MH2*MW*MW2^3*CHl3[2, 2])/(288*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2^3*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (71*CW2*MW*MW2^4*CHl3[2, 2])/(72*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (467*CW2*MW*MW2*MZ2*CHl3[2, 2])/(1152*Pi^3*SW2*VMU^2) + 
 (467*CW2*MH2*MW*MW2*MZ2*CHl3[2, 2])/(1152*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (467*CW2*MW*MW2^2*MZ2*CHl3[2, 2])/(288*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MZ2^2*CHl3[2, 2])/(128*Pi^3*SW2*VMU^2) - 
 (11*CW2*MH2*MW*MZ2^2*CHl3[2, 2])/(128*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MW2*MZ2^2*CHl3[2, 2])/(32*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (MT2*MW*MW2*SW2*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (313*MW*MW2^2*SW2*CHl3[2, 2])/(432*Pi^3*VMU^2) - 
 (313*MW2^3*SW2*CHl3[2, 2])/(432*MW*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl3[2, 2])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*CHl3[2, 2])/(18*Pi*VMU^2) + (MW2^3*SW2*CHl3[2, 2])/
  (18*MW*Pi*VMU^2) + (MH2*MW*A0i[aa0, MH2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*A0i[aa0, MH2]*CHl3[2, 2])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/(1152*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*A0i[aa0, MH2]*CHl3[2, 2])/(576*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/(576*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(36*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (MH2*MW*A0i[aa0, MW2]*CHl3[2, 2])/(384*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (25*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (91*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (23*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(48*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (17*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(384*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(32*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*SW2*VMU^2) - 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(32*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(8*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(8*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(8*Pi^3*VMU^2) - 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(384*Pi^3*VMU^2) + 
 (MH2^3*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(32*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (24*Pi^3*VMU^2) + (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (48*MZ2^2*Pi^3*VMU^2) + (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(48*MZ2*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (12*Pi^3*VMU^2) - (CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(12*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (24*MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (48*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(24*Pi^3*VMU^2) + (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) + (13*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (12*Pi^3*VMU^2) - (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (16*Pi^3*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (8*Pi^3*VMU^2) + (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*SW2*VMU^2) - (3*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(4*Pi^3*SW2*VMU^2) + 
 (13*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(8*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (6*Pi^3*VMU^2) - (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(24*Pi^3*VMU^2) + (MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(16*Pi^3*VMU^2) + (MW*MW2^2*CHl3[3, 3])/(216*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHl3[3, 3])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHl3[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHl3[3, 3])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*CHl3[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*CHl3[3, 3])/(216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*CHl3[3, 3])/(54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*CHl3[3, 3])/(216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*CHl3[3, 3])/(54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MW2]*CHl3[3, 3])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MW2]*CHl3[3, 3])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl3[3, 3])/(96*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl3[3, 3])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (2*CW2*MT2*MW*MW2*CHl3[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (CW2^2*MT2*MW*MW2*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW*MW2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (695*CW2*MW*MW2^2*CHl3[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (253*CW2*MH2*MW*MW2^2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2^2*CHl3[Leff, Leff])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHl3[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*Pi^3*VMU^2) - 
 (253*CW2*MW*MW2^3*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*CHl3[Leff, Leff])/(36*(MH2 - MW2)*Pi^3*VMU^2) + 
 (25*CW2*MT2*MW*MW2^2*CHl3[Leff, Leff])/(216*MZ2*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^3*CHl3[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^3*CHl3[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^4*CHl3[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2*CHl3[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW*MZ2*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (CW2^2*MT2*MW*MZ2*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CW2*MH2*MT2*MW*MZ2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl3[Leff, Leff])/(96*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MW*MZ2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (1721*CW2*MW*MW2*MZ2*CHl3[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (61*CW2^2*MW*MW2*MZ2*CHl3[Leff, Leff])/(1728*Pi^3*VMU^2) - 
 (371*CW2*MH2*MW*MW2*MZ2*CHl3[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*CW2*MT2*MW*MW2*MZ2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*MZ2*CHl3[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (31*CW2*MH2*MW*MW2*MZ2*CHl3[Leff, Leff])/(288*(MH2 - MW2)*Pi^3*VMU^2) - 
 (31*CW2^2*MH2*MW*MW2*MZ2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (751*CW2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (31*CW2^2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*MZ2*CHl3[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (1387*CW2*MW*MZ2^2*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^2*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (349*CW2*MH2*MW*MZ2^2*CHl3[Leff, Leff])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW*MZ2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (349*CW2*MW*MW2*MZ2^2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*MZ2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW*MW2*MZ2^2*CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2^2*CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (103*CW2*MW*MZ2^3*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (67*CW2*MW*MZ2^3*CHl3[Leff, Leff])/(768*MW2*Pi^3*VMU^2) - 
 (11*CW2^2*MW*MZ2^3*CHl3[Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (103*CW2*MH2*MW*MZ2^3*CHl3[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (CW2^2*MH2*MW*MZ2^3*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (CW2^2*MW*MZ2^4*CHl3[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (4*CW2^2*MT2*MW*MW2*CHl3[Leff, Leff])/
  (27*Pi^3*SW2*VMU^2) + (19*CW2^2*MW*MW2^2*CHl3[Leff, Leff])/
  (36*Pi^3*SW2*VMU^2) + (25*CW2^2*MT2*MW*MW2^2*CHl3[Leff, Leff])/
  (216*MZ2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^3*CHl3[Leff, Leff])/
  (6*MZ2*Pi^3*SW2*VMU^2) + (7*CW2^2*MT2*MW*MZ2*CHl3[Leff, Leff])/
  (216*Pi^3*SW2*VMU^2) - (1801*CW2^2*MW*MW2*MZ2*CHl3[Leff, Leff])/
  (1728*Pi^3*SW2*VMU^2) + (19*CW2^3*MW*MW2*MZ2*CHl3[Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) + (1301*CW2^2*MW*MZ2^2*CHl3[Leff, Leff])/
  (1728*Pi^3*SW2*VMU^2) + (13*CW2^3*MW*MZ2^2*CHl3[Leff, Leff])/
  (216*Pi^3*SW2*VMU^2) - (11*CW2^2*MW*MZ2^3*CHl3[Leff, Leff])/
  (64*MW2*Pi^3*SW2*VMU^2) + (CW2^3*MW*MZ2^3*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2*SW2*CHl3[Leff, Leff])/
  (72*Pi^3*VMU^2) - (MH2*MT2*MW*MW2*SW2*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*MW*MW2^2*SW2*CHl3[Leff, Leff])/
  (192*Pi^3*VMU^2) + (253*MH2*MW*MW2^2*SW2*CHl3[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*SW2*CHl3[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (253*MW*MW2^3*SW2*CHl3[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^3*SW2*CHl3[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MZ2*SW2*CHl3[Leff, Leff])/
  (256*Pi^3*VMU^2) - (13*MT2*MW*MZ2*SW2*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MZ2*SW2*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MT2*MW*MZ2*SW2*CHl3[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (MH2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/
  (48*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) - (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (71*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(3456*Pi^3*VMU^2) - 
 (383*CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(864*Pi^3*VMU^2) - 
 (181*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (5*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)*Pi^3*VMU^2) + (751*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (61*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(48*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*MW*MZ2^2*SW2*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^2*SW2*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (349*MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff])/(4608*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (349*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(96*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (103*MH2*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(4608*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (CW2*MH2*MW*MZ2^3*SW2*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + (11*MW*MZ2^3*SW2*CHl3[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW*MZ2^4*SW2*CHl3[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl3[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (17*CW2*MW*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl3[Leff, Leff])/(36*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CW2*MW*MZ2^5*SW2*CHl3[Leff, Leff])/
  (576*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*Pi*VMU^2) - 
 (49*MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(1728*Pi^3*VMU^2) - 
 (53*MH2*MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (53*MW*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(72*Pi*VMU^2) + 
 (CW2*MH2*MW*A0i[aa0, MH2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*A0i[aa0, MH2]*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (96*(MH2 - MW2)*Pi^3*VMU^2) + (CW2^2*MH2*MW*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2^2*MH2^3*MW*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(288*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^3*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (2304*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (2304*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)*Pi^3*VMU^2) + (5*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (2304*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MZ2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(96*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*Pi^3*SW2*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MW*MW2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(128*MW2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (75*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (219*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (256*(MH2 - MW2)*Pi^3*VMU^2) - 
 (1369*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*VMU^2) + (5*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - MW2)*Pi^3*VMU^2) + (169*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (11*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*(MH2 - MW2)*MZ2^2*Pi^3*
   VMU^2) - (11*MW*MW2^5*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(8*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (36*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (17*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(24*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) + (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (18*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/(24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*MZ2*Pi^3*
   VMU^2) + (17*CW2*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (181*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (15*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (721*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (161*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (31*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (343*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) - (343*MW*MW2^2*MZ2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (25*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (9*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (13*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CW2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (67*CW2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (17*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (47*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (384*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (21*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2^2*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/(24*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (69*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (36*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (1189*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (18*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (71*CW2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (36*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (11*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (11*CW2*MH2*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MW2^5*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (36*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (12*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (18*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (CW2^2*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (12*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (4*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (65*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^3*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (523*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (139*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (31*CW2^3*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (235*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (37*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^3*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (25*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^3*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (17*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (36*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (17*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2^2*Pi^3*SW2*VMU^2) + 
 (CW2^3*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(16*(MH2 - MW2)^2*MZ2*Pi^3*
   VMU^2) - (59*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (299*MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (599*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (25*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*MH2*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (59*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (17*MH2^2*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (384*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (17*MW*MW2*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (MH2*MW*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (CW2*MH2*MW*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (3*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (65*CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (5*CW2^2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (3*MW*MW2^3*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(2304*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(384*MZ2*Pi^3*VMU^2) - 
 (19*CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (23*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(2304*MW2*Pi^3*VMU^2) - 
 (13*CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(1152*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW*MW2^3*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(32*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(1152*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(192*MZ2*Pi^3*SW2*VMU^2) + 
 (7*CW2^2*MW*MW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (49*CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(1152*Pi^3*SW2*VMU^2) - 
 (11*CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(12*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(1152*MW2*Pi^3*SW2*VMU^2) + 
 (25*CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (576*MW2*Pi^3*SW2*VMU^2) + (CW2^3*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (36*MW2*Pi^3*SW2*VMU^2) + (CW2^3*MW*MZ2^3*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (288*MW2^2*Pi^3*SW2*VMU^2) - (5*MW*MW2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) - (5*CW2*MW*MW2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (3*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (32*MZ2*Pi^3*VMU^2) - (7*MW*MZ2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (384*Pi^3*VMU^2) + (5*MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (192*MW2*Pi^3*VMU^2) + (CW2*MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MW*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) - (CW2*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (13*MT2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (384*Pi^3*VMU^2) - (MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (128*MW2*Pi^3*VMU^2) - (MT2^3*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(4*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(6*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) + (5*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (1152*MW2*Pi^3*VMU^2) - (5*MH2^3*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (11*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (19*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (96*Pi^3*VMU^2) + (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (17*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (7*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (768*MW2*Pi^3*VMU^2) - (5*CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) + 
 (17*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (CW2^2*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(192*MW2^2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(6*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (6*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(9*Pi^3*SW2*VMU^2) - 
 (17*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) + (CW2^3*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(6*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (1152*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(18*Pi^3*SW2*VMU^2) + 
 (17*CW2^3*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(384*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^3*SW2*VMU^2) - (CW2^3*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(18*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*MW2^2*Pi^3*SW2*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (4*(4*MW2 - MZ2)*Pi^3*VMU^2) + (3*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (24*Pi^3*VMU^2) - (11*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (576*Pi^3*VMU^2) + (7*CW2*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (19*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) - (17*CW2*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (11*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (192*MW2^2*Pi^3*VMU^2) + (MW*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (1152*Pi^3*VMU^2) + (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (576*Pi^3*VMU^2) - (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (2304*MZ2*Pi^3*VMU^2) - (MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (192*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (192*Pi^3*VMU^2) - (5*CW2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (384*Pi^3*SW2*VMU^2) - (CW2^2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(576*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(1152*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (96*Pi^3*SW2*VMU^2) + (CW2^2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (96*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (11*CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) - (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(48*MZ2*Pi^3*VMU^2) + 
 (11*CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(18*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) - (CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(48*MZ2*Pi^3*SW2*VMU^2) + 
 (11*CW2^2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(36*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (11*CW2*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (11*MT2*MW*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (MW*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (1152*Pi^3*VMU^2) + (21*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (128*Pi^3*VMU^2) - (49*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (11*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (96*MZ2^2*Pi^3*VMU^2) - (35*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(576*MZ2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (48*MZ2*Pi^3*VMU^2) + (3*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(256*Pi^3*VMU^2) + 
 (47*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (576*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (2304*Pi^3*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (384*Pi^3*VMU^2) + (21*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(64*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (18*Pi^3*SW2*VMU^2) - (11*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(48*MZ2^2*Pi^3*SW2*VMU^2) - 
 (35*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (288*MZ2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(12*MZ2*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (128*Pi^3*SW2*VMU^2) + (19*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (1152*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MT2^2*MW*MZ2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MW2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(32*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (32*(-MT2 + MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MW*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (72*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MH2^4*MW*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) + (7*MH2^3*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) - (19*MH2^2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) - (17*CW2^2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2^2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2^2*MW*MZ2^4*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (5*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (96*Pi^3*VMU^2) + (CW2*MW*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (3*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^6*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (1152*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (24*Pi^3*VMU^2) + (MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (4*Pi^3*VMU^2) + (7*MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[Leff, Leff])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (16*Pi^3*VMU^2) - (11*CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (11*CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) + (5*CW2^2*MW*MW2*MZ2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (12*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(12*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) - (11*CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (96*Pi^3*VMU^2) + (5*CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (24*MW2*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (8*Pi^3*VMU^2) - (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(24*MW2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^5*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) + (11*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(192*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (16*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (96*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (192*Pi^3*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (96*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(8*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) - (5*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (41*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) - (47*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (2*CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) + (5*CW2^2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (CW2^2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(4*MW2*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) + (41*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(24*Pi^3*SW2*VMU^2) - 
 (47*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(24*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (16*MW2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (2*Pi^3*VMU^2) + (5*CW2*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (3*CW2*MW*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (16*MW2*Pi^3*VMU^2) - (CW2*MW*MW2^2*CHq1[1, 1])/(108*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*CHq1[1, 1])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*CHq1[1, 1])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*CHq1[1, 1])/(108*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHq1[1, 1])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHq1[1, 1])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (288*Pi^3*VMU^2) - (MW*MW2^2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (288*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (72*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (144*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (72*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2^2*CHq1[2, 2])/(108*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*CHq1[2, 2])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*CHq1[2, 2])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*CHq1[2, 2])/(108*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHq1[2, 2])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHq1[2, 2])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (288*Pi^3*VMU^2) - (MW*MW2^2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (288*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (72*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (144*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (72*MZ2*Pi^3*VMU^2) - (MH2*MT2*MW*MW2*CHq1[3, 3])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CW2*MW*MW2^2*CHq1[3, 3])/
  (216*Pi^3*VMU^2) + (MH2*MW*MW2^2*CHq1[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*CHq1[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHq1[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2*MW*MW2^2*CHq1[3, 3])/
  (36*MZ2*Pi^3*VMU^2) - (MH2*MT2*MW*MW2^2*CHq1[3, 3])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MT2*MW*MW2^3*CHq1[3, 3])/
  (18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (5*MH2*MW*MW2*MZ2*CHq1[3, 3])/
  (864*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*MW*MW2^2*MZ2*CHq1[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2*MT2*MW*MW2*CHq1[3, 3])/
  (72*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^2*CHq1[3, 3])/
  (48*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2^2*CHq1[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MW2^2*CHq1[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*CHq1[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2^2*MT2*MW*MW2^2*CHq1[3, 3])/
  (24*MZ2*Pi^3*SW2*VMU^2) - (CW2*MH2*MT2*MW*MW2^2*CHq1[3, 3])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MW2^3*CHq1[3, 3])/
  (9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + (5*CW2*MH2*MW*MW2*MZ2*CHq1[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (5*CW2*MW*MW2^2*MZ2*CHq1[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (MW*MW2^2*SW2*CHq1[3, 3])/
  (432*Pi^3*VMU^2) - (MT2*MW*MW2^2*SW2*CHq1[3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*CHq1[3, 3])/(144*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHq1[3, 3])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHq1[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHq1[3, 3])/(72*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHq1[3, 3])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*A0i[aa0, MT2]*CHq1[3, 3])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MT2]*CHq1[3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHq1[3, 3])/(144*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(288*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHq1[3, 3])/(72*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(48*MZ2*Pi^3*SW2*VMU^2) - 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/(144*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*MZ2*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*MZ2*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (288*Pi^3*VMU^2) + (7*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (144*Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (48*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(144*Pi^3*VMU^2) - 
 (11*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (144*MZ2*Pi^3*VMU^2) + (MW*MW2^2*CHq3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*CHq3[1, 1])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*CHq3[1, 1])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHq3[1, 1])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHq3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MW2]*CHq3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MW2]*CHq3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHq3[1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq3[1, 1])/(96*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHq3[1, 1])/(48*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq3[1, 1])/(48*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*CHq3[2, 2])/(72*Pi^3*VMU^2) + (CW2*MH2*MW*MW2*MZ2*CHq3[2, 2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*CHq3[2, 2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHq3[2, 2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHq3[2, 2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MW2]*CHq3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (96*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHq3[2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHq3[2, 2])/(48*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq3[2, 2])/(48*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MT2*MW*MW2*CHq3[3, 3])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*CHq3[3, 3])/(144*Pi^3*VMU^2) + (MH2*MW*MW2^2*CHq3[3, 3])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*CHq3[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHq3[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*CHq3[3, 3])/
  (72*MZ2*Pi^3*VMU^2) + (MH2*MT2*MW*MW2^2*CHq3[3, 3])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (MT2*MW*MW2^3*CHq3[3, 3])/
  (18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*CHq3[3, 3])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHq3[3, 3])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2*MW*MW2*CHq3[3, 3])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MH2*MT2*MW*MW2*CHq3[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*CHq3[3, 3])/
  (48*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2^2*CHq3[3, 3])/
  (72*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MW2^2*CHq3[3, 3])/
  (9*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*CHq3[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^2*CHq3[3, 3])/
  (24*MZ2*Pi^3*SW2*VMU^2) + (CW2*MH2*MT2*MW*MW2^2*CHq3[3, 3])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^3*CHq3[3, 3])/
  (9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2*MZ2*CHq3[3, 3])/
  (144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*CHq3[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (MT2*MW*A0i[aa0, MT2]*CHq3[3, 3])/
  (96*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MT2]*CHq3[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(72*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHq3[3, 3])/(72*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHq3[3, 3])/(144*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq3[3, 3])/(288*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHq3[3, 3])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq3[3, 3])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(16*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(144*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (7*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) - 
 (MW*MW2^2*CHu[1, 1])/(54*Pi^3*VMU^2) + (CW2*MH2*MW*MW2*MZ2*CHu[1, 1])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*CHu[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHu[1, 1])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHu[1, 1])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHu[1, 1])/
  (144*Pi^3*VMU^2) - (5*MW*MW2^2*A0i[aa0, MZ2]*CHu[1, 1])/
  (144*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2*A0i[aa0, MZ2]*CHu[1, 1])/
  (72*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHu[1, 1])/
  (72*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^2*CHu[2, 2])/(54*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*CHu[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*CHu[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHu[2, 2])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHu[2, 2])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHu[2, 2])/(144*Pi^3*VMU^2) - 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHu[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHu[2, 2])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHu[2, 2])/(72*MZ2*Pi^3*SW2*VMU^2) + 
 (MH2*MT2*MW*MW2*CHu[3, 3])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*CHu[3, 3])/(108*Pi^3*VMU^2) + (MH2*MW*MW2^2*CHu[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*CHu[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHu[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*CHu[3, 3])/
  (18*MZ2*Pi^3*VMU^2) - (MH2*MT2*MW*MW2^2*CHu[3, 3])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MT2*MW*MW2^3*CHu[3, 3])/
  (18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*CHu[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*CHu[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MT2*MW*MW2*CHu[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2^2*CHu[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^2*CHu[3, 3])/
  (9*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*CHu[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MH2*MT2*MW*MW2^2*CHu[3, 3])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MW2^3*CHu[3, 3])/
  (9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHu[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*MZ2*CHu[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (MW*MW2*A0i[aa0, MT2]*CHu[3, 3])/
  (72*Pi^3*VMU^2) + (5*MW*MW2^2*A0i[aa0, MT2]*CHu[3, 3])/
  (72*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2*A0i[aa0, MT2]*CHu[3, 3])/
  (36*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MT2]*CHu[3, 3])/
  (36*MZ2*Pi^3*SW2*VMU^2) - (5*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (288*Pi^3*VMU^2) - (5*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (144*Pi^3*VMU^2) - (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (144*MZ2*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (144*Pi^3*VMU^2) - (5*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*SW2*VMU^2) + (5*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHu[3, 3])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*SW2*VMU^2) + 
 (5*MW*MW2*MZ2*SW2*Cld[Leff, Leff, 1, 1])/(864*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^2*SW2*Cld[Leff, Leff, 1, 1])/(96*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cld[Leff, Leff, 1, 1])/(1728*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cld[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2*Cld[Leff, Leff, 2, 2])/(864*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^2*SW2*Cld[Leff, Leff, 2, 2])/(96*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cld[Leff, Leff, 2, 2])/(1728*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cld[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(288*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2*Cld[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^2*SW2*Cld[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cld[Leff, Leff, 3, 3])/(1728*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cld[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Cle[1, 1, Leff, Leff])/(432*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cle[1, 1, Leff, Leff])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Cle[1, 1, Leff, Leff])/(864*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*Cle[1, 1, Leff, Leff])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Cle[1, 1, Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Cle[1, 1, Leff, Leff])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*Cle[2, 2, Leff, Leff])/(432*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cle[2, 2, Leff, Leff])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Cle[2, 2, Leff, Leff])/(864*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*Cle[2, 2, Leff, Leff])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Cle[2, 2, Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Cle[2, 2, Leff, Leff])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*Cle[3, 3, Leff, Leff])/(432*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cle[3, 3, Leff, Leff])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Cle[3, 3, Leff, Leff])/(864*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*Cle[3, 3, Leff, Leff])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Cle[3, 3, Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Cle[3, 3, Leff, Leff])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) + (5*MW*MW2*MZ2*SW2*Cle[Leff, Leff, 1, 1])/
  (864*Pi^3*VMU^2) - (CW2*MW*MZ2^2*SW2*Cle[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*Cle[Leff, Leff, 1, 1])/
  (1728*CW2*Pi^3*VMU^2) - (MW*MZ2^2*SW2^2*Cle[Leff, Leff, 1, 1])/
  (192*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (288*Pi^3*VMU^2) - (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) + (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (576*CW2*Pi^3*VMU^2) - (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (192*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2*Cle[Leff, Leff, 2, 2])/
  (864*Pi^3*VMU^2) - (CW2*MW*MZ2^2*SW2*Cle[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*Cle[Leff, Leff, 2, 2])/
  (1728*CW2*Pi^3*VMU^2) - (MW*MZ2^2*SW2^2*Cle[Leff, Leff, 2, 2])/
  (192*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (288*Pi^3*VMU^2) - (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) + (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (576*CW2*Pi^3*VMU^2) - (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (192*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2*Cle[Leff, Leff, 3, 3])/
  (864*Pi^3*VMU^2) - (CW2*MW*MZ2^2*SW2*Cle[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*Cle[Leff, Leff, 3, 3])/
  (1728*CW2*Pi^3*VMU^2) - (MW*MZ2^2*SW2^2*Cle[Leff, Leff, 3, 3])/
  (192*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) + (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (576*CW2*Pi^3*VMU^2) - (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (192*Pi^3*VMU^2) + (5*CW*MW2^2*MZ*Cll[1, 1, 1, 1])/(108*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 1, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 1, 1, 1])/(24*Pi^3*VMU^2) - 
 (MT2*MW*MW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (5*CW*MW2^2*MZ*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MW2*Cll[1, 2, 2, 1])/(36*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2^2*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (MT2*MW*MW2*SW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (313*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) + 
 (313*MW2^3*SW2*Cll[1, 2, 2, 1])/(432*MW*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(18*Pi*VMU^2) - 
 (MW2^3*SW2*Cll[1, 2, 2, 1])/(18*MW*Pi*VMU^2) - 
 (MH2*MW*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(384*Pi^3*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(384*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(384*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(36*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW*MW2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (32*Pi^3*VMU^2) - (MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*MZ2*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*Pi^3*SW2*VMU^2) - (MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*MZ2^2*Pi^3*SW2*VMU^2) + (5*MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (32*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (32*Pi^3*SW2*VMU^2) - (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) - (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) + (MW*MW2^3*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (8*MZ2*Pi^3*VMU^2) + (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (16*MZ2^2*Pi^3*VMU^2) - (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(16*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) - (MW*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(16*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) - (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (96*MZ2*Pi^3*VMU^2) + (5*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) + (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) - (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(48*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*SW2*VMU^2) - (MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (16*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (2*CW2*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(2*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (8*CW2*Pi^3*VMU^2) + (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (16*CW2*Pi^3*VMU^2) - (3*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) + (5*CW*MW2^2*MZ*Cll[1, 3, 3, 1])/
  (108*Pi^3*VMU^2) + (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 3, 3, 1])/
  (36*Pi^3*VMU^2) - (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 3, 3, 1])/
  (24*Pi^3*VMU^2) + (11*MW*MW2^2*Cll[Leff, 1, 1, Leff])/(864*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*Cll[Leff, 1, 1, Leff])/(576*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*Cll[Leff, 1, 1, Leff])/(1728*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2^2*Cll[Leff, 1, 1, Leff])/(432*Pi^3*SW2*VMU^2) - 
 (11*CW2*MW*MW2*MZ2*Cll[Leff, 1, 1, Leff])/(288*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MZ2^2*Cll[Leff, 1, 1, Leff])/(864*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (48*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (96*Pi^3*VMU^2) + (CW2*MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 1, 1, Leff])/(16*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (48*Pi^3*SW2*VMU^2) + (11*MW*MW2^2*Cll[Leff, 2, 2, Leff])/
  (864*Pi^3*VMU^2) - (11*MW*MW2*MZ2*Cll[Leff, 2, 2, Leff])/(576*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*Cll[Leff, 2, 2, Leff])/(1728*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2^2*Cll[Leff, 2, 2, Leff])/(432*Pi^3*SW2*VMU^2) - 
 (11*CW2*MW*MW2*MZ2*Cll[Leff, 2, 2, Leff])/(288*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MZ2^2*Cll[Leff, 2, 2, Leff])/(864*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (48*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (96*Pi^3*VMU^2) + (CW2*MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 2, 2, Leff])/(16*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (48*Pi^3*SW2*VMU^2) + (11*MW*MW2^2*Cll[Leff, 3, 3, Leff])/
  (864*Pi^3*VMU^2) - (11*MW*MW2*MZ2*Cll[Leff, 3, 3, Leff])/(576*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*Cll[Leff, 3, 3, Leff])/(1728*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2^2*Cll[Leff, 3, 3, Leff])/(432*Pi^3*SW2*VMU^2) - 
 (11*CW2*MW*MW2*MZ2*Cll[Leff, 3, 3, Leff])/(288*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MZ2^2*Cll[Leff, 3, 3, Leff])/(864*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (48*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (96*Pi^3*VMU^2) + (CW2*MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 3, 3, Leff])/(16*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (48*Pi^3*SW2*VMU^2) + (5*MW*MW2*MZ2*SW2*Cll[Leff, Leff, 1, 1])/
  (432*Pi^3*VMU^2) - (CW2*MW*MZ2^2*SW2*Cll[Leff, Leff, 1, 1])/
  (48*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*Cll[Leff, Leff, 1, 1])/
  (864*CW2*Pi^3*VMU^2) - (MW*MZ2^2*SW2^2*Cll[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (144*Pi^3*VMU^2) - (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (48*Pi^3*VMU^2) + (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (288*CW2*Pi^3*VMU^2) - (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2*Cll[Leff, Leff, 2, 2])/
  (432*Pi^3*VMU^2) - (CW2*MW*MZ2^2*SW2*Cll[Leff, Leff, 2, 2])/
  (48*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*Cll[Leff, Leff, 2, 2])/
  (864*CW2*Pi^3*VMU^2) - (MW*MZ2^2*SW2^2*Cll[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (144*Pi^3*VMU^2) - (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (48*Pi^3*VMU^2) + (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (288*CW2*Pi^3*VMU^2) - (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2*Cll[Leff, Leff, 3, 3])/
  (432*Pi^3*VMU^2) - (CW2*MW*MZ2^2*SW2*Cll[Leff, Leff, 3, 3])/
  (48*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*Cll[Leff, Leff, 3, 3])/
  (864*CW2*Pi^3*VMU^2) - (MW*MZ2^2*SW2^2*Cll[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (144*Pi^3*VMU^2) - (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (48*Pi^3*VMU^2) + (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (288*CW2*Pi^3*VMU^2) - (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2*Clq1[Leff, Leff, 1, 1])/
  (864*Pi^3*VMU^2) + (CW2*MW*MZ2^2*SW2*Clq1[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2^2*Clq1[Leff, Leff, 1, 1])/
  (1728*CW2*Pi^3*VMU^2) + (MW*MZ2^2*SW2^2*Clq1[Leff, Leff, 1, 1])/
  (192*Pi^3*VMU^2) - (MW*MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/
  (288*Pi^3*VMU^2) + (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/
  (576*CW2*Pi^3*VMU^2) + (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/
  (192*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2*Clq1[Leff, Leff, 2, 2])/
  (864*Pi^3*VMU^2) + (CW2*MW*MZ2^2*SW2*Clq1[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2^2*Clq1[Leff, Leff, 2, 2])/
  (1728*CW2*Pi^3*VMU^2) + (MW*MZ2^2*SW2^2*Clq1[Leff, Leff, 2, 2])/
  (192*Pi^3*VMU^2) - (MW*MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/
  (288*Pi^3*VMU^2) + (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/
  (576*CW2*Pi^3*VMU^2) + (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/
  (192*Pi^3*VMU^2) - (5*MT2*MW*MW2*Clq1[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (7*MW*MW2^2*Clq1[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*Clq1[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Clq1[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*Clq1[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2*Clq1[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) - 
 (MW*MZ2^2*Clq1[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2^2*Clq1[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW*MW2*Clq1[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*Clq1[Leff, Leff, 3, 3])/(216*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2^2*Clq1[Leff, Leff, 3, 3])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MZ2*Clq1[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW*MW2*MZ2*Clq1[Leff, Leff, 3, 3])/(864*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*Clq1[Leff, Leff, 3, 3])/(864*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*SW2*Clq1[Leff, Leff, 3, 3])/(192*CW2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(384*CW2*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3])/(3456*Pi^3*VMU^2) + 
 (5*MW*MW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/
  (36*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/
  (144*Pi^3*SW2*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (192*Pi^3*VMU^2) - (CW2*MW*MW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (288*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (96*MZ2*Pi^3*VMU^2) - (CW2*MW*MZ2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (576*Pi^3*VMU^2) - (MW*MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (576*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (384*CW2*Pi^3*VMU^2) + (MW*MW2^2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (192*CW2*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(1152*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (72*Pi^3*VMU^2) - (7*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (72*MZ2*Pi^3*VMU^2) + (MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (1152*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(1152*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (36*MZ2*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (576*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(576*Pi^3*SW2*VMU^2) + 
 (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (64*CW2*Pi^3*VMU^2) - (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(96*CW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (384*CW2*Pi^3*VMU^2) - (CW*MW2^2*MZ*Clq3[1, 1, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[1, 1, 1, 1])/(24*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*Clq3[1, 1, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[1, 1, 2, 2])/(24*Pi^3*VMU^2) - 
 (CW*MT2*MW2*MZ*Clq3[1, 1, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MW2^2*MZ*Clq3[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW*MT2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/(48*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*Clq3[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 1, 1])/(48*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 1, 1])/(96*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*Clq3[Leff, Leff, 2, 2])/(72*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 2, 2])/(48*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 2, 2])/(96*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2*Clq3[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (11*MW*MW2^2*Clq3[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Clq3[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Clq3[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Clq3[Leff, Leff, 3, 3])/(432*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2*Clq3[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) + 
 (MW*MZ2^2*Clq3[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2^2*Clq3[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW*MW2*Clq3[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*Clq3[Leff, Leff, 3, 3])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*Clq3[Leff, Leff, 3, 3])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MZ2*Clq3[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (5*CW2*MW*MW2*MZ2*Clq3[Leff, Leff, 3, 3])/(864*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Clq3[Leff, Leff, 3, 3])/(864*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*SW2*Clq3[Leff, Leff, 3, 3])/(192*CW2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(384*CW2*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3])/(3456*Pi^3*VMU^2) - 
 (5*MW*MW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/
  (36*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/
  (144*Pi^3*SW2*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (192*Pi^3*VMU^2) - (CW2*MW*MW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (288*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (96*MZ2*Pi^3*VMU^2) - (CW2*MW*MZ2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (576*Pi^3*VMU^2) - (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (576*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (384*CW2*Pi^3*VMU^2) + (MW*MW2^2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (192*CW2*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(1152*Pi^3*VMU^2) - 
 (MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (72*Pi^3*VMU^2) + (7*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (72*MZ2*Pi^3*VMU^2) - (MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (1152*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(1152*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (144*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (36*MZ2*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (5*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (576*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(576*Pi^3*SW2*VMU^2) - 
 (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (64*CW2*Pi^3*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(96*CW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (384*CW2*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2*Clu[Leff, Leff, 1, 1])/
  (432*Pi^3*VMU^2) + (CW2*MW*MZ2^2*SW2*Clu[Leff, Leff, 1, 1])/
  (48*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2^2*Clu[Leff, Leff, 1, 1])/
  (864*CW2*Pi^3*VMU^2) + (MW*MZ2^2*SW2^2*Clu[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) - (MW*MW2*SW2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (144*Pi^3*VMU^2) + (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (48*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (288*CW2*Pi^3*VMU^2) + (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2*Clu[Leff, Leff, 2, 2])/
  (432*Pi^3*VMU^2) + (CW2*MW*MZ2^2*SW2*Clu[Leff, Leff, 2, 2])/
  (48*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2^2*Clu[Leff, Leff, 2, 2])/
  (864*CW2*Pi^3*VMU^2) + (MW*MZ2^2*SW2^2*Clu[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) - (MW*MW2*SW2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (144*Pi^3*VMU^2) + (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (48*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (288*CW2*Pi^3*VMU^2) + (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) + (MT2*MW*MW2*SW2*Clu[Leff, Leff, 3, 3])/(36*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*Clu[Leff, Leff, 3, 3])/(216*Pi^3*VMU^2) + 
 (MT2*MW*MW2*SW2^2*Clu[Leff, Leff, 3, 3])/(72*CW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2^2*Clu[Leff, Leff, 3, 3])/(432*CW2*Pi^3*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MT2]*Clu[Leff, Leff, 3, 3])/(36*Pi^3*VMU^2) - 
 (MW*MW2*SW2^2*A0i[aa0, MT2]*Clu[Leff, Leff, 3, 3])/(72*CW2*Pi^3*VMU^2) - 
 (MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(32*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (36*Pi^3*VMU^2) - (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(64*CW2*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (96*CW2*Pi^3*VMU^2) - (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (96*CW2*Pi^3*VMU^2) + (MT2*MW*MW2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(72*CW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (288*CW2*Pi^3*VMU^2) - (MW*MW2^2*Cqe[1, 1, Leff, Leff])/(432*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Cqe[1, 1, Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2^2*Cqe[1, 1, Leff, Leff])/(864*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*Cqe[1, 1, Leff, Leff])/(216*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*Cqe[1, 1, Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*Cqe[1, 1, Leff, Leff])/(432*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(288*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (MW*MW2^2*Cqe[2, 2, Leff, Leff])/(432*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Cqe[2, 2, Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2^2*Cqe[2, 2, Leff, Leff])/(864*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*Cqe[2, 2, Leff, Leff])/(216*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*Cqe[2, 2, Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*Cqe[2, 2, Leff, Leff])/(432*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(288*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MT2*MW*MW2*Cqe[3, 3, Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*Cqe[3, 3, Leff, Leff])/(216*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Cqe[3, 3, Leff, Leff])/(72*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Cqe[3, 3, Leff, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cqe[3, 3, Leff, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MZ2^2*Cqe[3, 3, Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2*Cqe[3, 3, Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*Cqe[3, 3, Leff, Leff])/(108*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*Cqe[3, 3, Leff, Leff])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MZ2*Cqe[3, 3, Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Cqe[3, 3, Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*Cqe[3, 3, Leff, Leff])/(1728*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(72*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(288*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(288*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) + (5*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (72*MZ2*Pi^3*VMU^2) - (11*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (192*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (1152*Pi^3*VMU^2) + (5*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (11*CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) - (MT*MW*MW2^2*SW2*CuB[3, 3])/
  (3*Sqrt[2]*MZ*Pi^3*SW*VMU^2) + (MT*MW*MW2^2*SW2*A0i[aa0, MT2]*CuB[3, 3])/
  (3*Sqrt[2]*MT2*MZ*Pi^3*SW*VMU^2) - 
 (5*CW2*MT*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (24*Sqrt[2]*CW*Pi^3*VMU^2) - (MT*MW*MW2*MZ*SW*B0i[bb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(32*Sqrt[2]*Pi^3*VMU^2) + 
 (CW2^2*MT*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (8*Sqrt[2]*CW*Pi^3*SW2*VMU^2) - 
 (CW2*MT*MW*MW2*MZ*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (16*Sqrt[2]*Pi^3*SW2*VMU^2) - (MT*MW2^2*SW2*CuW[3, 3])/
  (3*Sqrt[2]*Pi^3*VMU^2) - (MT*MW2*A0i[aa0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) + (MT*MW2^2*SW2*A0i[aa0, MT2]*CuW[3, 3])/
  (3*Sqrt[2]*MT2*Pi^3*VMU^2) + (MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) - (3*MT*MW2^2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) + (11*MT*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (96*Sqrt[2]*Pi^3*VMU^2) + (5*CW2*MT*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(24*Sqrt[2]*Pi^3*VMU^2) - 
 (5*MT*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/(96*Sqrt[2]*Pi^3*VMU^2) + 
 (11*CW2*MT*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (48*Sqrt[2]*Pi^3*SW2*VMU^2) - (CW2^2*MT*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(8*Sqrt[2]*Pi^3*SW2*VMU^2) - 
 (5*CW2*MT*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (48*Sqrt[2]*Pi^3*SW2*VMU^2) + (MT*MT2*MW2^2*B0i[dbb0, MW2, 0, MT2]*
   CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (MT*MW2^3*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*Log[mu2/MT2])/(192*Pi^3*VMU^2) - 
 (CHD*MH2*MT2^2*MW*Log[mu2/MT2])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^3*MW*Log[mu2/MT2])/(96*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2*Log[mu2/MT2])/(96*Pi^3*VMU^2) - 
 (CHD*MH2*MT2*MW*MW2*Log[mu2/MT2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW*MW2*Log[mu2/MT2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW*MW2*Log[mu2/MT2])/(192*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MT2*MW*MW2^2*Log[mu2/MT2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2^2*MW*Log[mu2/MT2])/(96*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MT2*MW*MW2*Log[mu2/MT2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MT2^2*MW*Log[mu2/MT2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MT2*MW*MW2*Log[mu2/MT2])/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MT2^2*MW*MW2*Log[mu2/MT2])/
  (24*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2*MT2*MW*MW2^2*Log[mu2/MT2])/
  (12*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*MT2^3*MW*SW*Log[mu2/MT2])/
  (48*CW*(MT2 - MW2)*Pi^3*VMU^2) + (CHWB*MT2^2*MW*MW2*SW*Log[mu2/MT2])/
  (96*CW*(MT2 - MW2)*Pi^3*VMU^2) + (CHD*CW2*MT2^2*MW*Log[mu2/MT2])/
  (192*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MT2^2*MW*Log[mu2/MT2])/
  (192*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CHD*CW2*MT2*MW*MW2*Log[mu2/MT2])/
  (96*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MT2*MW*MW2*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CHD*CW2*MT2^2*MW*MW2*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CHD*CW2*MT2*MW*MW2^2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CHWB*MT2^2*MW*SW2*Log[mu2/MT2])/
  (96*CW*Pi^3*SW*VMU^2) - (CHWB*MT2*MW*MW2*SW2*Log[mu2/MT2])/
  (48*CW*Pi^3*SW*VMU^2) + (CHWB*MH2*MT2^2*MW*SW2*Log[mu2/MT2])/
  (192*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MT2*MW*MW2*SW2*Log[mu2/MT2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MT2^2*MW*MW2*SW2*Log[mu2/MT2])/
  (48*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MT2*MW*MW2^2*SW2*Log[mu2/MT2])/
  (24*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (MT2^2*MW*CHe[Leff, Leff]*Log[mu2/MT2])/(96*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*CHe[Leff, Leff]*Log[mu2/MT2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW*CHe[Leff, Leff]*Log[mu2/MT2])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/(48*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*Pi^3*VMU^2) + (MH2*MT2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(192*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(192*MW2*Pi^3*VMU^2) + 
 (MH2*MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (384*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(96*(MT2 - MW2)*MW2*Pi^3*
   VMU^2) - (MT2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2^2*MW*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*Pi^3*SW2*VMU^2) - (CW2*MH2*MT2^2*MW*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/(48*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MT2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MT2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MT2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(192*MW2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MZ2*CHl1[Leff, Leff]*Log[mu2/MT2])/(48*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW*MZ2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl1[Leff, Leff]*Log[mu2/MT2])/(96*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MW*MZ2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2*MZ2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/(48*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MT2])/(96*MW2*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MZ2*CHl3[Leff, Leff]*Log[mu2/MT2])/(48*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW*MZ2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl3[Leff, Leff]*Log[mu2/MT2])/(96*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MW*MZ2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2*MZ2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/(48*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MT2])/(96*MW2*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MH2^3*MW*Log[MH2/MW2])/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2*MW*MW2^2*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2^2*MW*MW2^2*Log[MH2/MW2])/
  (384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^3*Log[MH2/MW2])/(96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHD*MW*MW2^4*Log[MH2/MW2])/(32*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (CHWB*CW2*MH2^3*MW*Log[MH2/MW2])/(576*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^2*MW*MW2*Log[MH2/MW2])/
  (144*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2*MW*MW2^2*Log[MH2/MW2])/
  (48*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^3*MW*Log[MH2/MW2])/
  (576*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2*Log[MH2/MW2])/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^2*Log[MH2/MW2])/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW*SW*Log[MH2/MW2])/(288*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW*Log[MH2/MW2])/(96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW*Log[MH2/MW2])/(48*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2^2*SW*Log[MH2/MW2])/(192*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (CHWB*MH2*MW*MW2^3*SW*Log[MH2/MW2])/
  (48*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^4*SW*Log[MH2/MW2])/(16*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHWB*MH2^3*MW*SW2*Log[MH2/MW2])/(576*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW*MW2*SW2*Log[MH2/MW2])/
  (144*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MH2*MW*MW2^2*SW2*Log[MH2/MW2])/
  (48*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*MH2^3*MW*SW2*Log[MH2/MW2])/
  (1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*Log[MH2/MW2])/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW2*Log[MH2/MW2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (MH2^3*MW*CHe[Leff, Leff]*Log[MH2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHe[Leff, Leff]*Log[MH2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*CHe[Leff, Leff]*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (MW*MW2^4*CHe[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(32*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CWw*MW2^3*SW2*(VMU^(-2))^(3/2)*Log[mu2/MW2])/(4*Pi^3) - 
 (CHD*MH2^3*MW*Log[mu2/MW2])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2*Log[mu2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW*MW2^2*Log[mu2/MW2])/(144*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^2*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CHD*MW2^4*Log[mu2/MW2])/(144*MW*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^3*MW*Log[mu2/MW2])/(576*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2*Log[mu2/MW2])/(96*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW*MW2^2*Log[mu2/MW2])/(144*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW*MW2^3*Log[mu2/MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^3*MW*Log[mu2/MW2])/(576*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^2*MW*MW2*Log[mu2/MW2])/
  (96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW*MW2^2*Log[mu2/MW2])/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW*MW2^3*Log[mu2/MW2])/(24*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MH2^3*MW*SW*Log[mu2/MW2])/(288*CW*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (5*CHWB*MH2^2*MW*MW2*SW*Log[mu2/MW2])/
  (288*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (11*CHWB*CW2*MW*MW2^2*SW*Log[mu2/MW2])/
  (72*CW*Pi^3*VMU^2) - (CHWB*MH2*MW*MW2^2*SW*Log[mu2/MW2])/
  (24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MW*MW2^3*SW*Log[mu2/MW2])/
  (24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - (37*CHWB*MW2^3*SW*Log[mu2/MW2])/
  (144*MZ*Pi^3*VMU^2) - (11*CHD*MW*MW2^2*SW2*Log[mu2/MW2])/(288*Pi^3*VMU^2) + 
 (CHWB*MH2^3*MW*SW2*Log[mu2/MW2])/(576*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*Log[mu2/MW2])/(96*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + 
 (11*CHWB*MW*MW2^2*SW2*Log[mu2/MW2])/(36*CW*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MW*MW2^2*SW2*Log[mu2/MW2])/(144*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MW*MW2^3*SW2*Log[mu2/MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MH2^3*MW*SW2*Log[mu2/MW2])/(1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW*MW2*SW2*Log[mu2/MW2])/
  (192*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW2*Log[mu2/MW2])/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MW*MW2^3*SW2*Log[mu2/MW2])/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (55*CHWB*MW*MW2^2*SW*SW2*Log[mu2/MW2])/(144*CW*Pi^3*VMU^2) - 
 (MH2^3*MW*CHe[Leff, Leff]*Log[mu2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MW2])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MW2])/(72*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^3*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW*MW2^2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/(288*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/(72*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) + 
 (11*MW*MW2^2*SW2*CHl3[1, 1]*Log[mu2/MW2])/(36*Pi^3*VMU^2) + 
 (11*MW*MW2^2*SW2*CHl3[2, 2]*Log[mu2/MW2])/(36*Pi^3*VMU^2) - 
 (11*MW2^3*SW2*CHl3[2, 2]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/(72*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) - 
 (11*MW*MW2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(36*Pi^3*VMU^2) + 
 (11*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^2*Log[mu2/MZ2])/(48*Pi^3*VMU^2) - 
 (7*CHD*MH2*MW*MW2^2*Log[mu2/MZ2])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^3*Log[mu2/MZ2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW*MW2^3*Log[mu2/MZ2])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MH2*MW*MW2^3*Log[mu2/MZ2])/(96*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*Log[mu2/MZ2])/(24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*Log[mu2/MZ2])/(8*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW*MW2*MZ2*Log[mu2/MZ2])/(288*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2*MZ2*Log[mu2/MZ2])/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*MZ2*Log[mu2/MZ2])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CHD*MW*MW2^2*MZ2*Log[mu2/MZ2])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2^2*Log[mu2/MZ2])/(64*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MZ2^2*Log[mu2/MZ2])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2*MZ2^2*Log[mu2/MZ2])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW*MW2*MZ2^2*Log[mu2/MZ2])/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2^3*Log[mu2/MZ2])/(1152*MW2*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2^2*Log[mu2/MZ2])/(288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^3*Log[mu2/MZ2])/(576*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MW*MW2^2*Log[mu2/MZ2])/(24*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2*MW*MW2^2*Log[mu2/MZ2])/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (7*CHWB*CW2*MW*MW2^3*Log[mu2/MZ2])/(36*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2*MW*MW2^3*Log[mu2/MZ2])/
  (24*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - (CHWB*CW2*MW*MW2^4*Log[mu2/MZ2])/
  (6*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2^2*MW*MW2*MZ2*Log[mu2/MZ2])/(144*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2*MZ2*Log[mu2/MZ2])/(32*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW*MW2^2*MZ2*Log[mu2/MZ2])/
  (8*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2^2*MW*MZ2^2*Log[mu2/MZ2])/
  (32*CW*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2*MW*MZ2^2*Log[mu2/MZ2])/
  (576*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2*MZ2^2*Log[mu2/MZ2])/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MZ2^3*Log[mu2/MZ2])/(576*CW*MW2*Pi^3*SW*VMU^2) + 
 (11*CHWB*MW*MW2^3*SW*Log[mu2/MZ2])/(24*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW*Log[mu2/MZ2])/(4*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (19*CHWB*MW*MW2^2*MZ2*SW*Log[mu2/MZ2])/(72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*MW*MW2*MZ2^2*SW*Log[mu2/MZ2])/(288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*Log[mu2/MZ2])/(144*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^3*SW*Log[mu2/MZ2])/(288*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW*MW2^2*Log[mu2/MZ2])/(48*Pi^3*SW2*VMU^2) - 
 (7*CHD*CW2*MH2*MW*MW2^2*Log[mu2/MZ2])/(288*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2*MW*MW2^3*Log[mu2/MZ2])/(72*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^3*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW*MW2^4*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2^2*MW*MW2*MZ2*Log[mu2/MZ2])/(288*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2*MZ2*Log[mu2/MZ2])/(64*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^2*MZ2*Log[mu2/MZ2])/(16*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^2*Log[mu2/MZ2])/(64*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW*MZ2^2*Log[mu2/MZ2])/(1152*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2^2*Log[mu2/MZ2])/(288*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^3*Log[mu2/MZ2])/(1152*MW2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*SW2*Log[mu2/MZ2])/(24*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2*MW*MW2^2*SW2*Log[mu2/MZ2])/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (7*CHWB*MW*MW2^3*SW2*Log[mu2/MZ2])/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW*MW2^3*SW2*Log[mu2/MZ2])/
  (48*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^4*SW2*Log[mu2/MZ2])/
  (12*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW*MW2*MZ2*SW2*Log[mu2/MZ2])/(144*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW2*Log[mu2/MZ2])/(64*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MW*MW2^2*MZ2*SW2*Log[mu2/MZ2])/
  (16*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*CW2*MW*MZ2^2*SW2*Log[mu2/MZ2])/
  (32*CW*Pi^3*SW*VMU^2) - (CHWB*MH2*MW*MZ2^2*SW2*Log[mu2/MZ2])/
  (1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2*Log[mu2/MZ2])/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MZ2^3*SW2*Log[mu2/MZ2])/(576*CW*MW2*Pi^3*SW*VMU^2) - 
 (CW2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(24*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (MW*MW2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MW*MW2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (4*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/(36*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (71*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(18*Pi^3*VMU^2) - 
 (MH2*MW*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (49*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(72*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (11*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/(1152*MW2^2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (144*(-4*MW2 + MZ2)*Pi^3*VMU^2) + (MW*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(24*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*SW2*
   VMU^2) - (CW2*MH2*MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (CW2^2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (36*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (2*CW2*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(18*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(288*(MH2 - 4*MW2)*Pi^3*SW2*
   VMU^2) + (CW2^2*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (72*MW2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/(1152*MW2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*CHl1[Leff, Leff]*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(24*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW*MW2*MZ2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2^2*MZ2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2^2*MW*MZ2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(144*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW*MZ2^3*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*CHl1[Leff, Leff]*Log[mu2/MZ2])/(32*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^3*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^4*CHl1[Leff, Leff]*Log[mu2/MZ2])/(576*MW2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(24*Pi^3*VMU^2) - 
 (7*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(144*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(288*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CW2*MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (32*MW2*Pi^3*VMU^2) + (MH2*MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(576*MW2^2*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*CHl3[Leff, Leff]*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(24*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW*MW2*MZ2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2^2*MZ2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2^2*MW*MZ2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(144*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW*MZ2^3*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*CHl3[Leff, Leff]*Log[mu2/MZ2])/(32*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^3*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^4*CHl3[Leff, Leff]*Log[mu2/MZ2])/(576*MW2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(24*Pi^3*VMU^2) - 
 (7*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(144*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(288*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CW2*MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (32*MW2*Pi^3*VMU^2) + (MH2*MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(576*MW2^2*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) + (CHD*CW2*MW*MW2^2*Log[MW2/MZ2])/
  (48*Pi^3*VMU^2) + (5*CHD*MH2*MW*MW2^2*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CHD*MW*MW2^3*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CHD*MW*MW2^3*Log[MW2/MZ2])/
  (48*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MH2*MW*MW2^3*Log[MW2/MZ2])/
  (192*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (CHD*MW*MW2^4*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (CHD*MW*MW2^4*Log[MW2/MZ2])/
  (24*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (5*CHD*CW2*MW*MW2*MZ2*Log[MW2/MZ2])/
  (144*Pi^3*VMU^2) + (7*CHD*MH2*MW*MW2*MZ2*Log[MW2/MZ2])/
  (1152*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CHD*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + (11*CHD*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2*MW*MZ2^2*Log[MW2/MZ2])/
  (576*Pi^3*VMU^2) - (CHD*MW*MW2*MZ2^2*Log[MW2/MZ2])/
  (288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (CHD*MW*MW2^3*Log[MW2/MZ2])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - (CHD*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) + (CHD*MW*MZ2^3*Log[MW2/MZ2])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - (CHD*CW2*MW*MW2^4*Log[MW2/MZ2])/
  (8*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2^3*MZ2*Log[MW2/MZ2])/(96*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (CHD*CW2*MW*MW2^2*MZ2^2*Log[MW2/MZ2])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^3*Log[MW2/MZ2])/(384*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (CHWB*CW2^2*MW*MW2^2*Log[MW2/MZ2])/(24*CW*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW*MW2^2*Log[MW2/MZ2])/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (5*CHWB*CW2*MW*MW2^3*Log[MW2/MZ2])/(18*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MW*MW2^3*Log[MW2/MZ2])/
  (48*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + (CHWB*CW2*MW*MW2^4*Log[MW2/MZ2])/
  (12*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2^2*MW*MW2*MZ2*Log[MW2/MZ2])/(72*CW*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2*MW*MW2*MZ2*Log[MW2/MZ2])/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (7*CHWB*CW2*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (72*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2^2*MW*MZ2^2*Log[MW2/MZ2])/
  (288*CW*Pi^3*SW*VMU^2) - (5*CHWB*MW*MW2^3*SW*Log[MW2/MZ2])/
  (24*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW*MW2^4*SW*Log[MW2/MZ2])/
  (12*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*CHWB*MW*MW2^2*MZ2*SW*Log[MW2/MZ2])/(144*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2^2*SW*Log[MW2/MZ2])/(144*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*Log[MW2/MZ2])/(24*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*Log[MW2/MZ2])/(16*CW*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^3*SW*Log[MW2/MZ2])/(48*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MW2^4*SW*Log[MW2/MZ2])/(4*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (17*CHWB*CW2*MW*MW2^3*MZ2*SW*Log[MW2/MZ2])/
  (48*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*MZ2^2*SW*Log[MW2/MZ2])/
  (12*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MW2*MZ2^3*SW*Log[MW2/MZ2])/
  (192*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW*MW2^2*Log[MW2/MZ2])/(48*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MH2*MW*MW2^2*Log[MW2/MZ2])/(144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2*MW*MW2^3*Log[MW2/MZ2])/(36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2^3*Log[MW2/MZ2])/(96*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^4*Log[MW2/MZ2])/(24*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2^2*MW*MW2*MZ2*Log[MW2/MZ2])/(144*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2*MH2*MW*MW2*MZ2*Log[MW2/MZ2])/(576*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (7*CHD*CW2*MW*MW2^2*MZ2*Log[MW2/MZ2])/(144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^2*Log[MW2/MZ2])/(576*Pi^3*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*SW2*Log[MW2/MZ2])/(24*CW*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW2*Log[MW2/MZ2])/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (5*CHWB*MW*MW2^3*SW2*Log[MW2/MZ2])/(36*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW*MW2^3*SW2*Log[MW2/MZ2])/
  (96*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^4*SW2*Log[MW2/MZ2])/
  (24*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MW*MW2*MZ2*SW2*Log[MW2/MZ2])/(72*CW*Pi^3*SW*VMU^2) - 
 (7*CHWB*MH2*MW*MW2*MZ2*SW2*Log[MW2/MZ2])/(576*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (7*CHWB*MW*MW2^2*MZ2*SW2*Log[MW2/MZ2])/
  (144*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MZ2^2*SW2*Log[MW2/MZ2])/(288*CW*Pi^3*SW*VMU^2) + 
 (CW2*MW*MW2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/(24*Pi^3*VMU^2) + 
 (17*MH2*MW*MW2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - (17*MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (MW*MW2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (MW*MW2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (12*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/(144*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (13*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (32*Pi^3*VMU^2) - (7*MH2*MW*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/(576*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) + (MW*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) + (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) + (MW*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^3*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (192*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (384*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/(24*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2*MW*MW2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/(12*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (7*CW2^2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/(32*Pi^3*SW2*VMU^2) - 
 (7*CW2*MH2*MW*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (576*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (7*CW2*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/(576*MW2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*CHl1[Leff, Leff]*Log[MW2/MZ2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(24*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MW2*MZ2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^2*MZ2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2^2*MW*MZ2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(72*Pi^3*VMU^2) + 
 (7*CW2*MH2*MW*MZ2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2*MZ2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*CHl1[Leff, Leff]*Log[MW2/MZ2])/(288*MW2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(24*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(72*Pi^3*VMU^2) + 
 (7*MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(288*MW2*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(16*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(48*MW2*(MW2 + MZ2)*Pi^3*
   VMU^2) - (CW2*MW*MW2^3*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (192*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*CHl3[Leff, Leff]*Log[MW2/MZ2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(24*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MW2*MZ2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^2*MZ2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2^2*MW*MZ2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(72*Pi^3*VMU^2) + 
 (7*CW2*MH2*MW*MZ2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2*MZ2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*CHl3[Leff, Leff]*Log[MW2/MZ2])/(288*MW2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(24*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(72*Pi^3*VMU^2) + 
 (7*MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(288*MW2*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(16*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(48*MW2*(MW2 + MZ2)*Pi^3*
   VMU^2) - (CW2*MW*MW2^3*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (192*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam61_aEW_SWeff_MZ_Wmunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-19*CWw*MW2^3*(VMU^(-2))^(3/2))/(192*Pi^3) + (5*CWw*MW2^4*(VMU^(-2))^(3/2))/
  (48*MZ2*Pi^3) + (CWw*MW2^2*MZ2*(VMU^(-2))^(3/2))/(64*Pi^3) - 
 (7*CWw*MW2^3*SW2*(VMU^(-2))^(3/2))/(48*Pi^3) + (CWw*MW2^3)/(96*Pi^3*VMU^3) - 
 (CWw*MW2^2*MZ2)/(96*Pi^3*VMU^3) + (CW2*CWw*MW2^2*MZ2)/(8*Pi^3*VMU^3) - 
 (CW2*CWw*MW2^3)/(96*Pi^3*SW2*VMU^3) + (CW2^2*CWw*MW2^3)/(6*Pi^3*SW2*VMU^3) + 
 (CW2*CWw*MW2^2*MZ2)/(96*Pi^3*SW2*VMU^3) - (CW2^2*CWw*MW2^2*MZ2)/
  (6*Pi^3*SW2*VMU^3) - (2*CWw*MW2^3*SW2)/(3*Pi^3*VMU^3) - 
 (CHD*MT2^2*MW)/(192*Pi^3*VMU^2) - (CHD*MH2^3*MW)/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2*MT2^2*MW)/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MT2^3*MW)/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (CHD*MH2*MW*MW2)/(512*Pi^3*VMU^2) - 
 (13*CHD*MT2*MW*MW2)/(768*Pi^3*VMU^2) - (7*CHD*CW2*MT2*MW*MW2)/
  (864*Pi^3*VMU^2) - (CHD*CW2^2*MT2*MW*MW2)/(864*Pi^3*VMU^2) - 
 (7*CHD*MH2^2*MW*MW2)/(4608*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHD*MH2*MT2*MW*MW2)/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW*MW2)/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*MW2)/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2)/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW*MW2)/(96*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2)/(432*Pi^3*VMU^2) - (11*CHD*MW*MW2^2)/(2304*Pi^3*VMU^2) + 
 (1405*CHD*CW2*MW*MW2^2)/(6912*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^2)/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (1489*CHD*MH2*MW*MW2^2)/(6912*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*CHD*MT2*MW*MW2^2)/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2^2)/(288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*CHD*MH2*MW*MW2^2)/(96*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3)/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1567*CHD*MW*MW2^3)/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^3)/(96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (61*CHD*MW*MW2^3)/(1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3)/(96*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^3)/(8*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MT2*MW*MW2^2)/(216*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2*MT2*MW*MW2^2)/(96*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (125*CHD*MW*MW2^3)/(3456*MZ2*Pi^3*VMU^2) + (197*CHD*MH2*MW*MW2^3)/
  (2304*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHD*MT2*MW*MW2^3)/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (313*CHD*MW2^4)/
  (1728*MW*MZ2*Pi^3*VMU^2) - (197*CHD*MW*MW2^4)/
  (576*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4)/(12*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (107*CHD*MW*MW2*MZ2)/(4608*Pi^3*VMU^2) - (43*CHD*CW2*MW*MW2*MZ2)/
  (1728*Pi^3*VMU^2) - (29*CHD*CW2^2*MW*MW2*MZ2)/(576*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*MZ2)/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4681*CHD*MH2*MW*MW2*MZ2)/(27648*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2*MZ2)/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^2*MZ2)/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4681*CHD*MW*MW2^2*MZ2)/(6912*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^2*MZ2)/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^2*MZ2)/(32*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^2)/(64*Pi^3*VMU^2) + (CHD*CW2*MW*MZ2^2)/(48*Pi^3*VMU^2) - 
 (293*CHD*MH2*MW*MZ2^2)/(9216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MZ2^2)/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (293*CHD*MW*MW2*MZ2^2)/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^2)/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW*MW2*MZ2^2)/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2^3)/(1152*MW2*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^3)/(576*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^3*MZ2)/(24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2^2*MZ2^2)/(288*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MW2*MZ2^3)/(72*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MZ2^4)/(1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (CHD*CW2*MW*MW2^2)/(72*Pi*VMU^2) + 
 (CHD*MW2^4)/(72*MW*MZ2*Pi*VMU^2) + (CHWB*CW2*MT2^2*MW)/
  (96*CW*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^3*MW)/(576*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW*MW2)/(576*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2)/(384*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2)/(96*CW*Pi^3*SW*VMU^2) + (17*CHWB*CW2*MT2*MW*MW2)/
  (576*CW*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^2*MW*MW2)/
  (144*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + (1675*CHWB*MW*MW2^2)/
  (864*CW*Pi^3*SW*VMU^2) - (31*CHWB*CW2*MW*MW2^2)/(384*CW*Pi^3*SW*VMU^2) - 
 (19*CHWB*CW2^2*MW*MW2^2)/(216*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2^2)/(48*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^2)/(32*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) - 
 (3*CHWB*MW*MW2^3)/(64*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW)/(576*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MT2^2*MW)/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^2*MW*MW2)/(1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2*MH2*MT2*MW*MW2)/(1728*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2^2*MW*MW2)/(24*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5749*CHWB*MH2*MW*MW2^2)/(6912*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (223*CHWB*CW2*MH2*MW*MW2^2)/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MT2*MW*MW2^2)/(432*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (5749*CHWB*MW*MW2^3)/(1728*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (451*CHWB*CW2*MW*MW2^3)/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (2*CHWB*MW2^3)/(27*MZ*Pi^3*SW*VMU^2) - (CHWB*MH2*MT2*MW*MW2^4)/
  (9*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^5)/(8*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*MT2*MW*MW2^5)/(9*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^6)/(2*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (25*CHWB*CW2*MT2*MW*MW2^3)/(216*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW*MW2^4)/(24*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2*MT2*MW*MW2^3)/(36*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MH2*MT2*MW*MW2^3)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (187*CHWB*MH2*MW*MW2^4)/(288*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^4)/(4*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MT2*MW*MW2^4)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (8*CHWB*CW2*MT2*MW*MW2^4)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (187*CHWB*MW*MW2^5)/(72*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^5)/(CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW2*MT2*MW*MW2^2)/(216*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MT2*MW*MW2^2)/(24*CW*MZ2*Pi^3*SW*VMU^2) - 
 (577*CHWB*MW*MW2^3)/(864*CW*MZ2*Pi^3*SW*VMU^2) + 
 (49*CHWB*CW2*MW*MW2^3)/(192*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MW*MW2^3)/(6*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MW2^3)/(64*CW*(MH2 - MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^4)/(32*CW*(MH2 - MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MT2*MW*MW2^2)/(12*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (47*CHWB*CW2*MH2*MT2*MW*MW2^2)/(216*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (4043*CHWB*MH2*MW*MW2^3)/(3456*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (215*CHWB*CW2*MH2*MW*MW2^3)/(192*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^3)/(3*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (47*CHWB*CW2*MT2*MW*MW2^3)/(54*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (4043*CHWB*MW*MW2^4)/(864*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (215*CHWB*CW2*MW*MW2^4)/(48*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (2*CHWB*MW2^4)/(27*MZ*MZ2*Pi^3*SW*VMU^2) - (1391*CHWB*MW*MW2*MZ2)/
  (1152*CW*Pi^3*SW*VMU^2) + (449*CHWB*CW2*MW*MW2*MZ2)/
  (2304*CW*Pi^3*SW*VMU^2) + (5*CHWB*CW2^2*MW*MW2*MZ2)/
  (864*CW*Pi^3*SW*VMU^2) + (143*CHWB*MH2*MW*MW2*MZ2)/
  (768*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (3821*CHWB*CW2*MH2*MW*MW2*MZ2)/
  (6912*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (143*CHWB*MW*MW2^2*MZ2)/
  (192*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (3821*CHWB*CW2*MW*MW2^2*MZ2)/
  (1728*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (83*CHWB*MW*MZ2^2)/(384*CW*Pi^3*SW*VMU^2) - 
 (11*CHWB*CW2*MW*MZ2^2)/(256*CW*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2^2*MW*MZ2^2)/(576*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MZ2^2)/(576*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2*MZ2^2)/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MZ2^3)/(576*CW*MW2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^3*MW*SW)/(288*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2^3*MW*SW)/(48*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (11*CHWB*MH2*MW*MW2*SW)/(2304*CW*Pi^3*VMU^2) - 
 (CHWB*MT2*MW*MW2*SW)/(128*CW*Pi^3*VMU^2) + (CHWB*MH2^2*MW*MW2*SW)/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MH2^3*MW*MW2*SW)/
  (576*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2^2*MW*MW2*SW)/(48*CW*(MT2 - MW2)*Pi^3*VMU^2) - 
 (3569*CHWB*MW*MW2^2*SW)/(3456*CW*Pi^3*VMU^2) + 
 (313*CHWB*CW2*MW*MW2^2*SW)/(864*CW*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2^2*SW)/(48*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2^2*SW)/(144*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^3*SW)/(48*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW)/(48*CW*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (175*CHWB*MW2^3*SW)/(288*MZ*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*SW)/(4*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (289*CHWB*MW*MW2^3*SW)/(864*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW)/(6*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (709*CHWB*MW*MW2*MZ2*SW)/(1152*CW*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*MZ2*SW)/(288*MZ*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^2*MZ2*SW)/(16*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (107*CHWB*MW*MZ2^2*SW)/(768*CW*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2^2*SW)/(24*MZ*Pi^3*VMU^2) + (11*CHWB*MW*MW2*MZ2^2*SW)/
  (288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW*MZ2^3*SW)/
  (288*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*CW2*MW*MW2^3*MZ2*SW)/
  (12*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHWB*CW2*MW*MW2^2*MZ2^2*SW)/(144*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CHWB*CW2*MW*MW2*MZ2^3*SW)/(36*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (CHWB*CW2*MW*MZ2^4*SW)/
  (576*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*SW)/(36*CW*Pi*VMU^2) + (CHWB*MW2^3*SW)/(18*MZ*Pi*VMU^2) - 
 (7*CHD*CW2*MT2*MW*MW2)/(864*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*CW2^2*MT2*MW*MW2)/(864*Pi^3*SW2^2*VMU^2) + 
 (1721*CHD*CW2*MW*MW2^2)/(6912*Pi^3*SW2^2*VMU^2) - 
 (929*CHD*CW2^2*MW*MW2^2)/(3456*Pi^3*SW2^2*VMU^2) + 
 (137*CHD*CW2^3*MW*MW2^2)/(6912*Pi^3*SW2^2*VMU^2) - 
 (25*CHD*CW2*MT2*MW*MW2^3)/(864*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (25*CHD*CW2^2*MT2*MW*MW2^3)/(864*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^4)/(24*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^4)/(24*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MT2*MW*MW2^2)/(27*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MT2*MW*MW2^2)/(27*MZ2*Pi^3*SW2^2*VMU^2) - 
 (19*CHD*CW2*MW*MW2^3)/(144*MZ2*Pi^3*SW2^2*VMU^2) + 
 (19*CHD*CW2^2*MW*MW2^3)/(144*MZ2*Pi^3*SW2^2*VMU^2) - 
 (1301*CHD*CW2*MW*MW2*MZ2)/(6912*Pi^3*SW2^2*VMU^2) + 
 (133*CHD*CW2^2*MW*MW2*MZ2)/(768*Pi^3*SW2^2*VMU^2) + 
 (13*CHD*CW2^3*MW*MW2*MZ2)/(864*Pi^3*SW2^2*VMU^2) + 
 (11*CHD*CW2*MW*MZ2^2)/(256*Pi^3*SW2^2*VMU^2) - 
 (103*CHD*CW2^2*MW*MZ2^2)/(2304*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^3*MW*MZ2^2)/(576*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MT2^2*MW)/(192*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MT2^2*MW)/
  (192*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CHbox*CW2*MH2*MW*MW2)/
  (144*Pi^3*SW2*VMU^2) + (CHD*CW2*MH2*MW*MW2)/(2304*Pi^3*SW2*VMU^2) + 
 (11*CHD*CW2*MT2*MW*MW2)/(1152*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MT2*MW*MW2)/(72*Pi^3*SW2*VMU^2) - 
 (7*CHD*CW2*MH2^2*MW*MW2)/(2304*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2*MH2*MT2*MW*MW2)/(384*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MT2^2*MW*MW2)/(48*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2)/(1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MW2^2)/(288*Pi^3*SW2*VMU^2) - (CHbox*CW2*MW*MW2^2)/
  (216*Pi^3*SW2*VMU^2) + (113*CHD*CW2*MW*MW2^2)/(576*Pi^3*SW2*VMU^2) - 
 (29*CHD*CW2^2*MW*MW2^2)/(3456*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2*MH2*MW*MW2^2)/(216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (1525*CHD*CW2*MH2*MW*MW2^2)/(3456*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MT2*MW*MW2^2)/(96*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2^2)/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MW*MW2^2)/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (31*CHD*CW2*MH2*MW*MW2^2)/(576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (31*CHD*CW2^2*MH2*MW*MW2^2)/(1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CHbox*CW2*MW*MW2^3)/(54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (1567*CHD*CW2*MW*MW2^3)/(864*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^3)/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MW*MW2^3)/(128*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (7*CHD*CW2*MW*MW2^3)/(128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (31*CHD*CW2^2*MW*MW2^3)/(1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^3)/(64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW*MW2^4)/(64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHbox*MH2*MW*MW2^3)/(144*CW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MW*MW2^3)/(576*CW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (25*CHD*CW2*MT2*MW*MW2^3)/(432*MZ2^2*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2*MW*MW2^4)/(48*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^4)/(24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW*MW2^5)/(24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (13*CHD*CW2*MT2*MW*MW2^2)/(432*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2^2*MT2*MW*MW2^2)/(288*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MT2*MW*MW2^2)/(48*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHbox*MW*MW2^3)/(216*CW2*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MW2^3)/(864*CW2*MZ2*Pi^3*SW2*VMU^2) - 
 (11*CHD*CW2*MW*MW2^3)/(1152*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MW*MW2^3)/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (197*CHD*CW2*MH2*MW*MW2^3)/(1152*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MT2*MW*MW2^3)/(12*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW*MW2^3)/(128*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2^3)/(72*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (197*CHD*CW2*MW*MW2^4)/(288*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MW2^4)/(64*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^4)/(72*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (473*CHD*CW2*MW*MW2*MZ2)/(4608*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MW2*MZ2)/(216*Pi^3*SW2*VMU^2) - 
 (CHbox*CW2*MH2*MW*MW2*MZ2)/(216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (4681*CHD*CW2*MH2*MW*MW2*MZ2)/(13824*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2^2*MW*MW2*MZ2)/(64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MW2*MZ2)/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2*MW*MW2^2*MZ2)/(54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (4681*CHD*CW2*MW*MW2^2*MZ2)/(3456*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2^2*MZ2)/(64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^2*MZ2)/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CHD*CW2*MH2*MW*MW2^2*MZ2)/(128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*CW2*MW*MW2^3*MZ2)/(128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (11*CHD*CW2*MW*MZ2^2)/(512*Pi^3*SW2*VMU^2) - 
 (17*CHD*CW2^2*MW*MZ2^2)/(864*Pi^3*SW2*VMU^2) - 
 (293*CHD*CW2*MH2*MW*MZ2^2)/(4608*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MZ2^2)/(1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (293*CHD*CW2*MW*MW2*MZ2^2)/(1152*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MW2*MZ2^2)/(1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^3)/(1152*MW2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*CW2*MT2*MW*MW2)/(432*CW*Pi^3*SW*SW2*VMU^2) + 
 (1721*CHWB*CW2*MW*MW2^2)/(3456*CW*Pi^3*SW*SW2*VMU^2) - 
 (137*CHWB*CW2^2*MW*MW2^2)/(3456*CW*Pi^3*SW*SW2*VMU^2) + 
 (5*CHWB*CW2^3*MW*MW2^2)/(108*CW*Pi^3*SW*SW2*VMU^2) - 
 (5749*CHWB*CW2*MH2*MW*MW2^2)/(3456*CW*(-MH2 + 4*MW2)*Pi^3*SW*SW2*VMU^2) + 
 (5749*CHWB*CW2*MW*MW2^3)/(864*CW*(-MH2 + 4*MW2)*Pi^3*SW*SW2*VMU^2) - 
 (2*CHWB*CW2*MH2*MT2*MW*MW2^4)/(9*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*SW2*
   VMU^2) + (CHWB*CW2*MH2*MW*MW2^5)/(4*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*SW2*
   VMU^2) + (8*CHWB*CW2*MT2*MW*MW2^5)/(9*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2*MW*MW2^6)/(CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*SW2*VMU^2) - 
 (25*CHWB*CW2*MT2*MW*MW2^3)/(432*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^4)/(12*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (7*CHWB*CW2*MH2*MT2*MW*MW2^3)/(18*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*SW2*
   VMU^2) - (187*CHWB*CW2*MH2*MW*MW2^4)/(144*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   SW2*VMU^2) - (14*CHWB*CW2*MT2*MW*MW2^4)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   SW2*VMU^2) + (187*CHWB*CW2*MW*MW2^5)/(36*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   SW2*VMU^2) + (2*CHWB*CW2*MT2*MW*MW2^2)/(27*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (19*CHWB*CW2*MW*MW2^3)/(72*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MT2*MW*MW2^2)/(6*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (4043*CHWB*CW2*MH2*MW*MW2^3)/(1728*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*SW2*
   VMU^2) + (2*CHWB*CW2*MT2*MW*MW2^3)/(3*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*SW2*
   VMU^2) - (4043*CHWB*CW2*MW*MW2^4)/(432*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*SW2*
   VMU^2) - (1301*CHWB*CW2*MW*MW2*MZ2)/(3456*CW*Pi^3*SW*SW2*VMU^2) - 
 (13*CHWB*CW2^2*MW*MW2*MZ2)/(432*CW*Pi^3*SW*SW2*VMU^2) + 
 (143*CHWB*CW2*MH2*MW*MW2*MZ2)/(384*CW*(-MH2 + 4*MW2)*Pi^3*SW*SW2*VMU^2) - 
 (143*CHWB*CW2*MW*MW2^2*MZ2)/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*SW2*VMU^2) + 
 (11*CHWB*CW2*MW*MZ2^2)/(128*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MW*MZ2^2)/(288*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2^2*SW)/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2^3*SW)/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2^3*SW)/(32*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^4*SW)/(32*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2*MZ2*SW)/(32*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^2*MZ2*SW)/(32*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*CW2*MH2*MW*MW2^2*MZ2*SW)/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*CW2*MW*MW2^3*MZ2*SW)/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (65*CHD*MW*MW2^2*SW2)/(3456*Pi^3*VMU^2) - (53*CHD*MH2*MW*MW2^2*SW2)/
  (1152*(MH2 - MW2)*Pi^3*VMU^2) + (53*CHD*MW*MW2^3*SW2)/
  (1152*(MH2 - MW2)*Pi^3*VMU^2) + (17*CHD*MT2*MW*MW2^2*SW2)/
  (864*MZ2*Pi^3*VMU^2) + (CHD*MW*MW2^2*SW2)/(144*Pi*VMU^2) - 
 (CHWB*MT2^2*MW*SW2)/(96*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW*SW2)/(576*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2*SW2)/(1152*CW*Pi^3*SW*VMU^2) - 
 (23*CHWB*MT2*MW*MW2*SW2)/(192*CW*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MT2*MW*MW2*SW2)/(432*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MT2*MW*MW2*SW2)/(216*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2)/(144*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2)/(576*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) - 
 (139*CHWB*MW*MW2^2*SW2)/(864*CW*Pi^3*SW*VMU^2) + 
 (15*CHWB*CW2*MW*MW2^2*SW2)/(64*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW2)/(48*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW2)/(48*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) + 
 (61*CHWB*MW*MW2^3*SW2)/(576*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^3*MW*SW2)/(1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MT2^2*MW*SW2)/(192*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2^2*MW*MW2*SW2)/(2304*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (17*CHWB*MH2*MT2*MW*MW2*SW2)/(3456*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MT2^2*MW*MW2*SW2)/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (223*CHWB*MH2*MW*MW2^2*SW2)/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (17*CHWB*MT2*MW*MW2^2*SW2)/(864*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (451*CHWB*MW*MW2^3*SW2)/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (7*CHWB*MW2^3*SW2)/(72*MZ*Pi^3*SW*VMU^2) - (CHWB*MH2*MT2*MW*MW2^3*SW2)/
  (9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^4*SW2)/(8*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (4*CHWB*MT2*MW*MW2^4*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^5*SW2)/(2*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2*MT2*MW*MW2^2*SW2)/(216*CW*MZ2*Pi^3*SW*VMU^2) + 
 (71*CHWB*MW*MW2^3*SW2)/(192*CW*MZ2*Pi^3*SW*VMU^2) + 
 (47*CHWB*MH2*MT2*MW*MW2^2*SW2)/(432*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (215*CHWB*MH2*MW*MW2^3*SW2)/(384*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (47*CHWB*MT2*MW*MW2^3*SW2)/(108*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (215*CHWB*MW*MW2^4*SW2)/(96*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (155*CHWB*MW*MW2*MZ2*SW2)/(256*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2*SW2)/(24*CW*Pi^3*SW*VMU^2) - 
 (29*CHWB*CW2^2*MW*MW2*MZ2*SW2)/(144*CW*Pi^3*SW*VMU^2) - 
 (3821*CHWB*MH2*MW*MW2*MZ2*SW2)/(13824*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (3821*CHWB*MW*MW2^2*MZ2*SW2)/(3456*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^2*MZ2*SW2)/(16*MZ*Pi^3*SW*VMU^2) - 
 (33*CHWB*MW*MZ2^2*SW2)/(256*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW*MZ2^2*SW2)/(192*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MZ2^2*SW2)/(1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2)/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MZ2^3*SW2)/(576*CW*MW2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^2*SW2)/(18*CW*Pi*SW*VMU^2) + (CHWB*MT2*MW*MW2*SW*SW2)/
  (24*CW*Pi^3*VMU^2) - (1445*CHWB*MW*MW2^2*SW*SW2)/(1728*CW*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2^2*SW*SW2)/(72*CW*Pi*VMU^2) + (CHWB*MT2*MW*MW2*SW2^2)/
  (24*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^2*SW2^2)/(12*CW*Pi^3*SW*VMU^2) - 
 (53*CHWB*MH2*MW*MW2^2*SW2^2)/(576*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) + 
 (53*CHWB*MW*MW2^3*SW2^2)/(576*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) - 
 (CHbox*MH2*MW*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
 (CHD*MH2*MW*A0i[aa0, MH2])/(2304*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MW*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*A0i[aa0, MH2])/(1536*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHB*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*VMU^2) + (CHbox*MW*MW2*A0i[aa0, MH2])/
  (72*Pi^3*VMU^2) - (CHD*MW*MW2*A0i[aa0, MH2])/(576*Pi^3*VMU^2) + 
 (CHW*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*VMU^2) + (CHB*CW2*MW*MW2*A0i[aa0, MH2])/
  (96*Pi^3*VMU^2) - (CHW*CW2*MW*MW2*A0i[aa0, MH2])/(48*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*MW2*A0i[aa0, MH2])/(72*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (5*CHD*MH2^2*MW*MW2*A0i[aa0, MH2])/(384*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MW*MW2*A0i[aa0, MH2])/(144*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CHD*MH2*MW*MW2*A0i[aa0, MH2])/(1536*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^2*A0i[aa0, MH2])/(18*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*CHD*MH2*MW*MW2^2*A0i[aa0, MH2])/(192*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MW*MW2^2*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2*A0i[aa0, MH2])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2^2*A0i[aa0, MH2])/(128*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3*A0i[aa0, MH2])/(24*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*CHD*MH2*MW*MW2^2*A0i[aa0, MH2])/(256*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^3*A0i[aa0, MH2])/(256*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHD*MH2*MW*MW2*A0i[aa0, MH2])/(768*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*MW2*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2*A0i[aa0, MH2])/(1536*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHB*MW*MW2^2*A0i[aa0, MH2])/(96*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2^2*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^2*A0i[aa0, MH2])/(1536*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^3*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*A0i[aa0, MH2])/(576*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW*A0i[aa0, MH2])/(1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*A0i[aa0, MH2])/(72*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2*A0i[aa0, MH2])/(288*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MH2^2*MW*MW2*A0i[aa0, MH2])/(96*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (65*CHWB*CW2*MH2*MW*MW2^2*A0i[aa0, MH2])/
  (1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MH2*MW*MW2^2*A0i[aa0, MH2])/(48*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (CHWB*MW*MW2^2*A0i[aa0, MH2])/(32*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW*MW2^3*A0i[aa0, MH2])/(96*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MW2^3*A0i[aa0, MH2])/(96*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MW2*A0i[aa0, MH2])/(1152*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2^2*A0i[aa0, MH2])/(64*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + 
 (29*CHWB*CW2*MH2^2*MW2^2*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW2^3*A0i[aa0, MH2])/(32*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) - (119*CHWB*CW2*MH2*MW2^3*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - (CHWB*MW2^4*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + (5*CHWB*CW2*MW2^4*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - (3*CHWB*MH2*MW2*MZ*A0i[aa0, MH2])/
  (128*(-MH2 + MW2)*Pi^3*SW*VMU^2) + (3*CHWB*MW2^2*MZ*A0i[aa0, MH2])/
  (128*(-MH2 + MW2)*Pi^3*SW*VMU^2) - (3*CHWB*MH2*MW2^3*MZ*A0i[aa0, MH2])/
  (64*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + (3*CHWB*MW2^4*MZ*A0i[aa0, MH2])/
  (64*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) - (CHWB*MH2*MW*MW2*A0i[aa0, MH2])/
  (192*CW*MZ2*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^3*MW*MW2*A0i[aa0, MH2])/
  (1152*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (25*CHWB*CW2*MH2^2*MW*MW2^2*A0i[aa0, MH2])/(576*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) + (97*CHWB*CW2*MH2*MW*MW2^3*A0i[aa0, MH2])/
  (1152*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^4*A0i[aa0, MH2])/(24*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2^3*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^4*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*MZ*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^5*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*MZ2*Pi^3*SW*VMU^2) + 
 (9*CHWB*MH2*MW2^2*MZ*A0i[aa0, MH2])/(128*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (9*CHWB*MW2^3*MZ*A0i[aa0, MH2])/(128*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MZ2*A0i[aa0, MH2])/(1152*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ2*A0i[aa0, MH2])/(192*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2*MZ2*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW2^2*MZ2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) - (17*CHWB*CW2*MH2*MW2^2*MZ2*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + (CHWB*MW2^3*MZ2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + (CHWB*CW2*MW2^3*MZ2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - (CHWB*MH2*MW*SW*A0i[aa0, MH2])/
  (1152*CW*Pi^3*VMU^2) - (CHWB*MW*MW2*SW*A0i[aa0, MH2])/(96*CW*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW*MW2^2*SW*A0i[aa0, MH2])/(128*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^3*SW*A0i[aa0, MH2])/(128*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2*SW*A0i[aa0, MH2])/(384*CW*MZ2*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MH2^3*MW*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHW*CW2^2*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2*MH2^2*MW*MW2*A0i[aa0, MH2])/(72*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2^2*MH2^2*MW*MW2*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (CHbox*CW2*MH2*MW*MW2^2*A0i[aa0, MH2])/
  (72*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (CHD*CW2*MW*MW2^3*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (CHbox*MH2^3*MW*MW2^3*A0i[aa0, MH2])/
  (288*CW2*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) + 
 (CHD*MH2^3*MW*MW2^3*A0i[aa0, MH2])/(1152*CW2*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*
   VMU^2) - (CHbox*MH2^2*MW*MW2^4*A0i[aa0, MH2])/
  (144*CW2*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2^2*MW*MW2^4*A0i[aa0, MH2])/(576*CW2*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*
   VMU^2) + (CHbox*MH2*MW*MW2^5*A0i[aa0, MH2])/(288*CW2*(MH2 - MW2)^2*MZ2^3*
   Pi^3*SW2*VMU^2) + (CHD*MH2*MW*MW2^5*A0i[aa0, MH2])/
  (1152*CW2*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2^3*MW*MW2*A0i[aa0, MH2])/(1152*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) - (CHW*CW2*MW*MW2^2*A0i[aa0, MH2])/(24*MZ2*Pi^3*SW2*VMU^2) - 
 (CHbox*MH2^2*MW*MW2^2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2^2*MW*MW2^2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2^2*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (CHbox*MH2*MW*MW2^3*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (CHD*MH2*MW*MW2^3*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) - (CHD*CW2*MH2*MW*MW2^3*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - (CHD*MW*MW2^4*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*CW2*MH2^2*MW2^2*A0i[aa0, MH2])/(64*(MH2 - MW2)^2*MZ*Pi^3*SW*SW2*
   VMU^2) + (3*CHWB*CW2*MH2*MW2^3*A0i[aa0, MH2])/
  (32*(MH2 - MW2)^2*MZ*Pi^3*SW*SW2*VMU^2) - (3*CHWB*CW2*MW2^4*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2^3*A0i[aa0, MH2])/(32*(MH2 - MW2)^2*MZ*MZ2*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2*MH2*MW2^4*A0i[aa0, MH2])/(16*(MH2 - MW2)^2*MZ*MZ2*Pi^3*
   SW*SW2*VMU^2) + (CHWB*CW2*MW2^5*A0i[aa0, MH2])/
  (32*(MH2 - MW2)^2*MZ*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2*MZ2*A0i[aa0, MH2])/(64*(MH2 - MW2)^2*MZ*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2*MH2*MW2^2*MZ2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)^2*MZ*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ2*A0i[aa0, MH2])/(64*(MH2 - MW2)^2*MZ*Pi^3*SW*SW2*VMU^2) + 
 (CHbox*MH2^2*MW*SW2*A0i[aa0, MH2])/(192*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHB*MW*MW2*SW2*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
 (CHW*MW*MW2*SW2*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(192*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2^2*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHW*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHB*MW*MW2^2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) - 
 (CHW*MW*MW2^2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^3*MW*SW2*A0i[aa0, MH2])/(1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*A0i[aa0, MH2])/(144*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (13*CHWB*MH2*MW*MW2^2*SW2*A0i[aa0, MH2])/(1152*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (CHWB*MW*MW2^3*SW2*A0i[aa0, MH2])/(48*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (CHWB*MH2^3*MW2*SW2*A0i[aa0, MH2])/(1152*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) - (35*CHWB*MH2^2*MW2^2*SW2*A0i[aa0, MH2])/
  (576*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + 
 (143*CHWB*MH2*MW2^3*SW2*A0i[aa0, MH2])/(1152*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) - (CHWB*MW2^4*SW2*A0i[aa0, MH2])/(16*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) - (CHWB*MH2^2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW2*MZ*SW2*A0i[aa0, MH2])/
  (768*(-MH2 + MW2)*Pi^3*SW*VMU^2) + (3*CHWB*MW2^2*MZ*SW2*A0i[aa0, MH2])/
  (128*(-MH2 + MW2)*Pi^3*SW*VMU^2) + (CHWB*MH2^3*MW*MW2*SW2*A0i[aa0, MH2])/
  (384*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2^2*SW2*A0i[aa0, MH2])/(192*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW*MW2^3*SW2*A0i[aa0, MH2])/
  (384*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (59*CHWB*MH2*MW2^2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*
   VMU^2) + (5*CHWB*MW2^3*MZ*SW2*A0i[aa0, MH2])/
  (64*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - (CHWB*MH2^3*MZ2*SW2*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ2*SW2*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) + (17*CHWB*MH2*MW2^2*MZ2*SW2*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - (CHWB*MW2^3*MZ2*SW2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + (CHD*MT2*MW*A0i[aa0, MT2])/
  (256*Pi^3*VMU^2) - (11*CHD*MW*MW2*A0i[aa0, MT2])/(288*Pi^3*VMU^2) + 
 (61*CHD*CW2*MW*MW2*A0i[aa0, MT2])/(864*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MW*MW2*A0i[aa0, MT2])/(864*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^2*A0i[aa0, MT2])/(432*MZ2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW*MW2^2*A0i[aa0, MT2])/(216*MZ2*Pi^3*VMU^2) + 
 (CHWB*MT2*MW*A0i[aa0, MT2])/(96*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MT2*MW*A0i[aa0, MT2])/(192*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*A0i[aa0, MT2])/(48*CW*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW2*MW*MW2*A0i[aa0, MT2])/(288*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^2*A0i[aa0, MT2])/(12*MZ*Pi^3*SW*VMU^2) + 
 (47*CHWB*CW2*MW2^2*A0i[aa0, MT2])/(216*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^3*A0i[aa0, MT2])/(24*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^4*A0i[aa0, MT2])/(9*MZ*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*A0i[aa0, MT2])/(72*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MW*MW2^2*A0i[aa0, MT2])/(24*CW*MZ2*Pi^3*SW*VMU^2) + 
 (7*CHWB*MW2^3*A0i[aa0, MT2])/(36*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MW2^3*A0i[aa0, MT2])/(9*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MZ2*A0i[aa0, MT2])/(192*MZ*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW2*MZ2*A0i[aa0, MT2])/(864*MZ*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*SW*A0i[aa0, MT2])/(192*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*SW*A0i[aa0, MT2])/(64*CW*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2*A0i[aa0, MT2])/(96*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2*A0i[aa0, MT2])/(96*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^3*A0i[aa0, MT2])/(96*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^3*A0i[aa0, MT2])/(96*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (7*CHD*CW2*MW*MW2*A0i[aa0, MT2])/(864*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MW2*A0i[aa0, MT2])/(72*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^3*A0i[aa0, MT2])/(48*MZ2^2*Pi^3*SW2*VMU^2) + 
 (11*CHD*CW2*MW*MW2^2*A0i[aa0, MT2])/(432*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2^2*MW*MW2^2*A0i[aa0, MT2])/(288*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2*A0i[aa0, MT2])/(48*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW2^2*A0i[aa0, MT2])/(6*MZ*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^3*A0i[aa0, MT2])/(48*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (2*CHWB*CW2*MW2^4*A0i[aa0, MT2])/(9*MZ*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (7*CHWB*CW2*MW2^3*A0i[aa0, MT2])/(18*MZ*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (11*CHD*MW*MW2*SW2*A0i[aa0, MT2])/(288*Pi^3*VMU^2) - 
 (17*CHD*MW*MW2^2*SW2*A0i[aa0, MT2])/(864*MZ2*Pi^3*VMU^2) - 
 (CHWB*MT2*MW*SW2*A0i[aa0, MT2])/(192*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*MW*MW2*SW2*A0i[aa0, MT2])/(96*CW*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MW*MW2*SW2*A0i[aa0, MT2])/(432*CW*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2^2*MW*MW2*SW2*A0i[aa0, MT2])/(216*CW*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MW*MW2^2*SW2*A0i[aa0, MT2])/(27*CW*MT2*Pi^3*SW*VMU^2) + 
 (47*CHWB*MW2^2*SW2*A0i[aa0, MT2])/(432*MZ*Pi^3*SW*VMU^2) - 
 (2*CHWB*MW2^3*SW2*A0i[aa0, MT2])/(27*MT2*MZ*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MW*MW2^2*SW2*A0i[aa0, MT2])/(216*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*SW2*A0i[aa0, MT2])/(9*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MZ2*SW2*A0i[aa0, MT2])/(384*MZ*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2*MZ2*SW2*A0i[aa0, MT2])/(1728*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2*SW*SW2*A0i[aa0, MT2])/(24*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*SW2^2*A0i[aa0, MT2])/(24*CW*Pi^3*SW*VMU^2) + 
 (CWw*MW2^2*(VMU^(-2))^(3/2)*A0i[aa0, MW2])/(2*Pi^3) - 
 (7*CWw*MW2^3*(VMU^(-2))^(3/2)*A0i[aa0, MW2])/(16*MZ2*Pi^3) - 
 (CWw*MW2^2*A0i[aa0, MW2])/(4*Pi^3*VMU^3) + (CWw*MW2^3*A0i[aa0, MW2])/
  (8*MZ2*Pi^3*VMU^3) + (CW2*CWw*MW2*MZ2*A0i[aa0, MW2])/(8*Pi^3*VMU^3) + 
 (CW2*CWw*MW2^2*A0i[aa0, MW2])/(4*Pi^3*SW2*VMU^3) - 
 (CW2*CWw*MW2^3*A0i[aa0, MW2])/(8*MZ2*Pi^3*SW2*VMU^3) - 
 (CW2^2*CWw*MW2*MZ2*A0i[aa0, MW2])/(8*Pi^3*SW2*VMU^3) + 
 (CWw*MW2^2*SW2*A0i[aa0, MW2])/(2*Pi^3*VMU^3) + 
 (CHbox*MH2*MW*A0i[aa0, MW2])/(144*Pi^3*VMU^2) - 
 (5*CHD*MH2*MW*A0i[aa0, MW2])/(2304*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*A0i[aa0, MW2])/(192*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*A0i[aa0, MW2])/(512*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2*A0i[aa0, MW2])/(96*Pi^3*VMU^2) - 
 (149*CHD*MW*MW2*A0i[aa0, MW2])/(1152*Pi^3*VMU^2) - 
 (CHW*MW*MW2*A0i[aa0, MW2])/(24*Pi^3*VMU^2) + 
 (185*CHD*MH2^2*MW*MW2*A0i[aa0, MW2])/(2304*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CHD*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (373*CHD*MH2*MW*MW2^2*A0i[aa0, MW2])/(2304*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (31*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2*A0i[aa0, MW2])/(96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (47*CHD*MW*MW2^3*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CHD*CW2*MW*MW2^3*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*A0i[aa0, MW2])/(16*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*A0i[aa0, MW2])/(16*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^3*A0i[aa0, MW2])/(32*MZ2^2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2^3*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^4*A0i[aa0, MW2])/(16*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (CHD*MW*MW2^5*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (17*CHD*MW*MW2^2*A0i[aa0, MW2])/(576*MZ2*Pi^3*VMU^2) - 
 (5*CHD*MH2^2*MW*MW2^2*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MH2*MW*MW2^3*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2^4*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (11*CHD*MW*MZ2*A0i[aa0, MW2])/(256*Pi^3*VMU^2) - 
 (17*CHD*MH2^2*MW*MZ2*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CHD*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (17*CHD*MW*MW2^2*MZ2*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^2*A0i[aa0, MW2])/(192*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*A0i[aa0, MW2])/(576*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW*A0i[aa0, MW2])/(1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2*A0i[aa0, MW2])/(3*CW*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/(96*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (17*CHWB*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (96*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + (CHWB*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (137*CHWB*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/(384*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (17*CHWB*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (48*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - (103*CHWB*CW2*MW*MW2^3*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2^2*MW*MW2^3*A0i[aa0, MW2])/(96*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^3*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (329*CHWB*MH2^2*MW2*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (643*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (313*CHWB*MW2^3*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (55*CHWB*MH2*MW2*MZ*A0i[aa0, MW2])/(128*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (313*CHWB*MW2^2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2^4*MZ*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^5*MZ*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^6*MZ*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)*MZ2^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^5*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^3*A0i[aa0, MW2])/(8*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (13*CHWB*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2])/(48*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW*VMU^2) - (13*CHWB*CW2*MH2*MW*MW2^4*A0i[aa0, MW2])/
  (24*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*VMU^2) + 
 (13*CHWB*CW2*MW*MW2^5*A0i[aa0, MW2])/(48*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*
   VMU^2) - (5*CHWB*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2^5*MZ*A0i[aa0, MW2])/(12*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/(8*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(8*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (7*CHWB*MW*MW2^2*A0i[aa0, MW2])/(18*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW*MW2^2*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/
  (48*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/(6*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW*MW2^3*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)^2*MZ2*Pi^3*
   SW*VMU^2) + (CHWB*CW2*MH2*MW*MW2^3*A0i[aa0, MW2])/
  (24*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MH2*MW*MW2^3*A0i[aa0, MW2])/(3*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) + (CHWB*MW*MW2^4*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MW*MW2^4*A0i[aa0, MW2])/(48*CW*(MH2 - MW2)^2*MZ2*Pi^3*
   SW*VMU^2) - (CHWB*CW2^2*MW*MW2^4*A0i[aa0, MW2])/
  (6*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) + (CHWB*MH2^3*MW2*MZ*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) + 
 (2*CHWB*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (169*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) + (47*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(72*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*
   VMU^2) + (769*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (768*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - (47*CHWB*MW2^3*MZ*A0i[aa0, MW2])/
  (48*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) + (67*CHWB*MW*MZ2*A0i[aa0, MW2])/
  (576*CW*Pi^3*SW*VMU^2) - (17*CHWB*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(36*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (17*CHWB*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(18*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (17*CHWB*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(36*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (35*CHWB*MH2^2*MZ*MZ2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - (35*CHWB*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + (35*CHWB*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + (35*CHWB*MH2*MZ*MZ2*A0i[aa0, MW2])/
  (768*(-MH2 + MW2)*Pi^3*SW*VMU^2) - (35*CHWB*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (768*(-MH2 + MW2)*Pi^3*SW*VMU^2) + (CHWB*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2])/
  (288*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - (CHWB*MW*MZ2^2*A0i[aa0, MW2])/
  (24*CW*MW2*Pi^3*SW*VMU^2) - (CHWB*CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*MW2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2])/(576*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW*SW*A0i[aa0, MW2])/(384*CW*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2*SW*A0i[aa0, MW2])/(192*CW*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*SW*A0i[aa0, MW2])/(144*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*A0i[aa0, MW2])/(16*CW*MZ2^2*Pi^3*VMU^2) - 
 (121*CHWB*MW*MW2^2*SW*A0i[aa0, MW2])/(288*CW*MZ2*Pi^3*VMU^2) - 
 (25*CHWB*MW*MZ2*SW*A0i[aa0, MW2])/(384*CW*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2*SW*A0i[aa0, MW2])/(9*MZ*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^2*SW*A0i[aa0, MW2])/(96*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*MZ2^2*SW*A0i[aa0, MW2])/(24*MZ*Pi^3*VMU^2) + 
 (35*CHD*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (17*CHD*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (31*CHD*CW2^3*MH2^2*MW*MW2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (125*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (37*CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/(384*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (31*CHD*CW2^3*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + (55*CHD*CW2*MW*MW2^3*A0i[aa0, MW2])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (5*CHD*CW2^2*MW*MW2^3*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (31*CHD*CW2^3*MW*MW2^3*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - (CHD*CW2^2*MW*MW2^3*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*CW2*MH2^2*MW*MW2^4*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2^2*
   VMU^2) - (7*CHD*CW2*MH2*MW*MW2^5*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*CW2*MW*MW2^6*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW*MW2^3*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2*MH2*MW*MW2^4*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MH2*MW*MW2^4*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2*MW*MW2^5*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW2^2*VMU^2) + (CHD*CW2^2*MW*MW2^5*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (335*CHD*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/(2304*(MH2 - MW2)^2*MZ2*Pi^3*
   SW2^2*VMU^2) - (7*CHD*CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (655*CHD*CW2*MH2*MW*MW2^3*A0i[aa0, MW2])/(2304*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*
   VMU^2) + (7*CHD*CW2^2*MH2*MW*MW2^3*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (5*CHD*CW2*MW*MW2^4*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (7*CHD*CW2^2*MW*MW2^4*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*
   VMU^2) - (7*CHD*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (768*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (19*CHD*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^3*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (5*CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^3*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (7*CHD*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (768*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^3*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(128*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) + (3*CHD*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2^3*MH2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^3*MH2^2*MW*MZ2^2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^3*MW*MW2*MZ2^2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (7*CHWB*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*Pi^3*SW*SW2^2*
   VMU^2) + (7*CHWB*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*Pi^3*SW*SW2^2*VMU^2) - 
 (7*CHWB*CW2*MW2^3*MZ*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*Pi^3*SW*SW2^2*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2^5*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*MZ2^4*Pi^3*SW*SW2^2*
   VMU^2) + (CHWB*CW2*MH2*MW2^6*MZ*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*MZ2^4*Pi^3*SW*SW2^2*VMU^2) - 
 (CHWB*CW2*MW2^7*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*MZ2^4*Pi^3*SW*SW2^2*
   VMU^2) + (73*CHWB*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2^2*VMU^2) - 
 (73*CHWB*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2])/(72*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*
   SW2^2*VMU^2) + (73*CHWB*CW2*MW2^6*MZ*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2^2*VMU^2) - 
 (169*CHWB*CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*
   SW2^2*VMU^2) + (169*CHWB*CW2*MH2*MW2^4*MZ*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2^2*VMU^2) - 
 (169*CHWB*CW2*MW2^5*MZ*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2^2*
   VMU^2) + (23*CHWB*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2^2*VMU^2) - 
 (23*CHWB*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2^2*
   VMU^2) + (23*CHWB*CW2*MW2^4*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2^2*VMU^2) - 
 (CHWB*CW2^2*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHWB*CW2^2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2^2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/(32*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHWB*CW2^2*MW*MW2^3*SW*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2^2*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHWB*CW2^2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (32*CW*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHWB*CW2^2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW2^2*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*
   SW2^2*VMU^2) - (3*CHD*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (85*CHD*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (13*CHD*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2])/(192*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (21*CHD*MH2*MW*MW2*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (3*CHD*CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CHbox*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (79*CHD*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (768*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (301*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (13*CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (79*CHD*MW*MW2^2*A0i[aa0, MW2])/
  (512*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CHbox*CW2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CHD*CW2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHbox*MW*MW2^3*A0i[aa0, MW2])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (37*CHD*MW*MW2^3*A0i[aa0, MW2])/
  (768*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (35*CHD*CW2*MW*MW2^3*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (13*CHD*CW2^2*MW*MW2^3*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (9*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (7*CHD*CW2*MW*MW2^3*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (7*CHD*MH2^2*MW*MW2^4*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) + 
 (7*CHD*MH2*MW*MW2^4*A0i[aa0, MW2])/(64*(MH2 - MW2)*MZ2^3*Pi^3*SW2*VMU^2) + 
 (7*CHD*MH2*MW*MW2^5*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (7*CHD*MW*MW2^5*A0i[aa0, MW2])/(64*(MH2 - MW2)*MZ2^3*Pi^3*SW2*VMU^2) - 
 (7*CHD*MW*MW2^6*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2^2*MW*MW2^3*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) + (CHD*MH2*MW*MW2^3*A0i[aa0, MW2])/(24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (CHD*MH2*MW*MW2^4*A0i[aa0, MW2])/(18*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) - (5*CHD*CW2*MH2*MW*MW2^4*A0i[aa0, MW2])/
  (16*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - (CHD*MW*MW2^4*A0i[aa0, MW2])/
  (24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - (CHD*MW*MW2^5*A0i[aa0, MW2])/
  (36*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MW*MW2^5*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (149*CHD*MH2^2*MW*MW2^2*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (7*CHD*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) - (149*CHD*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (512*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + (CHbox*MH2*MW*MW2^3*A0i[aa0, MW2])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (311*CHD*MH2*MW*MW2^3*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) - (7*CHD*CW2*MH2*MW*MW2^3*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MW2^3*A0i[aa0, MW2])/(12*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (9*CHD*MW*MW2^3*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (CHbox*MW*MW2^4*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (13*CHD*MW*MW2^4*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (7*CHD*CW2*MW*MW2^4*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*MZ2*Pi^3*
   SW2*VMU^2) - (CHD*CW2^2*MW*MW2^4*A0i[aa0, MW2])/
  (24*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + (55*CHD*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (107*CHD*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(2304*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (CHD*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (55*CHD*MH2*MW*MZ2*A0i[aa0, MW2])/
  (1536*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (3*CHD*CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (55*CHD*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (11*CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (55*CHD*MW*MW2*MZ2*A0i[aa0, MW2])/
  (1536*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHbox*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (7*CHD*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (55*CHD*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (17*CHD*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(2304*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (CHD*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (21*CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(256*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (15*CHD*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*MW2*Pi^3*SW2*
   VMU^2) + (CHD*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHWB*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) - 
 (31*CHWB*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2])/(576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) + (CHWB*CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (32*CW*(MH2 - MW2)*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/(36*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) + (31*CHWB*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (288*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)*Pi^3*SW*SW2*VMU^2) + 
 (17*CHWB*CW2*MW*MW2^3*A0i[aa0, MW2])/(576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (31*CHWB*CW2^2*MW*MW2^3*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^3*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (7*CHWB*MH2^2*MW2*MZ*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (329*CHWB*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (7*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) - 
 (643*CHWB*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) + (7*CHWB*MW2^3*MZ*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) + (313*CHWB*CW2*MW2^3*MZ*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + (7*CHWB*MH2*MW2*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*Pi^3*SW*SW2*VMU^2) - (7*CHWB*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*Pi^3*SW*SW2*VMU^2) + (CHWB*MH2^2*MW2^5*MZ*A0i[aa0, MW2])/
  (6*(MH2 - MW2)^2*MZ2^4*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*MH2*MW2^6*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*MZ2^4*Pi^3*SW*SW2*
   VMU^2) + (CHWB*MW2^7*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*MZ2^4*Pi^3*SW*SW2*
   VMU^2) + (CHWB*MH2*MW2^5*MZ*A0i[aa0, MW2])/(4*(-MH2 + MW2)*MZ2^4*Pi^3*SW*
   SW2*VMU^2) - (CHWB*MW2^6*MZ*A0i[aa0, MW2])/(4*(-MH2 + MW2)*MZ2^4*Pi^3*SW*
   SW2*VMU^2) - (73*CHWB*MH2^2*MW2^4*MZ*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2*
   VMU^2) + (73*CHWB*MH2*MW2^5*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2*
   VMU^2) - (73*CHWB*MW2^6*MZ*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*
   SW2*VMU^2) - (CHWB*CW2*MW2^6*MZ*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2*VMU^2) - 
 (73*CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/(96*(-MH2 + MW2)*MZ2^3*Pi^3*SW*SW2*
   VMU^2) + (73*CHWB*MW2^5*MZ*A0i[aa0, MW2])/(96*(-MH2 + MW2)*MZ2^3*Pi^3*SW*
   SW2*VMU^2) - (CHWB*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2])/
  (24*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^4*A0i[aa0, MW2])/(12*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2*MW*MW2^5*A0i[aa0, MW2])/(24*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW*SW2*VMU^2) + (169*CHWB*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (5*CHWB*CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/(12*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*
   SW2*VMU^2) - (169*CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2^4*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2*
   VMU^2) + (169*CHWB*MW2^5*MZ*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW*SW2*VMU^2) + (5*CHWB*CW2*MW2^5*MZ*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (169*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/(192*(-MH2 + MW2)*MZ2^2*Pi^3*SW*SW2*
   VMU^2) - (169*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(192*(-MH2 + MW2)*MZ2^2*Pi^3*SW*
   SW2*VMU^2) + (19*CHWB*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/
  (288*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (29*CHWB*CW2*MH2*MW*MW2^3*A0i[aa0, MW2])/(288*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   SW2*VMU^2) + (5*CHWB*CW2*MW*MW2^4*A0i[aa0, MW2])/
  (144*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*
   VMU^2) - (23*CHWB*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (2*CHWB*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*
   VMU^2) + (23*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (36*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (169*CHWB*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*
   VMU^2) - (23*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(72*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   SW2*VMU^2) - (47*CHWB*CW2*MW2^4*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (23*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*SW*SW2*
   VMU^2) + (23*CHWB*MW2^3*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*SW*SW2*
   VMU^2) + (17*CHWB*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (16*CW*(MH2 - MW2)*Pi^3*SW*SW2*VMU^2) - 
 (17*CHWB*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(288*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (16*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (3*CHWB*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)*Pi^3*SW*SW2*
   VMU^2) + (17*CHWB*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (35*CHWB*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (35*CHWB*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (35*CHWB*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2])/(288*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) + (CHWB*CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*MW2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2])/(576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (7*CHWB*CW2*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/
  (128*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (5*CHWB*CW2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/(128*CW*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (9*CHWB*CW2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*CW2*MW*MW2^3*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (5*CHWB*CW2*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*CW2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (21*CHWB*CW2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (128*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (15*CHWB*CW2*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/(128*CW*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (CHWB*MH2^3*MW*SW2*A0i[aa0, MW2])/(1152*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (149*CHWB*MH2^2*MW*MW2*SW2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (53*CHWB*CW2*MH2^2*MW*MW2*SW2*A0i[aa0, MW2])/(288*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (599*CHWB*MH2*MW*MW2^2*SW2*A0i[aa0, MW2])/
  (1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (53*CHWB*CW2*MH2*MW*MW2^2*SW2*A0i[aa0, MW2])/(144*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (25*CHWB*MW*MW2^3*SW2*A0i[aa0, MW2])/
  (96*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (53*CHWB*CW2*MW*MW2^3*SW2*A0i[aa0, MW2])/(288*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW2^2*SW2*A0i[aa0, MW2])/
  (6*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - (CHWB*MH2*MW2^3*SW2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + (CHWB*MW2^4*SW2*A0i[aa0, MW2])/
  (6*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2^3*SW2*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW*MW2^4*SW2*A0i[aa0, MW2])/
  (8*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^5*SW2*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*
   VMU^2) - (5*CHWB*MH2^2*MW*MW2^2*SW2*A0i[aa0, MW2])/
  (48*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MW*MW2^3*SW2*A0i[aa0, MW2])/(24*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) - (5*CHWB*MW*MW2^4*SW2*A0i[aa0, MW2])/
  (48*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (17*CHWB*MH2^2*MW*MZ2*SW2*A0i[aa0, MW2])/(384*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (5*CHWB*CW2*MH2^2*MW*MZ2*SW2*A0i[aa0, MW2])/
  (144*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (17*CHWB*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2])/(192*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (5*CHWB*CW2*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2])/
  (72*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (17*CHWB*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2])/(384*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (5*CHWB*CW2*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2])/
  (144*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MZ2^2*SW2*A0i[aa0, MW2])/(288*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^2*MW*MZ2^2*SW2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*MW2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2^2*SW2*A0i[aa0, MW2])/(576*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (CWw*MW2^2*(VMU^(-2))^(3/2)*A0i[aa0, MZ2])/(16*Pi^3) - 
 (CWw*MW2^3*(VMU^(-2))^(3/2)*A0i[aa0, MZ2])/(4*MZ2*Pi^3) - 
 (CHB*MW*MW2*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) - (CHbox*MW*MW2*A0i[aa0, MZ2])/
  (288*Pi^3*VMU^2) - (9*CHD*MW*MW2*A0i[aa0, MZ2])/(256*Pi^3*VMU^2) - 
 (CHW*MW*MW2*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) - 
 (127*CHD*CW2*MW*MW2*A0i[aa0, MZ2])/(1728*Pi^3*VMU^2) - 
 (91*CHD*CW2^2*MW*MW2*A0i[aa0, MZ2])/(1728*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*A0i[aa0, MZ2])/(64*MZ2^2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2*A0i[aa0, MZ2])/(576*MZ2*Pi^3*VMU^2) + 
 (5*CHB*MW*MW2^2*A0i[aa0, MZ2])/(96*MZ2*Pi^3*VMU^2) + 
 (23*CHD*MW*MW2^2*A0i[aa0, MZ2])/(576*MZ2*Pi^3*VMU^2) - 
 (CHW*MW*MW2^2*A0i[aa0, MZ2])/(96*MZ2*Pi^3*VMU^2) + 
 (79*CHD*CW2*MW*MW2^2*A0i[aa0, MZ2])/(864*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2*A0i[aa0, MZ2])/(72*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2^2*A0i[aa0, MZ2])/(384*MW2*Pi^3*VMU^2) - 
 (409*CHWB*MW*MW2*A0i[aa0, MZ2])/(6912*CW*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MW*MW2*A0i[aa0, MZ2])/(576*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*A0i[aa0, MZ2])/(16*MZ*Pi^3*SW*VMU^2) - 
 (139*CHWB*MW*MW2^4*A0i[aa0, MZ2])/(576*CW*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*A0i[aa0, MZ2])/(2304*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (2593*CHWB*MW*MW2^3*A0i[aa0, MZ2])/(3456*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (23*CHWB*CW2*MW*MW2^3*A0i[aa0, MZ2])/(288*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (11*CHWB*MH2*MW*MW2*A0i[aa0, MZ2])/(2304*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2*A0i[aa0, MZ2])/(1152*CW*MZ2*Pi^3*SW*VMU^2) - 
 (623*CHWB*MW*MW2^2*A0i[aa0, MZ2])/(3456*CW*MZ2*Pi^3*SW*VMU^2) + 
 (41*CHWB*CW2*MW*MW2^2*A0i[aa0, MZ2])/(576*CW*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2^2*MW*MW2^2*A0i[aa0, MZ2])/(48*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*A0i[aa0, MZ2])/(24*MZ*MZ2*Pi^3*SW*VMU^2) + 
 (31*CHWB*MW*MZ2*A0i[aa0, MZ2])/(768*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MZ2*A0i[aa0, MZ2])/(1152*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MZ2*A0i[aa0, MZ2])/(48*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2*MZ2*A0i[aa0, MZ2])/(48*MZ*Pi^3*SW*VMU^2) + 
 (31*CHWB*MW*MW2*SW*A0i[aa0, MZ2])/(384*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*SW*A0i[aa0, MZ2])/(8*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*A0i[aa0, MZ2])/(4*CW*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*SW*A0i[aa0, MZ2])/(384*CW*MZ2*Pi^3*VMU^2) - 
 (83*CHWB*MW*MW2^2*SW*A0i[aa0, MZ2])/(576*CW*MZ2*Pi^3*VMU^2) - 
 (13*CHWB*MW*MZ2*SW*A0i[aa0, MZ2])/(1152*CW*Pi^3*VMU^2) + 
 (7*CHWB*CW2*MW2*MZ2*SW*A0i[aa0, MZ2])/(72*MZ*Pi^3*VMU^2) - 
 (13*CHWB*CW2*MZ2^2*SW*A0i[aa0, MZ2])/(144*MZ*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*A0i[aa0, MZ2])/(2304*Pi^3*SW2^2*VMU^2) + 
 (11*CHD*CW2^2*MW*MW2*A0i[aa0, MZ2])/(576*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^3*MW*MW2*A0i[aa0, MZ2])/(48*Pi^3*SW2^2*VMU^2) + 
 (5*CHD*CW2*MW*MW2^4*A0i[aa0, MZ2])/(192*MZ2^3*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MZ2])/(2304*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^3*A0i[aa0, MZ2])/(1152*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*CW2^2*MW*MW2^3*A0i[aa0, MZ2])/(576*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2*A0i[aa0, MZ2])/(2304*MZ2*Pi^3*SW2^2*VMU^2) - 
 (5*CHD*CW2*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*SW2^2*VMU^2) - 
 (7*CHD*CW2^2*MW*MW2^2*A0i[aa0, MZ2])/(576*MZ2*Pi^3*SW2^2*VMU^2) + 
 (5*CHD*CW2*MW*MZ2*A0i[aa0, MZ2])/(2304*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^3*MW*MZ2*A0i[aa0, MZ2])/(144*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^2*A0i[aa0, MZ2])/(1152*MW2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^3*MW*MZ2^2*A0i[aa0, MZ2])/(1152*MW2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2*MW*MW2*A0i[aa0, MZ2])/(96*CW*Pi^3*SW*SW2^2*VMU^2) - 
 (77*CHWB*CW2*MW*MW2^5*A0i[aa0, MZ2])/(144*CW*MZ2^4*Pi^3*SW*SW2^2*VMU^2) + 
 (443*CHWB*CW2*MW*MW2^4*A0i[aa0, MZ2])/(288*CW*MZ2^3*Pi^3*SW*SW2^2*VMU^2) - 
 (427*CHWB*CW2*MW*MW2^3*A0i[aa0, MZ2])/(288*CW*MZ2^2*Pi^3*SW*SW2^2*VMU^2) + 
 (47*CHWB*CW2*MW*MW2^2*A0i[aa0, MZ2])/(96*CW*MZ2*Pi^3*SW*SW2^2*VMU^2) - 
 (CHWB*CW2^2*MW*MW2*SW*A0i[aa0, MZ2])/(32*CW*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2^2*MW*MZ2*SW*A0i[aa0, MZ2])/(64*CW*Pi^3*SW2^2*VMU^2) + 
 (19*CHD*MW*MW2*A0i[aa0, MZ2])/(1536*Pi^3*SW2*VMU^2) - 
 (CHB*CW2*MW*MW2*A0i[aa0, MZ2])/(48*Pi^3*SW2*VMU^2) - 
 (CHbox*CW2*MW*MW2*A0i[aa0, MZ2])/(144*Pi^3*SW2*VMU^2) - 
 (11*CHD*CW2*MW*MW2*A0i[aa0, MZ2])/(1152*Pi^3*SW2*VMU^2) - 
 (CHW*CW2*MW*MW2*A0i[aa0, MZ2])/(48*Pi^3*SW2*VMU^2) - 
 (CHbox*MH2*MW*MW2^3*A0i[aa0, MZ2])/(288*CW2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW*MW2^3*A0i[aa0, MZ2])/(1152*CW2*MZ2^3*Pi^3*SW2*VMU^2) + 
 (5*CHD*MW*MW2^4*A0i[aa0, MZ2])/(384*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW*MW2^2*A0i[aa0, MZ2])/(4608*MZ2^2*Pi^3*SW2*VMU^2) + 
 (5*CHD*MW*MW2^3*A0i[aa0, MZ2])/(768*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHbox*MW*MW2^3*A0i[aa0, MZ2])/(144*CW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MW2^3*A0i[aa0, MZ2])/(576*CW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (29*CHD*CW2*MW*MW2^3*A0i[aa0, MZ2])/(576*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MW*MW2*A0i[aa0, MZ2])/(4608*MZ2*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2*MH2*MW*MW2*A0i[aa0, MZ2])/(288*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2*A0i[aa0, MZ2])/(2304*MZ2*Pi^3*SW2*VMU^2) - 
 (7*CHD*MW*MW2^2*A0i[aa0, MZ2])/(384*MZ2*Pi^3*SW2*VMU^2) + 
 (CHB*CW2*MW*MW2^2*A0i[aa0, MZ2])/(48*MZ2*Pi^3*SW2*VMU^2) + 
 (13*CHD*CW2*MW*MW2^2*A0i[aa0, MZ2])/(384*MZ2*Pi^3*SW2*VMU^2) + 
 (CHW*CW2*MW*MW2^2*A0i[aa0, MZ2])/(48*MZ2*Pi^3*SW2*VMU^2) - 
 (11*CHD*CW2^2*MW*MW2^2*A0i[aa0, MZ2])/(288*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MZ2*A0i[aa0, MZ2])/(1536*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MZ2*A0i[aa0, MZ2])/(288*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2*A0i[aa0, MZ2])/(144*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^2*A0i[aa0, MZ2])/(576*MW2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2*A0i[aa0, MZ2])/(192*CW*Pi^3*SW*SW2*VMU^2) + 
 (575*CHWB*CW2*MW*MW2*A0i[aa0, MZ2])/(3456*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MW*MW2*A0i[aa0, MZ2])/(24*CW*Pi^3*SW*SW2*VMU^2) - 
 (77*CHWB*MW*MW2^5*A0i[aa0, MZ2])/(288*CW*MZ2^4*Pi^3*SW*SW2*VMU^2) + 
 (443*CHWB*MW*MW2^4*A0i[aa0, MZ2])/(576*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) - 
 (139*CHWB*CW2*MW*MW2^4*A0i[aa0, MZ2])/(288*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^2*A0i[aa0, MZ2])/(1152*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (427*CHWB*MW*MW2^3*A0i[aa0, MZ2])/(576*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (1903*CHWB*CW2*MW*MW2^3*A0i[aa0, MZ2])/(1728*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2*A0i[aa0, MZ2])/(1152*CW*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (47*CHWB*MW*MW2^2*A0i[aa0, MZ2])/(192*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (1325*CHWB*CW2*MW*MW2^2*A0i[aa0, MZ2])/(1728*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (11*CHWB*CW2*MW*MZ2*A0i[aa0, MZ2])/(384*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MW*MZ2*A0i[aa0, MZ2])/(72*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MW*MZ2^2*A0i[aa0, MZ2])/(576*CW*MW2*Pi^3*SW*SW2*VMU^2) - 
 (5*CHWB*CW2*MW*MW2*SW*A0i[aa0, MZ2])/(64*CW*Pi^3*SW2*VMU^2) + 
 (3*CHWB*CW2*MW*MZ2*SW*A0i[aa0, MZ2])/(128*CW*Pi^3*SW2*VMU^2) + 
 (CHB*MW*MW2*SW2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) - 
 (CHW*MW*MW2*SW2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
 (47*CHD*MW*MW2^2*SW2*A0i[aa0, MZ2])/(864*MZ2*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2*SW2*A0i[aa0, MZ2])/(192*CW*Pi^3*SW*VMU^2) - 
 (163*CHWB*CW2*MW*MW2*SW2*A0i[aa0, MZ2])/(864*CW*Pi^3*SW*VMU^2) - 
 (91*CHWB*CW2^2*MW*MW2*SW2*A0i[aa0, MZ2])/(432*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^3*SW2*A0i[aa0, MZ2])/(32*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MW2*SW2*A0i[aa0, MZ2])/(384*CW*MZ2*Pi^3*SW*VMU^2) - 
 (11*CHWB*MW*MW2^2*SW2*A0i[aa0, MZ2])/(192*CW*MZ2*Pi^3*SW*VMU^2) + 
 (85*CHWB*CW2*MW*MW2^2*SW2*A0i[aa0, MZ2])/(432*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MZ2*SW2*A0i[aa0, MZ2])/(384*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW*MZ2*SW2*A0i[aa0, MZ2])/(144*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MZ2^2*SW2*A0i[aa0, MZ2])/(288*CW*MW2*Pi^3*SW*VMU^2) + 
 (CHB*MH2*MW*MW2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHB*MW*MW2^2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHW*MW*MW2^2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2^2*B0i[bb0, 0, MH2, MZ2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHW*MH2*MW*MW2^2*B0i[bb0, 0, MH2, MZ2])/(24*MZ2*Pi^3*VMU^2) - 
 (CHB*MW*MW2*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHW*MW*MW2*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*B0i[bb0, 0, MH2, MZ2])/(16*MZ*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^3*B0i[bb0, 0, MH2, MZ2])/(24*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^3*B0i[bb0, 0, MH2, MZ2])/(24*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2*MZ2*B0i[bb0, 0, MH2, MZ2])/(48*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^2*MZ2*B0i[bb0, 0, MH2, MZ2])/(16*MZ*Pi^3*SW*VMU^2) + 
 (CHWB*MW2*MZ2^2*B0i[bb0, 0, MH2, MZ2])/(48*MZ*Pi^3*SW*VMU^2) + 
 (CHD*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(256*Pi^3*VMU^2) - 
 (CHD*MT2^3*MW*B0i[bb0, MW2, 0, MT2])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (13*CHD*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(768*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(192*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(128*Pi^3*VMU^2) - 
 (CHWB*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(96*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(16*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*MT2^2*MW*SW*B0i[bb0, MW2, 0, MT2])/(384*CW*Pi^3*VMU^2) - 
 (CHWB*MT2^3*MW*SW*B0i[bb0, MW2, 0, MT2])/(48*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (3*CHWB*MT2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/(128*CW*Pi^3*VMU^2) - 
 (CHWB*MT2^2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/(96*CW*(MT2 - MW2)*Pi^3*
   VMU^2) + (5*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/(64*CW*Pi^3*VMU^2) + 
 (CHD*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(16*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(24*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(48*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(4*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(4*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(12*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(4*CW*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(16*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/(6*MZ*Pi^3*VMU^2) + 
 (3*CHWB*MW*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/(16*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(12*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(12*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (7*CHD*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(96*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(6*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(12*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^3*SW2*B0i[bb0, MW2, 0, MW2])/(12*CW*MZ2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW*MW2^2*SW*SW2*B0i[bb0, MW2, 0, MW2])/(24*CW*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(2304*Pi^3*VMU^2) - 
 (CHbox*MH2^3*MW*B0i[bb0, MW2, MH2, MW2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*B0i[bb0, MW2, MH2, MW2])/(4608*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(128*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHW*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(32*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) - 
 (7*CHbox*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (25*CHD*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*CHW*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CHD*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHW*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(2*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(576*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(48*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW*B0i[bb0, MW2, MH2, MW2])/(384*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (384*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (96*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (96*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(12*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2])/(384*CW*Pi^3*VMU^2) + 
 (CHWB*MH2^3*MW*SW*B0i[bb0, MW2, MH2, MW2])/(576*CW*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHWB*MH2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
  (192*CW*Pi^3*VMU^2) - (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(48*CW*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MH2, MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHWB*MH2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (256*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MH2^3*MW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (384*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^3*SW2*B0i[bb0, MW2, MH2, MW2])/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MH2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/
  (384*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/
  (96*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/
  (96*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/(12*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (3*CWw*MW2^3*(VMU^(-2))^(3/2)*B0i[bb0, MW2, MW2, MZ2])/(8*Pi^3) + 
 (CWw*MW2^2*MZ2*(VMU^(-2))^(3/2)*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3) - 
 (19*CHD*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(384*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(48*Pi^3*VMU^2) - 
 (11*CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(8*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^2) + 
 (19*CHD*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + (19*CHD*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (4608*Pi^3*VMU^2) - (25*CHD*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*VMU^2) - (11*CHD*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (288*MW2*Pi^3*VMU^2) + (CHD*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (1152*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (48*CW*Pi^3*SW*VMU^2) - (13*CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (144*CW*Pi^3*SW*VMU^2) + (CHWB*CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (24*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (12*CW*MZ2*Pi^3*SW*VMU^2) - (CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (24*CW*MZ2*Pi^3*SW*VMU^2) - (CHWB*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*CW*Pi^3*SW*VMU^2) - (11*CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*CW*Pi^3*SW*VMU^2) - (7*CHWB*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*CW*Pi^3*SW*VMU^2) - (CHWB*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*CW*Pi^3*SW*VMU^2) + (7*CHWB*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (96*CW*Pi^3*SW*VMU^2) + (CHWB*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (576*CW*MW2*Pi^3*SW*VMU^2) + (47*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (192*CW*Pi^3*VMU^2) - (CHWB*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ*Pi^3*VMU^2) - (11*CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(6*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^4*SW*B0i[bb0, MW2, MW2, MZ2])/(4*CW*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (3*CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (32*CW*Pi^3*VMU^2) - (5*CHWB*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*MZ*Pi^3*VMU^2) + (19*CHWB*MW*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(768*CW*Pi^3*VMU^2) + 
 (7*CHWB*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(144*MZ*Pi^3*VMU^2) - 
 (11*CHWB*MW*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(576*CW*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) + (17*CHD*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2^2*VMU^2) - (29*CHD*CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2^2*VMU^2) + (CHD*CW2^3*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (24*Pi^3*SW2^2*VMU^2) + (CHD*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (24*MZ2*Pi^3*SW2^2*VMU^2) - (CHD*CW2^2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (24*MZ2*Pi^3*SW2^2*VMU^2) - (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (72*Pi^3*SW2^2*VMU^2) - (13*CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2^2*VMU^2) + (17*CHD*CW2^3*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2^2*VMU^2) - (CHD*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (1152*Pi^3*SW2^2*VMU^2) + (17*CHD*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (1152*Pi^3*SW2^2*VMU^2) - (CHD*CW2^3*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (72*Pi^3*SW2^2*VMU^2) + (CHD*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (1152*MW2*Pi^3*SW2^2*VMU^2) - (CHD*CW2^3*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (1152*MW2*Pi^3*SW2^2*VMU^2) + (7*CHD*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2*VMU^2) + (CHD*CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (48*Pi^3*SW2*VMU^2) - (CHD*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (48*MZ2*Pi^3*SW2*VMU^2) - (17*CHD*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*SW2*VMU^2) - (7*CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2*VMU^2) - (CHD*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (384*Pi^3*SW2*VMU^2) + (17*CHD*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*SW2*VMU^2) + (CHD*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (384*MW2*Pi^3*SW2*VMU^2) + (17*CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (144*CW*Pi^3*SW*SW2*VMU^2) - (CHWB*CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (12*CW*Pi^3*SW*SW2*VMU^2) + (CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (12*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(36*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(48*CW*Pi^3*SW*SW2*VMU^2) - 
 (5*CHWB*CW2^3*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (36*CW*Pi^3*SW*SW2*VMU^2) - (CHWB*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*CW*Pi^3*SW*SW2*VMU^2) - (CHWB*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (144*CW*Pi^3*SW*SW2*VMU^2) + 
 (5*CHWB*CW2^3*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(144*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (576*CW*MW2*Pi^3*SW*SW2*VMU^2) - 
 (7*CHWB*MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(8*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(8*CW*MZ2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(32*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(192*CW*Pi^3*SW*VMU^2) - 
 (3*CHWB*CW2*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(32*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(192*CW*MW2*Pi^3*SW*VMU^2) - 
 (CHB*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) - 
 (CHD*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(1152*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) - 
 (5*CHB*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(4608*MZ2*Pi^3*VMU^2) + 
 (5*CHB*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*MZ2*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*MZ2*Pi^3*VMU^2) + 
 (CHB*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHbox*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(384*Pi^3*VMU^2) + 
 (CHW*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(96*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(96*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(192*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(384*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(24*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(64*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(16*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(32*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(96*CW*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(384*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(32*CW*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (1152*MZ2*Pi^3*SW2^2*VMU^2) + (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*Pi^3*SW2^2*VMU^2) - (CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*Pi^3*SW2^2*VMU^2) - (CHB*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*Pi^3*SW2*VMU^2) - (CHbox*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (72*Pi^3*SW2*VMU^2) - (CHW*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*Pi^3*SW2*VMU^2) - (CHB*CW2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*Pi^3*SW2*VMU^2) - (CHW*CW2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*Pi^3*SW2*VMU^2) - (CHbox*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (288*CW2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(1152*CW2*MZ2^3*Pi^3*SW2*
   VMU^2) + (CHbox*MH2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (72*CW2*MZ2^2*Pi^3*SW2*VMU^2) + (CHD*MH2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (288*CW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*SW2*VMU^2) + 
 (CHB*CW2*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^3*SW2*VMU^2) + 
 (CHW*CW2*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^3*SW2*VMU^2) - 
 (CHbox*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(24*CW2*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(96*CW2*MZ2*Pi^3*SW2*VMU^2) + 
 (CHB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VMU^2) + 
 (CHW*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(144*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(144*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (48*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (576*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (576*CW*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(32*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*MH2*MW*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(96*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(384*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(2304*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(32*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*SW*VMU^2) + 
 (11*CHD*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(768*Pi^3*VMU^2) - 
 (7*CHD*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
 (7*CHD*CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(192*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(96*MZ2*Pi^3*VMU^2) - 
 (13*CHD*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(768*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
 (11*CHWB*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(96*CW*Pi^3*SW*VMU^2) + 
 (53*CHWB*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(864*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(12*CW*Pi^3*SW*VMU^2) - 
 (47*CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(432*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(36*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (29*CHWB*CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (144*CW*MZ2^2*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (18*CW*MZ2^2*Pi^3*SW*VMU^2) + (CHWB*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (6*CW*MZ2*Pi^3*SW*VMU^2) - 
 (67*CHWB*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (432*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (48*CW*MZ2*Pi^3*SW*VMU^2) - (7*CHWB*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (72*CW*MZ2*Pi^3*SW*VMU^2) + (19*CHWB*CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (144*CW*MZ2*Pi^3*SW*VMU^2) - (CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (96*CW*Pi^3*SW*VMU^2) + (13*CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (864*CW*Pi^3*SW*VMU^2) + (11*CHWB*MT2*MW*MW2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (192*CW*Pi^3*VMU^2) - (CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (48*CW*Pi^3*VMU^2) - (CHWB*MT2*MW*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (24*CW*MZ2*Pi^3*VMU^2) + (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (192*CW*Pi^3*VMU^2) - (11*CHD*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/
  (576*Pi^3*SW2^2*VMU^2) + (11*CHD*CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/
  (576*Pi^3*SW2^2*VMU^2) + (CHD*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (144*Pi^3*SW2^2*VMU^2) - (CHD*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (144*Pi^3*SW2^2*VMU^2) + (CHD*CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (192*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (192*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(72*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(72*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(192*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(192*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2^2*VMU^2) + 
 (11*CHD*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(96*MZ2^2*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(288*MZ2*Pi^3*SW2*VMU^2) - 
 (19*CHD*CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ2*Pi^3*SW2*VMU^2) + (CHD*CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (96*MZ2*Pi^3*SW2*VMU^2) + (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (576*Pi^3*SW2*VMU^2) - (11*CHWB*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/
  (288*CW*Pi^3*SW*SW2*VMU^2) + (7*CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (72*CW*Pi^3*SW*SW2*VMU^2) + 
 (2*CHWB*CW2*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) - 
 (109*CHWB*CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (288*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (7*CHWB*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (36*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (59*CHWB*CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (288*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(288*CW*Pi^3*SW*SW2*VMU^2) + 
 (17*CHD*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) + 
 (7*CHD*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(1728*MZ2*Pi^3*VMU^2) + 
 (271*CHWB*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/(3456*CW*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/(864*CW*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2^2*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*CW*Pi^3*SW*VMU^2) - (65*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (864*CW*Pi^3*SW*VMU^2) + (17*CHWB*CW2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*CW*Pi^3*SW*VMU^2) + (CHWB*MT2*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (65*CHWB*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*CW*MZ2*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*CW*MZ2*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (18*CW*MZ2*Pi^3*SW*VMU^2) + 
 (41*CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(3456*CW*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (864*CW*Pi^3*SW*VMU^2) - (17*CHWB*CW2^2*MW*MW2*MZ2*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(432*CW*Pi^3*SW*VMU^2) + 
 (15*CWw*MW2^3*(VMU^(-2))^(3/2)*B0i[bb0, MZ2, MW2, MW2])/(32*Pi^3) + 
 (3*CWw*MW2^4*(VMU^(-2))^(3/2)*B0i[bb0, MZ2, MW2, MW2])/(16*MZ2*Pi^3) - 
 (3*CWw*MW2^2*MZ2*(VMU^(-2))^(3/2)*B0i[bb0, MZ2, MW2, MW2])/(32*Pi^3) - 
 (5*CWw*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(16*Pi^3*VMU^3) - 
 (CWw*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(8*MZ2*Pi^3*VMU^3) + 
 (CWw*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(16*Pi^3*VMU^3) + 
 (5*CW2*CWw*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(16*Pi^3*SW2*VMU^3) - 
 (CW2^2*CWw*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(2*Pi^3*SW2*VMU^3) + 
 (CW2*CWw*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(8*MZ2*Pi^3*SW2*VMU^3) - 
 (CW2*CWw*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(16*Pi^3*SW2*VMU^3) + 
 (CW2^2*CWw*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(8*Pi^3*SW2*VMU^3) + 
 (49*CHD*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(2304*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(192*MZ2^2*Pi^3*VMU^2) + 
 (73*CHD*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(1152*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(1536*Pi^3*VMU^2) - 
 (41*CHWB*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(288*CW*Pi^3*SW*VMU^2) + 
 (47*CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(288*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(72*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(12*CW*MZ2^3*Pi^3*SW*VMU^2) - 
 (29*CHWB*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(288*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(24*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (53*CHWB*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(288*CW*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(48*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(6*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(192*CW*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(144*CW*Pi^3*SW*VMU^2) + 
 (11*CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MW2, MW2])/(192*CW*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW*B0i[bb0, MZ2, MW2, MW2])/(16*CW*MZ2^2*Pi^3*VMU^2) + 
 (13*CHWB*MW*MW2^3*SW*B0i[bb0, MZ2, MW2, MW2])/(96*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/(384*CW*Pi^3*VMU^2) - 
 (19*CHD*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2^2*VMU^2) + 
 (19*CHD*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(48*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(48*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2^2*VMU^2) + 
 (13*CHD*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*SW2*VMU^2) + 
 (17*CHD*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^2*Pi^3*SW2*VMU^2) - 
 (7*CHD*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(1152*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(1152*Pi^3*SW2*VMU^2) - 
 (35*CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(288*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(6*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (13*CHWB*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (144*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (29*CHWB*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (144*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(288*CW*Pi^3*SW*SW2*VMU^2) + 
 (15*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/(128*CW*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/(96*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (41*CHWB*MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/(192*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(256*CW*Pi^3*SW*VMU^2) + 
 (CHD*MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^2) + 
 (CHD*MT2^3*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(384*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(192*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(48*Pi^3*VMU^2) + 
 (CHD*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(384*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(64*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*B0i[dbb0, MW2, 0, MT2])/(64*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(48*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(24*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2^3*MW*MW2*SW*B0i[dbb0, MW2, 0, MT2])/(192*CW*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*MT2^2*MW*MW2^2*SW*B0i[dbb0, MW2, 0, MT2])/
  (96*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2*MW*MW2^3*SW*B0i[dbb0, MW2, 0, MT2])/(192*CW*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*MT2*MW*MW2^3*SW*B0i[dbb0, MW2, 0, MT2])/
  (32*CW*(-MT2 + MW2)*Pi^3*VMU^2) + (CHWB*MW*MW2^4*SW*B0i[dbb0, MW2, 0, MT2])/
  (32*CW*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(288*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(1152*Pi^3*VMU^2) - 
 (CHD*MH2^4*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(2304*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (CHbox*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (72*Pi^3*VMU^2) - (CHD*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (192*Pi^3*VMU^2) + (CHW*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (24*Pi^3*VMU^2) + (7*CHD*MH2^3*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (768*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(192*Pi^3*VMU^2) - 
 (CHW*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (19*CHD*MH2^2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*CHD*MH2*MW*MW2^4*B0i[dbb0, MW2, MH2, MW2])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^5*B0i[dbb0, MW2, MH2, MW2])/(16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (CHWB*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/
  (288*CW*Pi^3*SW*VMU^2) + (CHWB*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (72*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/
  (24*CW*Pi^3*SW*VMU^2) - (CHWB*MH2^4*MW*MW2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (1152*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW*B0i[dbb0, MW2, MH2, MW2])/(288*CW*Pi^3*VMU^2) + 
 (7*CHWB*MH2^3*MW*MW2^2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (384*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^3*SW*B0i[dbb0, MW2, MH2, MW2])/(96*CW*Pi^3*VMU^2) - 
 (19*CHWB*MH2^2*MW*MW2^3*SW*B0i[dbb0, MW2, MH2, MW2])/
  (144*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*CHWB*MH2*MW*MW2^4*SW*B0i[dbb0, MW2, MH2, MW2])/
  (48*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^5*SW*B0i[dbb0, MW2, MH2, MW2])/
  (8*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CWw*MW2^4*(VMU^(-2))^(3/2)*B0i[dbb0, MW2, MW2, MZ2])/(2*Pi^3) + 
 (CWw*MW2^3*MZ2*(VMU^(-2))^(3/2)*B0i[dbb0, MW2, MW2, MZ2])/(8*Pi^3) - 
 (CHD*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(16*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(144*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(384*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CHD*CW2*MW*MW2^4*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CHD*CW2*MW*MW2^3*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/
  (288*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CHD*CW2*MW*MW2^2*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CHD*CW2*MW*MW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (2304*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MZ2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (2304*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(6*CW*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(72*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(18*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(288*CW*Pi^3*SW*VMU^2) - 
 (3*CHWB*CW2*MW*MW2^3*SW*B0i[dbb0, MW2, MW2, MZ2])/(8*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/(6*MZ*Pi^3*VMU^2) - 
 (119*CHWB*CW2*MW*MW2^2*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (288*CW*Pi^3*VMU^2) + (7*CHWB*MW2^3*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*MZ*Pi^3*VMU^2) + (5*CHWB*CW2*MW*MW2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*CW*Pi^3*VMU^2) - (5*CHWB*MW2^2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*VMU^2) + (3*CHWB*CW2*MW*MW2^5*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (2*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CHWB*CW2*MW*MW2^4*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (24*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CHWB*CW2*MW*MW2^3*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (144*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CHWB*CW2*MW*MW2^2*MZ2^3*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CHWB*CW2*MW*MW2*MZ2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MZ2^5*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CWw*MW2^4*(VMU^(-2))^(3/2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3) - 
 (CHD*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(24*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(16*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (6*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(3*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*CW*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MW*MW2^3*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*MZ*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (8*CW*MZ2*Pi^3*VMU^2) + (CHWB*MW*MW2^5*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (6*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CWw*MW2^4*(VMU^(-2))^(3/2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*Pi^3) - 
 (3*CW2*CWw*MW2^4*(VMU^(-2))^(3/2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*Pi^3) + (CW2*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*Pi^3*VMU^3) - (CWw*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*Pi^3*VMU^3) + (5*CHD*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (96*Pi^3*VMU^2) - (7*CHD*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (192*MZ2^2*Pi^3*VMU^2) - (CHD*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (64*MZ2*Pi^3*VMU^2) - (13*CHWB*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^6*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*CW*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (4*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*CW*MZ2*Pi^3*SW*VMU^2) - 
 (11*CHWB*CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^3*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^5*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*CW*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^4*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*CW*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*Pi^3*SW2^2*VMU^2) + (CHD*CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2^6*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (6*CW*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*Pi^3*SW*VMU^2) - 
 (17*CHWB*MW*MW2^5*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (96*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (6*CW*MZ2*Pi^3*SW*VMU^2) + (CHD*MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (24*Pi^3*VMU^2) + (7*CHD*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*Pi^3*VMU^2) + (CHD*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*Pi^3*VMU^2) - (CHD*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*Pi^3*VMU^2) - (5*CHD*MW*MW2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*CHD*MW*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (64*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(192*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(12*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(8*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^3*MZ*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) - 
 (5*CHWB*MW*MW2^4*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*CHWB*MW*MW2^3*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^2*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (32*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2^3*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^4*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*Pi^3*VMU^2) - 
 (7*CHD*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(384*MZ2*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(384*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*CW*Pi^3*SW*VMU^2) - 
 (3*CHWB*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*CW*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*CW*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (16*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (32*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (32*CW*Pi^3*VMU^2) - (CHWB*MW*MW2^4*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (32*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (96*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (96*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (96*Pi^3*SW2^2*VMU^2) + (CHD*CW2^2*MW*MW2^2*MZ2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*CW*Pi^3*SW*SW2*VMU^2) - 
 (7*CHWB*MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*CW*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW*MW2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (64*CW*MZ2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (64*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*SW*VMU^2) + (3*CHD*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (8*Pi^3*VMU^2) - (27*CHD*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (32*Pi^3*VMU^2) + (39*CHD*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (64*Pi^3*VMU^2) - (9*CHD*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (64*Pi^3*VMU^2) - (5*CHWB*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (4*CW*Pi^3*SW*VMU^2) + (7*CHWB*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (6*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (2*CW*MZ2*Pi^3*SW*VMU^2) + 
 (49*CHWB*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (48*CW*Pi^3*SW*VMU^2) - (11*CHWB*CW2*MW*MW2^2*MZ2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*CW*Pi^3*SW*VMU^2) - 
 (13*CHWB*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (48*CW*Pi^3*SW*VMU^2) + (3*CHWB*CW2*MW*MW2*MZ2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*CW*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (2*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (CW*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (49*CHWB*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (24*CW*Pi^3*SW*SW2*VMU^2) - 
 (13*CHWB*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (24*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHD*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^2) + 
 (3*CHD*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(32*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(12*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (48*CW*Pi^3*SW*VMU^2) - (CHWB*CW2*MW*MW2^2*MZ2*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*CW*Pi^3*SW*VMU^2) - 
 (91*CHWB*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (96*CW*Pi^3*SW*VMU^2) + (5*CHWB*CW2*MW*MW2*MZ2^2*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*CW*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (16*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^2*MZ2*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*CW*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2*MZ2^2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (8*CW*Pi^3*VMU^2) - (3*CHWB*MW*MZ2^3*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (16*CW*Pi^3*VMU^2) - (CHWB*MW*MW2^2*MZ2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(2*CW*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW*MW2*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (8*CW*Pi^3*SW*VMU^2) - (3*CHWB*MW*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(16*CW*Pi^3*SW*VMU^2) + (MW*MW2^2*Ced[Leff, Leff, 1, 1])/
  (432*Pi^3*VMU^2) - (MW*MW2*MZ2*Ced[Leff, Leff, 1, 1])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ced[Leff, Leff, 1, 1])/(864*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*Ced[Leff, Leff, 1, 1])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Ced[Leff, Leff, 1, 1])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Ced[Leff, Leff, 1, 1])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*Ced[Leff, Leff, 2, 2])/(432*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ced[Leff, Leff, 2, 2])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ced[Leff, Leff, 2, 2])/(864*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*Ced[Leff, Leff, 2, 2])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Ced[Leff, Leff, 2, 2])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Ced[Leff, Leff, 2, 2])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*Ced[Leff, Leff, 3, 3])/(432*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ced[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ced[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*Ced[Leff, Leff, 3, 3])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Ced[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Ced[Leff, Leff, 3, 3])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/
  (288*Pi^3*SW2*VMU^2) - (7*MW*MW2^2*Cee[Leff, Leff, 1, 1])/
  (864*Pi^3*VMU^2) + (7*MW*MW2*MZ2*Cee[Leff, Leff, 1, 1])/(576*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*Cee[Leff, Leff, 1, 1])/(1728*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*Cee[Leff, Leff, 1, 1])/(432*Pi^3*SW2*VMU^2) + 
 (7*CW2*MW*MW2*MZ2*Cee[Leff, Leff, 1, 1])/(288*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW*MZ2^2*Cee[Leff, Leff, 1, 1])/(864*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/
  (288*Pi^3*SW2*VMU^2) - (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (48*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (32*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) - (CW2*MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 1, 1])/(16*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (48*Pi^3*SW2*VMU^2) - (7*MW*MW2^2*Cee[Leff, Leff, 2, 2])/(864*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*Cee[Leff, Leff, 2, 2])/(576*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*Cee[Leff, Leff, 2, 2])/(1728*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*Cee[Leff, Leff, 2, 2])/(432*Pi^3*SW2*VMU^2) + 
 (7*CW2*MW*MW2*MZ2*Cee[Leff, Leff, 2, 2])/(288*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW*MZ2^2*Cee[Leff, Leff, 2, 2])/(864*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/
  (288*Pi^3*SW2*VMU^2) - (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (48*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (32*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) - (CW2*MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 2, 2])/(16*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (48*Pi^3*SW2*VMU^2) - (7*MW*MW2^2*Cee[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*Cee[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*Cee[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*Cee[Leff, Leff, 3, 3])/(432*Pi^3*SW2*VMU^2) + 
 (7*CW2*MW*MW2*MZ2*Cee[Leff, Leff, 3, 3])/(288*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW*MZ2^2*Cee[Leff, Leff, 3, 3])/(864*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/
  (288*Pi^3*SW2*VMU^2) - (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (48*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (32*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) - (CW2*MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 3, 3])/(16*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (48*Pi^3*SW2*VMU^2) - (MW*MW2^2*Ceu[Leff, Leff, 1, 1])/(216*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Ceu[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) - 
 (MW*MZ2^2*Ceu[Leff, Leff, 1, 1])/(432*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*Ceu[Leff, Leff, 1, 1])/(108*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*Ceu[Leff, Leff, 1, 1])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*Ceu[Leff, Leff, 1, 1])/(216*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(288*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(48*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(144*Pi^3*SW2*VMU^2) - 
 (MW*MW2^2*Ceu[Leff, Leff, 2, 2])/(216*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Ceu[Leff, Leff, 2, 2])/(144*Pi^3*VMU^2) - 
 (MW*MZ2^2*Ceu[Leff, Leff, 2, 2])/(432*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*Ceu[Leff, Leff, 2, 2])/(108*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*Ceu[Leff, Leff, 2, 2])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*Ceu[Leff, Leff, 2, 2])/(216*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(288*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(48*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(144*Pi^3*SW2*VMU^2) + 
 (MT2*MW*MW2*Ceu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MW2^2*Ceu[Leff, Leff, 3, 3])/(432*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Ceu[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Ceu[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ceu[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ceu[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2*Ceu[Leff, Leff, 3, 3])/(24*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*Ceu[Leff, Leff, 3, 3])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*Ceu[Leff, Leff, 3, 3])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MZ2*Ceu[Leff, Leff, 3, 3])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Ceu[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Ceu[Leff, Leff, 3, 3])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(24*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(72*Pi^3*SW2*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (192*Pi^3*VMU^2) - (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (144*Pi^3*VMU^2) - (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (1152*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (96*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (36*MZ2*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(576*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (48*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*CHd[1, 1])/(108*Pi^3*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHd[1, 1])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*CHd[1, 1])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHd[1, 1])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*CHd[1, 1])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*CHd[1, 1])/
  (288*Pi^3*VMU^2) + (5*MW*MW2^2*A0i[aa0, MZ2]*CHd[1, 1])/
  (288*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2*A0i[aa0, MZ2]*CHd[1, 1])/
  (144*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHd[1, 1])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (MW*MW2^2*CHd[2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*CHd[2, 2])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*CHd[2, 2])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHd[2, 2])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHd[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHd[2, 2])/(288*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHd[2, 2])/(288*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHd[2, 2])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHd[2, 2])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*CHd[3, 3])/(108*Pi^3*VMU^2) + (MH2*MW*MW2^2*CHd[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHd[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*CHd[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*CHd[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MW*MW2^2*CHd[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*CHd[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHd[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*MZ2*CHd[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*CHd[3, 3])/
  (288*Pi^3*VMU^2) + (5*MW*MW2^2*A0i[aa0, MZ2]*CHd[3, 3])/
  (288*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2*A0i[aa0, MZ2]*CHd[3, 3])/
  (144*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHd[3, 3])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (MW*MW2^2*CHe[1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*CHe[1, 1])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*CHe[1, 1])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHe[1, 1])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHe[1, 1])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHe[1, 1])/(288*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHe[1, 1])/(288*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHe[1, 1])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHe[1, 1])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*CHe[2, 2])/(108*Pi^3*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHe[2, 2])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*CHe[2, 2])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHe[2, 2])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*CHe[2, 2])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (288*Pi^3*VMU^2) + (5*MW*MW2^2*A0i[aa0, MZ2]*CHe[2, 2])/
  (288*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (144*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHe[2, 2])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (MW*MW2^2*CHe[3, 3])/(108*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHe[3, 3])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHe[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHe[3, 3])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*CHe[3, 3])/(216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^3*CHe[3, 3])/(54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*CHe[3, 3])/(216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*CHe[3, 3])/(54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHe[3, 3])/(288*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHe[3, 3])/(288*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHe[3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHe[3, 3])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (MT2^2*MW*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (MH2^3*MW*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW*CHe[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*CHe[Leff, Leff])/(256*Pi^3*VMU^2) - 
 (13*MT2*MW*MW2*CHe[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW*MW2*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*CHe[Leff, Leff])/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MH2*MT2*MW*MW2*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (MH2^2*MW*MW2*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*CHe[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*CHe[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (383*CW2*MW*MW2^2*CHe[Leff, Leff])/(864*Pi^3*VMU^2) - 
 (4685*MH2*MW*MW2^2*CHe[Leff, Leff])/(6912*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (5*MH2*MW*MW2^2*CHe[Leff, Leff])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (4793*MW*MW2^3*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (61*MW*MW2^3*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHe[Leff, Leff])/(48*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHe[Leff, Leff])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MW2^2*CHe[Leff, Leff])/(72*MZ2*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2^2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (7*MW*MW2^3*CHe[Leff, Leff])/(192*MZ2*Pi^3*VMU^2) + 
 (341*MH2*MW*MW2^3*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (341*MW*MW2^4*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*CHe[Leff, Leff])/(6*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*CHe[Leff, Leff])/(512*Pi^3*VMU^2) + 
 (13*MT2*MW*MZ2*CHe[Leff, Leff])/(768*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MZ2*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*CHe[Leff, Leff])/(1536*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MT2*MW*MZ2*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (MH2^2*MW*MZ2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*CHe[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*CHe[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MH2*MT2^2*MW*MZ2*CHe[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*CHe[Leff, Leff])/(96*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2*CHe[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (419*CW2*MW*MW2*MZ2*CHe[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (241*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(512*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MT2*MW*MW2*MZ2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*MZ2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (5*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(96*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (245*MW*MW2^2*MZ2*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (61*MW*MW2^2*MZ2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*CHe[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[Leff, Leff])/(96*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*CHe[Leff, Leff])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (271*MW*MZ2^2*CHe[Leff, Leff])/(4608*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^2*CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (2227*MH2*MW*MZ2^2*CHe[Leff, Leff])/(27648*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (2227*MW*MW2*MZ2^2*CHe[Leff, Leff])/(6912*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (19*MW*MW2*MZ2^2*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*MW*MZ2^3*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*MW*MZ2^3*CHe[Leff, Leff])/(192*MW2*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2^3*CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (103*MH2*MW*MZ2^3*CHe[Leff, Leff])/(9216*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^3*CHe[Leff, Leff])/(1152*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (11*MW*MZ2^3*CHe[Leff, Leff])/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*CHe[Leff, Leff])/(1152*MW2^2*Pi^3*VMU^2) - 
 (MW*MZ2^3*CHe[Leff, Leff])/(288*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*CHe[Leff, Leff])/(576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*MZ2*CHe[Leff, Leff])/(12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (11*CW2*MW*MW2^2*MZ2^2*CHe[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2*MZ2^3*CHe[Leff, Leff])/(288*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (7*CW2*MW*MZ2^4*CHe[Leff, Leff])/
  (576*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^5*CHe[Leff, Leff])/(1152*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CW2*MW*MW2^2*CHe[Leff, Leff])/(36*Pi*VMU^2) - 
 (CW2*MW*MW2*MZ2*CHe[Leff, Leff])/(72*Pi*VMU^2) + 
 (23*CW2^2*MT2*MW*MW2*CHe[Leff, Leff])/(216*Pi^3*SW2^2*VMU^2) - 
 (2257*CW2^2*MW*MW2^2*CHe[Leff, Leff])/(1728*Pi^3*SW2^2*VMU^2) + 
 (19*CW2^3*MW*MW2^2*CHe[Leff, Leff])/(576*Pi^3*SW2^2*VMU^2) + 
 (25*CW2^2*MT2*MW*MW2^3*CHe[Leff, Leff])/(216*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^4*CHe[Leff, Leff])/(6*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (89*CW2^2*MT2*MW*MW2^2*CHe[Leff, Leff])/(432*MZ2*Pi^3*SW2^2*VMU^2) + 
 (11*CW2^2*MW*MW2^3*CHe[Leff, Leff])/(18*MZ2*Pi^3*SW2^2*VMU^2) - 
 (7*CW2^2*MT2*MW*MZ2*CHe[Leff, Leff])/(432*Pi^3*SW2^2*VMU^2) + 
 (4403*CW2^2*MW*MW2*MZ2*CHe[Leff, Leff])/(3456*Pi^3*SW2^2*VMU^2) + 
 (151*CW2^3*MW*MW2*MZ2*CHe[Leff, Leff])/(3456*Pi^3*SW2^2*VMU^2) - 
 (1895*CW2^2*MW*MZ2^2*CHe[Leff, Leff])/(3456*Pi^3*SW2^2*VMU^2) - 
 (5*CW2^3*MW*MZ2^2*CHe[Leff, Leff])/(216*Pi^3*SW2^2*VMU^2) + 
 (11*CW2^2*MW*MZ2^3*CHe[Leff, Leff])/(128*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2^3*MW*MZ2^3*CHe[Leff, Leff])/(288*MW2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MT2^2*MW*CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MT2^2*MW*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*CHe[Leff, Leff])/(1152*Pi^3*SW2*VMU^2) + 
 (109*CW2*MT2*MW*MW2*CHe[Leff, Leff])/(1728*Pi^3*SW2*VMU^2) + 
 (CW2^2*MT2*MW*MW2*CHe[Leff, Leff])/(16*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MW*MW2*CHe[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (7*CW2*MH2*MT2*MW*MW2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MT2^2*MW*MW2*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MW2*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (1379*CW2*MW*MW2^2*CHe[Leff, Leff])/(1152*Pi^3*SW2*VMU^2) + 
 (61*CW2^2*MW*MW2^2*CHe[Leff, Leff])/(1728*Pi^3*SW2*VMU^2) - 
 (4757*CW2*MH2*MW*MW2^2*CHe[Leff, Leff])/(3456*(MH2 - 4*MW2)*Pi^3*SW2*
   VMU^2) + (7*CW2*MT2*MW*MW2^2*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MH2^2*MW*MW2^2*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (5*MH2*MW*MW2^2*CHe[Leff, Leff])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (3*CW2*MH2*MW*MW2^2*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (31*CW2^2*MH2*MW*MW2^2*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (4793*CW2*MW*MW2^3*CHe[Leff, Leff])/
  (864*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2^3*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (MW*MW2^3*CHe[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (55*CW2*MW*MW2^3*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (31*CW2^2*MW*MW2^3*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2^3*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^4*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (25*CW2*MT2*MW*MW2^3*CHe[Leff, Leff])/
  (216*MZ2^2*Pi^3*SW2*VMU^2) - (5*CW2*MW*MW2^4*CHe[Leff, Leff])/
  (24*MZ2^2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2^4*CHe[Leff, Leff])/
  (12*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^5*CHe[Leff, Leff])/
  (12*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (19*CW2*MT2*MW*MW2^2*CHe[Leff, Leff])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MT2*MW*MW2^2*CHe[Leff, Leff])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MT2*MW*MW2^2*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (875*CW2*MW*MW2^3*CHe[Leff, Leff])/(1728*MZ2*Pi^3*SW2*VMU^2) + 
 (341*CW2*MH2*MW*MW2^3*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (CW2*MT2*MW*MW2^3*CHe[Leff, Leff])/(6*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (MH2*MW*MW2^3*CHe[Leff, Leff])/(64*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (5*CW2*MH2*MW*MW2^3*CHe[Leff, Leff])/
  (72*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - (341*CW2*MW*MW2^4*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + (MW*MW2^4*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - (5*CW2*MW*MW2^4*CHe[Leff, Leff])/
  (72*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MZ2*CHe[Leff, Leff])/
  (2304*Pi^3*SW2*VMU^2) - (5*CW2*MT2*MW*MZ2*CHe[Leff, Leff])/
  (384*Pi^3*SW2*VMU^2) - (CW2^2*MT2*MW*MZ2*CHe[Leff, Leff])/
  (36*Pi^3*SW2*VMU^2) + (CW2*MH2^2*MW*MZ2*CHe[Leff, Leff])/
  (768*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (19*CW2*MH2*MT2*MW*MZ2*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*SW2*
   VMU^2) - (CW2*MT2^2*MW*MZ2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*SW2*
   VMU^2) - (CW2*MH2^2*MW*MZ2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (CW2*MT2^2*MW*MZ2*CHe[Leff, Leff])/(192*MW2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MT2^2*MW*MZ2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^3*SW2*
   VMU^2) + (7603*CW2*MW*MW2*MZ2*CHe[Leff, Leff])/(6912*Pi^3*SW2*VMU^2) - 
 (133*CW2^2*MW*MW2*MZ2*CHe[Leff, Leff])/(3456*Pi^3*SW2*VMU^2) + 
 (731*CW2*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(768*(MH2 - 4*MW2)*Pi^3*SW2*
   VMU^2) - (19*CW2*MT2*MW*MW2*MZ2*CHe[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2^2*MW*MW2*MZ2*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (31*CW2*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (67*CW2^2*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (245*CW2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (64*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (5*CW2*MH2*MW*MW2^2*MZ2*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (3*MW*MW2^2*MZ2*CHe[Leff, Leff])/(128*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (7*CW2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (67*CW2^2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*MZ2*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (1789*CW2*MW*MZ2^2*CHe[Leff, Leff])/
  (4608*Pi^3*SW2*VMU^2) - (CW2^2*MW*MZ2^2*CHe[Leff, Leff])/
  (36*Pi^3*SW2*VMU^2) - (2227*CW2*MH2*MW*MZ2^2*CHe[Leff, Leff])/
  (13824*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MH2^2*MW*MZ2^2*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CW2^2*MH2*MW*MZ2^2*CHe[Leff, Leff])/
  (72*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (2227*CW2*MW*MW2*MZ2^2*CHe[Leff, Leff])/
  (3456*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2^2*CHe[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MW*MW2*MZ2^2*CHe[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (3*CW2*MW*MW2^2*MZ2^2*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (103*CW2*MW*MZ2^3*CHe[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2^3*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (67*CW2*MW*MZ2^3*CHe[Leff, Leff])/
  (1536*MW2*Pi^3*SW2*VMU^2) + (5*CW2^2*MW*MZ2^3*CHe[Leff, Leff])/
  (288*MW2*Pi^3*SW2*VMU^2) - (103*CW2*MH2*MW*MZ2^3*CHe[Leff, Leff])/
  (4608*(MH2 - 4*MW2)*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^3*CHe[Leff, Leff])/(1152*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^4*CHe[Leff, Leff])/(1152*MW2^2*Pi^3*SW2*VMU^2) - 
 (49*MW*MW2^2*SW2*CHe[Leff, Leff])/(1728*Pi^3*VMU^2) - 
 (53*MH2*MW*MW2^2*SW2*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (53*MW*MW2^3*SW2*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (49*MW*MW2*MZ2*SW2*CHe[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (53*MH2*MW*MW2*MZ2*SW2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (53*MW*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*CHe[Leff, Leff])/(72*Pi*VMU^2) - 
 (MW*MW2*MZ2*SW2*CHe[Leff, Leff])/(144*Pi*VMU^2) - 
 (MH2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^3*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(288*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (23*MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (4608*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^3*A0i[aa0, MH2]*CHe[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(2304*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) - (MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(576*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (11*MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (4608*(MH2 - MW2)*Pi^3*VMU^2) + (MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (384*MW2*Pi^3*VMU^2) - (MH2^3*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(1152*(MH2 - MW2)*MW2*Pi^3*
   VMU^2) - (CW2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) + (MW*MW2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (96*(MH2 - MW2)*Pi^3*VMU^2) - (5*MH2*MW*MW2*MZ2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(256*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(192*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2^3*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2^2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (192*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (288*MZ2*Pi^3*SW2^2*VMU^2) - (CW2^2*MH2^3*MW*MW2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(576*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^3*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*SW2^2*VMU^2) - (CW2^2*MH2^3*MW*MZ2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(1152*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (7*CW2*MH2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(2304*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^3*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (5*CW2*MH2^2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(96*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (384*MZ2*Pi^3*SW2*VMU^2) - (CW2*MH2^3*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^3*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(2304*MW2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (192*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2^2*MW*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(2304*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (4608*(MH2 - MW2)*MW2*Pi^3*VMU^2) + (MT2*MW*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (128*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) - (7*CW2*MW*MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (48*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (72*MZ2*Pi^3*VMU^2) - (MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (576*Pi^3*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) - (MT2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (256*MW2*Pi^3*VMU^2) + (CW2^2*MW*MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (24*Pi^3*SW2^2*VMU^2) - (CW2^2*MW*MW2^3*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (24*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/(48*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(48*Pi^3*SW2^2*VMU^2) - 
 (CW2*MT2*MW*A0i[aa0, MT2]*CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(72*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(16*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^3*A0i[aa0, MT2]*CHe[Leff, Leff])/(24*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/(16*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(288*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(36*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(192*MW2*Pi^3*SW2*VMU^2) - 
 (MH2*MW*A0i[aa0, MW2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MW2]*CHe[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (359*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (719*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/(8*(MH2 - MW2)^2*MZ2^2*Pi^3*
   VMU^2) - (MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (7*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (7*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/(96*(MH2 - MW2)^2*MZ2*Pi^3*
   VMU^2) + (59*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (401*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(2304*MW2*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(1536*(MH2 - MW2)*MW2*Pi^3*
   VMU^2) + (803*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (67*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (131*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(2304*MW2*Pi^3*VMU^2) + 
 (17*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(64*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (809*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (121*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (31*CW2^3*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) - 
 (1459*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (251*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (31*CW2^3*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) + 
 (325*CW2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (65*CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (31*CW2^3*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (7*CW2*MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2^2*VMU^2) - 
 (7*CW2*MH2*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2^2*VMU^2) + 
 (7*CW2*MW*MW2^6*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2*MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (6*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/(288*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW2^2*VMU^2) + (CW2^2*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (509*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (17*CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (965*CW2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (17*CW2^2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (36*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (19*CW2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (17*CW2^2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (103*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (97*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (67*CW2^3*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (5*CW2^2*MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) + 
 (359*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (239*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (67*CW2^3*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (8*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (71*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (67*CW2^3*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (17*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (25*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^3*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (18*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CW2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) + 
 (17*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (72*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) + 
 (CW2^3*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (36*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*MW2*Pi^3*SW2^2*VMU^2) + 
 (17*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (17*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^3*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (36*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^3*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^3*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^3*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2*MH2*MW*A0i[aa0, MW2]*CHe[Leff, Leff])/(576*Pi^3*SW2*VMU^2) + 
 (19*CW2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(36*Pi^3*SW2*VMU^2) - 
 (1007*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (215*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (989*MH2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1536*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (2035*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (65*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (31*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (469*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (487*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (23*CW2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) + 
 (7*MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*MZ2^3*Pi^3*SW2*VMU^2) + 
 (7*MH2*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (7*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/(32*(MH2 - MW2)*MZ2^3*Pi^3*SW2*
   VMU^2) - (7*MW*MW2^6*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(8*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (47*CW2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (563*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (545*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (1145*MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (11*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (47*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (163*CW2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(576*Pi^3*SW2*VMU^2) + 
 (139*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (161*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (31*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (139*MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(1152*MW2*Pi^3*SW2*VMU^2) - 
 (557*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (239*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (87*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(512*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (8*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (29*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (67*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (31*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (15*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (13*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (17*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(1536*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (3*CW2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (115*CW2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(1152*MW2*Pi^3*SW2*VMU^2) - 
 (17*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (47*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1536*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) - 
 (17*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (21*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (15*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(48*MW2^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (11*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (3*MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*MZ2^2*Pi^3*VMU^2) + 
 (17*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*MZ2*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MZ2*Pi^3*VMU^2) + 
 (9*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(256*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*MW2*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*A0i[aa0, MZ2]*CHe[Leff, Leff])/(2304*Pi^3*SW2^2*VMU^2) - 
 (85*CW2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(72*Pi^3*SW2^2*VMU^2) - 
 (CW2^3*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(12*Pi^3*SW2^2*VMU^2) + 
 (CW2*MW*MW2^4*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*MZ2^3*Pi^3*SW2^2*VMU^2) - 
 (CW2*MH2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (1152*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2*MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(48*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (7*CW2^2*MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (144*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(768*MZ2*Pi^3*SW2^2*VMU^2) + 
 (25*CW2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*MZ2*Pi^3*SW2^2*VMU^2) - 
 (7*CW2^2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(96*MZ2*Pi^3*SW2^2*VMU^2) + 
 (17*CW2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(768*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*Pi^3*SW2^2*VMU^2) + 
 (5*CW2^3*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(72*Pi^3*SW2^2*VMU^2) - 
 (CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(2304*MW2*Pi^3*SW2^2*VMU^2) - 
 (25*CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (1152*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2^3*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(96*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2^3*MW*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (576*MW2^2*Pi^3*SW2^2*VMU^2) - (MH2*MW*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (4608*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (768*Pi^3*SW2*VMU^2) + (23*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (2304*Pi^3*SW2*VMU^2) + (161*CW2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (1152*Pi^3*SW2*VMU^2) + (5*CW2^2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^4*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (64*MZ2^3*Pi^3*SW2*VMU^2) - (MH2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (2304*MZ2^2*Pi^3*SW2*VMU^2) - (MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (96*MZ2^2*Pi^3*SW2*VMU^2) - (19*CW2*MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (288*MZ2^2*Pi^3*SW2*VMU^2) + (MH2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (1536*MZ2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (384*MZ2*Pi^3*SW2*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (768*MZ2*Pi^3*SW2*VMU^2) - (23*CW2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (288*MZ2*Pi^3*SW2*VMU^2) - (5*CW2^2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) - (7*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (1536*Pi^3*SW2*VMU^2) - (25*CW2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) - (MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (4608*MW2*Pi^3*SW2*VMU^2) + (13*CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (576*MW2^2*Pi^3*SW2*VMU^2) + (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MT2^3*MW*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (48*(MT2 - MW2)*Pi^3*VMU^2) + (13*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (13*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(256*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (96*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(128*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(16*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*Pi^3*SW2*VMU^2) - (CW2*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(192*MW2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (11*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (5*MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(48*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (4*Pi^3*SW2^2*VMU^2) + (CW2^2*MW*MW2^3*B0i[bb0, MW2, 0, MW2]*
   CHe[Leff, Leff])/(6*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (12*Pi^3*SW2^2*VMU^2) - (5*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(12*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (3*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*
   CHe[Leff, Leff])/(8*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (24*Pi^3*VMU^2) - (MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) + (5*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (1152*Pi^3*VMU^2) - (5*MH2^3*MW*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (2304*MW2*Pi^3*VMU^2) + (5*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(4608*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (1152*MW2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (5*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (4*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (71*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (49*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (13*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (4608*MW2*Pi^3*VMU^2) + (7*CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (11*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (384*MW2^2*Pi^3*VMU^2) + (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (1152*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (11*CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (72*Pi^3*SW2^2*VMU^2) + (CW2^3*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(6*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (6*MZ2*Pi^3*SW2^2*VMU^2) + (25*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(144*Pi^3*SW2^2*VMU^2) + 
 (11*CW2^3*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (72*Pi^3*SW2^2*VMU^2) - (7*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2^2*VMU^2) - 
 (25*CW2^3*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2^2*VMU^2) - (CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(576*MW2*Pi^3*SW2^2*VMU^2) + 
 (7*CW2^3*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*SW2^2*VMU^2) + (CW2^3*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(576*MW2^2*Pi^3*SW2^2*VMU^2) + 
 (19*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(24*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (8*MZ2*Pi^3*SW2*VMU^2) - (25*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (5*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) + (11*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(576*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (12*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(288*MW2*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(384*MW2^2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(4608*Pi^3*VMU^2) - 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (2304*MZ2*Pi^3*VMU^2) + (MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (1152*Pi^3*SW2^2*VMU^2) + (CW2^2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(1152*Pi^3*SW2^2*VMU^2) - 
 (CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2^2*VMU^2) + (CW2^2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(144*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (576*MZ2*Pi^3*SW2^2*VMU^2) - (CW2^2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(576*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2^2*VMU^2) - (CW2^2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2^2*VMU^2) + 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (48*Pi^3*SW2^2*VMU^2) - (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2^2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (96*Pi^3*SW2^2*VMU^2) + (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(96*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (288*MZ2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (23*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (11*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (96*Pi^3*VMU^2) - (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) - (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (48*MZ2*Pi^3*VMU^2) - (11*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(144*MZ2*Pi^3*VMU^2) - 
 (11*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (5*CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (48*Pi^3*SW2^2*VMU^2) - (11*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (48*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (13*CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*MZ2*Pi^3*SW2^2*VMU^2) + (CW2^2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(48*MZ2*Pi^3*SW2^2*VMU^2) - 
 (11*CW2^2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2^2*VMU^2) + (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2^2*VMU^2) + (17*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (11*CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (5*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(48*MZ2^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (96*MZ2*Pi^3*SW2*VMU^2) - (11*CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (48*MZ2*Pi^3*SW2*VMU^2) - (11*CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (36*Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) + (7*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (96*MZ2^2*Pi^3*VMU^2) + (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(144*MZ2*Pi^3*VMU^2) - 
 (23*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(1536*Pi^3*VMU^2) + 
 (23*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2^2*VMU^2) - (CW2^2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(12*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (72*MZ2*Pi^3*SW2^2*VMU^2) - (17*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2^2*VMU^2) + (CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(8*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (12*MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(8*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (64*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(384*Pi^3*SW2*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MT2^3*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(32*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^4*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (32*(-MT2 + MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (384*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (384*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(64*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (64*(-MT2 + MW2)*Pi^3*VMU^2) - (CW2*MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MT2^2*MW*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (96*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MH2^4*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (19*MH2^2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^4*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^5*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (8*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (MH2^4*MW*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (7*MH2^3*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (19*MH2^2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MW*MW2^3*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*MW*MW2^4*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(72*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MH2^2*MW*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(576*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2*VMU^2) - 
 (5*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (96*Pi^3*VMU^2) + (59*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (3*CW2*MW*MW2^5*B0i[dbb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2^4*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (43*CW2*MW*MW2^3*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (18*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (49*CW2*MW*MW2^2*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (32*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (403*CW2*MW*MW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (19*CW2*MW*MZ2^5*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (768*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^6*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (2304*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) - (11*CW2^2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(72*Pi^3*SW2*VMU^2) + 
 (25*CW2^2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (7*CW2^2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MZ2^4*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*SW2*VMU^2) - (7*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (5*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (24*MZ2*Pi^3*VMU^2) + (MW*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (8*Pi^3*VMU^2) - (11*MW*MW2^3*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (4*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(6*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) + (7*CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (13*CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (96*Pi^3*VMU^2) - (5*CW2^2*MW*MW2*MZ2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (5*CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (24*Pi^3*SW2^2*VMU^2) - (CW2^2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(12*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (24*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (12*Pi^3*SW2^2*VMU^2) + (5*CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (16*MZ2^2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(32*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (16*Pi^3*SW2*VMU^2) + (7*CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (13*CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (192*Pi^3*VMU^2) - (5*CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (12*Pi^3*VMU^2) - (MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (48*MW2*Pi^3*VMU^2) - (5*MW*MW2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(192*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^5*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (192*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (12*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(12*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (16*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(24*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (48*MW2*Pi^3*SW2*VMU^2) + (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (5*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (192*MZ2*Pi^3*VMU^2) + (11*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (128*Pi^3*VMU^2) - (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*SW2^2*VMU^2) - (CW2^2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(24*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (16*Pi^3*SW2^2*VMU^2) + (CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*SW2^2*VMU^2) - (CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(12*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (5*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (12*Pi^3*VMU^2) - (43*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (2*Pi^3*VMU^2) + (7*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (8*Pi^3*VMU^2) - (17*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (2*Pi^3*VMU^2) - (MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (64*MW2*Pi^3*VMU^2) + (3*CW2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(32*MW2*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) - (43*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(24*Pi^3*SW2*VMU^2) - 
 (2*CW2^2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*SW2*VMU^2) + (7*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(6*Pi^3*SW2*VMU^2) + 
 (7*CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) - (17*CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (2*CW2^2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(32*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (8*MW2*Pi^3*SW2*VMU^2) + (MW*MW2^2*CHl1[1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*CHl1[1, 1])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*CHl1[1, 1])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHl1[1, 1])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHl1[1, 1])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^4*A0i[aa0, MW2]*CHl1[1, 1])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHl1[1, 1])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(96*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (55*MW*MW2^2*CHl1[2, 2])/(864*Pi^3*VMU^2) + (MW*MW2*MZ2*CHl1[2, 2])/
  (32*Pi^3*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHl1[2, 2])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*CHl1[2, 2])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MZ2^2*CHl1[2, 2])/(24*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHl1[2, 2])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHl1[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(48*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/(24*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^4*A0i[aa0, MW2]*CHl1[2, 2])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (7*MW*MW2*A0i[aa0, MZ2]*CHl1[2, 2])/(288*Pi^3*VMU^2) + 
 (7*MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/(24*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[2, 2])/
  (24*Pi^3*VMU^2) + (MW*MW2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[2, 2])/(12*Pi^3*VMU^2) + (MW*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[2, 2])/(24*Pi^3*VMU^2) + (MW*MW2^2*CHl1[3, 3])/(108*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHl1[3, 3])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHl1[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHl1[3, 3])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHl1[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*CHl1[3, 3])/(216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^3*CHl1[3, 3])/(54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*CHl1[3, 3])/(216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*CHl1[3, 3])/(54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHl1[3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[3, 3])/(96*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[3, 3])/(144*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHl1[3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[3, 3])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/(144*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW*MW2*CHl1[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (CW2^2*MT2*MW*MW2*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW*MW2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (695*CW2*MW*MW2^2*CHl1[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (353*CW2*MH2*MW*MW2^2*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2^2*CHl1[Leff, Leff])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHl1[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*Pi^3*VMU^2) - 
 (353*CW2*MW*MW2^3*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHl1[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*CHl1[Leff, Leff])/(36*(MH2 - MW2)*Pi^3*VMU^2) + 
 (25*CW2*MT2*MW*MW2^2*CHl1[Leff, Leff])/(216*MZ2*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^3*CHl1[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^3*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^4*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2*CHl1[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW*MZ2*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (CW2^2*MT2*MW*MZ2*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2*CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CW2*MH2*MT2*MW*MZ2*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl1[Leff, Leff])/(96*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MW*MZ2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (1721*CW2*MW*MW2*MZ2*CHl1[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (61*CW2^2*MW*MW2*MZ2*CHl1[Leff, Leff])/(1728*Pi^3*VMU^2) - 
 (605*CW2*MH2*MW*MW2*MZ2*CHl1[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*CW2*MT2*MW*MW2*MZ2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*MZ2*CHl1[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHl1[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (31*CW2*MH2*MW*MW2*MZ2*CHl1[Leff, Leff])/(288*(MH2 - MW2)*Pi^3*VMU^2) - 
 (31*CW2^2*MH2*MW*MW2*MZ2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (307*CW2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (31*CW2^2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*MZ2*CHl1[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (1387*CW2*MW*MZ2^2*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^2*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (1063*CW2*MH2*MW*MZ2^2*CHl1[Leff, Leff])/(6912*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW*MZ2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (1063*CW2*MW*MW2*MZ2^2*CHl1[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*MZ2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW*MW2*MZ2^2*CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2^2*CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (103*CW2*MW*MZ2^3*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (67*CW2*MW*MZ2^3*CHl1[Leff, Leff])/(768*MW2*Pi^3*VMU^2) - 
 (11*CW2^2*MW*MZ2^3*CHl1[Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (103*CW2*MH2*MW*MZ2^3*CHl1[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (CW2^2*MH2*MW*MZ2^3*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (CW2^2*MW*MZ2^4*CHl1[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (4*CW2^2*MT2*MW*MW2*CHl1[Leff, Leff])/
  (27*Pi^3*SW2*VMU^2) + (19*CW2^2*MW*MW2^2*CHl1[Leff, Leff])/
  (36*Pi^3*SW2*VMU^2) + (25*CW2^2*MT2*MW*MW2^2*CHl1[Leff, Leff])/
  (216*MZ2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^3*CHl1[Leff, Leff])/
  (6*MZ2*Pi^3*SW2*VMU^2) + (7*CW2^2*MT2*MW*MZ2*CHl1[Leff, Leff])/
  (216*Pi^3*SW2*VMU^2) - (1801*CW2^2*MW*MW2*MZ2*CHl1[Leff, Leff])/
  (1728*Pi^3*SW2*VMU^2) + (19*CW2^3*MW*MW2*MZ2*CHl1[Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) + (1301*CW2^2*MW*MZ2^2*CHl1[Leff, Leff])/
  (1728*Pi^3*SW2*VMU^2) + (13*CW2^3*MW*MZ2^2*CHl1[Leff, Leff])/
  (216*Pi^3*SW2*VMU^2) - (11*CW2^2*MW*MZ2^3*CHl1[Leff, Leff])/
  (64*MW2*Pi^3*SW2*VMU^2) + (CW2^3*MW*MZ2^3*CHl1[Leff, Leff])/
  (144*MW2*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2*SW2*CHl1[Leff, Leff])/
  (72*Pi^3*VMU^2) - (MH2*MT2*MW*MW2*SW2*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*MW*MW2^2*SW2*CHl1[Leff, Leff])/
  (192*Pi^3*VMU^2) + (353*MH2*MW*MW2^2*SW2*CHl1[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*SW2*CHl1[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (353*MW*MW2^3*SW2*CHl1[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^3*SW2*CHl1[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MZ2*SW2*CHl1[Leff, Leff])/
  (256*Pi^3*VMU^2) - (13*MT2*MW*MZ2*SW2*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MZ2*SW2*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MT2*MW*MZ2*SW2*CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (MH2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/
  (48*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) - (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (71*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(3456*Pi^3*VMU^2) - 
 (383*CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(864*Pi^3*VMU^2) - 
 (587*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (5*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)*Pi^3*VMU^2) + (307*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (61*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(48*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*MW*MZ2^2*SW2*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^2*SW2*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (1063*MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff])/(13824*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (1063*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(3456*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(96*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (103*MH2*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(4608*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (CW2*MH2*MW*MZ2^3*SW2*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + (11*MW*MZ2^3*SW2*CHl1[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW*MZ2^4*SW2*CHl1[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl1[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (17*CW2*MW*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl1[Leff, Leff])/(36*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CW2*MW*MZ2^5*SW2*CHl1[Leff, Leff])/
  (576*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(36*Pi*VMU^2) - 
 (49*MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(1728*Pi^3*VMU^2) - 
 (53*MH2*MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (53*MW*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(72*Pi*VMU^2) + 
 (CW2*MH2*MW*A0i[aa0, MH2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*A0i[aa0, MH2]*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (96*(MH2 - MW2)*Pi^3*VMU^2) + (CW2^2*MH2*MW*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2^2*MH2^3*MW*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(288*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^3*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (2304*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (2304*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)*Pi^3*VMU^2) + (5*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (2304*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MZ2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(96*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*Pi^3*SW2*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MW*MW2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MW*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(128*MW2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (169*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (163*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (256*(MH2 - MW2)*Pi^3*VMU^2) - 
 (1033*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (59*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (127*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (7*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (7*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/(32*(MH2 - MW2)*MZ2^2*Pi^3*
   VMU^2) - (7*MW*MW2^5*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(8*MZ2*Pi^3*VMU^2) - 
 (7*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (17*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (7*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) - (7*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (13*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (181*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (13*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (139*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (161*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (31*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (191*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) - (191*MW*MW2^2*MZ2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (25*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (9*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (13*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CW2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (67*CW2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (17*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (47*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (21*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2^2*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/(24*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (151*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (853*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (18*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (25*CW2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MH2*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MW*MW2^5*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (12*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (6*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (12*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (65*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^3*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (73*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (139*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (31*CW2^3*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (83*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (37*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^3*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (25*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^3*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (8*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (17*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (17*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2^2*Pi^3*SW2*VMU^2) + 
 (CW2^3*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (8*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(16*(MH2 - MW2)^2*MZ2*Pi^3*
   VMU^2) - (59*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (299*MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (599*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (25*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*MH2*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (59*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (17*MH2^2*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (17*MW*MW2*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(32*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (MH2*MW*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (CW2*MH2*MW*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (65*CW2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (5*CW2^2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(192*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(2304*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(128*MZ2*Pi^3*VMU^2) - 
 (19*CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (23*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(2304*MW2*Pi^3*VMU^2) - 
 (13*CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(1152*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(96*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(1152*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*MZ2*Pi^3*SW2*VMU^2) + 
 (7*CW2^2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (49*CW2*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(1152*Pi^3*SW2*VMU^2) - 
 (11*CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(12*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(1152*MW2*Pi^3*SW2*VMU^2) + 
 (25*CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (576*MW2*Pi^3*SW2*VMU^2) + (CW2^3*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (36*MW2*Pi^3*SW2*VMU^2) + (CW2^3*MW*MZ2^3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (288*MW2^2*Pi^3*SW2*VMU^2) - (5*MW*MW2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) - (5*CW2*MW*MW2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) - (3*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (32*MZ2*Pi^3*VMU^2) - (7*MW*MZ2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (384*Pi^3*VMU^2) + (5*MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (192*MW2*Pi^3*VMU^2) + (CW2*MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MW*MZ2^3*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) - (CW2*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (13*MT2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (384*Pi^3*VMU^2) - (MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (128*MW2*Pi^3*VMU^2) - (MT2^3*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(4*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(6*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) + (5*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (1152*MW2*Pi^3*VMU^2) - (5*MH2^3*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (11*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (19*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (96*Pi^3*VMU^2) + (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (17*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (7*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) - (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (768*MW2*Pi^3*VMU^2) - (5*CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) + 
 (17*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (CW2^2*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(192*MW2^2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(6*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (6*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(9*Pi^3*SW2*VMU^2) - 
 (17*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) + (CW2^3*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(6*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (1152*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(18*Pi^3*SW2*VMU^2) + 
 (17*CW2^3*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(384*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^3*SW2*VMU^2) - (CW2^3*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(18*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*MW2^2*Pi^3*SW2*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (4*(4*MW2 - MZ2)*Pi^3*VMU^2) + (3*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (24*Pi^3*VMU^2) - (11*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (576*Pi^3*VMU^2) + (7*CW2*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (19*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) - (17*CW2*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (11*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (192*MW2^2*Pi^3*VMU^2) + (MW*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) - (CW2^2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(576*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) + (CW2^2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) - (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (MH2^2*MW*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (11*CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) - (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(48*MZ2*Pi^3*VMU^2) + 
 (11*CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) - (CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(18*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) - (CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(48*MZ2*Pi^3*SW2*VMU^2) + 
 (11*CW2^2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(36*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (11*CW2*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (11*MT2*MW*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (MW*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (1152*Pi^3*VMU^2) + (97*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (1152*Pi^3*VMU^2) - (49*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (7*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (96*MZ2^2*Pi^3*VMU^2) - (31*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(576*MZ2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (48*MZ2*Pi^3*VMU^2) + (95*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (47*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (576*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (256*Pi^3*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (384*Pi^3*VMU^2) + (97*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(576*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (18*Pi^3*SW2*VMU^2) - (7*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(48*MZ2^2*Pi^3*SW2*VMU^2) - 
 (31*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (288*MZ2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(12*MZ2*Pi^3*SW2*VMU^2) + 
 (95*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (1152*Pi^3*SW2*VMU^2) + (19*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (11*CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (1152*Pi^3*SW2*VMU^2) - (MW*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (CW2*MT2^2*MW*MZ2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MW2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(32*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (32*(-MT2 + MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MW*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (72*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MH2^4*MW*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) + (7*MH2^3*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) - (19*MH2^2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (8*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (17*CW2^2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2^2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2^2*MW*MZ2^4*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (5*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (96*Pi^3*VMU^2) + (CW2*MW*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (3*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^6*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (1152*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (24*Pi^3*VMU^2) + (MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (4*Pi^3*VMU^2) + (7*MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl1[Leff, Leff])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (16*Pi^3*VMU^2) - (7*CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (16*Pi^3*VMU^2) + (5*CW2^2*MW*MW2*MZ2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (12*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(12*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) - (7*CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (5*CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (24*MW2*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) - (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(24*MW2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^5*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(64*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (192*Pi^3*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (16*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (32*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(16*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) - (5*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (41*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) - (47*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (2*CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) + (5*CW2^2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (CW2^2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(4*MW2*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) + (41*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(24*Pi^3*SW2*VMU^2) - 
 (47*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(24*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (16*MW2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (2*Pi^3*VMU^2) + (5*CW2*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (3*CW2*MW*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (16*MW2*Pi^3*VMU^2) - (CW2*MT2*MW*MW2*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MH2*MT2*MW*MW2*CHl3[1, 1])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (253*MW*MW2^2*CHl3[1, 1])/(864*Pi^3*VMU^2) - (83*MH2*MW*MW2^2*CHl3[1, 1])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*CHl3[1, 1])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (83*MW*MW2^3*CHl3[1, 1])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MT2*MW*MW2^2*CHl3[1, 1])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (71*MW*MW2^3*CHl3[1, 1])/
  (576*MZ2*Pi^3*VMU^2) + (71*MH2*MW*MW2^3*CHl3[1, 1])/
  (576*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MT2*MW*MW2^3*CHl3[1, 1])/
  (18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (71*MW*MW2^4*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (467*MW*MW2*MZ2*CHl3[1, 1])/
  (2304*Pi^3*VMU^2) + (467*MH2*MW*MW2*MZ2*CHl3[1, 1])/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MW*MW2*MZ2*CHl3[1, 1])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) - (467*MW*MW2^2*MZ2*CHl3[1, 1])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*CHl3[1, 1])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) + (11*MW*MZ2^2*CHl3[1, 1])/(256*Pi^3*VMU^2) - 
 (11*MH2*MW*MZ2^2*CHl3[1, 1])/(256*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2^2*CHl3[1, 1])/(64*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MW*MW2*CHl3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (83*CW2*MW*MW2^2*CHl3[1, 1])/(144*Pi^3*SW2*VMU^2) - 
 (83*CW2*MH2*MW*MW2^2*CHl3[1, 1])/(144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (83*CW2*MW*MW2^3*CHl3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MT2*MW*MW2^2*CHl3[1, 1])/(36*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (71*CW2*MW*MW2^3*CHl3[1, 1])/(288*MZ2*Pi^3*SW2*VMU^2) + 
 (71*CW2*MH2*MW*MW2^3*CHl3[1, 1])/(288*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2^3*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (71*CW2*MW*MW2^4*CHl3[1, 1])/(72*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (467*CW2*MW*MW2*MZ2*CHl3[1, 1])/(1152*Pi^3*SW2*VMU^2) + 
 (467*CW2*MH2*MW*MW2*MZ2*CHl3[1, 1])/(1152*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (467*CW2*MW*MW2^2*MZ2*CHl3[1, 1])/(288*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MZ2^2*CHl3[1, 1])/(128*Pi^3*SW2*VMU^2) - 
 (11*CW2*MH2*MW*MZ2^2*CHl3[1, 1])/(128*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MW2*MZ2^2*CHl3[1, 1])/(32*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (MT2*MW*MW2*SW2*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (313*MW*MW2^2*SW2*CHl3[1, 1])/(432*Pi^3*VMU^2) - 
 (313*MW2^3*SW2*CHl3[1, 1])/(432*MW*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl3[1, 1])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[1, 1])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*CHl3[1, 1])/(18*Pi*VMU^2) + (MW2^3*SW2*CHl3[1, 1])/
  (18*MW*Pi*VMU^2) + (MH2*MW*A0i[aa0, MH2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*A0i[aa0, MH2]*CHl3[1, 1])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/(1152*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*A0i[aa0, MH2]*CHl3[1, 1])/(576*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/(576*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(36*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (MH2*MW*A0i[aa0, MW2]*CHl3[1, 1])/(384*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (25*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (91*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (23*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(48*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (17*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(384*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(32*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*SW2*VMU^2) - 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(32*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(8*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(8*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(8*Pi^3*VMU^2) - 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(384*Pi^3*VMU^2) + 
 (MH2^3*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(32*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (24*Pi^3*VMU^2) + (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (48*MZ2^2*Pi^3*VMU^2) + (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(48*MZ2*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (12*Pi^3*VMU^2) - (CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(12*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (24*MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (48*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(24*Pi^3*VMU^2) + (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) + (13*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (12*Pi^3*VMU^2) - (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (16*Pi^3*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (8*Pi^3*VMU^2) + (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*SW2*VMU^2) - (3*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(4*Pi^3*SW2*VMU^2) + 
 (13*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(8*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (6*Pi^3*VMU^2) - (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(24*Pi^3*VMU^2) + (MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(16*Pi^3*VMU^2) + (MT2*MW*MW2*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MW2*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MH2*MT2*MW*MW2*CHl3[2, 2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1049*MW*MW2^2*CHl3[2, 2])/(432*Pi^3*VMU^2) - 
 (83*MH2*MW*MW2^2*CHl3[2, 2])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*CHl3[2, 2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (83*MW*MW2^3*CHl3[2, 2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2^2*CHl3[2, 2])/(72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (1367*MW*MW2^3*CHl3[2, 2])/(1728*MZ2*Pi^3*VMU^2) + 
 (71*MH2*MW*MW2^3*CHl3[2, 2])/(576*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*CHl3[2, 2])/(18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (71*MW*MW2^4*CHl3[2, 2])/(144*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (3149*MW*MW2*MZ2*CHl3[2, 2])/(2304*Pi^3*VMU^2) + 
 (467*MH2*MW*MW2*MZ2*CHl3[2, 2])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*CHl3[2, 2])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (467*MW*MW2^2*MZ2*CHl3[2, 2])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*CHl3[2, 2])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (199*MW*MZ2^2*CHl3[2, 2])/(768*Pi^3*VMU^2) - (11*MH2*MW*MZ2^2*CHl3[2, 2])/
  (256*(MH2 - 4*MW2)*Pi^3*VMU^2) + (11*MW*MW2*MZ2^2*CHl3[2, 2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MT2*MW*MW2*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (83*CW2*MW*MW2^2*CHl3[2, 2])/
  (144*Pi^3*SW2*VMU^2) - (83*CW2*MH2*MW*MW2^2*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^2*CHl3[2, 2])/
  (9*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (83*CW2*MW*MW2^3*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MH2*MT2*MW*MW2^2*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - (71*CW2*MW*MW2^3*CHl3[2, 2])/
  (288*MZ2*Pi^3*SW2*VMU^2) + (71*CW2*MH2*MW*MW2^3*CHl3[2, 2])/
  (288*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MW2^3*CHl3[2, 2])/
  (9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - (71*CW2*MW*MW2^4*CHl3[2, 2])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - (467*CW2*MW*MW2*MZ2*CHl3[2, 2])/
  (1152*Pi^3*SW2*VMU^2) + (467*CW2*MH2*MW*MW2*MZ2*CHl3[2, 2])/
  (1152*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (467*CW2*MW*MW2^2*MZ2*CHl3[2, 2])/
  (288*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (11*CW2*MW*MZ2^2*CHl3[2, 2])/
  (128*Pi^3*SW2*VMU^2) - (11*CW2*MH2*MW*MZ2^2*CHl3[2, 2])/
  (128*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (11*CW2*MW*MW2*MZ2^2*CHl3[2, 2])/
  (32*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (7*MT2*MW*MW2*SW2*CHl3[2, 2])/
  (72*Pi^3*VMU^2) + (313*MW*MW2^2*SW2*CHl3[2, 2])/(432*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl3[2, 2])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*CHl3[2, 2])/(18*Pi*VMU^2) + (MH2*MW*A0i[aa0, MH2]*CHl3[2, 2])/
  (384*Pi^3*VMU^2) - (CW2*MH2^2*MW*A0i[aa0, MH2]*CHl3[2, 2])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*Pi^3*VMU^2) + (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) - (7*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (1152*MZ2*Pi^3*VMU^2) + (CW2*MH2*MW*A0i[aa0, MH2]*CHl3[2, 2])/
  (576*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (576*MZ2*Pi^3*SW2*VMU^2) - (MH2^2*MW*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (1152*(MH2 - MW2)*Pi^3*VMU^2) + (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (1152*(MH2 - MW2)*Pi^3*VMU^2) + (MT2*MW*A0i[aa0, MT2]*CHl3[2, 2])/
  (96*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(36*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(8*Pi^3*VMU^2) - 
 (5*MH2*MW*A0i[aa0, MW2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (125*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (91*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (23*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (71*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (229*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/(24*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (35*MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (3*MW*MW2^3*A0i[aa0, MZ2]*CHl3[2, 2])/(16*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(192*MZ2*Pi^3*VMU^2) + 
 (25*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (25*MW*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(576*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(32*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*SW2*VMU^2) - 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(32*Pi^3*SW2*VMU^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(16*Pi^3*VMU^2) + 
 (3*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(8*Pi^3*VMU^2) - 
 (3*MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(8*MZ2*Pi^3*VMU^2) - 
 (7*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (5*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) + 
 (MH2^3*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(32*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(16*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(12*MZ2*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(576*Pi^3*VMU^2) - 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(192*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(16*Pi^3*VMU^2) - 
 (11*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(12*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (11*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(8*MZ2^2*Pi^3*VMU^2) - 
 (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(48*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(192*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(6*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(18*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (5*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/(6*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (7*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (24*Pi^3*VMU^2) + (7*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (48*MZ2^2*Pi^3*VMU^2) + (7*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(48*MZ2*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (12*Pi^3*VMU^2) - (CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(12*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (24*MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (48*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(24*Pi^3*VMU^2) + (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (5*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/(16*Pi^3*VMU^2) + 
 (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/(16*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/(16*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/(16*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) + (13*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (12*Pi^3*VMU^2) - (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (16*Pi^3*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (8*Pi^3*VMU^2) + (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*SW2*VMU^2) - (3*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(4*Pi^3*SW2*VMU^2) + 
 (13*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(8*Pi^3*SW2*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (6*Pi^3*VMU^2) - (35*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (7*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(16*Pi^3*VMU^2) + 
 (MW*MW2^2*CHl3[3, 3])/(216*Pi^3*VMU^2) - (MH2*MW*MW2^2*CHl3[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^3*CHl3[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*CHl3[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHl3[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2*MW*MW2^2*CHl3[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^3*CHl3[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2*MZ2*CHl3[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*CHl3[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (MH2*MW*MW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (48*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (48*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (288*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (96*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (144*Pi^3*SW2*VMU^2) - (MW*MW2^2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (144*MZ2*Pi^3*SW2*VMU^2) - (2*CW2*MT2*MW*MW2*CHl3[Leff, Leff])/
  (27*Pi^3*VMU^2) - (CW2^2*MT2*MW*MW2*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW*MW2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (695*CW2*MW*MW2^2*CHl3[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (253*CW2*MH2*MW*MW2^2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2^2*CHl3[Leff, Leff])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHl3[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*Pi^3*VMU^2) - 
 (253*CW2*MW*MW2^3*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*CHl3[Leff, Leff])/(36*(MH2 - MW2)*Pi^3*VMU^2) + 
 (25*CW2*MT2*MW*MW2^2*CHl3[Leff, Leff])/(216*MZ2*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^3*CHl3[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^3*CHl3[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^4*CHl3[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2*CHl3[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW*MZ2*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (CW2^2*MT2*MW*MZ2*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CW2*MH2*MT2*MW*MZ2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl3[Leff, Leff])/(96*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MW*MZ2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (1721*CW2*MW*MW2*MZ2*CHl3[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (61*CW2^2*MW*MW2*MZ2*CHl3[Leff, Leff])/(1728*Pi^3*VMU^2) - 
 (371*CW2*MH2*MW*MW2*MZ2*CHl3[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*CW2*MT2*MW*MW2*MZ2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*MZ2*CHl3[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (31*CW2*MH2*MW*MW2*MZ2*CHl3[Leff, Leff])/(288*(MH2 - MW2)*Pi^3*VMU^2) - 
 (31*CW2^2*MH2*MW*MW2*MZ2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (751*CW2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (31*CW2^2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*MZ2*CHl3[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (1387*CW2*MW*MZ2^2*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^2*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (349*CW2*MH2*MW*MZ2^2*CHl3[Leff, Leff])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW*MZ2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (349*CW2*MW*MW2*MZ2^2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*MZ2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW*MW2*MZ2^2*CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2^2*CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (103*CW2*MW*MZ2^3*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (67*CW2*MW*MZ2^3*CHl3[Leff, Leff])/(768*MW2*Pi^3*VMU^2) - 
 (11*CW2^2*MW*MZ2^3*CHl3[Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (103*CW2*MH2*MW*MZ2^3*CHl3[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (CW2^2*MH2*MW*MZ2^3*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (CW2^2*MW*MZ2^4*CHl3[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (4*CW2^2*MT2*MW*MW2*CHl3[Leff, Leff])/
  (27*Pi^3*SW2*VMU^2) + (19*CW2^2*MW*MW2^2*CHl3[Leff, Leff])/
  (36*Pi^3*SW2*VMU^2) + (25*CW2^2*MT2*MW*MW2^2*CHl3[Leff, Leff])/
  (216*MZ2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^3*CHl3[Leff, Leff])/
  (6*MZ2*Pi^3*SW2*VMU^2) + (7*CW2^2*MT2*MW*MZ2*CHl3[Leff, Leff])/
  (216*Pi^3*SW2*VMU^2) - (1801*CW2^2*MW*MW2*MZ2*CHl3[Leff, Leff])/
  (1728*Pi^3*SW2*VMU^2) + (19*CW2^3*MW*MW2*MZ2*CHl3[Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) + (1301*CW2^2*MW*MZ2^2*CHl3[Leff, Leff])/
  (1728*Pi^3*SW2*VMU^2) + (13*CW2^3*MW*MZ2^2*CHl3[Leff, Leff])/
  (216*Pi^3*SW2*VMU^2) - (11*CW2^2*MW*MZ2^3*CHl3[Leff, Leff])/
  (64*MW2*Pi^3*SW2*VMU^2) + (CW2^3*MW*MZ2^3*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2*SW2*CHl3[Leff, Leff])/
  (72*Pi^3*VMU^2) - (MH2*MT2*MW*MW2*SW2*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*MW*MW2^2*SW2*CHl3[Leff, Leff])/
  (192*Pi^3*VMU^2) + (253*MH2*MW*MW2^2*SW2*CHl3[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*SW2*CHl3[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (253*MW*MW2^3*SW2*CHl3[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^3*SW2*CHl3[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MZ2*SW2*CHl3[Leff, Leff])/
  (256*Pi^3*VMU^2) - (13*MT2*MW*MZ2*SW2*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MZ2*SW2*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MT2*MW*MZ2*SW2*CHl3[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (MH2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/
  (48*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) - (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (71*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(3456*Pi^3*VMU^2) - 
 (383*CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(864*Pi^3*VMU^2) - 
 (181*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (5*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)*Pi^3*VMU^2) + (751*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (61*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(48*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*MW*MZ2^2*SW2*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^2*SW2*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (349*MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff])/(4608*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (349*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(96*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (103*MH2*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(4608*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (CW2*MH2*MW*MZ2^3*SW2*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + (11*MW*MZ2^3*SW2*CHl3[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW*MZ2^4*SW2*CHl3[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl3[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (17*CW2*MW*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl3[Leff, Leff])/(36*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CW2*MW*MZ2^5*SW2*CHl3[Leff, Leff])/
  (576*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*Pi*VMU^2) - 
 (49*MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(1728*Pi^3*VMU^2) - 
 (53*MH2*MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (53*MW*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(72*Pi*VMU^2) + 
 (CW2*MH2*MW*A0i[aa0, MH2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*A0i[aa0, MH2]*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (96*(MH2 - MW2)*Pi^3*VMU^2) + (CW2^2*MH2*MW*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2^2*MH2^3*MW*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(288*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^3*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (2304*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (2304*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)*Pi^3*VMU^2) + (5*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (2304*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MZ2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(96*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*Pi^3*SW2*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MW*MW2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(128*MW2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (75*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (219*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (256*(MH2 - MW2)*Pi^3*VMU^2) - 
 (1369*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*VMU^2) + (5*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - MW2)*Pi^3*VMU^2) + (169*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (11*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*(MH2 - MW2)*MZ2^2*Pi^3*
   VMU^2) - (11*MW*MW2^5*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(8*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (36*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (17*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(24*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) + (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (18*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/(24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*MZ2*Pi^3*
   VMU^2) + (17*CW2*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (181*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (15*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (721*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (161*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (31*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (343*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) - (343*MW*MW2^2*MZ2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (25*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (9*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (13*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CW2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (67*CW2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (17*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (47*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (384*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (21*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2^2*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/(24*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (69*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (36*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (1189*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (18*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (71*CW2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (36*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (11*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (11*CW2*MH2*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MW2^5*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (36*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (12*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (18*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (CW2^2*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (12*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (4*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (65*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^3*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (523*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (139*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (31*CW2^3*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (235*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (37*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^3*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (25*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^3*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (17*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (36*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (17*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2^2*Pi^3*SW2*VMU^2) + 
 (CW2^3*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(16*(MH2 - MW2)^2*MZ2*Pi^3*
   VMU^2) - (59*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (299*MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (599*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (25*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*MH2*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (59*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (17*MH2^2*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (384*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (17*MW*MW2*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (MH2*MW*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (CW2*MH2*MW*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (3*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (65*CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (5*CW2^2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (3*MW*MW2^3*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(2304*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(384*MZ2*Pi^3*VMU^2) - 
 (19*CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (23*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(2304*MW2*Pi^3*VMU^2) - 
 (13*CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(1152*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW*MW2^3*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(32*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(1152*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(192*MZ2*Pi^3*SW2*VMU^2) + 
 (7*CW2^2*MW*MW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (49*CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(1152*Pi^3*SW2*VMU^2) - 
 (11*CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(12*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(1152*MW2*Pi^3*SW2*VMU^2) + 
 (25*CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (576*MW2*Pi^3*SW2*VMU^2) + (CW2^3*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (36*MW2*Pi^3*SW2*VMU^2) + (CW2^3*MW*MZ2^3*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (288*MW2^2*Pi^3*SW2*VMU^2) - (5*MW*MW2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) - (5*CW2*MW*MW2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (3*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (32*MZ2*Pi^3*VMU^2) - (7*MW*MZ2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (384*Pi^3*VMU^2) + (5*MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (192*MW2*Pi^3*VMU^2) + (CW2*MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MW*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) - (CW2*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (13*MT2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (384*Pi^3*VMU^2) - (MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (128*MW2*Pi^3*VMU^2) - (MT2^3*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(4*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(6*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) + (5*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (1152*MW2*Pi^3*VMU^2) - (5*MH2^3*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (11*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (19*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (96*Pi^3*VMU^2) + (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (17*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (7*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (768*MW2*Pi^3*VMU^2) - (5*CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) + 
 (17*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (CW2^2*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(192*MW2^2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(6*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (6*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(9*Pi^3*SW2*VMU^2) - 
 (17*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) + (CW2^3*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(6*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (1152*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(18*Pi^3*SW2*VMU^2) + 
 (17*CW2^3*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(384*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^3*SW2*VMU^2) - (CW2^3*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(18*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*MW2^2*Pi^3*SW2*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (4*(4*MW2 - MZ2)*Pi^3*VMU^2) + (3*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (24*Pi^3*VMU^2) - (11*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (576*Pi^3*VMU^2) + (7*CW2*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (19*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) - (17*CW2*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (11*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (192*MW2^2*Pi^3*VMU^2) + (MW*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (1152*Pi^3*VMU^2) + (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (576*Pi^3*VMU^2) - (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (2304*MZ2*Pi^3*VMU^2) - (MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (192*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (192*Pi^3*VMU^2) - (5*CW2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (384*Pi^3*SW2*VMU^2) - (CW2^2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(576*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(1152*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (96*Pi^3*SW2*VMU^2) + (CW2^2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (96*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (11*CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) - (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(48*MZ2*Pi^3*VMU^2) + 
 (11*CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(18*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) - (CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(48*MZ2*Pi^3*SW2*VMU^2) + 
 (11*CW2^2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(36*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (11*CW2*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (11*MT2*MW*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (MW*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (1152*Pi^3*VMU^2) + (21*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (128*Pi^3*VMU^2) - (49*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (11*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (96*MZ2^2*Pi^3*VMU^2) - (35*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(576*MZ2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (48*MZ2*Pi^3*VMU^2) + (3*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(256*Pi^3*VMU^2) + 
 (47*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (576*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (2304*Pi^3*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (384*Pi^3*VMU^2) + (21*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(64*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (18*Pi^3*SW2*VMU^2) - (11*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(48*MZ2^2*Pi^3*SW2*VMU^2) - 
 (35*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (288*MZ2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(12*MZ2*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (128*Pi^3*SW2*VMU^2) + (19*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (1152*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MT2^2*MW*MZ2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MW2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(32*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (32*(-MT2 + MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MW*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (72*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MH2^4*MW*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) + (7*MH2^3*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) - (19*MH2^2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) - (17*CW2^2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2^2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2^2*MW*MZ2^4*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (5*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (96*Pi^3*VMU^2) + (CW2*MW*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (3*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^6*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (1152*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (24*Pi^3*VMU^2) + (MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (4*Pi^3*VMU^2) + (7*MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[Leff, Leff])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (16*Pi^3*VMU^2) - (11*CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (11*CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) + (5*CW2^2*MW*MW2*MZ2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (12*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(12*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) - (11*CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (96*Pi^3*VMU^2) + (5*CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (24*MW2*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (8*Pi^3*VMU^2) - (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(24*MW2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^5*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) + (11*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(192*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (16*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (96*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (192*Pi^3*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (96*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(8*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) - (5*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (41*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) - (47*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (2*CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) + (5*CW2^2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (CW2^2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(4*MW2*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) + (41*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(24*Pi^3*SW2*VMU^2) - 
 (47*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(24*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (16*MW2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (2*Pi^3*VMU^2) + (5*CW2*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (3*CW2*MW*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (16*MW2*Pi^3*VMU^2) - (CW2*MW*MW2^2*CHq1[1, 1])/(108*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*CHq1[1, 1])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*CHq1[1, 1])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*CHq1[1, 1])/(108*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHq1[1, 1])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHq1[1, 1])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (288*Pi^3*VMU^2) - (MW*MW2^2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (288*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (72*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (144*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (72*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2^2*CHq1[2, 2])/(108*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*CHq1[2, 2])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*CHq1[2, 2])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*CHq1[2, 2])/(108*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHq1[2, 2])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHq1[2, 2])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (288*Pi^3*VMU^2) - (MW*MW2^2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (288*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (72*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (144*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (72*MZ2*Pi^3*VMU^2) - (MH2*MT2*MW*MW2*CHq1[3, 3])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CW2*MW*MW2^2*CHq1[3, 3])/
  (216*Pi^3*VMU^2) + (MH2*MW*MW2^2*CHq1[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*CHq1[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHq1[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2*MW*MW2^2*CHq1[3, 3])/
  (36*MZ2*Pi^3*VMU^2) - (MH2*MT2*MW*MW2^2*CHq1[3, 3])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MT2*MW*MW2^3*CHq1[3, 3])/
  (18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (5*MH2*MW*MW2*MZ2*CHq1[3, 3])/
  (864*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*MW*MW2^2*MZ2*CHq1[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2*MT2*MW*MW2*CHq1[3, 3])/
  (72*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^2*CHq1[3, 3])/
  (48*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2^2*CHq1[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MW2^2*CHq1[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*CHq1[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2^2*MT2*MW*MW2^2*CHq1[3, 3])/
  (24*MZ2*Pi^3*SW2*VMU^2) - (CW2*MH2*MT2*MW*MW2^2*CHq1[3, 3])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MW2^3*CHq1[3, 3])/
  (9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + (5*CW2*MH2*MW*MW2*MZ2*CHq1[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (5*CW2*MW*MW2^2*MZ2*CHq1[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (MW*MW2^2*SW2*CHq1[3, 3])/
  (432*Pi^3*VMU^2) - (MT2*MW*MW2^2*SW2*CHq1[3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*CHq1[3, 3])/(144*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHq1[3, 3])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHq1[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHq1[3, 3])/(72*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHq1[3, 3])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*A0i[aa0, MT2]*CHq1[3, 3])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MT2]*CHq1[3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHq1[3, 3])/(144*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(288*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHq1[3, 3])/(72*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(48*MZ2*Pi^3*SW2*VMU^2) - 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/(144*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*MZ2*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*MZ2*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (288*Pi^3*VMU^2) + (7*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (144*Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (48*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(144*Pi^3*VMU^2) - 
 (11*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (144*MZ2*Pi^3*VMU^2) + (MW*MW2^2*CHq3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*CHq3[1, 1])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*CHq3[1, 1])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHq3[1, 1])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHq3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MW2]*CHq3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MW2]*CHq3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHq3[1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq3[1, 1])/(96*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHq3[1, 1])/(48*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq3[1, 1])/(48*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*CHq3[2, 2])/(72*Pi^3*VMU^2) + (CW2*MH2*MW*MW2*MZ2*CHq3[2, 2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*CHq3[2, 2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHq3[2, 2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHq3[2, 2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MW2]*CHq3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (96*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHq3[2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHq3[2, 2])/(48*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq3[2, 2])/(48*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MT2*MW*MW2*CHq3[3, 3])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*CHq3[3, 3])/(144*Pi^3*VMU^2) + (MH2*MW*MW2^2*CHq3[3, 3])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*CHq3[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHq3[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*CHq3[3, 3])/
  (72*MZ2*Pi^3*VMU^2) + (MH2*MT2*MW*MW2^2*CHq3[3, 3])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (MT2*MW*MW2^3*CHq3[3, 3])/
  (18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*CHq3[3, 3])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHq3[3, 3])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2*MW*MW2*CHq3[3, 3])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MH2*MT2*MW*MW2*CHq3[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*CHq3[3, 3])/
  (48*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2^2*CHq3[3, 3])/
  (72*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MW2^2*CHq3[3, 3])/
  (9*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*CHq3[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^2*CHq3[3, 3])/
  (24*MZ2*Pi^3*SW2*VMU^2) + (CW2*MH2*MT2*MW*MW2^2*CHq3[3, 3])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^3*CHq3[3, 3])/
  (9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2*MZ2*CHq3[3, 3])/
  (144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*CHq3[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (MT2*MW*A0i[aa0, MT2]*CHq3[3, 3])/
  (96*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MT2]*CHq3[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(72*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHq3[3, 3])/(72*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHq3[3, 3])/(144*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq3[3, 3])/(288*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHq3[3, 3])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq3[3, 3])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(16*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(144*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (7*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) - 
 (MW*MW2^2*CHu[1, 1])/(54*Pi^3*VMU^2) + (CW2*MH2*MW*MW2*MZ2*CHu[1, 1])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*CHu[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHu[1, 1])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHu[1, 1])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHu[1, 1])/
  (144*Pi^3*VMU^2) - (5*MW*MW2^2*A0i[aa0, MZ2]*CHu[1, 1])/
  (144*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2*A0i[aa0, MZ2]*CHu[1, 1])/
  (72*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHu[1, 1])/
  (72*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^2*CHu[2, 2])/(54*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*CHu[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*CHu[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHu[2, 2])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHu[2, 2])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHu[2, 2])/(144*Pi^3*VMU^2) - 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHu[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHu[2, 2])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHu[2, 2])/(72*MZ2*Pi^3*SW2*VMU^2) + 
 (MH2*MT2*MW*MW2*CHu[3, 3])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*CHu[3, 3])/(108*Pi^3*VMU^2) + (MH2*MW*MW2^2*CHu[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*CHu[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHu[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*CHu[3, 3])/
  (18*MZ2*Pi^3*VMU^2) - (MH2*MT2*MW*MW2^2*CHu[3, 3])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MT2*MW*MW2^3*CHu[3, 3])/
  (18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*CHu[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*CHu[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MT2*MW*MW2*CHu[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2^2*CHu[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^2*CHu[3, 3])/
  (9*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*CHu[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MH2*MT2*MW*MW2^2*CHu[3, 3])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MW2^3*CHu[3, 3])/
  (9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHu[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*MZ2*CHu[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (MW*MW2*A0i[aa0, MT2]*CHu[3, 3])/
  (72*Pi^3*VMU^2) + (5*MW*MW2^2*A0i[aa0, MT2]*CHu[3, 3])/
  (72*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2*A0i[aa0, MT2]*CHu[3, 3])/
  (36*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MT2]*CHu[3, 3])/
  (36*MZ2*Pi^3*SW2*VMU^2) - (5*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (288*Pi^3*VMU^2) - (5*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (144*Pi^3*VMU^2) - (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (144*MZ2*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (144*Pi^3*VMU^2) - (5*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*SW2*VMU^2) + (5*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHu[3, 3])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*SW2*VMU^2) + 
 (5*MW*MW2*MZ2*SW2*Cld[Leff, Leff, 1, 1])/(864*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^2*SW2*Cld[Leff, Leff, 1, 1])/(96*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cld[Leff, Leff, 1, 1])/(1728*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cld[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2*Cld[Leff, Leff, 2, 2])/(864*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^2*SW2*Cld[Leff, Leff, 2, 2])/(96*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cld[Leff, Leff, 2, 2])/(1728*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cld[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(288*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2*Cld[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^2*SW2*Cld[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cld[Leff, Leff, 3, 3])/(1728*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cld[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Cle[1, 1, Leff, Leff])/(432*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cle[1, 1, Leff, Leff])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Cle[1, 1, Leff, Leff])/(864*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*Cle[1, 1, Leff, Leff])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Cle[1, 1, Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Cle[1, 1, Leff, Leff])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*Cle[2, 2, Leff, Leff])/(432*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cle[2, 2, Leff, Leff])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Cle[2, 2, Leff, Leff])/(864*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*Cle[2, 2, Leff, Leff])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Cle[2, 2, Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Cle[2, 2, Leff, Leff])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*Cle[3, 3, Leff, Leff])/(432*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cle[3, 3, Leff, Leff])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Cle[3, 3, Leff, Leff])/(864*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*Cle[3, 3, Leff, Leff])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Cle[3, 3, Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Cle[3, 3, Leff, Leff])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) + (5*MW*MW2*MZ2*SW2*Cle[Leff, Leff, 1, 1])/
  (864*Pi^3*VMU^2) - (CW2*MW*MZ2^2*SW2*Cle[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*Cle[Leff, Leff, 1, 1])/
  (1728*CW2*Pi^3*VMU^2) - (MW*MZ2^2*SW2^2*Cle[Leff, Leff, 1, 1])/
  (192*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (288*Pi^3*VMU^2) - (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) + (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (576*CW2*Pi^3*VMU^2) - (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (192*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2*Cle[Leff, Leff, 2, 2])/
  (864*Pi^3*VMU^2) - (CW2*MW*MZ2^2*SW2*Cle[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*Cle[Leff, Leff, 2, 2])/
  (1728*CW2*Pi^3*VMU^2) - (MW*MZ2^2*SW2^2*Cle[Leff, Leff, 2, 2])/
  (192*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (288*Pi^3*VMU^2) - (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) + (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (576*CW2*Pi^3*VMU^2) - (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (192*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2*Cle[Leff, Leff, 3, 3])/
  (864*Pi^3*VMU^2) - (CW2*MW*MZ2^2*SW2*Cle[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*Cle[Leff, Leff, 3, 3])/
  (1728*CW2*Pi^3*VMU^2) - (MW*MZ2^2*SW2^2*Cle[Leff, Leff, 3, 3])/
  (192*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) + (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (576*CW2*Pi^3*VMU^2) - (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (192*Pi^3*VMU^2) - (MT2*MW*MW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (5*CW*MW2^2*MZ*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MW2*Cll[1, 2, 2, 1])/(36*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2^2*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (MT2*MW*MW2*SW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (313*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) + 
 (313*MW2^3*SW2*Cll[1, 2, 2, 1])/(432*MW*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(18*Pi*VMU^2) - 
 (MW2^3*SW2*Cll[1, 2, 2, 1])/(18*MW*Pi*VMU^2) - 
 (MH2*MW*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(384*Pi^3*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(384*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(384*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(36*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW*MW2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (32*Pi^3*VMU^2) - (MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*MZ2*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*Pi^3*SW2*VMU^2) - (MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*MZ2^2*Pi^3*SW2*VMU^2) + (5*MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (32*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (32*Pi^3*SW2*VMU^2) - (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) - (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) + (MW*MW2^3*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (8*MZ2*Pi^3*VMU^2) + (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (16*MZ2^2*Pi^3*VMU^2) - (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(16*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) - (MW*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(16*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) - (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (96*MZ2*Pi^3*VMU^2) + (5*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) + (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) - (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(48*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*SW2*VMU^2) - (MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (16*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (2*CW2*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(2*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (8*CW2*Pi^3*VMU^2) + (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (16*CW2*Pi^3*VMU^2) - (3*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) + (5*CW*MW2^2*MZ*Cll[2, 2, 2, 2])/
  (108*Pi^3*VMU^2) + (CW*MW2*MZ*A0i[aa0, MW2]*Cll[2, 2, 2, 2])/
  (36*Pi^3*VMU^2) - (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[2, 2, 2, 2])/
  (24*Pi^3*VMU^2) + (5*CW*MW2^2*MZ*Cll[2, 3, 3, 2])/(108*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[2, 3, 3, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[2, 3, 3, 2])/(24*Pi^3*VMU^2) + 
 (11*MW*MW2^2*Cll[Leff, 1, 1, Leff])/(864*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*Cll[Leff, 1, 1, Leff])/(576*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*Cll[Leff, 1, 1, Leff])/(1728*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2^2*Cll[Leff, 1, 1, Leff])/(432*Pi^3*SW2*VMU^2) - 
 (11*CW2*MW*MW2*MZ2*Cll[Leff, 1, 1, Leff])/(288*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MZ2^2*Cll[Leff, 1, 1, Leff])/(864*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (48*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (96*Pi^3*VMU^2) + (CW2*MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 1, 1, Leff])/(16*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (48*Pi^3*SW2*VMU^2) + (11*MW*MW2^2*Cll[Leff, 2, 2, Leff])/
  (864*Pi^3*VMU^2) - (11*MW*MW2*MZ2*Cll[Leff, 2, 2, Leff])/(576*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*Cll[Leff, 2, 2, Leff])/(1728*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2^2*Cll[Leff, 2, 2, Leff])/(432*Pi^3*SW2*VMU^2) - 
 (11*CW2*MW*MW2*MZ2*Cll[Leff, 2, 2, Leff])/(288*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MZ2^2*Cll[Leff, 2, 2, Leff])/(864*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (48*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (96*Pi^3*VMU^2) + (CW2*MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 2, 2, Leff])/(16*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (48*Pi^3*SW2*VMU^2) + (11*MW*MW2^2*Cll[Leff, 3, 3, Leff])/
  (864*Pi^3*VMU^2) - (11*MW*MW2*MZ2*Cll[Leff, 3, 3, Leff])/(576*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*Cll[Leff, 3, 3, Leff])/(1728*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2^2*Cll[Leff, 3, 3, Leff])/(432*Pi^3*SW2*VMU^2) - 
 (11*CW2*MW*MW2*MZ2*Cll[Leff, 3, 3, Leff])/(288*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MZ2^2*Cll[Leff, 3, 3, Leff])/(864*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (48*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (96*Pi^3*VMU^2) + (CW2*MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 3, 3, Leff])/(16*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (48*Pi^3*SW2*VMU^2) + (5*MW*MW2*MZ2*SW2*Cll[Leff, Leff, 1, 1])/
  (432*Pi^3*VMU^2) - (CW2*MW*MZ2^2*SW2*Cll[Leff, Leff, 1, 1])/
  (48*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*Cll[Leff, Leff, 1, 1])/
  (864*CW2*Pi^3*VMU^2) - (MW*MZ2^2*SW2^2*Cll[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (144*Pi^3*VMU^2) - (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (48*Pi^3*VMU^2) + (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (288*CW2*Pi^3*VMU^2) - (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2*Cll[Leff, Leff, 2, 2])/
  (432*Pi^3*VMU^2) - (CW2*MW*MZ2^2*SW2*Cll[Leff, Leff, 2, 2])/
  (48*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*Cll[Leff, Leff, 2, 2])/
  (864*CW2*Pi^3*VMU^2) - (MW*MZ2^2*SW2^2*Cll[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (144*Pi^3*VMU^2) - (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (48*Pi^3*VMU^2) + (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (288*CW2*Pi^3*VMU^2) - (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2*Cll[Leff, Leff, 3, 3])/
  (432*Pi^3*VMU^2) - (CW2*MW*MZ2^2*SW2*Cll[Leff, Leff, 3, 3])/
  (48*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*Cll[Leff, Leff, 3, 3])/
  (864*CW2*Pi^3*VMU^2) - (MW*MZ2^2*SW2^2*Cll[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (144*Pi^3*VMU^2) - (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (48*Pi^3*VMU^2) + (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (288*CW2*Pi^3*VMU^2) - (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2*Clq1[Leff, Leff, 1, 1])/
  (864*Pi^3*VMU^2) + (CW2*MW*MZ2^2*SW2*Clq1[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2^2*Clq1[Leff, Leff, 1, 1])/
  (1728*CW2*Pi^3*VMU^2) + (MW*MZ2^2*SW2^2*Clq1[Leff, Leff, 1, 1])/
  (192*Pi^3*VMU^2) - (MW*MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/
  (288*Pi^3*VMU^2) + (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/
  (576*CW2*Pi^3*VMU^2) + (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/
  (192*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2*Clq1[Leff, Leff, 2, 2])/
  (864*Pi^3*VMU^2) + (CW2*MW*MZ2^2*SW2*Clq1[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2^2*Clq1[Leff, Leff, 2, 2])/
  (1728*CW2*Pi^3*VMU^2) + (MW*MZ2^2*SW2^2*Clq1[Leff, Leff, 2, 2])/
  (192*Pi^3*VMU^2) - (MW*MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/
  (288*Pi^3*VMU^2) + (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/
  (576*CW2*Pi^3*VMU^2) + (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/
  (192*Pi^3*VMU^2) - (5*MT2*MW*MW2*Clq1[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (7*MW*MW2^2*Clq1[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*Clq1[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Clq1[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*Clq1[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2*Clq1[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) - 
 (MW*MZ2^2*Clq1[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2^2*Clq1[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW*MW2*Clq1[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*Clq1[Leff, Leff, 3, 3])/(216*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2^2*Clq1[Leff, Leff, 3, 3])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MZ2*Clq1[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW*MW2*MZ2*Clq1[Leff, Leff, 3, 3])/(864*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*Clq1[Leff, Leff, 3, 3])/(864*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*SW2*Clq1[Leff, Leff, 3, 3])/(192*CW2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(384*CW2*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3])/(3456*Pi^3*VMU^2) + 
 (5*MW*MW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/
  (36*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/
  (144*Pi^3*SW2*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (192*Pi^3*VMU^2) - (CW2*MW*MW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (288*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (96*MZ2*Pi^3*VMU^2) - (CW2*MW*MZ2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (576*Pi^3*VMU^2) - (MW*MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (576*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (384*CW2*Pi^3*VMU^2) + (MW*MW2^2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (192*CW2*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(1152*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (72*Pi^3*VMU^2) - (7*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (72*MZ2*Pi^3*VMU^2) + (MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (1152*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(1152*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (36*MZ2*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (576*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(576*Pi^3*SW2*VMU^2) + 
 (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (64*CW2*Pi^3*VMU^2) - (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(96*CW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (384*CW2*Pi^3*VMU^2) - (CW*MW2^2*MZ*Clq3[2, 2, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[2, 2, 1, 1])/(24*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*Clq3[2, 2, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[2, 2, 2, 2])/(24*Pi^3*VMU^2) - 
 (CW*MT2*MW2*MZ*Clq3[2, 2, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MW2^2*MZ*Clq3[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW*MT2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/(48*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*Clq3[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 1, 1])/(48*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 1, 1])/(96*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*Clq3[Leff, Leff, 2, 2])/(72*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 2, 2])/(48*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 2, 2])/(96*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2*Clq3[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (11*MW*MW2^2*Clq3[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Clq3[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Clq3[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Clq3[Leff, Leff, 3, 3])/(432*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2*Clq3[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) + 
 (MW*MZ2^2*Clq3[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2^2*Clq3[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW*MW2*Clq3[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*Clq3[Leff, Leff, 3, 3])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*Clq3[Leff, Leff, 3, 3])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MZ2*Clq3[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (5*CW2*MW*MW2*MZ2*Clq3[Leff, Leff, 3, 3])/(864*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Clq3[Leff, Leff, 3, 3])/(864*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*SW2*Clq3[Leff, Leff, 3, 3])/(192*CW2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(384*CW2*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3])/(3456*Pi^3*VMU^2) - 
 (5*MW*MW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/
  (36*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/
  (144*Pi^3*SW2*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (192*Pi^3*VMU^2) - (CW2*MW*MW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (288*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (96*MZ2*Pi^3*VMU^2) - (CW2*MW*MZ2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (576*Pi^3*VMU^2) - (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (576*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (384*CW2*Pi^3*VMU^2) + (MW*MW2^2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (192*CW2*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(1152*Pi^3*VMU^2) - 
 (MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (72*Pi^3*VMU^2) + (7*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (72*MZ2*Pi^3*VMU^2) - (MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (1152*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(1152*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (144*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (36*MZ2*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (5*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (576*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(576*Pi^3*SW2*VMU^2) - 
 (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (64*CW2*Pi^3*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(96*CW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (384*CW2*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2*Clu[Leff, Leff, 1, 1])/
  (432*Pi^3*VMU^2) + (CW2*MW*MZ2^2*SW2*Clu[Leff, Leff, 1, 1])/
  (48*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2^2*Clu[Leff, Leff, 1, 1])/
  (864*CW2*Pi^3*VMU^2) + (MW*MZ2^2*SW2^2*Clu[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) - (MW*MW2*SW2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (144*Pi^3*VMU^2) + (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (48*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (288*CW2*Pi^3*VMU^2) + (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2*Clu[Leff, Leff, 2, 2])/
  (432*Pi^3*VMU^2) + (CW2*MW*MZ2^2*SW2*Clu[Leff, Leff, 2, 2])/
  (48*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2^2*Clu[Leff, Leff, 2, 2])/
  (864*CW2*Pi^3*VMU^2) + (MW*MZ2^2*SW2^2*Clu[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) - (MW*MW2*SW2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (144*Pi^3*VMU^2) + (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (48*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (288*CW2*Pi^3*VMU^2) + (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) + (MT2*MW*MW2*SW2*Clu[Leff, Leff, 3, 3])/(36*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*Clu[Leff, Leff, 3, 3])/(216*Pi^3*VMU^2) + 
 (MT2*MW*MW2*SW2^2*Clu[Leff, Leff, 3, 3])/(72*CW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2^2*Clu[Leff, Leff, 3, 3])/(432*CW2*Pi^3*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MT2]*Clu[Leff, Leff, 3, 3])/(36*Pi^3*VMU^2) - 
 (MW*MW2*SW2^2*A0i[aa0, MT2]*Clu[Leff, Leff, 3, 3])/(72*CW2*Pi^3*VMU^2) - 
 (MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(32*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (36*Pi^3*VMU^2) - (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(64*CW2*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (96*CW2*Pi^3*VMU^2) - (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (96*CW2*Pi^3*VMU^2) + (MT2*MW*MW2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(72*CW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (288*CW2*Pi^3*VMU^2) - (MW*MW2^2*Cqe[1, 1, Leff, Leff])/(432*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Cqe[1, 1, Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2^2*Cqe[1, 1, Leff, Leff])/(864*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*Cqe[1, 1, Leff, Leff])/(216*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*Cqe[1, 1, Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*Cqe[1, 1, Leff, Leff])/(432*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(288*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (MW*MW2^2*Cqe[2, 2, Leff, Leff])/(432*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Cqe[2, 2, Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2^2*Cqe[2, 2, Leff, Leff])/(864*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*Cqe[2, 2, Leff, Leff])/(216*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*Cqe[2, 2, Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*Cqe[2, 2, Leff, Leff])/(432*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(288*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MT2*MW*MW2*Cqe[3, 3, Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*Cqe[3, 3, Leff, Leff])/(216*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Cqe[3, 3, Leff, Leff])/(72*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Cqe[3, 3, Leff, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cqe[3, 3, Leff, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MZ2^2*Cqe[3, 3, Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2*Cqe[3, 3, Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*Cqe[3, 3, Leff, Leff])/(108*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*Cqe[3, 3, Leff, Leff])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MZ2*Cqe[3, 3, Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Cqe[3, 3, Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*Cqe[3, 3, Leff, Leff])/(1728*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(72*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(288*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(288*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) + (5*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (72*MZ2*Pi^3*VMU^2) - (11*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (192*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (1152*Pi^3*VMU^2) + (5*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (11*CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) - (MT*MW*MW2^2*SW2*CuB[3, 3])/
  (3*Sqrt[2]*MZ*Pi^3*SW*VMU^2) + (MT*MW*MW2^2*SW2*A0i[aa0, MT2]*CuB[3, 3])/
  (3*Sqrt[2]*MT2*MZ*Pi^3*SW*VMU^2) - 
 (5*CW2*MT*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (24*Sqrt[2]*CW*Pi^3*VMU^2) - (MT*MW*MW2*MZ*SW*B0i[bb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(32*Sqrt[2]*Pi^3*VMU^2) + 
 (CW2^2*MT*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (8*Sqrt[2]*CW*Pi^3*SW2*VMU^2) - 
 (CW2*MT*MW*MW2*MZ*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (16*Sqrt[2]*Pi^3*SW2*VMU^2) - (MT*MW2^2*SW2*CuW[3, 3])/
  (3*Sqrt[2]*Pi^3*VMU^2) - (MT*MW2*A0i[aa0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) + (MT*MW2^2*SW2*A0i[aa0, MT2]*CuW[3, 3])/
  (3*Sqrt[2]*MT2*Pi^3*VMU^2) + (MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) - (3*MT*MW2^2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) + (11*MT*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (96*Sqrt[2]*Pi^3*VMU^2) + (5*CW2*MT*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(24*Sqrt[2]*Pi^3*VMU^2) - 
 (5*MT*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/(96*Sqrt[2]*Pi^3*VMU^2) + 
 (11*CW2*MT*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (48*Sqrt[2]*Pi^3*SW2*VMU^2) - (CW2^2*MT*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(8*Sqrt[2]*Pi^3*SW2*VMU^2) - 
 (5*CW2*MT*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (48*Sqrt[2]*Pi^3*SW2*VMU^2) + (MT*MT2*MW2^2*B0i[dbb0, MW2, 0, MT2]*
   CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (MT*MW2^3*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*Log[mu2/MT2])/(192*Pi^3*VMU^2) - 
 (CHD*MH2*MT2^2*MW*Log[mu2/MT2])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^3*MW*Log[mu2/MT2])/(96*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2*Log[mu2/MT2])/(96*Pi^3*VMU^2) - 
 (CHD*MH2*MT2*MW*MW2*Log[mu2/MT2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW*MW2*Log[mu2/MT2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW*MW2*Log[mu2/MT2])/(192*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MT2*MW*MW2^2*Log[mu2/MT2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2^2*MW*Log[mu2/MT2])/(96*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MT2*MW*MW2*Log[mu2/MT2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MT2^2*MW*Log[mu2/MT2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MT2*MW*MW2*Log[mu2/MT2])/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MT2^2*MW*MW2*Log[mu2/MT2])/
  (24*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2*MT2*MW*MW2^2*Log[mu2/MT2])/
  (12*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*MT2^3*MW*SW*Log[mu2/MT2])/
  (48*CW*(MT2 - MW2)*Pi^3*VMU^2) + (CHWB*MT2^2*MW*MW2*SW*Log[mu2/MT2])/
  (96*CW*(MT2 - MW2)*Pi^3*VMU^2) + (CHD*CW2*MT2^2*MW*Log[mu2/MT2])/
  (192*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MT2^2*MW*Log[mu2/MT2])/
  (192*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CHD*CW2*MT2*MW*MW2*Log[mu2/MT2])/
  (96*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MT2*MW*MW2*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CHD*CW2*MT2^2*MW*MW2*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CHD*CW2*MT2*MW*MW2^2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CHWB*MT2^2*MW*SW2*Log[mu2/MT2])/
  (96*CW*Pi^3*SW*VMU^2) - (CHWB*MT2*MW*MW2*SW2*Log[mu2/MT2])/
  (48*CW*Pi^3*SW*VMU^2) + (CHWB*MH2*MT2^2*MW*SW2*Log[mu2/MT2])/
  (192*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MT2*MW*MW2*SW2*Log[mu2/MT2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MT2^2*MW*MW2*SW2*Log[mu2/MT2])/
  (48*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MT2*MW*MW2^2*SW2*Log[mu2/MT2])/
  (24*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (MT2^2*MW*CHe[Leff, Leff]*Log[mu2/MT2])/(96*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*CHe[Leff, Leff]*Log[mu2/MT2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW*CHe[Leff, Leff]*Log[mu2/MT2])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/(48*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*Pi^3*VMU^2) + (MH2*MT2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(192*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(192*MW2*Pi^3*VMU^2) + 
 (MH2*MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (384*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(96*(MT2 - MW2)*MW2*Pi^3*
   VMU^2) - (MT2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2^2*MW*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*Pi^3*SW2*VMU^2) - (CW2*MH2*MT2^2*MW*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/(48*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MT2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MT2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MT2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(192*MW2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MZ2*CHl1[Leff, Leff]*Log[mu2/MT2])/(48*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW*MZ2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl1[Leff, Leff]*Log[mu2/MT2])/(96*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MW*MZ2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2*MZ2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/(48*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MT2])/(96*MW2*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MZ2*CHl3[Leff, Leff]*Log[mu2/MT2])/(48*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW*MZ2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl3[Leff, Leff]*Log[mu2/MT2])/(96*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MW*MZ2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2*MZ2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/(48*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MT2])/(96*MW2*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MH2^3*MW*Log[MH2/MW2])/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2*MW*MW2^2*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2^2*MW*MW2^2*Log[MH2/MW2])/
  (384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^3*Log[MH2/MW2])/(96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHD*MW*MW2^4*Log[MH2/MW2])/(32*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (CHWB*CW2*MH2^3*MW*Log[MH2/MW2])/(576*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^2*MW*MW2*Log[MH2/MW2])/
  (144*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2*MW*MW2^2*Log[MH2/MW2])/
  (48*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^3*MW*Log[MH2/MW2])/
  (576*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2*Log[MH2/MW2])/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^2*Log[MH2/MW2])/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW*SW*Log[MH2/MW2])/(288*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW*Log[MH2/MW2])/(96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW*Log[MH2/MW2])/(48*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2^2*SW*Log[MH2/MW2])/(192*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (CHWB*MH2*MW*MW2^3*SW*Log[MH2/MW2])/
  (48*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^4*SW*Log[MH2/MW2])/(16*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHWB*MH2^3*MW*SW2*Log[MH2/MW2])/(576*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW*MW2*SW2*Log[MH2/MW2])/
  (144*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MH2*MW*MW2^2*SW2*Log[MH2/MW2])/
  (48*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*MH2^3*MW*SW2*Log[MH2/MW2])/
  (1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*Log[MH2/MW2])/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW2*Log[MH2/MW2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (MH2^3*MW*CHe[Leff, Leff]*Log[MH2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHe[Leff, Leff]*Log[MH2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*CHe[Leff, Leff]*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (MW*MW2^4*CHe[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(32*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CWw*MW2^3*SW2*(VMU^(-2))^(3/2)*Log[mu2/MW2])/(4*Pi^3) - 
 (CHD*MH2^3*MW*Log[mu2/MW2])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2*Log[mu2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW*MW2^2*Log[mu2/MW2])/(144*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^2*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CHD*MW2^4*Log[mu2/MW2])/(144*MW*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^3*MW*Log[mu2/MW2])/(576*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2*Log[mu2/MW2])/(96*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW*MW2^2*Log[mu2/MW2])/(144*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW*MW2^3*Log[mu2/MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^3*MW*Log[mu2/MW2])/(576*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^2*MW*MW2*Log[mu2/MW2])/
  (96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW*MW2^2*Log[mu2/MW2])/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW*MW2^3*Log[mu2/MW2])/(24*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MH2^3*MW*SW*Log[mu2/MW2])/(288*CW*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (5*CHWB*MH2^2*MW*MW2*SW*Log[mu2/MW2])/
  (288*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (11*CHWB*CW2*MW*MW2^2*SW*Log[mu2/MW2])/
  (72*CW*Pi^3*VMU^2) - (CHWB*MH2*MW*MW2^2*SW*Log[mu2/MW2])/
  (24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MW*MW2^3*SW*Log[mu2/MW2])/
  (24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - (37*CHWB*MW2^3*SW*Log[mu2/MW2])/
  (144*MZ*Pi^3*VMU^2) - (11*CHD*MW*MW2^2*SW2*Log[mu2/MW2])/(288*Pi^3*VMU^2) + 
 (CHWB*MH2^3*MW*SW2*Log[mu2/MW2])/(576*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*Log[mu2/MW2])/(96*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + 
 (11*CHWB*MW*MW2^2*SW2*Log[mu2/MW2])/(36*CW*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MW*MW2^2*SW2*Log[mu2/MW2])/(144*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MW*MW2^3*SW2*Log[mu2/MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MH2^3*MW*SW2*Log[mu2/MW2])/(1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW*MW2*SW2*Log[mu2/MW2])/
  (192*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW2*Log[mu2/MW2])/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MW*MW2^3*SW2*Log[mu2/MW2])/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (55*CHWB*MW*MW2^2*SW*SW2*Log[mu2/MW2])/(144*CW*Pi^3*VMU^2) - 
 (MH2^3*MW*CHe[Leff, Leff]*Log[mu2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MW2])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MW2])/(72*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^3*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW*MW2^2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/(288*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/(72*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) + 
 (11*MW*MW2^2*SW2*CHl3[1, 1]*Log[mu2/MW2])/(36*Pi^3*VMU^2) - 
 (11*MW2^3*SW2*CHl3[1, 1]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) + 
 (11*MW*MW2^2*SW2*CHl3[2, 2]*Log[mu2/MW2])/(36*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/(72*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) - 
 (11*MW*MW2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(36*Pi^3*VMU^2) + 
 (11*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^2*Log[mu2/MZ2])/(48*Pi^3*VMU^2) - 
 (7*CHD*MH2*MW*MW2^2*Log[mu2/MZ2])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^3*Log[mu2/MZ2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW*MW2^3*Log[mu2/MZ2])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MH2*MW*MW2^3*Log[mu2/MZ2])/(96*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*Log[mu2/MZ2])/(24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*Log[mu2/MZ2])/(8*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW*MW2*MZ2*Log[mu2/MZ2])/(288*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2*MZ2*Log[mu2/MZ2])/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*MZ2*Log[mu2/MZ2])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CHD*MW*MW2^2*MZ2*Log[mu2/MZ2])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2^2*Log[mu2/MZ2])/(64*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MZ2^2*Log[mu2/MZ2])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2*MZ2^2*Log[mu2/MZ2])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW*MW2*MZ2^2*Log[mu2/MZ2])/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2^3*Log[mu2/MZ2])/(1152*MW2*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2^2*Log[mu2/MZ2])/(288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^3*Log[mu2/MZ2])/(576*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MW*MW2^2*Log[mu2/MZ2])/(24*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2*MW*MW2^2*Log[mu2/MZ2])/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (7*CHWB*CW2*MW*MW2^3*Log[mu2/MZ2])/(36*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2*MW*MW2^3*Log[mu2/MZ2])/
  (24*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - (CHWB*CW2*MW*MW2^4*Log[mu2/MZ2])/
  (6*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2^2*MW*MW2*MZ2*Log[mu2/MZ2])/(144*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2*MZ2*Log[mu2/MZ2])/(32*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW*MW2^2*MZ2*Log[mu2/MZ2])/
  (8*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2^2*MW*MZ2^2*Log[mu2/MZ2])/
  (32*CW*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2*MW*MZ2^2*Log[mu2/MZ2])/
  (576*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2*MZ2^2*Log[mu2/MZ2])/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MZ2^3*Log[mu2/MZ2])/(576*CW*MW2*Pi^3*SW*VMU^2) + 
 (11*CHWB*MW*MW2^3*SW*Log[mu2/MZ2])/(24*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW*Log[mu2/MZ2])/(4*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (19*CHWB*MW*MW2^2*MZ2*SW*Log[mu2/MZ2])/(72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*MW*MW2*MZ2^2*SW*Log[mu2/MZ2])/(288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*Log[mu2/MZ2])/(144*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^3*SW*Log[mu2/MZ2])/(288*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW*MW2^2*Log[mu2/MZ2])/(48*Pi^3*SW2*VMU^2) - 
 (7*CHD*CW2*MH2*MW*MW2^2*Log[mu2/MZ2])/(288*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2*MW*MW2^3*Log[mu2/MZ2])/(72*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^3*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW*MW2^4*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2^2*MW*MW2*MZ2*Log[mu2/MZ2])/(288*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2*MZ2*Log[mu2/MZ2])/(64*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^2*MZ2*Log[mu2/MZ2])/(16*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^2*Log[mu2/MZ2])/(64*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW*MZ2^2*Log[mu2/MZ2])/(1152*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2^2*Log[mu2/MZ2])/(288*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^3*Log[mu2/MZ2])/(1152*MW2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*SW2*Log[mu2/MZ2])/(24*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2*MW*MW2^2*SW2*Log[mu2/MZ2])/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (7*CHWB*MW*MW2^3*SW2*Log[mu2/MZ2])/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW*MW2^3*SW2*Log[mu2/MZ2])/
  (48*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^4*SW2*Log[mu2/MZ2])/
  (12*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW*MW2*MZ2*SW2*Log[mu2/MZ2])/(144*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW2*Log[mu2/MZ2])/(64*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MW*MW2^2*MZ2*SW2*Log[mu2/MZ2])/
  (16*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*CW2*MW*MZ2^2*SW2*Log[mu2/MZ2])/
  (32*CW*Pi^3*SW*VMU^2) - (CHWB*MH2*MW*MZ2^2*SW2*Log[mu2/MZ2])/
  (1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2*Log[mu2/MZ2])/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MZ2^3*SW2*Log[mu2/MZ2])/(576*CW*MW2*Pi^3*SW*VMU^2) - 
 (CW2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(24*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (MW*MW2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MW*MW2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (4*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/(36*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (71*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(18*Pi^3*VMU^2) - 
 (MH2*MW*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (49*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(72*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (11*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/(1152*MW2^2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (144*(-4*MW2 + MZ2)*Pi^3*VMU^2) + (MW*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(24*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*SW2*
   VMU^2) - (CW2*MH2*MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (CW2^2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (36*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (2*CW2*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(18*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(288*(MH2 - 4*MW2)*Pi^3*SW2*
   VMU^2) + (CW2^2*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (72*MW2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/(1152*MW2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*CHl1[Leff, Leff]*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(24*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW*MW2*MZ2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2^2*MZ2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2^2*MW*MZ2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(144*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW*MZ2^3*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*CHl1[Leff, Leff]*Log[mu2/MZ2])/(32*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^3*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^4*CHl1[Leff, Leff]*Log[mu2/MZ2])/(576*MW2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(24*Pi^3*VMU^2) - 
 (7*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(144*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(288*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CW2*MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (32*MW2*Pi^3*VMU^2) + (MH2*MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(576*MW2^2*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*CHl3[Leff, Leff]*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(24*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW*MW2*MZ2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2^2*MZ2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2^2*MW*MZ2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(144*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW*MZ2^3*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*CHl3[Leff, Leff]*Log[mu2/MZ2])/(32*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^3*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^4*CHl3[Leff, Leff]*Log[mu2/MZ2])/(576*MW2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(24*Pi^3*VMU^2) - 
 (7*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(144*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(288*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CW2*MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (32*MW2*Pi^3*VMU^2) + (MH2*MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(576*MW2^2*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) + (CHD*CW2*MW*MW2^2*Log[MW2/MZ2])/
  (48*Pi^3*VMU^2) + (5*CHD*MH2*MW*MW2^2*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CHD*MW*MW2^3*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CHD*MW*MW2^3*Log[MW2/MZ2])/
  (48*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MH2*MW*MW2^3*Log[MW2/MZ2])/
  (192*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (CHD*MW*MW2^4*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (CHD*MW*MW2^4*Log[MW2/MZ2])/
  (24*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (5*CHD*CW2*MW*MW2*MZ2*Log[MW2/MZ2])/
  (144*Pi^3*VMU^2) + (7*CHD*MH2*MW*MW2*MZ2*Log[MW2/MZ2])/
  (1152*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CHD*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + (11*CHD*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2*MW*MZ2^2*Log[MW2/MZ2])/
  (576*Pi^3*VMU^2) - (CHD*MW*MW2*MZ2^2*Log[MW2/MZ2])/
  (288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (CHD*MW*MW2^3*Log[MW2/MZ2])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - (CHD*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) + (CHD*MW*MZ2^3*Log[MW2/MZ2])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - (CHD*CW2*MW*MW2^4*Log[MW2/MZ2])/
  (8*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2^3*MZ2*Log[MW2/MZ2])/(96*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (CHD*CW2*MW*MW2^2*MZ2^2*Log[MW2/MZ2])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^3*Log[MW2/MZ2])/(384*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (CHWB*CW2^2*MW*MW2^2*Log[MW2/MZ2])/(24*CW*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW*MW2^2*Log[MW2/MZ2])/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (5*CHWB*CW2*MW*MW2^3*Log[MW2/MZ2])/(18*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MW*MW2^3*Log[MW2/MZ2])/
  (48*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + (CHWB*CW2*MW*MW2^4*Log[MW2/MZ2])/
  (12*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2^2*MW*MW2*MZ2*Log[MW2/MZ2])/(72*CW*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2*MW*MW2*MZ2*Log[MW2/MZ2])/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (7*CHWB*CW2*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (72*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2^2*MW*MZ2^2*Log[MW2/MZ2])/
  (288*CW*Pi^3*SW*VMU^2) - (5*CHWB*MW*MW2^3*SW*Log[MW2/MZ2])/
  (24*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW*MW2^4*SW*Log[MW2/MZ2])/
  (12*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*CHWB*MW*MW2^2*MZ2*SW*Log[MW2/MZ2])/(144*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2^2*SW*Log[MW2/MZ2])/(144*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*Log[MW2/MZ2])/(24*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*Log[MW2/MZ2])/(16*CW*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^3*SW*Log[MW2/MZ2])/(48*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MW2^4*SW*Log[MW2/MZ2])/(4*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (17*CHWB*CW2*MW*MW2^3*MZ2*SW*Log[MW2/MZ2])/
  (48*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*MZ2^2*SW*Log[MW2/MZ2])/
  (12*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MW2*MZ2^3*SW*Log[MW2/MZ2])/
  (192*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW*MW2^2*Log[MW2/MZ2])/(48*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MH2*MW*MW2^2*Log[MW2/MZ2])/(144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2*MW*MW2^3*Log[MW2/MZ2])/(36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2^3*Log[MW2/MZ2])/(96*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^4*Log[MW2/MZ2])/(24*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2^2*MW*MW2*MZ2*Log[MW2/MZ2])/(144*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2*MH2*MW*MW2*MZ2*Log[MW2/MZ2])/(576*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (7*CHD*CW2*MW*MW2^2*MZ2*Log[MW2/MZ2])/(144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^2*Log[MW2/MZ2])/(576*Pi^3*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*SW2*Log[MW2/MZ2])/(24*CW*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW2*Log[MW2/MZ2])/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (5*CHWB*MW*MW2^3*SW2*Log[MW2/MZ2])/(36*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW*MW2^3*SW2*Log[MW2/MZ2])/
  (96*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^4*SW2*Log[MW2/MZ2])/
  (24*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MW*MW2*MZ2*SW2*Log[MW2/MZ2])/(72*CW*Pi^3*SW*VMU^2) - 
 (7*CHWB*MH2*MW*MW2*MZ2*SW2*Log[MW2/MZ2])/(576*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (7*CHWB*MW*MW2^2*MZ2*SW2*Log[MW2/MZ2])/
  (144*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MZ2^2*SW2*Log[MW2/MZ2])/(288*CW*Pi^3*SW*VMU^2) + 
 (CW2*MW*MW2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/(24*Pi^3*VMU^2) + 
 (17*MH2*MW*MW2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - (17*MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (MW*MW2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (MW*MW2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (12*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/(144*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (13*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (32*Pi^3*VMU^2) - (7*MH2*MW*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/(576*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) + (MW*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) + (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) + (MW*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^3*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (192*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (384*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/(24*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2*MW*MW2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/(12*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (7*CW2^2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/(32*Pi^3*SW2*VMU^2) - 
 (7*CW2*MH2*MW*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (576*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (7*CW2*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/(576*MW2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*CHl1[Leff, Leff]*Log[MW2/MZ2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(24*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MW2*MZ2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^2*MZ2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2^2*MW*MZ2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(72*Pi^3*VMU^2) + 
 (7*CW2*MH2*MW*MZ2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2*MZ2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*CHl1[Leff, Leff]*Log[MW2/MZ2])/(288*MW2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(24*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(72*Pi^3*VMU^2) + 
 (7*MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(288*MW2*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(16*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(48*MW2*(MW2 + MZ2)*Pi^3*
   VMU^2) - (CW2*MW*MW2^3*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (192*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*CHl3[Leff, Leff]*Log[MW2/MZ2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(24*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MW2*MZ2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^2*MZ2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2^2*MW*MZ2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(72*Pi^3*VMU^2) + 
 (7*CW2*MH2*MW*MZ2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2*MZ2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*CHl3[Leff, Leff]*Log[MW2/MZ2])/(288*MW2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(24*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(72*Pi^3*VMU^2) + 
 (7*MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(288*MW2*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(16*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(48*MW2*(MW2 + MZ2)*Pi^3*
   VMU^2) - (CW2*MW*MW2^3*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (192*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Wlnu/Gam61_aEW_SWeff_MZ_Wtaunu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-19*CWw*MW2^3*(VMU^(-2))^(3/2))/(192*Pi^3) + (5*CWw*MW2^4*(VMU^(-2))^(3/2))/
  (48*MZ2*Pi^3) + (CWw*MW2^2*MZ2*(VMU^(-2))^(3/2))/(64*Pi^3) - 
 (7*CWw*MW2^3*SW2*(VMU^(-2))^(3/2))/(48*Pi^3) + (CWw*MW2^3)/(96*Pi^3*VMU^3) - 
 (CWw*MW2^2*MZ2)/(96*Pi^3*VMU^3) + (CW2*CWw*MW2^2*MZ2)/(8*Pi^3*VMU^3) - 
 (CW2*CWw*MW2^3)/(96*Pi^3*SW2*VMU^3) + (CW2^2*CWw*MW2^3)/(6*Pi^3*SW2*VMU^3) + 
 (CW2*CWw*MW2^2*MZ2)/(96*Pi^3*SW2*VMU^3) - (CW2^2*CWw*MW2^2*MZ2)/
  (6*Pi^3*SW2*VMU^3) - (2*CWw*MW2^3*SW2)/(3*Pi^3*VMU^3) - 
 (CHD*MT2^2*MW)/(192*Pi^3*VMU^2) - (CHD*MH2^3*MW)/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2*MT2^2*MW)/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MT2^3*MW)/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (CHD*MH2*MW*MW2)/(512*Pi^3*VMU^2) - 
 (13*CHD*MT2*MW*MW2)/(768*Pi^3*VMU^2) - (7*CHD*CW2*MT2*MW*MW2)/
  (864*Pi^3*VMU^2) - (CHD*CW2^2*MT2*MW*MW2)/(864*Pi^3*VMU^2) - 
 (7*CHD*MH2^2*MW*MW2)/(4608*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHD*MH2*MT2*MW*MW2)/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW*MW2)/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*MW2)/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2)/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW*MW2)/(96*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2)/(432*Pi^3*VMU^2) - (11*CHD*MW*MW2^2)/(2304*Pi^3*VMU^2) + 
 (1405*CHD*CW2*MW*MW2^2)/(6912*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^2)/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (1489*CHD*MH2*MW*MW2^2)/(6912*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*CHD*MT2*MW*MW2^2)/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2^2)/(288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*CHD*MH2*MW*MW2^2)/(96*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3)/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1567*CHD*MW*MW2^3)/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^3)/(96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (61*CHD*MW*MW2^3)/(1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3)/(96*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^3)/(8*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MT2*MW*MW2^2)/(216*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2*MT2*MW*MW2^2)/(96*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (125*CHD*MW*MW2^3)/(3456*MZ2*Pi^3*VMU^2) + (197*CHD*MH2*MW*MW2^3)/
  (2304*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHD*MT2*MW*MW2^3)/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (313*CHD*MW2^4)/
  (1728*MW*MZ2*Pi^3*VMU^2) - (197*CHD*MW*MW2^4)/
  (576*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4)/(12*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (107*CHD*MW*MW2*MZ2)/(4608*Pi^3*VMU^2) - (43*CHD*CW2*MW*MW2*MZ2)/
  (1728*Pi^3*VMU^2) - (29*CHD*CW2^2*MW*MW2*MZ2)/(576*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*MZ2)/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4681*CHD*MH2*MW*MW2*MZ2)/(27648*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2*MZ2)/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^2*MZ2)/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4681*CHD*MW*MW2^2*MZ2)/(6912*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^2*MZ2)/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^2*MZ2)/(32*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^2)/(64*Pi^3*VMU^2) + (CHD*CW2*MW*MZ2^2)/(48*Pi^3*VMU^2) - 
 (293*CHD*MH2*MW*MZ2^2)/(9216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MZ2^2)/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (293*CHD*MW*MW2*MZ2^2)/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^2)/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW*MW2*MZ2^2)/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2^3)/(1152*MW2*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^3)/(576*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^3*MZ2)/(24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2^2*MZ2^2)/(288*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MW2*MZ2^3)/(72*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CHD*CW2*MW*MZ2^4)/(1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (CHD*CW2*MW*MW2^2)/(72*Pi*VMU^2) + 
 (CHD*MW2^4)/(72*MW*MZ2*Pi*VMU^2) + (CHWB*CW2*MT2^2*MW)/
  (96*CW*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^3*MW)/(576*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW*MW2)/(576*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2)/(384*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2)/(96*CW*Pi^3*SW*VMU^2) + (17*CHWB*CW2*MT2*MW*MW2)/
  (576*CW*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^2*MW*MW2)/
  (144*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + (1675*CHWB*MW*MW2^2)/
  (864*CW*Pi^3*SW*VMU^2) - (31*CHWB*CW2*MW*MW2^2)/(384*CW*Pi^3*SW*VMU^2) - 
 (19*CHWB*CW2^2*MW*MW2^2)/(216*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2^2)/(48*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^2)/(32*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) - 
 (3*CHWB*MW*MW2^3)/(64*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW)/(576*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MT2^2*MW)/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^2*MW*MW2)/(1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2*MH2*MT2*MW*MW2)/(1728*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2^2*MW*MW2)/(24*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5749*CHWB*MH2*MW*MW2^2)/(6912*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (223*CHWB*CW2*MH2*MW*MW2^2)/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MT2*MW*MW2^2)/(432*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (5749*CHWB*MW*MW2^3)/(1728*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (451*CHWB*CW2*MW*MW2^3)/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (2*CHWB*MW2^3)/(27*MZ*Pi^3*SW*VMU^2) - (CHWB*MH2*MT2*MW*MW2^4)/
  (9*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^5)/(8*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*MT2*MW*MW2^5)/(9*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^6)/(2*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (25*CHWB*CW2*MT2*MW*MW2^3)/(216*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW*MW2^4)/(24*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2*MT2*MW*MW2^3)/(36*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MH2*MT2*MW*MW2^3)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (187*CHWB*MH2*MW*MW2^4)/(288*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^4)/(4*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MT2*MW*MW2^4)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (8*CHWB*CW2*MT2*MW*MW2^4)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (187*CHWB*MW*MW2^5)/(72*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^5)/(CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW2*MT2*MW*MW2^2)/(216*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MT2*MW*MW2^2)/(24*CW*MZ2*Pi^3*SW*VMU^2) - 
 (577*CHWB*MW*MW2^3)/(864*CW*MZ2*Pi^3*SW*VMU^2) + 
 (49*CHWB*CW2*MW*MW2^3)/(192*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MW*MW2^3)/(6*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MW2^3)/(64*CW*(MH2 - MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^4)/(32*CW*(MH2 - MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MT2*MW*MW2^2)/(12*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (47*CHWB*CW2*MH2*MT2*MW*MW2^2)/(216*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (4043*CHWB*MH2*MW*MW2^3)/(3456*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (215*CHWB*CW2*MH2*MW*MW2^3)/(192*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^3)/(3*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (47*CHWB*CW2*MT2*MW*MW2^3)/(54*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (4043*CHWB*MW*MW2^4)/(864*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (215*CHWB*CW2*MW*MW2^4)/(48*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (2*CHWB*MW2^4)/(27*MZ*MZ2*Pi^3*SW*VMU^2) - (1391*CHWB*MW*MW2*MZ2)/
  (1152*CW*Pi^3*SW*VMU^2) + (449*CHWB*CW2*MW*MW2*MZ2)/
  (2304*CW*Pi^3*SW*VMU^2) + (5*CHWB*CW2^2*MW*MW2*MZ2)/
  (864*CW*Pi^3*SW*VMU^2) + (143*CHWB*MH2*MW*MW2*MZ2)/
  (768*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (3821*CHWB*CW2*MH2*MW*MW2*MZ2)/
  (6912*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (143*CHWB*MW*MW2^2*MZ2)/
  (192*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (3821*CHWB*CW2*MW*MW2^2*MZ2)/
  (1728*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (83*CHWB*MW*MZ2^2)/(384*CW*Pi^3*SW*VMU^2) - 
 (11*CHWB*CW2*MW*MZ2^2)/(256*CW*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2^2*MW*MZ2^2)/(576*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MZ2^2)/(576*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2*MZ2^2)/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MZ2^3)/(576*CW*MW2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^3*MW*SW)/(288*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2^3*MW*SW)/(48*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (11*CHWB*MH2*MW*MW2*SW)/(2304*CW*Pi^3*VMU^2) - 
 (CHWB*MT2*MW*MW2*SW)/(128*CW*Pi^3*VMU^2) + (CHWB*MH2^2*MW*MW2*SW)/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MH2^3*MW*MW2*SW)/
  (576*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2^2*MW*MW2*SW)/(48*CW*(MT2 - MW2)*Pi^3*VMU^2) - 
 (3569*CHWB*MW*MW2^2*SW)/(3456*CW*Pi^3*VMU^2) + 
 (313*CHWB*CW2*MW*MW2^2*SW)/(864*CW*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2^2*SW)/(48*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2^2*SW)/(144*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^3*SW)/(48*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW)/(48*CW*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (175*CHWB*MW2^3*SW)/(288*MZ*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*SW)/(4*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (289*CHWB*MW*MW2^3*SW)/(864*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW)/(6*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (709*CHWB*MW*MW2*MZ2*SW)/(1152*CW*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*MZ2*SW)/(288*MZ*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^2*MZ2*SW)/(16*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (107*CHWB*MW*MZ2^2*SW)/(768*CW*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2^2*SW)/(24*MZ*Pi^3*VMU^2) + (11*CHWB*MW*MW2*MZ2^2*SW)/
  (288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW*MZ2^3*SW)/
  (288*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*CW2*MW*MW2^3*MZ2*SW)/
  (12*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHWB*CW2*MW*MW2^2*MZ2^2*SW)/(144*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CHWB*CW2*MW*MW2*MZ2^3*SW)/(36*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (CHWB*CW2*MW*MZ2^4*SW)/
  (576*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*SW)/(36*CW*Pi*VMU^2) + (CHWB*MW2^3*SW)/(18*MZ*Pi*VMU^2) - 
 (7*CHD*CW2*MT2*MW*MW2)/(864*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*CW2^2*MT2*MW*MW2)/(864*Pi^3*SW2^2*VMU^2) + 
 (1721*CHD*CW2*MW*MW2^2)/(6912*Pi^3*SW2^2*VMU^2) - 
 (929*CHD*CW2^2*MW*MW2^2)/(3456*Pi^3*SW2^2*VMU^2) + 
 (137*CHD*CW2^3*MW*MW2^2)/(6912*Pi^3*SW2^2*VMU^2) - 
 (25*CHD*CW2*MT2*MW*MW2^3)/(864*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (25*CHD*CW2^2*MT2*MW*MW2^3)/(864*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^4)/(24*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^4)/(24*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MT2*MW*MW2^2)/(27*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MT2*MW*MW2^2)/(27*MZ2*Pi^3*SW2^2*VMU^2) - 
 (19*CHD*CW2*MW*MW2^3)/(144*MZ2*Pi^3*SW2^2*VMU^2) + 
 (19*CHD*CW2^2*MW*MW2^3)/(144*MZ2*Pi^3*SW2^2*VMU^2) - 
 (1301*CHD*CW2*MW*MW2*MZ2)/(6912*Pi^3*SW2^2*VMU^2) + 
 (133*CHD*CW2^2*MW*MW2*MZ2)/(768*Pi^3*SW2^2*VMU^2) + 
 (13*CHD*CW2^3*MW*MW2*MZ2)/(864*Pi^3*SW2^2*VMU^2) + 
 (11*CHD*CW2*MW*MZ2^2)/(256*Pi^3*SW2^2*VMU^2) - 
 (103*CHD*CW2^2*MW*MZ2^2)/(2304*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^3*MW*MZ2^2)/(576*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MT2^2*MW)/(192*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MT2^2*MW)/
  (192*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CHbox*CW2*MH2*MW*MW2)/
  (144*Pi^3*SW2*VMU^2) + (CHD*CW2*MH2*MW*MW2)/(2304*Pi^3*SW2*VMU^2) + 
 (11*CHD*CW2*MT2*MW*MW2)/(1152*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MT2*MW*MW2)/(72*Pi^3*SW2*VMU^2) - 
 (7*CHD*CW2*MH2^2*MW*MW2)/(2304*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2*MH2*MT2*MW*MW2)/(384*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MT2^2*MW*MW2)/(48*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2)/(1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MW2^2)/(288*Pi^3*SW2*VMU^2) - (CHbox*CW2*MW*MW2^2)/
  (216*Pi^3*SW2*VMU^2) + (113*CHD*CW2*MW*MW2^2)/(576*Pi^3*SW2*VMU^2) - 
 (29*CHD*CW2^2*MW*MW2^2)/(3456*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2*MH2*MW*MW2^2)/(216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (1525*CHD*CW2*MH2*MW*MW2^2)/(3456*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MT2*MW*MW2^2)/(96*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2^2)/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MW*MW2^2)/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (31*CHD*CW2*MH2*MW*MW2^2)/(576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (31*CHD*CW2^2*MH2*MW*MW2^2)/(1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CHbox*CW2*MW*MW2^3)/(54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (1567*CHD*CW2*MW*MW2^3)/(864*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^3)/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MW*MW2^3)/(128*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (7*CHD*CW2*MW*MW2^3)/(128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (31*CHD*CW2^2*MW*MW2^3)/(1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^3)/(64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW*MW2^4)/(64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHbox*MH2*MW*MW2^3)/(144*CW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MW*MW2^3)/(576*CW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (25*CHD*CW2*MT2*MW*MW2^3)/(432*MZ2^2*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2*MW*MW2^4)/(48*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^4)/(24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW*MW2^5)/(24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (13*CHD*CW2*MT2*MW*MW2^2)/(432*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2^2*MT2*MW*MW2^2)/(288*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MT2*MW*MW2^2)/(48*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHbox*MW*MW2^3)/(216*CW2*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MW2^3)/(864*CW2*MZ2*Pi^3*SW2*VMU^2) - 
 (11*CHD*CW2*MW*MW2^3)/(1152*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MW*MW2^3)/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (197*CHD*CW2*MH2*MW*MW2^3)/(1152*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MT2*MW*MW2^3)/(12*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW*MW2^3)/(128*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2^3)/(72*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (197*CHD*CW2*MW*MW2^4)/(288*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MW2^4)/(64*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^4)/(72*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (473*CHD*CW2*MW*MW2*MZ2)/(4608*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MW2*MZ2)/(216*Pi^3*SW2*VMU^2) - 
 (CHbox*CW2*MH2*MW*MW2*MZ2)/(216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (4681*CHD*CW2*MH2*MW*MW2*MZ2)/(13824*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2^2*MW*MW2*MZ2)/(64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MW2*MZ2)/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2*MW*MW2^2*MZ2)/(54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (4681*CHD*CW2*MW*MW2^2*MZ2)/(3456*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2^2*MZ2)/(64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^2*MZ2)/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CHD*CW2*MH2*MW*MW2^2*MZ2)/(128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*CW2*MW*MW2^3*MZ2)/(128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (11*CHD*CW2*MW*MZ2^2)/(512*Pi^3*SW2*VMU^2) - 
 (17*CHD*CW2^2*MW*MZ2^2)/(864*Pi^3*SW2*VMU^2) - 
 (293*CHD*CW2*MH2*MW*MZ2^2)/(4608*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MZ2^2)/(1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (293*CHD*CW2*MW*MW2*MZ2^2)/(1152*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MW2*MZ2^2)/(1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^3)/(1152*MW2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*CW2*MT2*MW*MW2)/(432*CW*Pi^3*SW*SW2*VMU^2) + 
 (1721*CHWB*CW2*MW*MW2^2)/(3456*CW*Pi^3*SW*SW2*VMU^2) - 
 (137*CHWB*CW2^2*MW*MW2^2)/(3456*CW*Pi^3*SW*SW2*VMU^2) + 
 (5*CHWB*CW2^3*MW*MW2^2)/(108*CW*Pi^3*SW*SW2*VMU^2) - 
 (5749*CHWB*CW2*MH2*MW*MW2^2)/(3456*CW*(-MH2 + 4*MW2)*Pi^3*SW*SW2*VMU^2) + 
 (5749*CHWB*CW2*MW*MW2^3)/(864*CW*(-MH2 + 4*MW2)*Pi^3*SW*SW2*VMU^2) - 
 (2*CHWB*CW2*MH2*MT2*MW*MW2^4)/(9*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*SW2*
   VMU^2) + (CHWB*CW2*MH2*MW*MW2^5)/(4*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*SW2*
   VMU^2) + (8*CHWB*CW2*MT2*MW*MW2^5)/(9*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2*MW*MW2^6)/(CW*(-MH2 + 4*MW2)*MZ2^3*Pi^3*SW*SW2*VMU^2) - 
 (25*CHWB*CW2*MT2*MW*MW2^3)/(432*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^4)/(12*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (7*CHWB*CW2*MH2*MT2*MW*MW2^3)/(18*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*SW2*
   VMU^2) - (187*CHWB*CW2*MH2*MW*MW2^4)/(144*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   SW2*VMU^2) - (14*CHWB*CW2*MT2*MW*MW2^4)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   SW2*VMU^2) + (187*CHWB*CW2*MW*MW2^5)/(36*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   SW2*VMU^2) + (2*CHWB*CW2*MT2*MW*MW2^2)/(27*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (19*CHWB*CW2*MW*MW2^3)/(72*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MT2*MW*MW2^2)/(6*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (4043*CHWB*CW2*MH2*MW*MW2^3)/(1728*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*SW2*
   VMU^2) + (2*CHWB*CW2*MT2*MW*MW2^3)/(3*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*SW2*
   VMU^2) - (4043*CHWB*CW2*MW*MW2^4)/(432*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*SW2*
   VMU^2) - (1301*CHWB*CW2*MW*MW2*MZ2)/(3456*CW*Pi^3*SW*SW2*VMU^2) - 
 (13*CHWB*CW2^2*MW*MW2*MZ2)/(432*CW*Pi^3*SW*SW2*VMU^2) + 
 (143*CHWB*CW2*MH2*MW*MW2*MZ2)/(384*CW*(-MH2 + 4*MW2)*Pi^3*SW*SW2*VMU^2) - 
 (143*CHWB*CW2*MW*MW2^2*MZ2)/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*SW2*VMU^2) + 
 (11*CHWB*CW2*MW*MZ2^2)/(128*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MW*MZ2^2)/(288*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2^2*SW)/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2^3*SW)/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2^3*SW)/(32*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^4*SW)/(32*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2*MZ2*SW)/(32*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^2*MZ2*SW)/(32*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*CW2*MH2*MW*MW2^2*MZ2*SW)/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*CW2*MW*MW2^3*MZ2*SW)/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (65*CHD*MW*MW2^2*SW2)/(3456*Pi^3*VMU^2) - (53*CHD*MH2*MW*MW2^2*SW2)/
  (1152*(MH2 - MW2)*Pi^3*VMU^2) + (53*CHD*MW*MW2^3*SW2)/
  (1152*(MH2 - MW2)*Pi^3*VMU^2) + (17*CHD*MT2*MW*MW2^2*SW2)/
  (864*MZ2*Pi^3*VMU^2) + (CHD*MW*MW2^2*SW2)/(144*Pi*VMU^2) - 
 (CHWB*MT2^2*MW*SW2)/(96*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW*SW2)/(576*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2*SW2)/(1152*CW*Pi^3*SW*VMU^2) - 
 (23*CHWB*MT2*MW*MW2*SW2)/(192*CW*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MT2*MW*MW2*SW2)/(432*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MT2*MW*MW2*SW2)/(216*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2)/(144*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2)/(576*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) - 
 (139*CHWB*MW*MW2^2*SW2)/(864*CW*Pi^3*SW*VMU^2) + 
 (15*CHWB*CW2*MW*MW2^2*SW2)/(64*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW2)/(48*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW2)/(48*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) + 
 (61*CHWB*MW*MW2^3*SW2)/(576*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^3*MW*SW2)/(1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MT2^2*MW*SW2)/(192*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2^2*MW*MW2*SW2)/(2304*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (17*CHWB*MH2*MT2*MW*MW2*SW2)/(3456*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MT2^2*MW*MW2*SW2)/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (223*CHWB*MH2*MW*MW2^2*SW2)/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (17*CHWB*MT2*MW*MW2^2*SW2)/(864*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (451*CHWB*MW*MW2^3*SW2)/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (7*CHWB*MW2^3*SW2)/(72*MZ*Pi^3*SW*VMU^2) - (CHWB*MH2*MT2*MW*MW2^3*SW2)/
  (9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^4*SW2)/(8*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (4*CHWB*MT2*MW*MW2^4*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^5*SW2)/(2*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2*MT2*MW*MW2^2*SW2)/(216*CW*MZ2*Pi^3*SW*VMU^2) + 
 (71*CHWB*MW*MW2^3*SW2)/(192*CW*MZ2*Pi^3*SW*VMU^2) + 
 (47*CHWB*MH2*MT2*MW*MW2^2*SW2)/(432*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (215*CHWB*MH2*MW*MW2^3*SW2)/(384*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (47*CHWB*MT2*MW*MW2^3*SW2)/(108*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (215*CHWB*MW*MW2^4*SW2)/(96*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (155*CHWB*MW*MW2*MZ2*SW2)/(256*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2*SW2)/(24*CW*Pi^3*SW*VMU^2) - 
 (29*CHWB*CW2^2*MW*MW2*MZ2*SW2)/(144*CW*Pi^3*SW*VMU^2) - 
 (3821*CHWB*MH2*MW*MW2*MZ2*SW2)/(13824*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (3821*CHWB*MW*MW2^2*MZ2*SW2)/(3456*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^2*MZ2*SW2)/(16*MZ*Pi^3*SW*VMU^2) - 
 (33*CHWB*MW*MZ2^2*SW2)/(256*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW*MZ2^2*SW2)/(192*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MZ2^2*SW2)/(1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2)/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MZ2^3*SW2)/(576*CW*MW2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^2*SW2)/(18*CW*Pi*SW*VMU^2) + (CHWB*MT2*MW*MW2*SW*SW2)/
  (24*CW*Pi^3*VMU^2) - (1445*CHWB*MW*MW2^2*SW*SW2)/(1728*CW*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2^2*SW*SW2)/(72*CW*Pi*VMU^2) + (CHWB*MT2*MW*MW2*SW2^2)/
  (24*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^2*SW2^2)/(12*CW*Pi^3*SW*VMU^2) - 
 (53*CHWB*MH2*MW*MW2^2*SW2^2)/(576*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) + 
 (53*CHWB*MW*MW2^3*SW2^2)/(576*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) - 
 (CHbox*MH2*MW*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
 (CHD*MH2*MW*A0i[aa0, MH2])/(2304*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MW*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*A0i[aa0, MH2])/(1536*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHB*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*VMU^2) + (CHbox*MW*MW2*A0i[aa0, MH2])/
  (72*Pi^3*VMU^2) - (CHD*MW*MW2*A0i[aa0, MH2])/(576*Pi^3*VMU^2) + 
 (CHW*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*VMU^2) + (CHB*CW2*MW*MW2*A0i[aa0, MH2])/
  (96*Pi^3*VMU^2) - (CHW*CW2*MW*MW2*A0i[aa0, MH2])/(48*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*MW2*A0i[aa0, MH2])/(72*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (5*CHD*MH2^2*MW*MW2*A0i[aa0, MH2])/(384*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MW*MW2*A0i[aa0, MH2])/(144*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CHD*MH2*MW*MW2*A0i[aa0, MH2])/(1536*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2^2*A0i[aa0, MH2])/(18*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*CHD*MH2*MW*MW2^2*A0i[aa0, MH2])/(192*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MW*MW2^2*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2*A0i[aa0, MH2])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2^2*A0i[aa0, MH2])/(128*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3*A0i[aa0, MH2])/(24*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*CHD*MH2*MW*MW2^2*A0i[aa0, MH2])/(256*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^3*A0i[aa0, MH2])/(256*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHD*MH2*MW*MW2*A0i[aa0, MH2])/(768*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*MW2*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2*A0i[aa0, MH2])/(1536*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHB*MW*MW2^2*A0i[aa0, MH2])/(96*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2^2*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^2*A0i[aa0, MH2])/(1536*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^3*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*A0i[aa0, MH2])/(576*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW*A0i[aa0, MH2])/(1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*A0i[aa0, MH2])/(72*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2*A0i[aa0, MH2])/(288*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MH2^2*MW*MW2*A0i[aa0, MH2])/(96*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (65*CHWB*CW2*MH2*MW*MW2^2*A0i[aa0, MH2])/
  (1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MH2*MW*MW2^2*A0i[aa0, MH2])/(48*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (CHWB*MW*MW2^2*A0i[aa0, MH2])/(32*CW*(MH2 - MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW*MW2^3*A0i[aa0, MH2])/(96*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MW2^3*A0i[aa0, MH2])/(96*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MW2*A0i[aa0, MH2])/(1152*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2^2*A0i[aa0, MH2])/(64*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + 
 (29*CHWB*CW2*MH2^2*MW2^2*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW2^3*A0i[aa0, MH2])/(32*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) - (119*CHWB*CW2*MH2*MW2^3*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - (CHWB*MW2^4*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + (5*CHWB*CW2*MW2^4*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - (3*CHWB*MH2*MW2*MZ*A0i[aa0, MH2])/
  (128*(-MH2 + MW2)*Pi^3*SW*VMU^2) + (3*CHWB*MW2^2*MZ*A0i[aa0, MH2])/
  (128*(-MH2 + MW2)*Pi^3*SW*VMU^2) - (3*CHWB*MH2*MW2^3*MZ*A0i[aa0, MH2])/
  (64*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + (3*CHWB*MW2^4*MZ*A0i[aa0, MH2])/
  (64*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) - (CHWB*MH2*MW*MW2*A0i[aa0, MH2])/
  (192*CW*MZ2*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^3*MW*MW2*A0i[aa0, MH2])/
  (1152*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (25*CHWB*CW2*MH2^2*MW*MW2^2*A0i[aa0, MH2])/(576*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) + (97*CHWB*CW2*MH2*MW*MW2^3*A0i[aa0, MH2])/
  (1152*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^4*A0i[aa0, MH2])/(24*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2^3*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^4*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*MZ*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^5*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*MZ2*Pi^3*SW*VMU^2) + 
 (9*CHWB*MH2*MW2^2*MZ*A0i[aa0, MH2])/(128*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (9*CHWB*MW2^3*MZ*A0i[aa0, MH2])/(128*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MZ2*A0i[aa0, MH2])/(1152*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ2*A0i[aa0, MH2])/(192*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2*MZ2*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW2^2*MZ2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) - (17*CHWB*CW2*MH2*MW2^2*MZ2*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + (CHWB*MW2^3*MZ2*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + (CHWB*CW2*MW2^3*MZ2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - (CHWB*MH2*MW*SW*A0i[aa0, MH2])/
  (1152*CW*Pi^3*VMU^2) - (CHWB*MW*MW2*SW*A0i[aa0, MH2])/(96*CW*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW*MW2^2*SW*A0i[aa0, MH2])/(128*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^3*SW*A0i[aa0, MH2])/(128*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2*SW*A0i[aa0, MH2])/(384*CW*MZ2*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MH2^3*MW*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHW*CW2^2*MW*MW2*A0i[aa0, MH2])/(24*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2*MH2^2*MW*MW2*A0i[aa0, MH2])/(72*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2^2*MH2^2*MW*MW2*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (CHbox*CW2*MH2*MW*MW2^2*A0i[aa0, MH2])/
  (72*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (CHD*CW2*MW*MW2^3*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (CHbox*MH2^3*MW*MW2^3*A0i[aa0, MH2])/
  (288*CW2*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) + 
 (CHD*MH2^3*MW*MW2^3*A0i[aa0, MH2])/(1152*CW2*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*
   VMU^2) - (CHbox*MH2^2*MW*MW2^4*A0i[aa0, MH2])/
  (144*CW2*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2^2*MW*MW2^4*A0i[aa0, MH2])/(576*CW2*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*
   VMU^2) + (CHbox*MH2*MW*MW2^5*A0i[aa0, MH2])/(288*CW2*(MH2 - MW2)^2*MZ2^3*
   Pi^3*SW2*VMU^2) + (CHD*MH2*MW*MW2^5*A0i[aa0, MH2])/
  (1152*CW2*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2^3*MW*MW2*A0i[aa0, MH2])/(1152*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) - (CHW*CW2*MW*MW2^2*A0i[aa0, MH2])/(24*MZ2*Pi^3*SW2*VMU^2) - 
 (CHbox*MH2^2*MW*MW2^2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2^2*MW*MW2^2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2^2*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (CHbox*MH2*MW*MW2^3*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (CHD*MH2*MW*MW2^3*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) - (CHD*CW2*MH2*MW*MW2^3*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - (CHD*MW*MW2^4*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*CW2*MH2^2*MW2^2*A0i[aa0, MH2])/(64*(MH2 - MW2)^2*MZ*Pi^3*SW*SW2*
   VMU^2) + (3*CHWB*CW2*MH2*MW2^3*A0i[aa0, MH2])/
  (32*(MH2 - MW2)^2*MZ*Pi^3*SW*SW2*VMU^2) - (3*CHWB*CW2*MW2^4*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2^3*A0i[aa0, MH2])/(32*(MH2 - MW2)^2*MZ*MZ2*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2*MH2*MW2^4*A0i[aa0, MH2])/(16*(MH2 - MW2)^2*MZ*MZ2*Pi^3*
   SW*SW2*VMU^2) + (CHWB*CW2*MW2^5*A0i[aa0, MH2])/
  (32*(MH2 - MW2)^2*MZ*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2*MZ2*A0i[aa0, MH2])/(64*(MH2 - MW2)^2*MZ*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2*MH2*MW2^2*MZ2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)^2*MZ*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ2*A0i[aa0, MH2])/(64*(MH2 - MW2)^2*MZ*Pi^3*SW*SW2*VMU^2) + 
 (CHbox*MH2^2*MW*SW2*A0i[aa0, MH2])/(192*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHB*MW*MW2*SW2*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
 (CHW*MW*MW2*SW2*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(192*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2^2*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHW*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHB*MW*MW2^2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) - 
 (CHW*MW*MW2^2*SW2*A0i[aa0, MH2])/(32*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^3*MW*SW2*A0i[aa0, MH2])/(1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*A0i[aa0, MH2])/(144*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (13*CHWB*MH2*MW*MW2^2*SW2*A0i[aa0, MH2])/(1152*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (CHWB*MW*MW2^3*SW2*A0i[aa0, MH2])/(48*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (CHWB*MH2^3*MW2*SW2*A0i[aa0, MH2])/(1152*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) - (35*CHWB*MH2^2*MW2^2*SW2*A0i[aa0, MH2])/
  (576*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + 
 (143*CHWB*MH2*MW2^3*SW2*A0i[aa0, MH2])/(1152*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) - (CHWB*MW2^4*SW2*A0i[aa0, MH2])/(16*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) - (CHWB*MH2^2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW2*MZ*SW2*A0i[aa0, MH2])/
  (768*(-MH2 + MW2)*Pi^3*SW*VMU^2) + (3*CHWB*MW2^2*MZ*SW2*A0i[aa0, MH2])/
  (128*(-MH2 + MW2)*Pi^3*SW*VMU^2) + (CHWB*MH2^3*MW*MW2*SW2*A0i[aa0, MH2])/
  (384*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2^2*SW2*A0i[aa0, MH2])/(192*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW*MW2^3*SW2*A0i[aa0, MH2])/
  (384*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (59*CHWB*MH2*MW2^2*MZ*SW2*A0i[aa0, MH2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*
   VMU^2) + (5*CHWB*MW2^3*MZ*SW2*A0i[aa0, MH2])/
  (64*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - (CHWB*MH2^3*MZ2*SW2*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ2*SW2*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MZ*Pi^3*SW*
   VMU^2) + (17*CHWB*MH2*MW2^2*MZ2*SW2*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - (CHWB*MW2^3*MZ2*SW2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + (CHD*MT2*MW*A0i[aa0, MT2])/
  (256*Pi^3*VMU^2) - (11*CHD*MW*MW2*A0i[aa0, MT2])/(288*Pi^3*VMU^2) + 
 (61*CHD*CW2*MW*MW2*A0i[aa0, MT2])/(864*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MW*MW2*A0i[aa0, MT2])/(864*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^2*A0i[aa0, MT2])/(432*MZ2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW*MW2^2*A0i[aa0, MT2])/(216*MZ2*Pi^3*VMU^2) + 
 (CHWB*MT2*MW*A0i[aa0, MT2])/(96*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MT2*MW*A0i[aa0, MT2])/(192*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*A0i[aa0, MT2])/(48*CW*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW2*MW*MW2*A0i[aa0, MT2])/(288*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^2*A0i[aa0, MT2])/(12*MZ*Pi^3*SW*VMU^2) + 
 (47*CHWB*CW2*MW2^2*A0i[aa0, MT2])/(216*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^3*A0i[aa0, MT2])/(24*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^4*A0i[aa0, MT2])/(9*MZ*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*A0i[aa0, MT2])/(72*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MW*MW2^2*A0i[aa0, MT2])/(24*CW*MZ2*Pi^3*SW*VMU^2) + 
 (7*CHWB*MW2^3*A0i[aa0, MT2])/(36*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MW2^3*A0i[aa0, MT2])/(9*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MZ2*A0i[aa0, MT2])/(192*MZ*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW2*MZ2*A0i[aa0, MT2])/(864*MZ*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*SW*A0i[aa0, MT2])/(192*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*SW*A0i[aa0, MT2])/(64*CW*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2*A0i[aa0, MT2])/(96*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2*A0i[aa0, MT2])/(96*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^3*A0i[aa0, MT2])/(96*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^3*A0i[aa0, MT2])/(96*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (7*CHD*CW2*MW*MW2*A0i[aa0, MT2])/(864*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MW2*A0i[aa0, MT2])/(72*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^3*A0i[aa0, MT2])/(48*MZ2^2*Pi^3*SW2*VMU^2) + 
 (11*CHD*CW2*MW*MW2^2*A0i[aa0, MT2])/(432*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2^2*MW*MW2^2*A0i[aa0, MT2])/(288*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2*A0i[aa0, MT2])/(48*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW2^2*A0i[aa0, MT2])/(6*MZ*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^3*A0i[aa0, MT2])/(48*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (2*CHWB*CW2*MW2^4*A0i[aa0, MT2])/(9*MZ*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (7*CHWB*CW2*MW2^3*A0i[aa0, MT2])/(18*MZ*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (11*CHD*MW*MW2*SW2*A0i[aa0, MT2])/(288*Pi^3*VMU^2) - 
 (17*CHD*MW*MW2^2*SW2*A0i[aa0, MT2])/(864*MZ2*Pi^3*VMU^2) - 
 (CHWB*MT2*MW*SW2*A0i[aa0, MT2])/(192*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*MW*MW2*SW2*A0i[aa0, MT2])/(96*CW*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MW*MW2*SW2*A0i[aa0, MT2])/(432*CW*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2^2*MW*MW2*SW2*A0i[aa0, MT2])/(216*CW*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MW*MW2^2*SW2*A0i[aa0, MT2])/(27*CW*MT2*Pi^3*SW*VMU^2) + 
 (47*CHWB*MW2^2*SW2*A0i[aa0, MT2])/(432*MZ*Pi^3*SW*VMU^2) - 
 (2*CHWB*MW2^3*SW2*A0i[aa0, MT2])/(27*MT2*MZ*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MW*MW2^2*SW2*A0i[aa0, MT2])/(216*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*SW2*A0i[aa0, MT2])/(9*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MZ2*SW2*A0i[aa0, MT2])/(384*MZ*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2*MZ2*SW2*A0i[aa0, MT2])/(1728*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2*SW*SW2*A0i[aa0, MT2])/(24*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*SW2^2*A0i[aa0, MT2])/(24*CW*Pi^3*SW*VMU^2) + 
 (CWw*MW2^2*(VMU^(-2))^(3/2)*A0i[aa0, MW2])/(2*Pi^3) - 
 (7*CWw*MW2^3*(VMU^(-2))^(3/2)*A0i[aa0, MW2])/(16*MZ2*Pi^3) - 
 (CWw*MW2^2*A0i[aa0, MW2])/(4*Pi^3*VMU^3) + (CWw*MW2^3*A0i[aa0, MW2])/
  (8*MZ2*Pi^3*VMU^3) + (CW2*CWw*MW2*MZ2*A0i[aa0, MW2])/(8*Pi^3*VMU^3) + 
 (CW2*CWw*MW2^2*A0i[aa0, MW2])/(4*Pi^3*SW2*VMU^3) - 
 (CW2*CWw*MW2^3*A0i[aa0, MW2])/(8*MZ2*Pi^3*SW2*VMU^3) - 
 (CW2^2*CWw*MW2*MZ2*A0i[aa0, MW2])/(8*Pi^3*SW2*VMU^3) + 
 (CWw*MW2^2*SW2*A0i[aa0, MW2])/(2*Pi^3*VMU^3) + 
 (CHbox*MH2*MW*A0i[aa0, MW2])/(144*Pi^3*VMU^2) - 
 (5*CHD*MH2*MW*A0i[aa0, MW2])/(2304*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*A0i[aa0, MW2])/(192*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*A0i[aa0, MW2])/(512*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2*A0i[aa0, MW2])/(96*Pi^3*VMU^2) - 
 (149*CHD*MW*MW2*A0i[aa0, MW2])/(1152*Pi^3*VMU^2) - 
 (CHW*MW*MW2*A0i[aa0, MW2])/(24*Pi^3*VMU^2) + 
 (185*CHD*MH2^2*MW*MW2*A0i[aa0, MW2])/(2304*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CHD*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (373*CHD*MH2*MW*MW2^2*A0i[aa0, MW2])/(2304*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (31*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^2*A0i[aa0, MW2])/(96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (47*CHD*MW*MW2^3*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CHD*CW2*MW*MW2^3*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*A0i[aa0, MW2])/(16*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*A0i[aa0, MW2])/(16*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^3*A0i[aa0, MW2])/(32*MZ2^2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2^3*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^4*A0i[aa0, MW2])/(16*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (CHD*MW*MW2^5*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (17*CHD*MW*MW2^2*A0i[aa0, MW2])/(576*MZ2*Pi^3*VMU^2) - 
 (5*CHD*MH2^2*MW*MW2^2*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MH2*MW*MW2^3*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2^4*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (11*CHD*MW*MZ2*A0i[aa0, MW2])/(256*Pi^3*VMU^2) - 
 (17*CHD*MH2^2*MW*MZ2*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CHD*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (17*CHD*MW*MW2^2*MZ2*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^2*A0i[aa0, MW2])/(192*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*A0i[aa0, MW2])/(576*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW*A0i[aa0, MW2])/(1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2*A0i[aa0, MW2])/(3*CW*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/(96*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (17*CHWB*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (96*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + (CHWB*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (137*CHWB*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/(384*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (17*CHWB*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (48*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - (103*CHWB*CW2*MW*MW2^3*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2^2*MW*MW2^3*A0i[aa0, MW2])/(96*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^3*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (329*CHWB*MH2^2*MW2*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (643*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (313*CHWB*MW2^3*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (55*CHWB*MH2*MW2*MZ*A0i[aa0, MW2])/(128*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (313*CHWB*MW2^2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2^4*MZ*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^5*MZ*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^6*MZ*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)*MZ2^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^5*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^3*A0i[aa0, MW2])/(8*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (13*CHWB*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2])/(48*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW*VMU^2) - (13*CHWB*CW2*MH2*MW*MW2^4*A0i[aa0, MW2])/
  (24*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*VMU^2) + 
 (13*CHWB*CW2*MW*MW2^5*A0i[aa0, MW2])/(48*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*
   VMU^2) - (5*CHWB*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2^5*MZ*A0i[aa0, MW2])/(12*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/(8*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(8*(-MH2 + MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (7*CHWB*MW*MW2^2*A0i[aa0, MW2])/(18*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW*MW2^2*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/
  (48*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/(6*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW*MW2^3*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)^2*MZ2*Pi^3*
   SW*VMU^2) + (CHWB*CW2*MH2*MW*MW2^3*A0i[aa0, MW2])/
  (24*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MH2*MW*MW2^3*A0i[aa0, MW2])/(3*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) + (CHWB*MW*MW2^4*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MW*MW2^4*A0i[aa0, MW2])/(48*CW*(MH2 - MW2)^2*MZ2*Pi^3*
   SW*VMU^2) - (CHWB*CW2^2*MW*MW2^4*A0i[aa0, MW2])/
  (6*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) + (CHWB*MH2^3*MW2*MZ*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) + 
 (2*CHWB*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (169*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) + (47*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(72*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW2*MZ*A0i[aa0, MW2])/(768*(-MH2 + MW2)*MZ2*Pi^3*SW*
   VMU^2) + (769*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (768*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - (47*CHWB*MW2^3*MZ*A0i[aa0, MW2])/
  (48*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) + (67*CHWB*MW*MZ2*A0i[aa0, MW2])/
  (576*CW*Pi^3*SW*VMU^2) - (17*CHWB*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(36*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (17*CHWB*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(18*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (17*CHWB*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(36*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (35*CHWB*MH2^2*MZ*MZ2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - (35*CHWB*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + (35*CHWB*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + (35*CHWB*MH2*MZ*MZ2*A0i[aa0, MW2])/
  (768*(-MH2 + MW2)*Pi^3*SW*VMU^2) - (35*CHWB*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (768*(-MH2 + MW2)*Pi^3*SW*VMU^2) + (CHWB*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2])/
  (288*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - (CHWB*MW*MZ2^2*A0i[aa0, MW2])/
  (24*CW*MW2*Pi^3*SW*VMU^2) - (CHWB*CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*MW2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2])/(576*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW*SW*A0i[aa0, MW2])/(384*CW*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2*SW*A0i[aa0, MW2])/(192*CW*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*SW*A0i[aa0, MW2])/(144*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*A0i[aa0, MW2])/(16*CW*MZ2^2*Pi^3*VMU^2) - 
 (121*CHWB*MW*MW2^2*SW*A0i[aa0, MW2])/(288*CW*MZ2*Pi^3*VMU^2) - 
 (25*CHWB*MW*MZ2*SW*A0i[aa0, MW2])/(384*CW*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2*SW*A0i[aa0, MW2])/(9*MZ*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^2*SW*A0i[aa0, MW2])/(96*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*MZ2^2*SW*A0i[aa0, MW2])/(24*MZ*Pi^3*VMU^2) + 
 (35*CHD*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (17*CHD*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (31*CHD*CW2^3*MH2^2*MW*MW2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (125*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (37*CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/(384*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (31*CHD*CW2^3*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + (55*CHD*CW2*MW*MW2^3*A0i[aa0, MW2])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (5*CHD*CW2^2*MW*MW2^3*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (31*CHD*CW2^3*MW*MW2^3*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - (CHD*CW2^2*MW*MW2^3*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*CW2*MH2^2*MW*MW2^4*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2^2*
   VMU^2) - (7*CHD*CW2*MH2*MW*MW2^5*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*CW2*MW*MW2^6*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW*MW2^3*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2*MH2*MW*MW2^4*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MH2*MW*MW2^4*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2*MW*MW2^5*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW2^2*VMU^2) + (CHD*CW2^2*MW*MW2^5*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (335*CHD*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/(2304*(MH2 - MW2)^2*MZ2*Pi^3*
   SW2^2*VMU^2) - (7*CHD*CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (655*CHD*CW2*MH2*MW*MW2^3*A0i[aa0, MW2])/(2304*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*
   VMU^2) + (7*CHD*CW2^2*MH2*MW*MW2^3*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (5*CHD*CW2*MW*MW2^4*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (7*CHD*CW2^2*MW*MW2^4*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*
   VMU^2) - (7*CHD*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (768*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (19*CHD*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^3*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (5*CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^3*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (7*CHD*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (768*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^3*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(128*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) + (3*CHD*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2^3*MH2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^3*MH2^2*MW*MZ2^2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2^3*MW*MW2*MZ2^2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (7*CHWB*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*Pi^3*SW*SW2^2*
   VMU^2) + (7*CHWB*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*Pi^3*SW*SW2^2*VMU^2) - 
 (7*CHWB*CW2*MW2^3*MZ*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*Pi^3*SW*SW2^2*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2^5*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*MZ2^4*Pi^3*SW*SW2^2*
   VMU^2) + (CHWB*CW2*MH2*MW2^6*MZ*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*MZ2^4*Pi^3*SW*SW2^2*VMU^2) - 
 (CHWB*CW2*MW2^7*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*MZ2^4*Pi^3*SW*SW2^2*
   VMU^2) + (73*CHWB*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2^2*VMU^2) - 
 (73*CHWB*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2])/(72*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*
   SW2^2*VMU^2) + (73*CHWB*CW2*MW2^6*MZ*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2^2*VMU^2) - 
 (169*CHWB*CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*
   SW2^2*VMU^2) + (169*CHWB*CW2*MH2*MW2^4*MZ*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2^2*VMU^2) - 
 (169*CHWB*CW2*MW2^5*MZ*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2^2*
   VMU^2) + (23*CHWB*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2^2*VMU^2) - 
 (23*CHWB*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2^2*
   VMU^2) + (23*CHWB*CW2*MW2^4*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2^2*VMU^2) - 
 (CHWB*CW2^2*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (CHWB*CW2^2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2^2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/(32*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHWB*CW2^2*MW*MW2^3*SW*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2^2*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHWB*CW2^2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (32*CW*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHWB*CW2^2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW2^2*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*
   SW2^2*VMU^2) - (3*CHD*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (85*CHD*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (13*CHD*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2])/(192*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (21*CHD*MH2*MW*MW2*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (3*CHD*CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CHbox*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (79*CHD*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (768*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (301*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (13*CHD*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (79*CHD*MW*MW2^2*A0i[aa0, MW2])/
  (512*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CHbox*CW2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CHD*CW2*MW*MW2^2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHbox*MW*MW2^3*A0i[aa0, MW2])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (37*CHD*MW*MW2^3*A0i[aa0, MW2])/
  (768*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (35*CHD*CW2*MW*MW2^3*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (13*CHD*CW2^2*MW*MW2^3*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (9*CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (7*CHD*CW2*MW*MW2^3*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (7*CHD*MH2^2*MW*MW2^4*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) + 
 (7*CHD*MH2*MW*MW2^4*A0i[aa0, MW2])/(64*(MH2 - MW2)*MZ2^3*Pi^3*SW2*VMU^2) + 
 (7*CHD*MH2*MW*MW2^5*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (7*CHD*MW*MW2^5*A0i[aa0, MW2])/(64*(MH2 - MW2)*MZ2^3*Pi^3*SW2*VMU^2) - 
 (7*CHD*MW*MW2^6*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2^2*MW*MW2^3*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) + (CHD*MH2*MW*MW2^3*A0i[aa0, MW2])/(24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (CHD*MH2*MW*MW2^4*A0i[aa0, MW2])/(18*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) - (5*CHD*CW2*MH2*MW*MW2^4*A0i[aa0, MW2])/
  (16*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - (CHD*MW*MW2^4*A0i[aa0, MW2])/
  (24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - (CHD*MW*MW2^5*A0i[aa0, MW2])/
  (36*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MW*MW2^5*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (149*CHD*MH2^2*MW*MW2^2*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (7*CHD*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) - (149*CHD*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (512*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + (CHbox*MH2*MW*MW2^3*A0i[aa0, MW2])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (311*CHD*MH2*MW*MW2^3*A0i[aa0, MW2])/(768*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) - (7*CHD*CW2*MH2*MW*MW2^3*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MW2^3*A0i[aa0, MW2])/(12*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (9*CHD*MW*MW2^3*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (CHbox*MW*MW2^4*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (13*CHD*MW*MW2^4*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (7*CHD*CW2*MW*MW2^4*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*MZ2*Pi^3*
   SW2*VMU^2) - (CHD*CW2^2*MW*MW2^4*A0i[aa0, MW2])/
  (24*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + (55*CHD*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (107*CHD*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(2304*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (CHD*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (55*CHD*MH2*MW*MZ2*A0i[aa0, MW2])/
  (1536*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (3*CHD*CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (55*CHD*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (11*CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (CHD*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (55*CHD*MW*MW2*MZ2*A0i[aa0, MW2])/
  (1536*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHbox*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (7*CHD*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (55*CHD*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (17*CHD*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(2304*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (CHD*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (21*CHD*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(256*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (15*CHD*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*MW2*Pi^3*SW2*
   VMU^2) + (CHD*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHWB*CW2*MH2^2*MW*MW2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) - 
 (31*CHWB*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2])/(576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) + (CHWB*CW2*MH2*MW*MW2*A0i[aa0, MW2])/
  (32*CW*(MH2 - MW2)*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2^2*A0i[aa0, MW2])/(36*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) + (31*CHWB*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2])/
  (288*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)*Pi^3*SW*SW2*VMU^2) + 
 (17*CHWB*CW2*MW*MW2^3*A0i[aa0, MW2])/(576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (31*CHWB*CW2^2*MW*MW2^3*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^3*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (7*CHWB*MH2^2*MW2*MZ*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (329*CHWB*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (7*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) - 
 (643*CHWB*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) + (7*CHWB*MW2^3*MZ*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) + (313*CHWB*CW2*MW2^3*MZ*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + (7*CHWB*MH2*MW2*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*Pi^3*SW*SW2*VMU^2) - (7*CHWB*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*Pi^3*SW*SW2*VMU^2) + (CHWB*MH2^2*MW2^5*MZ*A0i[aa0, MW2])/
  (6*(MH2 - MW2)^2*MZ2^4*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*MH2*MW2^6*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*MZ2^4*Pi^3*SW*SW2*
   VMU^2) + (CHWB*MW2^7*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*MZ2^4*Pi^3*SW*SW2*
   VMU^2) + (CHWB*MH2*MW2^5*MZ*A0i[aa0, MW2])/(4*(-MH2 + MW2)*MZ2^4*Pi^3*SW*
   SW2*VMU^2) - (CHWB*MW2^6*MZ*A0i[aa0, MW2])/(4*(-MH2 + MW2)*MZ2^4*Pi^3*SW*
   SW2*VMU^2) - (73*CHWB*MH2^2*MW2^4*MZ*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2*
   VMU^2) + (73*CHWB*MH2*MW2^5*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2*
   VMU^2) - (73*CHWB*MW2^6*MZ*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*
   SW2*VMU^2) - (CHWB*CW2*MW2^6*MZ*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW*SW2*VMU^2) - 
 (73*CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/(96*(-MH2 + MW2)*MZ2^3*Pi^3*SW*SW2*
   VMU^2) + (73*CHWB*MW2^5*MZ*A0i[aa0, MW2])/(96*(-MH2 + MW2)*MZ2^3*Pi^3*SW*
   SW2*VMU^2) - (CHWB*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2])/
  (24*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^4*A0i[aa0, MW2])/(12*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2*MW*MW2^5*A0i[aa0, MW2])/(24*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW*SW2*VMU^2) + (169*CHWB*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (5*CHWB*CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/(12*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*
   SW2*VMU^2) - (169*CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2^4*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2*
   VMU^2) + (169*CHWB*MW2^5*MZ*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW*SW2*VMU^2) + (5*CHWB*CW2*MW2^5*MZ*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (169*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/(192*(-MH2 + MW2)*MZ2^2*Pi^3*SW*SW2*
   VMU^2) - (169*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(192*(-MH2 + MW2)*MZ2^2*Pi^3*SW*
   SW2*VMU^2) + (19*CHWB*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2])/
  (288*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (29*CHWB*CW2*MH2*MW*MW2^3*A0i[aa0, MW2])/(288*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   SW2*VMU^2) + (5*CHWB*CW2*MW*MW2^4*A0i[aa0, MW2])/
  (144*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2*MZ*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*
   VMU^2) - (23*CHWB*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (2*CHWB*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*
   VMU^2) + (23*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (36*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (169*CHWB*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*
   VMU^2) - (23*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(72*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   SW2*VMU^2) - (47*CHWB*CW2*MW2^4*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (23*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*SW*SW2*
   VMU^2) + (23*CHWB*MW2^3*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*SW*SW2*
   VMU^2) + (17*CHWB*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2*MH2*MW*MZ2*A0i[aa0, MW2])/
  (16*CW*(MH2 - MW2)*Pi^3*SW*SW2*VMU^2) - 
 (17*CHWB*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/(288*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2])/
  (16*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (3*CHWB*CW2*MW*MW2*MZ2*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)*Pi^3*SW*SW2*
   VMU^2) + (17*CHWB*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (35*CHWB*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) + 
 (35*CHWB*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (35*CHWB*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2])/(288*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) + (CHWB*CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*MW2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2])/(576*CW*(MH2 - MW2)^2*Pi^3*SW*SW2*
   VMU^2) - (7*CHWB*CW2*MH2^2*MW*MW2*SW*A0i[aa0, MW2])/
  (128*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (5*CHWB*CW2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/(128*CW*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (9*CHWB*CW2*MH2*MW*MW2^2*SW*A0i[aa0, MW2])/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*CW2*MW*MW2^3*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (5*CHWB*CW2*MH2^2*MW*MZ2*SW*A0i[aa0, MW2])/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*CW2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (21*CHWB*CW2*MH2*MW*MW2*MZ2*SW*A0i[aa0, MW2])/
  (128*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (15*CHWB*CW2*MW*MW2^2*MZ2*SW*A0i[aa0, MW2])/(128*CW*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (CHWB*MH2^3*MW*SW2*A0i[aa0, MW2])/(1152*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (149*CHWB*MH2^2*MW*MW2*SW2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (53*CHWB*CW2*MH2^2*MW*MW2*SW2*A0i[aa0, MW2])/(288*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (599*CHWB*MH2*MW*MW2^2*SW2*A0i[aa0, MW2])/
  (1152*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (53*CHWB*CW2*MH2*MW*MW2^2*SW2*A0i[aa0, MW2])/(144*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (25*CHWB*MW*MW2^3*SW2*A0i[aa0, MW2])/
  (96*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (53*CHWB*CW2*MW*MW2^3*SW2*A0i[aa0, MW2])/(288*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW2^2*SW2*A0i[aa0, MW2])/
  (6*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - (CHWB*MH2*MW2^3*SW2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) + (CHWB*MW2^4*SW2*A0i[aa0, MW2])/
  (6*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2^3*SW2*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW*MW2^4*SW2*A0i[aa0, MW2])/
  (8*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^5*SW2*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW*
   VMU^2) - (5*CHWB*MH2^2*MW*MW2^2*SW2*A0i[aa0, MW2])/
  (48*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MW*MW2^3*SW2*A0i[aa0, MW2])/(24*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*
   VMU^2) - (5*CHWB*MW*MW2^4*SW2*A0i[aa0, MW2])/
  (48*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW*VMU^2) - 
 (17*CHWB*MH2^2*MW*MZ2*SW2*A0i[aa0, MW2])/(384*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (5*CHWB*CW2*MH2^2*MW*MZ2*SW2*A0i[aa0, MW2])/
  (144*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (17*CHWB*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2])/(192*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) + (5*CHWB*CW2*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2])/
  (72*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) - 
 (17*CHWB*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2])/(384*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (5*CHWB*CW2*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2])/
  (144*CW*(MH2 - MW2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MZ2^2*SW2*A0i[aa0, MW2])/(288*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^2*MW*MZ2^2*SW2*A0i[aa0, MW2])/
  (576*CW*(MH2 - MW2)^2*MW2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2^2*SW2*A0i[aa0, MW2])/(576*CW*(MH2 - MW2)^2*Pi^3*SW*
   VMU^2) - (CWw*MW2^2*(VMU^(-2))^(3/2)*A0i[aa0, MZ2])/(16*Pi^3) - 
 (CWw*MW2^3*(VMU^(-2))^(3/2)*A0i[aa0, MZ2])/(4*MZ2*Pi^3) - 
 (CHB*MW*MW2*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) - (CHbox*MW*MW2*A0i[aa0, MZ2])/
  (288*Pi^3*VMU^2) - (9*CHD*MW*MW2*A0i[aa0, MZ2])/(256*Pi^3*VMU^2) - 
 (CHW*MW*MW2*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) - 
 (127*CHD*CW2*MW*MW2*A0i[aa0, MZ2])/(1728*Pi^3*VMU^2) - 
 (91*CHD*CW2^2*MW*MW2*A0i[aa0, MZ2])/(1728*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*A0i[aa0, MZ2])/(64*MZ2^2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW*MW2*A0i[aa0, MZ2])/(576*MZ2*Pi^3*VMU^2) + 
 (5*CHB*MW*MW2^2*A0i[aa0, MZ2])/(96*MZ2*Pi^3*VMU^2) + 
 (23*CHD*MW*MW2^2*A0i[aa0, MZ2])/(576*MZ2*Pi^3*VMU^2) - 
 (CHW*MW*MW2^2*A0i[aa0, MZ2])/(96*MZ2*Pi^3*VMU^2) + 
 (79*CHD*CW2*MW*MW2^2*A0i[aa0, MZ2])/(864*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2*A0i[aa0, MZ2])/(72*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2^2*A0i[aa0, MZ2])/(384*MW2*Pi^3*VMU^2) - 
 (409*CHWB*MW*MW2*A0i[aa0, MZ2])/(6912*CW*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MW*MW2*A0i[aa0, MZ2])/(576*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*A0i[aa0, MZ2])/(16*MZ*Pi^3*SW*VMU^2) - 
 (139*CHWB*MW*MW2^4*A0i[aa0, MZ2])/(576*CW*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*A0i[aa0, MZ2])/(2304*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (2593*CHWB*MW*MW2^3*A0i[aa0, MZ2])/(3456*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (23*CHWB*CW2*MW*MW2^3*A0i[aa0, MZ2])/(288*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (11*CHWB*MH2*MW*MW2*A0i[aa0, MZ2])/(2304*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2*A0i[aa0, MZ2])/(1152*CW*MZ2*Pi^3*SW*VMU^2) - 
 (623*CHWB*MW*MW2^2*A0i[aa0, MZ2])/(3456*CW*MZ2*Pi^3*SW*VMU^2) + 
 (41*CHWB*CW2*MW*MW2^2*A0i[aa0, MZ2])/(576*CW*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2^2*MW*MW2^2*A0i[aa0, MZ2])/(48*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*A0i[aa0, MZ2])/(24*MZ*MZ2*Pi^3*SW*VMU^2) + 
 (31*CHWB*MW*MZ2*A0i[aa0, MZ2])/(768*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MZ2*A0i[aa0, MZ2])/(1152*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MZ2*A0i[aa0, MZ2])/(48*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2*MZ2*A0i[aa0, MZ2])/(48*MZ*Pi^3*SW*VMU^2) + 
 (31*CHWB*MW*MW2*SW*A0i[aa0, MZ2])/(384*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*SW*A0i[aa0, MZ2])/(8*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*A0i[aa0, MZ2])/(4*CW*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*SW*A0i[aa0, MZ2])/(384*CW*MZ2*Pi^3*VMU^2) - 
 (83*CHWB*MW*MW2^2*SW*A0i[aa0, MZ2])/(576*CW*MZ2*Pi^3*VMU^2) - 
 (13*CHWB*MW*MZ2*SW*A0i[aa0, MZ2])/(1152*CW*Pi^3*VMU^2) + 
 (7*CHWB*CW2*MW2*MZ2*SW*A0i[aa0, MZ2])/(72*MZ*Pi^3*VMU^2) - 
 (13*CHWB*CW2*MZ2^2*SW*A0i[aa0, MZ2])/(144*MZ*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*A0i[aa0, MZ2])/(2304*Pi^3*SW2^2*VMU^2) + 
 (11*CHD*CW2^2*MW*MW2*A0i[aa0, MZ2])/(576*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^3*MW*MW2*A0i[aa0, MZ2])/(48*Pi^3*SW2^2*VMU^2) + 
 (5*CHD*CW2*MW*MW2^4*A0i[aa0, MZ2])/(192*MZ2^3*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^2*A0i[aa0, MZ2])/(2304*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^3*A0i[aa0, MZ2])/(1152*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (7*CHD*CW2^2*MW*MW2^3*A0i[aa0, MZ2])/(576*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2*A0i[aa0, MZ2])/(2304*MZ2*Pi^3*SW2^2*VMU^2) - 
 (5*CHD*CW2*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*SW2^2*VMU^2) - 
 (7*CHD*CW2^2*MW*MW2^2*A0i[aa0, MZ2])/(576*MZ2*Pi^3*SW2^2*VMU^2) + 
 (5*CHD*CW2*MW*MZ2*A0i[aa0, MZ2])/(2304*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^3*MW*MZ2*A0i[aa0, MZ2])/(144*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^2*A0i[aa0, MZ2])/(1152*MW2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^3*MW*MZ2^2*A0i[aa0, MZ2])/(1152*MW2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2*MW*MW2*A0i[aa0, MZ2])/(96*CW*Pi^3*SW*SW2^2*VMU^2) - 
 (77*CHWB*CW2*MW*MW2^5*A0i[aa0, MZ2])/(144*CW*MZ2^4*Pi^3*SW*SW2^2*VMU^2) + 
 (443*CHWB*CW2*MW*MW2^4*A0i[aa0, MZ2])/(288*CW*MZ2^3*Pi^3*SW*SW2^2*VMU^2) - 
 (427*CHWB*CW2*MW*MW2^3*A0i[aa0, MZ2])/(288*CW*MZ2^2*Pi^3*SW*SW2^2*VMU^2) + 
 (47*CHWB*CW2*MW*MW2^2*A0i[aa0, MZ2])/(96*CW*MZ2*Pi^3*SW*SW2^2*VMU^2) - 
 (CHWB*CW2^2*MW*MW2*SW*A0i[aa0, MZ2])/(32*CW*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2^2*MW*MZ2*SW*A0i[aa0, MZ2])/(64*CW*Pi^3*SW2^2*VMU^2) + 
 (19*CHD*MW*MW2*A0i[aa0, MZ2])/(1536*Pi^3*SW2*VMU^2) - 
 (CHB*CW2*MW*MW2*A0i[aa0, MZ2])/(48*Pi^3*SW2*VMU^2) - 
 (CHbox*CW2*MW*MW2*A0i[aa0, MZ2])/(144*Pi^3*SW2*VMU^2) - 
 (11*CHD*CW2*MW*MW2*A0i[aa0, MZ2])/(1152*Pi^3*SW2*VMU^2) - 
 (CHW*CW2*MW*MW2*A0i[aa0, MZ2])/(48*Pi^3*SW2*VMU^2) - 
 (CHbox*MH2*MW*MW2^3*A0i[aa0, MZ2])/(288*CW2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW*MW2^3*A0i[aa0, MZ2])/(1152*CW2*MZ2^3*Pi^3*SW2*VMU^2) + 
 (5*CHD*MW*MW2^4*A0i[aa0, MZ2])/(384*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW*MW2^2*A0i[aa0, MZ2])/(4608*MZ2^2*Pi^3*SW2*VMU^2) + 
 (5*CHD*MW*MW2^3*A0i[aa0, MZ2])/(768*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHbox*MW*MW2^3*A0i[aa0, MZ2])/(144*CW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MW2^3*A0i[aa0, MZ2])/(576*CW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (29*CHD*CW2*MW*MW2^3*A0i[aa0, MZ2])/(576*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MW*MW2*A0i[aa0, MZ2])/(4608*MZ2*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2*MH2*MW*MW2*A0i[aa0, MZ2])/(288*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2*A0i[aa0, MZ2])/(2304*MZ2*Pi^3*SW2*VMU^2) - 
 (7*CHD*MW*MW2^2*A0i[aa0, MZ2])/(384*MZ2*Pi^3*SW2*VMU^2) + 
 (CHB*CW2*MW*MW2^2*A0i[aa0, MZ2])/(48*MZ2*Pi^3*SW2*VMU^2) + 
 (13*CHD*CW2*MW*MW2^2*A0i[aa0, MZ2])/(384*MZ2*Pi^3*SW2*VMU^2) + 
 (CHW*CW2*MW*MW2^2*A0i[aa0, MZ2])/(48*MZ2*Pi^3*SW2*VMU^2) - 
 (11*CHD*CW2^2*MW*MW2^2*A0i[aa0, MZ2])/(288*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*MW*MZ2*A0i[aa0, MZ2])/(1536*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MZ2*A0i[aa0, MZ2])/(288*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2*A0i[aa0, MZ2])/(144*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^2*A0i[aa0, MZ2])/(576*MW2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2*A0i[aa0, MZ2])/(192*CW*Pi^3*SW*SW2*VMU^2) + 
 (575*CHWB*CW2*MW*MW2*A0i[aa0, MZ2])/(3456*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MW*MW2*A0i[aa0, MZ2])/(24*CW*Pi^3*SW*SW2*VMU^2) - 
 (77*CHWB*MW*MW2^5*A0i[aa0, MZ2])/(288*CW*MZ2^4*Pi^3*SW*SW2*VMU^2) + 
 (443*CHWB*MW*MW2^4*A0i[aa0, MZ2])/(576*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) - 
 (139*CHWB*CW2*MW*MW2^4*A0i[aa0, MZ2])/(288*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^2*A0i[aa0, MZ2])/(1152*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (427*CHWB*MW*MW2^3*A0i[aa0, MZ2])/(576*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (1903*CHWB*CW2*MW*MW2^3*A0i[aa0, MZ2])/(1728*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2*A0i[aa0, MZ2])/(1152*CW*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (47*CHWB*MW*MW2^2*A0i[aa0, MZ2])/(192*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (1325*CHWB*CW2*MW*MW2^2*A0i[aa0, MZ2])/(1728*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (11*CHWB*CW2*MW*MZ2*A0i[aa0, MZ2])/(384*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MW*MZ2*A0i[aa0, MZ2])/(72*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MW*MZ2^2*A0i[aa0, MZ2])/(576*CW*MW2*Pi^3*SW*SW2*VMU^2) - 
 (5*CHWB*CW2*MW*MW2*SW*A0i[aa0, MZ2])/(64*CW*Pi^3*SW2*VMU^2) + 
 (3*CHWB*CW2*MW*MZ2*SW*A0i[aa0, MZ2])/(128*CW*Pi^3*SW2*VMU^2) + 
 (CHB*MW*MW2*SW2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) - 
 (CHW*MW*MW2*SW2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
 (47*CHD*MW*MW2^2*SW2*A0i[aa0, MZ2])/(864*MZ2*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2*SW2*A0i[aa0, MZ2])/(192*CW*Pi^3*SW*VMU^2) - 
 (163*CHWB*CW2*MW*MW2*SW2*A0i[aa0, MZ2])/(864*CW*Pi^3*SW*VMU^2) - 
 (91*CHWB*CW2^2*MW*MW2*SW2*A0i[aa0, MZ2])/(432*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^3*SW2*A0i[aa0, MZ2])/(32*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MW2*SW2*A0i[aa0, MZ2])/(384*CW*MZ2*Pi^3*SW*VMU^2) - 
 (11*CHWB*MW*MW2^2*SW2*A0i[aa0, MZ2])/(192*CW*MZ2*Pi^3*SW*VMU^2) + 
 (85*CHWB*CW2*MW*MW2^2*SW2*A0i[aa0, MZ2])/(432*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MZ2*SW2*A0i[aa0, MZ2])/(384*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW*MZ2*SW2*A0i[aa0, MZ2])/(144*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MZ2^2*SW2*A0i[aa0, MZ2])/(288*CW*MW2*Pi^3*SW*VMU^2) + 
 (CHB*MH2*MW*MW2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHB*MW*MW2^2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHW*MW*MW2^2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHB*MH2*MW*MW2^2*B0i[bb0, 0, MH2, MZ2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHW*MH2*MW*MW2^2*B0i[bb0, 0, MH2, MZ2])/(24*MZ2*Pi^3*VMU^2) - 
 (CHB*MW*MW2*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHW*MW*MW2*MZ2*B0i[bb0, 0, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*B0i[bb0, 0, MH2, MZ2])/(16*MZ*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^3*B0i[bb0, 0, MH2, MZ2])/(24*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^3*B0i[bb0, 0, MH2, MZ2])/(24*MZ*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2*MZ2*B0i[bb0, 0, MH2, MZ2])/(48*MZ*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^2*MZ2*B0i[bb0, 0, MH2, MZ2])/(16*MZ*Pi^3*SW*VMU^2) + 
 (CHWB*MW2*MZ2^2*B0i[bb0, 0, MH2, MZ2])/(48*MZ*Pi^3*SW*VMU^2) + 
 (CHD*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(256*Pi^3*VMU^2) - 
 (CHD*MT2^3*MW*B0i[bb0, MW2, 0, MT2])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (13*CHD*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(768*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(192*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(128*Pi^3*VMU^2) - 
 (CHWB*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(96*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(16*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*MT2^2*MW*SW*B0i[bb0, MW2, 0, MT2])/(384*CW*Pi^3*VMU^2) - 
 (CHWB*MT2^3*MW*SW*B0i[bb0, MW2, 0, MT2])/(48*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (3*CHWB*MT2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/(128*CW*Pi^3*VMU^2) - 
 (CHWB*MT2^2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/(96*CW*(MT2 - MW2)*Pi^3*
   VMU^2) + (5*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/(64*CW*Pi^3*VMU^2) + 
 (CHD*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(16*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(24*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(48*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(4*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(4*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(12*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(4*CW*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(16*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/(6*MZ*Pi^3*VMU^2) + 
 (3*CHWB*MW*MW2^3*SW*B0i[bb0, MW2, 0, MW2])/(16*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/(12*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/(12*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (7*CHD*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(96*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(6*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/(12*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^3*SW2*B0i[bb0, MW2, 0, MW2])/(12*CW*MZ2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW*MW2^2*SW*SW2*B0i[bb0, MW2, 0, MW2])/(24*CW*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(2304*Pi^3*VMU^2) - 
 (CHbox*MH2^3*MW*B0i[bb0, MW2, MH2, MW2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^3*MW*B0i[bb0, MW2, MH2, MW2])/(4608*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(128*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHW*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(32*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) - 
 (7*CHbox*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (25*CHD*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*CHW*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CHD*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHW*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(2*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(576*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(48*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW*B0i[bb0, MW2, MH2, MW2])/(384*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (384*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (96*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (96*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(12*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2])/(384*CW*Pi^3*VMU^2) + 
 (CHWB*MH2^3*MW*SW*B0i[bb0, MW2, MH2, MW2])/(576*CW*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHWB*MH2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
  (192*CW*Pi^3*VMU^2) - (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(48*CW*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MH2, MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (CHWB*MH2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (256*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MH2^3*MW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (384*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^3*SW2*B0i[bb0, MW2, MH2, MW2])/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MH2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/
  (384*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/
  (96*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/
  (96*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/(12*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (3*CWw*MW2^3*(VMU^(-2))^(3/2)*B0i[bb0, MW2, MW2, MZ2])/(8*Pi^3) + 
 (CWw*MW2^2*MZ2*(VMU^(-2))^(3/2)*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3) - 
 (19*CHD*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(384*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(48*Pi^3*VMU^2) - 
 (11*CHD*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(8*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^2) + 
 (19*CHD*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + (19*CHD*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (4608*Pi^3*VMU^2) - (25*CHD*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*VMU^2) - (11*CHD*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (288*MW2*Pi^3*VMU^2) + (CHD*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (1152*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (48*CW*Pi^3*SW*VMU^2) - (13*CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (144*CW*Pi^3*SW*VMU^2) + (CHWB*CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (24*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (12*CW*MZ2*Pi^3*SW*VMU^2) - (CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (24*CW*MZ2*Pi^3*SW*VMU^2) - (CHWB*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*CW*Pi^3*SW*VMU^2) - (11*CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*CW*Pi^3*SW*VMU^2) - (7*CHWB*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*CW*Pi^3*SW*VMU^2) - (CHWB*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*CW*Pi^3*SW*VMU^2) + (7*CHWB*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (96*CW*Pi^3*SW*VMU^2) + (CHWB*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (576*CW*MW2*Pi^3*SW*VMU^2) + (47*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (192*CW*Pi^3*VMU^2) - (CHWB*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ*Pi^3*VMU^2) - (11*CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(6*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^4*SW*B0i[bb0, MW2, MW2, MZ2])/(4*CW*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (3*CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (32*CW*Pi^3*VMU^2) - (5*CHWB*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*MZ*Pi^3*VMU^2) + (19*CHWB*MW*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(768*CW*Pi^3*VMU^2) + 
 (7*CHWB*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(144*MZ*Pi^3*VMU^2) - 
 (11*CHWB*MW*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(576*CW*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) + (17*CHD*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2^2*VMU^2) - (29*CHD*CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2^2*VMU^2) + (CHD*CW2^3*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (24*Pi^3*SW2^2*VMU^2) + (CHD*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (24*MZ2*Pi^3*SW2^2*VMU^2) - (CHD*CW2^2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (24*MZ2*Pi^3*SW2^2*VMU^2) - (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (72*Pi^3*SW2^2*VMU^2) - (13*CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2^2*VMU^2) + (17*CHD*CW2^3*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2^2*VMU^2) - (CHD*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (1152*Pi^3*SW2^2*VMU^2) + (17*CHD*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (1152*Pi^3*SW2^2*VMU^2) - (CHD*CW2^3*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (72*Pi^3*SW2^2*VMU^2) + (CHD*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (1152*MW2*Pi^3*SW2^2*VMU^2) - (CHD*CW2^3*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (1152*MW2*Pi^3*SW2^2*VMU^2) + (7*CHD*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2*VMU^2) + (CHD*CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (48*Pi^3*SW2*VMU^2) - (CHD*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (48*MZ2*Pi^3*SW2*VMU^2) - (17*CHD*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*SW2*VMU^2) - (7*CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW2*VMU^2) - (CHD*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (384*Pi^3*SW2*VMU^2) + (17*CHD*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*SW2*VMU^2) + (CHD*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (384*MW2*Pi^3*SW2*VMU^2) + (17*CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (144*CW*Pi^3*SW*SW2*VMU^2) - (CHWB*CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/
  (12*CW*Pi^3*SW*SW2*VMU^2) + (CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/
  (12*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(36*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(48*CW*Pi^3*SW*SW2*VMU^2) - 
 (5*CHWB*CW2^3*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (36*CW*Pi^3*SW*SW2*VMU^2) - (CHWB*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*CW*Pi^3*SW*SW2*VMU^2) - (CHWB*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (144*CW*Pi^3*SW*SW2*VMU^2) + 
 (5*CHWB*CW2^3*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(144*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (576*CW*MW2*Pi^3*SW*SW2*VMU^2) - 
 (7*CHWB*MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(8*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(8*CW*MZ2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(32*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(192*CW*Pi^3*SW*VMU^2) - 
 (3*CHWB*CW2*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(32*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(192*CW*MW2*Pi^3*SW*VMU^2) - 
 (CHB*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) - 
 (CHbox*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) - 
 (CHD*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(1152*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) - 
 (5*CHB*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHW*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(4608*MZ2*Pi^3*VMU^2) + 
 (5*CHB*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*MZ2*Pi^3*VMU^2) - 
 (CHW*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*MZ2*Pi^3*VMU^2) + 
 (CHB*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHbox*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(384*Pi^3*VMU^2) + 
 (CHW*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(96*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(96*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(192*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(384*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(24*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(64*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(16*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(32*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(96*CW*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(384*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(32*CW*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (1152*MZ2*Pi^3*SW2^2*VMU^2) + (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*Pi^3*SW2^2*VMU^2) - (CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*Pi^3*SW2^2*VMU^2) - (CHB*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*Pi^3*SW2*VMU^2) - (CHbox*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (72*Pi^3*SW2*VMU^2) - (CHW*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*Pi^3*SW2*VMU^2) - (CHB*CW2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*Pi^3*SW2*VMU^2) - (CHW*CW2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*Pi^3*SW2*VMU^2) - (CHbox*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (288*CW2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CHD*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(1152*CW2*MZ2^3*Pi^3*SW2*
   VMU^2) + (CHbox*MH2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (72*CW2*MZ2^2*Pi^3*SW2*VMU^2) + (CHD*MH2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (288*CW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*SW2*VMU^2) + 
 (CHB*CW2*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^3*SW2*VMU^2) + 
 (CHW*CW2*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^3*SW2*VMU^2) - 
 (CHbox*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(24*CW2*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(96*CW2*MZ2*Pi^3*SW2*VMU^2) + 
 (CHB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VMU^2) + 
 (CHbox*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VMU^2) + 
 (CHW*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(144*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2^2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(144*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (48*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (576*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (576*CW*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(32*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*MH2*MW*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(96*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(384*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(2304*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(32*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*SW*VMU^2) + 
 (11*CHD*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(768*Pi^3*VMU^2) - 
 (7*CHD*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
 (7*CHD*CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(192*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(96*MZ2*Pi^3*VMU^2) - 
 (13*CHD*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(768*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
 (11*CHWB*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(96*CW*Pi^3*SW*VMU^2) + 
 (53*CHWB*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(864*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(12*CW*Pi^3*SW*VMU^2) - 
 (47*CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(432*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(36*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (29*CHWB*CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (144*CW*MZ2^2*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (18*CW*MZ2^2*Pi^3*SW*VMU^2) + (CHWB*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (6*CW*MZ2*Pi^3*SW*VMU^2) - 
 (67*CHWB*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (432*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (48*CW*MZ2*Pi^3*SW*VMU^2) - (7*CHWB*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (72*CW*MZ2*Pi^3*SW*VMU^2) + (19*CHWB*CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (144*CW*MZ2*Pi^3*SW*VMU^2) - (CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (96*CW*Pi^3*SW*VMU^2) + (13*CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (864*CW*Pi^3*SW*VMU^2) + (11*CHWB*MT2*MW*MW2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (192*CW*Pi^3*VMU^2) - (CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (48*CW*Pi^3*VMU^2) - (CHWB*MT2*MW*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (24*CW*MZ2*Pi^3*VMU^2) + (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (192*CW*Pi^3*VMU^2) - (11*CHD*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/
  (576*Pi^3*SW2^2*VMU^2) + (11*CHD*CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/
  (576*Pi^3*SW2^2*VMU^2) + (CHD*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (144*Pi^3*SW2^2*VMU^2) - (CHD*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (144*Pi^3*SW2^2*VMU^2) + (CHD*CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (192*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (192*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(72*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(72*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(192*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(192*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2^2*VMU^2) + 
 (11*CHD*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(96*MZ2^2*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(288*MZ2*Pi^3*SW2*VMU^2) - 
 (19*CHD*CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ2*Pi^3*SW2*VMU^2) + (CHD*CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (96*MZ2*Pi^3*SW2*VMU^2) + (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (576*Pi^3*SW2*VMU^2) - (11*CHWB*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/
  (288*CW*Pi^3*SW*SW2*VMU^2) + (7*CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (72*CW*Pi^3*SW*SW2*VMU^2) + 
 (2*CHWB*CW2*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) - 
 (109*CHWB*CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (288*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (7*CHWB*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (36*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (59*CHWB*CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (288*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(288*CW*Pi^3*SW*SW2*VMU^2) + 
 (17*CHD*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) + 
 (7*CHD*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(1728*MZ2*Pi^3*VMU^2) + 
 (271*CHWB*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/(3456*CW*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/(864*CW*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2^2*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*CW*Pi^3*SW*VMU^2) - (65*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (864*CW*Pi^3*SW*VMU^2) + (17*CHWB*CW2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*CW*Pi^3*SW*VMU^2) + (CHWB*MT2*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (65*CHWB*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*CW*MZ2*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*CW*MZ2*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (18*CW*MZ2*Pi^3*SW*VMU^2) + 
 (41*CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(3456*CW*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (864*CW*Pi^3*SW*VMU^2) - (17*CHWB*CW2^2*MW*MW2*MZ2*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(432*CW*Pi^3*SW*VMU^2) + 
 (15*CWw*MW2^3*(VMU^(-2))^(3/2)*B0i[bb0, MZ2, MW2, MW2])/(32*Pi^3) + 
 (3*CWw*MW2^4*(VMU^(-2))^(3/2)*B0i[bb0, MZ2, MW2, MW2])/(16*MZ2*Pi^3) - 
 (3*CWw*MW2^2*MZ2*(VMU^(-2))^(3/2)*B0i[bb0, MZ2, MW2, MW2])/(32*Pi^3) - 
 (5*CWw*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(16*Pi^3*VMU^3) - 
 (CWw*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(8*MZ2*Pi^3*VMU^3) + 
 (CWw*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(16*Pi^3*VMU^3) + 
 (5*CW2*CWw*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(16*Pi^3*SW2*VMU^3) - 
 (CW2^2*CWw*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(2*Pi^3*SW2*VMU^3) + 
 (CW2*CWw*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(8*MZ2*Pi^3*SW2*VMU^3) - 
 (CW2*CWw*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(16*Pi^3*SW2*VMU^3) + 
 (CW2^2*CWw*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(8*Pi^3*SW2*VMU^3) + 
 (49*CHD*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(2304*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(192*MZ2^2*Pi^3*VMU^2) + 
 (73*CHD*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(1152*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(1536*Pi^3*VMU^2) - 
 (41*CHWB*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(288*CW*Pi^3*SW*VMU^2) + 
 (47*CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(288*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(72*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(12*CW*MZ2^3*Pi^3*SW*VMU^2) - 
 (29*CHWB*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(288*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(24*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (53*CHWB*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(288*CW*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(48*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(6*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(192*CW*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(144*CW*Pi^3*SW*VMU^2) + 
 (11*CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MW2, MW2])/(192*CW*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW*B0i[bb0, MZ2, MW2, MW2])/(16*CW*MZ2^2*Pi^3*VMU^2) + 
 (13*CHWB*MW*MW2^3*SW*B0i[bb0, MZ2, MW2, MW2])/(96*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/(384*CW*Pi^3*VMU^2) - 
 (19*CHD*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2^2*VMU^2) + 
 (19*CHD*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(48*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(48*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2^2*VMU^2) + 
 (13*CHD*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*SW2*VMU^2) + 
 (17*CHD*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^2*Pi^3*SW2*VMU^2) - 
 (7*CHD*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2^2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(1152*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(1152*Pi^3*SW2*VMU^2) - 
 (35*CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(288*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(6*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (13*CHWB*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (144*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (29*CHWB*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (144*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(288*CW*Pi^3*SW*SW2*VMU^2) + 
 (15*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/(128*CW*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/(96*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (41*CHWB*MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/(192*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(256*CW*Pi^3*SW*VMU^2) + 
 (CHD*MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^2) + 
 (CHD*MT2^3*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(384*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(96*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(192*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(48*Pi^3*VMU^2) + 
 (CHD*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(384*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(64*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*B0i[dbb0, MW2, 0, MT2])/(64*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2])/(48*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^3*B0i[dbb0, MW2, 0, MT2])/(24*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MT2^3*MW*MW2*SW*B0i[dbb0, MW2, 0, MT2])/(192*CW*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*MT2^2*MW*MW2^2*SW*B0i[dbb0, MW2, 0, MT2])/
  (96*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2*MW*MW2^3*SW*B0i[dbb0, MW2, 0, MT2])/(192*CW*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*MT2*MW*MW2^3*SW*B0i[dbb0, MW2, 0, MT2])/
  (32*CW*(-MT2 + MW2)*Pi^3*VMU^2) + (CHWB*MW*MW2^4*SW*B0i[dbb0, MW2, 0, MT2])/
  (32*CW*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(288*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(1152*Pi^3*VMU^2) - 
 (CHD*MH2^4*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/(2304*(MH2 - 4*MW2)*
   (MH2 - 3*MW2)*Pi^3*VMU^2) + (CHbox*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (72*Pi^3*VMU^2) - (CHD*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (192*Pi^3*VMU^2) + (CHW*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (24*Pi^3*VMU^2) + (7*CHD*MH2^3*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (768*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHbox*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (5*CHD*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(192*Pi^3*VMU^2) - 
 (CHW*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (19*CHD*MH2^2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*CHD*MH2*MW*MW2^4*B0i[dbb0, MW2, MH2, MW2])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^5*B0i[dbb0, MW2, MH2, MW2])/(16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (CHWB*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2])/
  (288*CW*Pi^3*SW*VMU^2) + (CHWB*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2])/
  (72*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2])/
  (24*CW*Pi^3*SW*VMU^2) - (CHWB*MH2^4*MW*MW2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (1152*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW*B0i[dbb0, MW2, MH2, MW2])/(288*CW*Pi^3*VMU^2) + 
 (7*CHWB*MH2^3*MW*MW2^2*SW*B0i[dbb0, MW2, MH2, MW2])/
  (384*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^3*SW*B0i[dbb0, MW2, MH2, MW2])/(96*CW*Pi^3*VMU^2) - 
 (19*CHWB*MH2^2*MW*MW2^3*SW*B0i[dbb0, MW2, MH2, MW2])/
  (144*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*CHWB*MH2*MW*MW2^4*SW*B0i[dbb0, MW2, MH2, MW2])/
  (48*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^5*SW*B0i[dbb0, MW2, MH2, MW2])/
  (8*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CWw*MW2^4*(VMU^(-2))^(3/2)*B0i[dbb0, MW2, MW2, MZ2])/(2*Pi^3) + 
 (CWw*MW2^3*MZ2*(VMU^(-2))^(3/2)*B0i[dbb0, MW2, MW2, MZ2])/(8*Pi^3) - 
 (CHD*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(16*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(576*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(144*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(384*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW*MW2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CHD*CW2*MW*MW2^4*MZ2*B0i[dbb0, MW2, MW2, MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CHD*CW2*MW*MW2^3*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/
  (288*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CHD*CW2*MW*MW2^2*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CHD*CW2*MW*MW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2])/
  (2304*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MZ2^5*B0i[dbb0, MW2, MW2, MZ2])/
  (2304*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2])/(6*CW*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2])/(72*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2])/(18*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2])/(288*CW*Pi^3*SW*VMU^2) - 
 (3*CHWB*CW2*MW*MW2^3*SW*B0i[dbb0, MW2, MW2, MZ2])/(8*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/(6*MZ*Pi^3*VMU^2) - 
 (119*CHWB*CW2*MW*MW2^2*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (288*CW*Pi^3*VMU^2) + (7*CHWB*MW2^3*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*MZ*Pi^3*VMU^2) + (5*CHWB*CW2*MW*MW2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*CW*Pi^3*VMU^2) - (5*CHWB*MW2^2*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (144*MZ*Pi^3*VMU^2) + (3*CHWB*CW2*MW*MW2^5*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (2*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CHWB*CW2*MW*MW2^4*MZ2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (24*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CHWB*CW2*MW*MW2^3*MZ2^2*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (144*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CHWB*CW2*MW*MW2^2*MZ2^3*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (72*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CHWB*CW2*MW*MW2*MZ2^4*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MZ2^5*SW*B0i[dbb0, MW2, MW2, MZ2])/
  (1152*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CWw*MW2^4*(VMU^(-2))^(3/2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3) - 
 (CHD*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(24*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(16*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (6*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(3*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*CW*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MW*MW2^3*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(6*MZ*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (12*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^4*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (8*CW*MZ2*Pi^3*VMU^2) + (CHWB*MW*MW2^5*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (3*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*MZ2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
  (6*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CWw*MW2^4*(VMU^(-2))^(3/2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*Pi^3) - 
 (3*CW2*CWw*MW2^4*(VMU^(-2))^(3/2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*Pi^3) + (CW2*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*Pi^3*VMU^3) - (CWw*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*Pi^3*VMU^3) + (5*CHD*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (96*Pi^3*VMU^2) - (7*CHD*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (192*MZ2^2*Pi^3*VMU^2) - (CHD*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (64*MZ2*Pi^3*VMU^2) - (13*CHWB*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^6*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*CW*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (4*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*CW*MZ2*Pi^3*SW*VMU^2) - 
 (11*CHWB*CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^3*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*CW*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^5*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*CW*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^4*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*CW*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*Pi^3*SW2^2*VMU^2) + (CHD*CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (16*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (48*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2^6*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (6*CW*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*Pi^3*SW*VMU^2) - 
 (17*CHWB*MW*MW2^5*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (96*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (6*CW*MZ2*Pi^3*SW*VMU^2) + (CHD*MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (24*Pi^3*VMU^2) + (7*CHD*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*Pi^3*VMU^2) + (CHD*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*Pi^3*VMU^2) - (CHD*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*Pi^3*VMU^2) - (5*CHD*MW*MW2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*CHD*MW*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*CHD*MW*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (64*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(192*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(12*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(8*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^3*MZ*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) - 
 (5*CHWB*MW*MW2^4*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (48*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*CHWB*MW*MW2^3*MZ2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*CHWB*MW*MW2^2*MZ2^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (32*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2^3*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^4*SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
  (96*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*Pi^3*VMU^2) - 
 (7*CHD*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(384*MZ2*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(384*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*CW*Pi^3*SW*VMU^2) - 
 (3*CHWB*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*CW*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*CW*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (16*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (32*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (32*CW*Pi^3*VMU^2) - (CHWB*MW*MW2^4*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (32*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*CW*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (96*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (96*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (96*Pi^3*SW2^2*VMU^2) + (CHD*CW2^2*MW*MW2^2*MZ2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*CW*Pi^3*SW*SW2*VMU^2) - 
 (7*CHWB*MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*CW*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW*MW2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (64*CW*MZ2*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (64*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*SW*VMU^2) + (3*CHD*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (8*Pi^3*VMU^2) - (27*CHD*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (32*Pi^3*VMU^2) + (39*CHD*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (64*Pi^3*VMU^2) - (9*CHD*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (64*Pi^3*VMU^2) - (5*CHWB*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (4*CW*Pi^3*SW*VMU^2) + (7*CHWB*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (6*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (2*CW*MZ2*Pi^3*SW*VMU^2) + 
 (49*CHWB*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (48*CW*Pi^3*SW*VMU^2) - (11*CHWB*CW2*MW*MW2^2*MZ2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*CW*Pi^3*SW*VMU^2) - 
 (13*CHWB*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (48*CW*Pi^3*SW*VMU^2) + (3*CHWB*CW2*MW*MW2*MZ2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*CW*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (2*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (CW*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (49*CHWB*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (24*CW*Pi^3*SW*SW2*VMU^2) - 
 (13*CHWB*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (24*CW*Pi^3*SW*SW2*VMU^2) + 
 (CHD*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*Pi^3*VMU^2) - 
 (5*CHD*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^2) + 
 (3*CHD*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(32*Pi^3*VMU^2) + 
 (7*CHWB*MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(12*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (48*CW*Pi^3*SW*VMU^2) - (CHWB*CW2*MW*MW2^2*MZ2*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*CW*Pi^3*SW*VMU^2) - 
 (91*CHWB*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (96*CW*Pi^3*SW*VMU^2) + (5*CHWB*CW2*MW*MW2*MZ2^2*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*CW*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (16*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^2*MZ2*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*CW*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2*MZ2^2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (8*CW*Pi^3*VMU^2) - (3*CHWB*MW*MZ2^3*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (16*CW*Pi^3*VMU^2) - (CHWB*MW*MW2^2*MZ2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(2*CW*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW*MW2*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (8*CW*Pi^3*SW*VMU^2) - (3*CHWB*MW*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(16*CW*Pi^3*SW*VMU^2) + (MW*MW2^2*Ced[Leff, Leff, 1, 1])/
  (432*Pi^3*VMU^2) - (MW*MW2*MZ2*Ced[Leff, Leff, 1, 1])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ced[Leff, Leff, 1, 1])/(864*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*Ced[Leff, Leff, 1, 1])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Ced[Leff, Leff, 1, 1])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Ced[Leff, Leff, 1, 1])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*Ced[Leff, Leff, 2, 2])/(432*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ced[Leff, Leff, 2, 2])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ced[Leff, Leff, 2, 2])/(864*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*Ced[Leff, Leff, 2, 2])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Ced[Leff, Leff, 2, 2])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Ced[Leff, Leff, 2, 2])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*Ced[Leff, Leff, 3, 3])/(432*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ced[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ced[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*Ced[Leff, Leff, 3, 3])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Ced[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Ced[Leff, Leff, 3, 3])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/
  (288*Pi^3*SW2*VMU^2) - (7*MW*MW2^2*Cee[Leff, Leff, 1, 1])/
  (864*Pi^3*VMU^2) + (7*MW*MW2*MZ2*Cee[Leff, Leff, 1, 1])/(576*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*Cee[Leff, Leff, 1, 1])/(1728*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*Cee[Leff, Leff, 1, 1])/(432*Pi^3*SW2*VMU^2) + 
 (7*CW2*MW*MW2*MZ2*Cee[Leff, Leff, 1, 1])/(288*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW*MZ2^2*Cee[Leff, Leff, 1, 1])/(864*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/
  (288*Pi^3*SW2*VMU^2) - (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (48*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (32*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) - (CW2*MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 1, 1])/(16*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (48*Pi^3*SW2*VMU^2) - (7*MW*MW2^2*Cee[Leff, Leff, 2, 2])/(864*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*Cee[Leff, Leff, 2, 2])/(576*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*Cee[Leff, Leff, 2, 2])/(1728*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*Cee[Leff, Leff, 2, 2])/(432*Pi^3*SW2*VMU^2) + 
 (7*CW2*MW*MW2*MZ2*Cee[Leff, Leff, 2, 2])/(288*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW*MZ2^2*Cee[Leff, Leff, 2, 2])/(864*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/
  (288*Pi^3*SW2*VMU^2) - (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (48*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (32*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) - (CW2*MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 2, 2])/(16*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (48*Pi^3*SW2*VMU^2) - (7*MW*MW2^2*Cee[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*Cee[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) - 
 (7*MW*MZ2^2*Cee[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*Cee[Leff, Leff, 3, 3])/(432*Pi^3*SW2*VMU^2) + 
 (7*CW2*MW*MW2*MZ2*Cee[Leff, Leff, 3, 3])/(288*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW*MZ2^2*Cee[Leff, Leff, 3, 3])/(864*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/
  (288*Pi^3*SW2*VMU^2) - (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (48*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (32*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) - (CW2*MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 3, 3])/(16*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (48*Pi^3*SW2*VMU^2) - (MW*MW2^2*Ceu[Leff, Leff, 1, 1])/(216*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Ceu[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) - 
 (MW*MZ2^2*Ceu[Leff, Leff, 1, 1])/(432*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*Ceu[Leff, Leff, 1, 1])/(108*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*Ceu[Leff, Leff, 1, 1])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*Ceu[Leff, Leff, 1, 1])/(216*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(288*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(48*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(144*Pi^3*SW2*VMU^2) - 
 (MW*MW2^2*Ceu[Leff, Leff, 2, 2])/(216*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Ceu[Leff, Leff, 2, 2])/(144*Pi^3*VMU^2) - 
 (MW*MZ2^2*Ceu[Leff, Leff, 2, 2])/(432*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*Ceu[Leff, Leff, 2, 2])/(108*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*Ceu[Leff, Leff, 2, 2])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*Ceu[Leff, Leff, 2, 2])/(216*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(288*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(48*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(144*Pi^3*SW2*VMU^2) + 
 (MT2*MW*MW2*Ceu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MW2^2*Ceu[Leff, Leff, 3, 3])/(432*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Ceu[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Ceu[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Ceu[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Ceu[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2*Ceu[Leff, Leff, 3, 3])/(24*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*Ceu[Leff, Leff, 3, 3])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*Ceu[Leff, Leff, 3, 3])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MZ2*Ceu[Leff, Leff, 3, 3])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Ceu[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Ceu[Leff, Leff, 3, 3])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(24*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(72*Pi^3*SW2*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (192*Pi^3*VMU^2) - (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (144*Pi^3*VMU^2) - (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (1152*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (96*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (36*MZ2*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(576*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (48*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*CHd[1, 1])/(108*Pi^3*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHd[1, 1])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*CHd[1, 1])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHd[1, 1])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*CHd[1, 1])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*CHd[1, 1])/
  (288*Pi^3*VMU^2) + (5*MW*MW2^2*A0i[aa0, MZ2]*CHd[1, 1])/
  (288*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2*A0i[aa0, MZ2]*CHd[1, 1])/
  (144*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHd[1, 1])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (MW*MW2^2*CHd[2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*CHd[2, 2])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*CHd[2, 2])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHd[2, 2])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHd[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHd[2, 2])/(288*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHd[2, 2])/(288*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHd[2, 2])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHd[2, 2])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*CHd[3, 3])/(108*Pi^3*VMU^2) + (MH2*MW*MW2^2*CHd[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHd[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*CHd[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*CHd[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MW*MW2^2*CHd[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*CHd[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHd[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*MZ2*CHd[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*CHd[3, 3])/
  (288*Pi^3*VMU^2) + (5*MW*MW2^2*A0i[aa0, MZ2]*CHd[3, 3])/
  (288*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2*A0i[aa0, MZ2]*CHd[3, 3])/
  (144*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHd[3, 3])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (MW*MW2^2*CHe[1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*CHe[1, 1])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*CHe[1, 1])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHe[1, 1])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHe[1, 1])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHe[1, 1])/(288*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHe[1, 1])/(288*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHe[1, 1])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHe[1, 1])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*CHe[2, 2])/(108*Pi^3*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHe[2, 2])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*CHe[2, 2])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHe[2, 2])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*CHe[2, 2])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (288*Pi^3*VMU^2) + (5*MW*MW2^2*A0i[aa0, MZ2]*CHe[2, 2])/
  (288*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (144*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHe[2, 2])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (MW*MW2^2*CHe[3, 3])/(108*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHe[3, 3])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHe[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHe[3, 3])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*CHe[3, 3])/(216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^3*CHe[3, 3])/(54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*CHe[3, 3])/(216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*CHe[3, 3])/(54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHe[3, 3])/(288*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHe[3, 3])/(288*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHe[3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHe[3, 3])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (MT2^2*MW*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (MH2^3*MW*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW*CHe[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*CHe[Leff, Leff])/(256*Pi^3*VMU^2) - 
 (13*MT2*MW*MW2*CHe[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW*MW2*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*CHe[Leff, Leff])/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MH2*MT2*MW*MW2*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MW2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (MH2^2*MW*MW2*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*CHe[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*CHe[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (383*CW2*MW*MW2^2*CHe[Leff, Leff])/(864*Pi^3*VMU^2) - 
 (4685*MH2*MW*MW2^2*CHe[Leff, Leff])/(6912*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2^2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (5*MH2*MW*MW2^2*CHe[Leff, Leff])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (4793*MW*MW2^3*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (61*MW*MW2^3*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHe[Leff, Leff])/(48*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHe[Leff, Leff])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MW2^2*CHe[Leff, Leff])/(72*MZ2*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2^2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (7*MW*MW2^3*CHe[Leff, Leff])/(192*MZ2*Pi^3*VMU^2) + 
 (341*MH2*MW*MW2^3*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (341*MW*MW2^4*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^4*CHe[Leff, Leff])/(6*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*CHe[Leff, Leff])/(512*Pi^3*VMU^2) + 
 (13*MT2*MW*MZ2*CHe[Leff, Leff])/(768*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MZ2*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*CHe[Leff, Leff])/(1536*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MT2*MW*MZ2*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (MH2^2*MW*MZ2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*CHe[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*CHe[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MH2*MT2^2*MW*MZ2*CHe[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*CHe[Leff, Leff])/(96*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2*CHe[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (419*CW2*MW*MW2*MZ2*CHe[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (241*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(512*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MT2*MW*MW2*MZ2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*MZ2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (5*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(96*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (245*MW*MW2^2*MZ2*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (61*MW*MW2^2*MZ2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*CHe[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[Leff, Leff])/(96*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*CHe[Leff, Leff])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (271*MW*MZ2^2*CHe[Leff, Leff])/(4608*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^2*CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (2227*MH2*MW*MZ2^2*CHe[Leff, Leff])/(27648*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (2227*MW*MW2*MZ2^2*CHe[Leff, Leff])/(6912*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (19*MW*MW2*MZ2^2*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*MW*MZ2^3*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*MW*MZ2^3*CHe[Leff, Leff])/(192*MW2*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2^3*CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (103*MH2*MW*MZ2^3*CHe[Leff, Leff])/(9216*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^3*CHe[Leff, Leff])/(1152*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (11*MW*MZ2^3*CHe[Leff, Leff])/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*CHe[Leff, Leff])/(1152*MW2^2*Pi^3*VMU^2) - 
 (MW*MZ2^3*CHe[Leff, Leff])/(288*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*CHe[Leff, Leff])/(576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*MZ2*CHe[Leff, Leff])/(12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (11*CW2*MW*MW2^2*MZ2^2*CHe[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2*MZ2^3*CHe[Leff, Leff])/(288*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (7*CW2*MW*MZ2^4*CHe[Leff, Leff])/
  (576*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^5*CHe[Leff, Leff])/(1152*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CW2*MW*MW2^2*CHe[Leff, Leff])/(36*Pi*VMU^2) - 
 (CW2*MW*MW2*MZ2*CHe[Leff, Leff])/(72*Pi*VMU^2) + 
 (23*CW2^2*MT2*MW*MW2*CHe[Leff, Leff])/(216*Pi^3*SW2^2*VMU^2) - 
 (2257*CW2^2*MW*MW2^2*CHe[Leff, Leff])/(1728*Pi^3*SW2^2*VMU^2) + 
 (19*CW2^3*MW*MW2^2*CHe[Leff, Leff])/(576*Pi^3*SW2^2*VMU^2) + 
 (25*CW2^2*MT2*MW*MW2^3*CHe[Leff, Leff])/(216*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^4*CHe[Leff, Leff])/(6*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (89*CW2^2*MT2*MW*MW2^2*CHe[Leff, Leff])/(432*MZ2*Pi^3*SW2^2*VMU^2) + 
 (11*CW2^2*MW*MW2^3*CHe[Leff, Leff])/(18*MZ2*Pi^3*SW2^2*VMU^2) - 
 (7*CW2^2*MT2*MW*MZ2*CHe[Leff, Leff])/(432*Pi^3*SW2^2*VMU^2) + 
 (4403*CW2^2*MW*MW2*MZ2*CHe[Leff, Leff])/(3456*Pi^3*SW2^2*VMU^2) + 
 (151*CW2^3*MW*MW2*MZ2*CHe[Leff, Leff])/(3456*Pi^3*SW2^2*VMU^2) - 
 (1895*CW2^2*MW*MZ2^2*CHe[Leff, Leff])/(3456*Pi^3*SW2^2*VMU^2) - 
 (5*CW2^3*MW*MZ2^2*CHe[Leff, Leff])/(216*Pi^3*SW2^2*VMU^2) + 
 (11*CW2^2*MW*MZ2^3*CHe[Leff, Leff])/(128*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2^3*MW*MZ2^3*CHe[Leff, Leff])/(288*MW2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MT2^2*MW*CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MT2^2*MW*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*CHe[Leff, Leff])/(1152*Pi^3*SW2*VMU^2) + 
 (109*CW2*MT2*MW*MW2*CHe[Leff, Leff])/(1728*Pi^3*SW2*VMU^2) + 
 (CW2^2*MT2*MW*MW2*CHe[Leff, Leff])/(16*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MW*MW2*CHe[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (7*CW2*MH2*MT2*MW*MW2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MT2^2*MW*MW2*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MW2*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (1379*CW2*MW*MW2^2*CHe[Leff, Leff])/(1152*Pi^3*SW2*VMU^2) + 
 (61*CW2^2*MW*MW2^2*CHe[Leff, Leff])/(1728*Pi^3*SW2*VMU^2) - 
 (4757*CW2*MH2*MW*MW2^2*CHe[Leff, Leff])/(3456*(MH2 - 4*MW2)*Pi^3*SW2*
   VMU^2) + (7*CW2*MT2*MW*MW2^2*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MH2^2*MW*MW2^2*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + (5*MH2*MW*MW2^2*CHe[Leff, Leff])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (3*CW2*MH2*MW*MW2^2*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (31*CW2^2*MH2*MW*MW2^2*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (4793*CW2*MW*MW2^3*CHe[Leff, Leff])/
  (864*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2^3*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (MW*MW2^3*CHe[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (55*CW2*MW*MW2^3*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (31*CW2^2*MW*MW2^3*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2^3*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^4*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (25*CW2*MT2*MW*MW2^3*CHe[Leff, Leff])/
  (216*MZ2^2*Pi^3*SW2*VMU^2) - (5*CW2*MW*MW2^4*CHe[Leff, Leff])/
  (24*MZ2^2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2^4*CHe[Leff, Leff])/
  (12*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^5*CHe[Leff, Leff])/
  (12*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (19*CW2*MT2*MW*MW2^2*CHe[Leff, Leff])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MT2*MW*MW2^2*CHe[Leff, Leff])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MT2*MW*MW2^2*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (875*CW2*MW*MW2^3*CHe[Leff, Leff])/(1728*MZ2*Pi^3*SW2*VMU^2) + 
 (341*CW2*MH2*MW*MW2^3*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (CW2*MT2*MW*MW2^3*CHe[Leff, Leff])/(6*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (MH2*MW*MW2^3*CHe[Leff, Leff])/(64*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (5*CW2*MH2*MW*MW2^3*CHe[Leff, Leff])/
  (72*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - (341*CW2*MW*MW2^4*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + (MW*MW2^4*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - (5*CW2*MW*MW2^4*CHe[Leff, Leff])/
  (72*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MZ2*CHe[Leff, Leff])/
  (2304*Pi^3*SW2*VMU^2) - (5*CW2*MT2*MW*MZ2*CHe[Leff, Leff])/
  (384*Pi^3*SW2*VMU^2) - (CW2^2*MT2*MW*MZ2*CHe[Leff, Leff])/
  (36*Pi^3*SW2*VMU^2) + (CW2*MH2^2*MW*MZ2*CHe[Leff, Leff])/
  (768*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (19*CW2*MH2*MT2*MW*MZ2*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*SW2*
   VMU^2) - (CW2*MT2^2*MW*MZ2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*SW2*
   VMU^2) - (CW2*MH2^2*MW*MZ2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (CW2*MT2^2*MW*MZ2*CHe[Leff, Leff])/(192*MW2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MT2^2*MW*MZ2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^3*SW2*
   VMU^2) + (7603*CW2*MW*MW2*MZ2*CHe[Leff, Leff])/(6912*Pi^3*SW2*VMU^2) - 
 (133*CW2^2*MW*MW2*MZ2*CHe[Leff, Leff])/(3456*Pi^3*SW2*VMU^2) + 
 (731*CW2*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(768*(MH2 - 4*MW2)*Pi^3*SW2*
   VMU^2) - (19*CW2*MT2*MW*MW2*MZ2*CHe[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2^2*MW*MW2*MZ2*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (31*CW2*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (67*CW2^2*MH2*MW*MW2*MZ2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (245*CW2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (64*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (5*CW2*MH2*MW*MW2^2*MZ2*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (3*MW*MW2^2*MZ2*CHe[Leff, Leff])/(128*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (7*CW2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (67*CW2^2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2^2*MZ2*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*MZ2*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (1789*CW2*MW*MZ2^2*CHe[Leff, Leff])/
  (4608*Pi^3*SW2*VMU^2) - (CW2^2*MW*MZ2^2*CHe[Leff, Leff])/
  (36*Pi^3*SW2*VMU^2) - (2227*CW2*MH2*MW*MZ2^2*CHe[Leff, Leff])/
  (13824*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MH2^2*MW*MZ2^2*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CW2^2*MH2*MW*MZ2^2*CHe[Leff, Leff])/
  (72*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (2227*CW2*MW*MW2*MZ2^2*CHe[Leff, Leff])/
  (3456*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2^2*CHe[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MW*MW2*MZ2^2*CHe[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (3*CW2*MW*MW2^2*MZ2^2*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (103*CW2*MW*MZ2^3*CHe[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2^3*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (67*CW2*MW*MZ2^3*CHe[Leff, Leff])/
  (1536*MW2*Pi^3*SW2*VMU^2) + (5*CW2^2*MW*MZ2^3*CHe[Leff, Leff])/
  (288*MW2*Pi^3*SW2*VMU^2) - (103*CW2*MH2*MW*MZ2^3*CHe[Leff, Leff])/
  (4608*(MH2 - 4*MW2)*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^3*CHe[Leff, Leff])/(1152*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^4*CHe[Leff, Leff])/(1152*MW2^2*Pi^3*SW2*VMU^2) - 
 (49*MW*MW2^2*SW2*CHe[Leff, Leff])/(1728*Pi^3*VMU^2) - 
 (53*MH2*MW*MW2^2*SW2*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (53*MW*MW2^3*SW2*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (49*MW*MW2*MZ2*SW2*CHe[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (53*MH2*MW*MW2*MZ2*SW2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (53*MW*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*CHe[Leff, Leff])/(72*Pi*VMU^2) - 
 (MW*MW2*MZ2*SW2*CHe[Leff, Leff])/(144*Pi*VMU^2) - 
 (MH2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^3*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(288*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (23*MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (4608*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^3*A0i[aa0, MH2]*CHe[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(2304*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) - (MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(576*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (11*MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (4608*(MH2 - MW2)*Pi^3*VMU^2) + (MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (384*MW2*Pi^3*VMU^2) - (MH2^3*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(1152*(MH2 - MW2)*MW2*Pi^3*
   VMU^2) - (CW2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) + (MW*MW2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (96*(MH2 - MW2)*Pi^3*VMU^2) - (5*MH2*MW*MW2*MZ2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(256*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW*MW2^2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(192*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2^3*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2^2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (192*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (288*MZ2*Pi^3*SW2^2*VMU^2) - (CW2^2*MH2^3*MW*MW2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(576*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^3*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*SW2^2*VMU^2) - (CW2^2*MH2^3*MW*MZ2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(1152*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (7*CW2*MH2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(2304*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^3*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (5*CW2*MH2^2*MW*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(96*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (384*MZ2*Pi^3*SW2*VMU^2) - (CW2*MH2^3*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^3*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(2304*MW2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (192*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2^2*MW*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(2304*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (4608*(MH2 - MW2)*MW2*Pi^3*VMU^2) + (MT2*MW*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (128*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) - (7*CW2*MW*MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (48*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (72*MZ2*Pi^3*VMU^2) - (MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (576*Pi^3*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) - (MT2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (256*MW2*Pi^3*VMU^2) + (CW2^2*MW*MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (24*Pi^3*SW2^2*VMU^2) - (CW2^2*MW*MW2^3*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (24*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/(48*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(48*Pi^3*SW2^2*VMU^2) - 
 (CW2*MT2*MW*A0i[aa0, MT2]*CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(72*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(16*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^3*A0i[aa0, MT2]*CHe[Leff, Leff])/(24*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/(16*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(288*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(36*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(192*MW2*Pi^3*SW2*VMU^2) - 
 (MH2*MW*A0i[aa0, MW2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MW2]*CHe[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (359*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (719*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/(8*(MH2 - MW2)^2*MZ2^2*Pi^3*
   VMU^2) - (MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (7*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (7*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/(96*(MH2 - MW2)^2*MZ2*Pi^3*
   VMU^2) + (59*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (401*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(2304*MW2*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(1536*(MH2 - MW2)*MW2*Pi^3*
   VMU^2) + (803*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (67*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (131*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(2304*MW2*Pi^3*VMU^2) + 
 (17*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(64*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (809*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (121*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (31*CW2^3*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) - 
 (1459*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (251*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (31*CW2^3*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) + 
 (325*CW2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (65*CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (31*CW2^3*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (7*CW2*MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2^2*VMU^2) - 
 (7*CW2*MH2*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2^2*VMU^2) + 
 (7*CW2*MW*MW2^6*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2*MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (6*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/(288*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW2^2*VMU^2) + (CW2^2*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (509*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (17*CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (965*CW2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (17*CW2^2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (36*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (19*CW2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (17*CW2^2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (103*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (97*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (67*CW2^3*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (5*CW2^2*MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) + 
 (359*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (239*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (67*CW2^3*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (8*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (71*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (67*CW2^3*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (17*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (25*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^3*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (18*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CW2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)*Pi^3*SW2^2*VMU^2) + 
 (17*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (72*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) + 
 (CW2^3*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (36*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*MW2*Pi^3*SW2^2*VMU^2) + 
 (17*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (17*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^3*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (36*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^3*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2^3*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^3*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2*MH2*MW*A0i[aa0, MW2]*CHe[Leff, Leff])/(576*Pi^3*SW2*VMU^2) + 
 (19*CW2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(36*Pi^3*SW2*VMU^2) - 
 (1007*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (215*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (989*MH2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1536*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (2035*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (65*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (31*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (469*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (487*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (23*CW2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*MH2^2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) + 
 (7*MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*MZ2^3*Pi^3*SW2*VMU^2) + 
 (7*MH2*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (7*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/(32*(MH2 - MW2)*MZ2^3*Pi^3*SW2*
   VMU^2) - (7*MW*MW2^6*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(8*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MH2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MW*MW2^5*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (47*CW2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (563*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (545*MH2*MW*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (1145*MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (11*MW*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (47*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (163*CW2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(576*Pi^3*SW2*VMU^2) + 
 (139*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (161*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (31*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (139*MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(1152*MW2*Pi^3*SW2*VMU^2) - 
 (557*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (239*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (87*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(512*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (8*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (29*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (67*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (31*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (15*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (13*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (17*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(1536*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (3*CW2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (115*CW2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(1152*MW2*Pi^3*SW2*VMU^2) - 
 (17*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (47*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1536*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) - 
 (17*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (21*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (15*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(48*MW2^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (11*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (3*MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*MZ2^2*Pi^3*VMU^2) + 
 (17*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*MZ2*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MZ2*Pi^3*VMU^2) + 
 (9*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(256*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*MW2*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*A0i[aa0, MZ2]*CHe[Leff, Leff])/(2304*Pi^3*SW2^2*VMU^2) - 
 (85*CW2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(72*Pi^3*SW2^2*VMU^2) - 
 (CW2^3*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(12*Pi^3*SW2^2*VMU^2) + 
 (CW2*MW*MW2^4*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*MZ2^3*Pi^3*SW2^2*VMU^2) - 
 (CW2*MH2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (1152*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2*MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(48*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (7*CW2^2*MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (144*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(768*MZ2*Pi^3*SW2^2*VMU^2) + 
 (25*CW2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*MZ2*Pi^3*SW2^2*VMU^2) - 
 (7*CW2^2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(96*MZ2*Pi^3*SW2^2*VMU^2) + 
 (17*CW2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(768*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*Pi^3*SW2^2*VMU^2) + 
 (5*CW2^3*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(72*Pi^3*SW2^2*VMU^2) - 
 (CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(2304*MW2*Pi^3*SW2^2*VMU^2) - 
 (25*CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (1152*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2^3*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(96*MW2*Pi^3*SW2^2*VMU^2) - 
 (CW2^3*MW*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (576*MW2^2*Pi^3*SW2^2*VMU^2) - (MH2*MW*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (4608*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (768*Pi^3*SW2*VMU^2) + (23*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (2304*Pi^3*SW2*VMU^2) + (161*CW2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (1152*Pi^3*SW2*VMU^2) + (5*CW2^2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^4*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (64*MZ2^3*Pi^3*SW2*VMU^2) - (MH2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (2304*MZ2^2*Pi^3*SW2*VMU^2) - (MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (96*MZ2^2*Pi^3*SW2*VMU^2) - (19*CW2*MW*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (288*MZ2^2*Pi^3*SW2*VMU^2) + (MH2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (1536*MZ2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (384*MZ2*Pi^3*SW2*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (768*MZ2*Pi^3*SW2*VMU^2) - (23*CW2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (288*MZ2*Pi^3*SW2*VMU^2) - (5*CW2^2*MW*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) - (7*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (1536*Pi^3*SW2*VMU^2) - (25*CW2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) - (MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (4608*MW2*Pi^3*SW2*VMU^2) + (13*CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (576*MW2^2*Pi^3*SW2*VMU^2) + (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (MT2^3*MW*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (48*(MT2 - MW2)*Pi^3*VMU^2) + (13*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (13*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(768*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(256*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (96*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(128*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(16*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*Pi^3*SW2*VMU^2) - (CW2*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(192*MW2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (11*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (5*MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(48*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (4*Pi^3*SW2^2*VMU^2) + (CW2^2*MW*MW2^3*B0i[bb0, MW2, 0, MW2]*
   CHe[Leff, Leff])/(6*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (12*Pi^3*SW2^2*VMU^2) - (5*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(12*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (3*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*
   CHe[Leff, Leff])/(8*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (24*Pi^3*VMU^2) - (MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) + (5*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (1152*Pi^3*VMU^2) - (5*MH2^3*MW*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (2304*MW2*Pi^3*VMU^2) + (5*MH2^3*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(4608*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (11*MH2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (1152*MW2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (5*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (4*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (71*MW*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (49*MW*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (13*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (4608*MW2*Pi^3*VMU^2) + (7*CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (11*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (384*MW2^2*Pi^3*VMU^2) + (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (1152*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (11*CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (72*Pi^3*SW2^2*VMU^2) + (CW2^3*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(6*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (6*MZ2*Pi^3*SW2^2*VMU^2) + (25*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(144*Pi^3*SW2^2*VMU^2) + 
 (11*CW2^3*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (72*Pi^3*SW2^2*VMU^2) - (7*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2^2*VMU^2) - 
 (25*CW2^3*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2^2*VMU^2) - (CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(576*MW2*Pi^3*SW2^2*VMU^2) + 
 (7*CW2^3*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*SW2^2*VMU^2) + (CW2^3*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(576*MW2^2*Pi^3*SW2^2*VMU^2) + 
 (19*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(24*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (8*MZ2*Pi^3*SW2*VMU^2) - (25*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (5*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) + (11*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(576*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (12*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(288*MW2*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(384*MW2^2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(4608*Pi^3*VMU^2) - 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (2304*MZ2*Pi^3*VMU^2) + (MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (1152*Pi^3*SW2^2*VMU^2) + (CW2^2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(1152*Pi^3*SW2^2*VMU^2) - 
 (CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2^2*VMU^2) + (CW2^2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(144*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (576*MZ2*Pi^3*SW2^2*VMU^2) - (CW2^2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(576*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2^2*VMU^2) - (CW2^2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2^2*VMU^2) + 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (48*Pi^3*SW2^2*VMU^2) - (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2^2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (96*Pi^3*SW2^2*VMU^2) + (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(96*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (288*MZ2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (23*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (11*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (96*Pi^3*VMU^2) - (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) - (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (48*MZ2*Pi^3*VMU^2) - (11*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(144*MZ2*Pi^3*VMU^2) - 
 (11*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (5*CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (48*Pi^3*SW2^2*VMU^2) - (11*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (48*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (13*CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*MZ2*Pi^3*SW2^2*VMU^2) + (CW2^2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(48*MZ2*Pi^3*SW2^2*VMU^2) - 
 (11*CW2^2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2^2*VMU^2) + (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2^2*VMU^2) + (17*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (11*CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (5*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(48*MZ2^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (96*MZ2*Pi^3*SW2*VMU^2) - (11*CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (48*MZ2*Pi^3*SW2*VMU^2) - (11*CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (36*Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) + (7*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (96*MZ2^2*Pi^3*VMU^2) + (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(144*MZ2*Pi^3*VMU^2) - 
 (23*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(1536*Pi^3*VMU^2) + 
 (23*CW2^2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2^2*VMU^2) - (CW2^2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(12*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (72*MZ2*Pi^3*SW2^2*VMU^2) - (17*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2^2*VMU^2) + (CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(8*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (12*MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(8*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (64*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(384*Pi^3*SW2*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MT2^3*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(32*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^4*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (32*(-MT2 + MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (384*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (384*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(64*(-MT2 + MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (64*(-MT2 + MW2)*Pi^3*VMU^2) - (CW2*MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MT2^2*MW*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (96*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MH2^4*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (7*MH2^3*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (19*MH2^2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^4*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^5*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (8*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (MH2^4*MW*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (2304*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (7*MH2^3*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (768*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (19*MH2^2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MW*MW2^3*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (3*MW*MW2^4*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(72*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MH2^2*MW*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(576*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2*VMU^2) - 
 (5*CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (96*Pi^3*VMU^2) + (59*CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (3*CW2*MW*MW2^5*B0i[dbb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2^4*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (43*CW2*MW*MW2^3*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (18*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (49*CW2*MW*MW2^2*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (32*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (403*CW2*MW*MW2*MZ2^4*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (19*CW2*MW*MZ2^5*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (768*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^6*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (2304*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) - (11*CW2^2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(72*Pi^3*SW2*VMU^2) + 
 (25*CW2^2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (7*CW2^2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MZ2^4*B0i[dbb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*SW2*VMU^2) - (7*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (5*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (24*MZ2*Pi^3*VMU^2) + (MW*MW2^5*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (8*Pi^3*VMU^2) - (11*MW*MW2^3*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (4*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHe[Leff, Leff])/(6*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHe[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) + (7*CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (13*CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (96*Pi^3*VMU^2) - (5*CW2^2*MW*MW2*MZ2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (5*CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (24*Pi^3*SW2^2*VMU^2) - (CW2^2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(12*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (24*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (12*Pi^3*SW2^2*VMU^2) + (5*CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (16*MZ2^2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(32*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (16*Pi^3*SW2*VMU^2) + (7*CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (13*CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (192*Pi^3*VMU^2) - (5*CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (12*Pi^3*VMU^2) - (MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (48*MW2*Pi^3*VMU^2) - (5*MW*MW2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (7*MW*MW2^3*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (192*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(192*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^5*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (192*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (12*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(12*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (16*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(24*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (48*MW2*Pi^3*SW2*VMU^2) + (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(128*Pi^3*VMU^2) - 
 (5*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (192*MZ2*Pi^3*VMU^2) + (11*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (128*Pi^3*VMU^2) - (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*SW2^2*VMU^2) - (CW2^2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(24*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (16*Pi^3*SW2^2*VMU^2) + (CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2^2*VMU^2) - 
 (CW2^2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*SW2^2*VMU^2) - (CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(12*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (5*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (12*Pi^3*VMU^2) - (43*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (2*Pi^3*VMU^2) + (7*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (8*Pi^3*VMU^2) - (17*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (2*Pi^3*VMU^2) - (MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (64*MW2*Pi^3*VMU^2) + (3*CW2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(32*MW2*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) - (43*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(24*Pi^3*SW2*VMU^2) - 
 (2*CW2^2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*SW2*VMU^2) + (7*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(6*Pi^3*SW2*VMU^2) + 
 (7*CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) - (17*CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (2*CW2^2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(32*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (8*MW2*Pi^3*SW2*VMU^2) + (MW*MW2^2*CHl1[1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*CHl1[1, 1])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*CHl1[1, 1])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHl1[1, 1])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHl1[1, 1])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^4*A0i[aa0, MW2]*CHl1[1, 1])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHl1[1, 1])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(96*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*CHl1[2, 2])/(108*Pi^3*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHl1[2, 2])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*CHl1[2, 2])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*SW2*CHl1[2, 2])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*CHl1[2, 2])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^2*MW*MW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^4*A0i[aa0, MW2]*CHl1[2, 2])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*CHl1[2, 2])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (55*MW*MW2^2*CHl1[3, 3])/(864*Pi^3*VMU^2) + (MH2*MW*MW2^2*CHl1[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHl1[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2*MZ2*CHl1[3, 3])/(32*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHl1[3, 3])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHl1[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MZ2^2*CHl1[3, 3])/(24*Pi^3*VMU^2) + (CW2*MH2*MW*MW2^2*CHl1[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*CHl1[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHl1[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*MZ2*CHl1[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (MW*MW2*A0i[aa0, MW2]*CHl1[3, 3])/
  (16*Pi^3*VMU^2) + (MW*MZ2*A0i[aa0, MW2]*CHl1[3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl1[3, 3])/(24*MW2*Pi^3*VMU^2) - 
 (7*MW*MW2*A0i[aa0, MZ2]*CHl1[3, 3])/(288*Pi^3*VMU^2) + 
 (7*MW*MW2^2*A0i[aa0, MZ2]*CHl1[3, 3])/(96*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[3, 3])/(144*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/(24*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHl1[3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[3, 3])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/(144*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[3, 3])/
  (24*Pi^3*VMU^2) + (MW*MW2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[3, 3])/(12*Pi^3*VMU^2) + (MW*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[3, 3])/(24*Pi^3*VMU^2) - (2*CW2*MT2*MW*MW2*CHl1[Leff, Leff])/
  (27*Pi^3*VMU^2) - (CW2^2*MT2*MW*MW2*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW*MW2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (695*CW2*MW*MW2^2*CHl1[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (353*CW2*MH2*MW*MW2^2*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2^2*CHl1[Leff, Leff])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHl1[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*Pi^3*VMU^2) - 
 (353*CW2*MW*MW2^3*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHl1[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*CHl1[Leff, Leff])/(36*(MH2 - MW2)*Pi^3*VMU^2) + 
 (25*CW2*MT2*MW*MW2^2*CHl1[Leff, Leff])/(216*MZ2*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^3*CHl1[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^3*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^4*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2*CHl1[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW*MZ2*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (CW2^2*MT2*MW*MZ2*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2*CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CW2*MH2*MT2*MW*MZ2*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl1[Leff, Leff])/(96*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MW*MZ2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (1721*CW2*MW*MW2*MZ2*CHl1[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (61*CW2^2*MW*MW2*MZ2*CHl1[Leff, Leff])/(1728*Pi^3*VMU^2) - 
 (605*CW2*MH2*MW*MW2*MZ2*CHl1[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*CW2*MT2*MW*MW2*MZ2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*MZ2*CHl1[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHl1[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (31*CW2*MH2*MW*MW2*MZ2*CHl1[Leff, Leff])/(288*(MH2 - MW2)*Pi^3*VMU^2) - 
 (31*CW2^2*MH2*MW*MW2*MZ2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (307*CW2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (31*CW2^2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl1[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*MZ2*CHl1[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (1387*CW2*MW*MZ2^2*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^2*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (1063*CW2*MH2*MW*MZ2^2*CHl1[Leff, Leff])/(6912*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW*MZ2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (1063*CW2*MW*MW2*MZ2^2*CHl1[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*MZ2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW*MW2*MZ2^2*CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2^2*CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (103*CW2*MW*MZ2^3*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (67*CW2*MW*MZ2^3*CHl1[Leff, Leff])/(768*MW2*Pi^3*VMU^2) - 
 (11*CW2^2*MW*MZ2^3*CHl1[Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (103*CW2*MH2*MW*MZ2^3*CHl1[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (CW2^2*MH2*MW*MZ2^3*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (CW2^2*MW*MZ2^4*CHl1[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (4*CW2^2*MT2*MW*MW2*CHl1[Leff, Leff])/
  (27*Pi^3*SW2*VMU^2) + (19*CW2^2*MW*MW2^2*CHl1[Leff, Leff])/
  (36*Pi^3*SW2*VMU^2) + (25*CW2^2*MT2*MW*MW2^2*CHl1[Leff, Leff])/
  (216*MZ2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^3*CHl1[Leff, Leff])/
  (6*MZ2*Pi^3*SW2*VMU^2) + (7*CW2^2*MT2*MW*MZ2*CHl1[Leff, Leff])/
  (216*Pi^3*SW2*VMU^2) - (1801*CW2^2*MW*MW2*MZ2*CHl1[Leff, Leff])/
  (1728*Pi^3*SW2*VMU^2) + (19*CW2^3*MW*MW2*MZ2*CHl1[Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) + (1301*CW2^2*MW*MZ2^2*CHl1[Leff, Leff])/
  (1728*Pi^3*SW2*VMU^2) + (13*CW2^3*MW*MZ2^2*CHl1[Leff, Leff])/
  (216*Pi^3*SW2*VMU^2) - (11*CW2^2*MW*MZ2^3*CHl1[Leff, Leff])/
  (64*MW2*Pi^3*SW2*VMU^2) + (CW2^3*MW*MZ2^3*CHl1[Leff, Leff])/
  (144*MW2*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2*SW2*CHl1[Leff, Leff])/
  (72*Pi^3*VMU^2) - (MH2*MT2*MW*MW2*SW2*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*MW*MW2^2*SW2*CHl1[Leff, Leff])/
  (192*Pi^3*VMU^2) + (353*MH2*MW*MW2^2*SW2*CHl1[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*SW2*CHl1[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (353*MW*MW2^3*SW2*CHl1[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^3*SW2*CHl1[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MZ2*SW2*CHl1[Leff, Leff])/
  (256*Pi^3*VMU^2) - (13*MT2*MW*MZ2*SW2*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MZ2*SW2*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MT2*MW*MZ2*SW2*CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (MH2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/
  (48*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) - (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (71*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(3456*Pi^3*VMU^2) - 
 (383*CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(864*Pi^3*VMU^2) - 
 (587*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (5*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)*Pi^3*VMU^2) + (307*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (61*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(48*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*MW*MZ2^2*SW2*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^2*SW2*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (1063*MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff])/(13824*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (1063*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(3456*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(96*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (103*MH2*MW*MZ2^3*SW2*CHl1[Leff, Leff])/(4608*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (CW2*MH2*MW*MZ2^3*SW2*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + (11*MW*MZ2^3*SW2*CHl1[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW*MZ2^4*SW2*CHl1[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl1[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (17*CW2*MW*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl1[Leff, Leff])/(36*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CW2*MW*MZ2^5*SW2*CHl1[Leff, Leff])/
  (576*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff])/(36*Pi*VMU^2) - 
 (49*MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(1728*Pi^3*VMU^2) - 
 (53*MH2*MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (53*MW*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(72*Pi*VMU^2) + 
 (CW2*MH2*MW*A0i[aa0, MH2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*A0i[aa0, MH2]*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (96*(MH2 - MW2)*Pi^3*VMU^2) + (CW2^2*MH2*MW*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2^2*MH2^3*MW*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(288*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^3*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (2304*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (2304*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)*Pi^3*VMU^2) + (5*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (2304*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MZ2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(96*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*Pi^3*SW2*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MW*MW2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MW*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(128*MW2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (169*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (163*MH2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (256*(MH2 - MW2)*Pi^3*VMU^2) - 
 (1033*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (59*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (127*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (7*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (7*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/(32*(MH2 - MW2)*MZ2^2*Pi^3*
   VMU^2) - (7*MW*MW2^5*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(8*MZ2*Pi^3*VMU^2) - 
 (7*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (17*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (7*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) - (7*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (13*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (181*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (13*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (139*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (161*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (31*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (191*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) - (191*MW*MW2^2*MZ2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (25*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (9*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (13*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CW2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (67*CW2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (17*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (47*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (21*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2^2*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/(24*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (151*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (853*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (18*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (25*CW2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MH2*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MW*MW2^5*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (12*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (6*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^4*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (12*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (65*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^3*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (73*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (139*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (31*CW2^3*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (83*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (37*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^3*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (25*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^3*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (8*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (17*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (17*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2^2*Pi^3*SW2*VMU^2) + 
 (CW2^3*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (8*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(16*(MH2 - MW2)^2*MZ2*Pi^3*
   VMU^2) - (59*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (299*MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (599*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (25*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*MH2*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (59*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (17*MH2^2*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (17*MW*MW2*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(32*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (MH2*MW*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (CW2*MH2*MW*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (65*CW2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (5*CW2^2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(192*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(2304*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(128*MZ2*Pi^3*VMU^2) - 
 (19*CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (23*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(2304*MW2*Pi^3*VMU^2) - 
 (13*CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(1152*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(96*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(1152*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*MZ2*Pi^3*SW2*VMU^2) + 
 (7*CW2^2*MW*MW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (49*CW2*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(1152*Pi^3*SW2*VMU^2) - 
 (11*CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(12*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(1152*MW2*Pi^3*SW2*VMU^2) + 
 (25*CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (576*MW2*Pi^3*SW2*VMU^2) + (CW2^3*MW*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (36*MW2*Pi^3*SW2*VMU^2) + (CW2^3*MW*MZ2^3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (288*MW2^2*Pi^3*SW2*VMU^2) - (5*MW*MW2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) - (5*CW2*MW*MW2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) - (3*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (32*MZ2*Pi^3*VMU^2) - (7*MW*MZ2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (384*Pi^3*VMU^2) + (5*MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (192*MW2*Pi^3*VMU^2) + (CW2*MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MW*MZ2^3*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) - (CW2*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (13*MT2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (384*Pi^3*VMU^2) - (MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (128*MW2*Pi^3*VMU^2) - (MT2^3*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(4*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(6*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) + (5*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (1152*MW2*Pi^3*VMU^2) - (5*MH2^3*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (11*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (19*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (96*Pi^3*VMU^2) + (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (17*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (7*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) - (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (768*MW2*Pi^3*VMU^2) - (5*CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) + 
 (17*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (CW2^2*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(192*MW2^2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(6*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (6*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(9*Pi^3*SW2*VMU^2) - 
 (17*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) + (CW2^3*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(6*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (1152*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(18*Pi^3*SW2*VMU^2) + 
 (17*CW2^3*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(384*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^3*SW2*VMU^2) - (CW2^3*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(18*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*MW2^2*Pi^3*SW2*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (4*(4*MW2 - MZ2)*Pi^3*VMU^2) + (3*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (24*Pi^3*VMU^2) - (11*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (576*Pi^3*VMU^2) + (7*CW2*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (19*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) - (17*CW2*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (11*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (192*MW2^2*Pi^3*VMU^2) + (MW*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) - (CW2^2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(576*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) + (CW2^2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) - (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (MH2^2*MW*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (MW*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (11*CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) - (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(48*MZ2*Pi^3*VMU^2) + 
 (11*CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) - (CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(18*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) - (CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(48*MZ2*Pi^3*SW2*VMU^2) + 
 (11*CW2^2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(36*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (11*CW2*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (11*MT2*MW*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (MW*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (1152*Pi^3*VMU^2) + (97*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (1152*Pi^3*VMU^2) - (49*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (7*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (96*MZ2^2*Pi^3*VMU^2) - (31*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(576*MZ2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (48*MZ2*Pi^3*VMU^2) + (95*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (47*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (576*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (256*Pi^3*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (384*Pi^3*VMU^2) + (97*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(576*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (18*Pi^3*SW2*VMU^2) - (7*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(48*MZ2^2*Pi^3*SW2*VMU^2) - 
 (31*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (288*MZ2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(12*MZ2*Pi^3*SW2*VMU^2) + 
 (95*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (1152*Pi^3*SW2*VMU^2) + (19*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (11*CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (1152*Pi^3*SW2*VMU^2) - (MW*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (CW2*MT2^2*MW*MZ2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MW2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(32*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (32*(-MT2 + MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MW*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (72*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MH2^4*MW*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) + (7*MH2^3*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) - (19*MH2^2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (8*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (17*CW2^2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2^2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2^2*MW*MZ2^4*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (5*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (96*Pi^3*VMU^2) + (CW2*MW*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (3*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (72*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^6*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (1152*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (24*Pi^3*VMU^2) + (MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (4*Pi^3*VMU^2) + (7*MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl1[Leff, Leff])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl1[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (16*Pi^3*VMU^2) - (7*CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (16*Pi^3*VMU^2) + (5*CW2^2*MW*MW2*MZ2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (12*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(12*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) - (7*CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (5*CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (24*MW2*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) - (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(24*MW2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^5*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(64*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (32*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (192*Pi^3*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (16*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (32*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(16*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) - (5*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (41*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) - (47*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (2*CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) + (5*CW2^2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (CW2^2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(4*MW2*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) + (41*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(24*Pi^3*SW2*VMU^2) - 
 (47*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(24*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (16*MW2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (2*Pi^3*VMU^2) + (5*CW2*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (3*CW2*MW*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (16*MW2*Pi^3*VMU^2) - (CW2*MT2*MW*MW2*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MH2*MT2*MW*MW2*CHl3[1, 1])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (253*MW*MW2^2*CHl3[1, 1])/(864*Pi^3*VMU^2) - (83*MH2*MW*MW2^2*CHl3[1, 1])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*CHl3[1, 1])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (83*MW*MW2^3*CHl3[1, 1])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MT2*MW*MW2^2*CHl3[1, 1])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (71*MW*MW2^3*CHl3[1, 1])/
  (576*MZ2*Pi^3*VMU^2) + (71*MH2*MW*MW2^3*CHl3[1, 1])/
  (576*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MT2*MW*MW2^3*CHl3[1, 1])/
  (18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (71*MW*MW2^4*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (467*MW*MW2*MZ2*CHl3[1, 1])/
  (2304*Pi^3*VMU^2) + (467*MH2*MW*MW2*MZ2*CHl3[1, 1])/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MW*MW2*MZ2*CHl3[1, 1])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) - (467*MW*MW2^2*MZ2*CHl3[1, 1])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*CHl3[1, 1])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) + (11*MW*MZ2^2*CHl3[1, 1])/(256*Pi^3*VMU^2) - 
 (11*MH2*MW*MZ2^2*CHl3[1, 1])/(256*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2^2*CHl3[1, 1])/(64*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MW*MW2*CHl3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (83*CW2*MW*MW2^2*CHl3[1, 1])/(144*Pi^3*SW2*VMU^2) - 
 (83*CW2*MH2*MW*MW2^2*CHl3[1, 1])/(144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (83*CW2*MW*MW2^3*CHl3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MT2*MW*MW2^2*CHl3[1, 1])/(36*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (71*CW2*MW*MW2^3*CHl3[1, 1])/(288*MZ2*Pi^3*SW2*VMU^2) + 
 (71*CW2*MH2*MW*MW2^3*CHl3[1, 1])/(288*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2^3*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (71*CW2*MW*MW2^4*CHl3[1, 1])/(72*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (467*CW2*MW*MW2*MZ2*CHl3[1, 1])/(1152*Pi^3*SW2*VMU^2) + 
 (467*CW2*MH2*MW*MW2*MZ2*CHl3[1, 1])/(1152*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (467*CW2*MW*MW2^2*MZ2*CHl3[1, 1])/(288*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MZ2^2*CHl3[1, 1])/(128*Pi^3*SW2*VMU^2) - 
 (11*CW2*MH2*MW*MZ2^2*CHl3[1, 1])/(128*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MW2*MZ2^2*CHl3[1, 1])/(32*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (MT2*MW*MW2*SW2*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (313*MW*MW2^2*SW2*CHl3[1, 1])/(432*Pi^3*VMU^2) - 
 (313*MW2^3*SW2*CHl3[1, 1])/(432*MW*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl3[1, 1])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[1, 1])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*CHl3[1, 1])/(18*Pi*VMU^2) + (MW2^3*SW2*CHl3[1, 1])/
  (18*MW*Pi*VMU^2) + (MH2*MW*A0i[aa0, MH2]*CHl3[1, 1])/(1152*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*A0i[aa0, MH2]*CHl3[1, 1])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/(1152*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*A0i[aa0, MH2]*CHl3[1, 1])/(576*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[1, 1])/(576*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*A0i[aa0, MT2]*CHl3[1, 1])/(36*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (MH2*MW*A0i[aa0, MW2]*CHl3[1, 1])/(384*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (25*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (91*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (23*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(48*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (17*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(384*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(32*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*SW2*VMU^2) - 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(32*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(8*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(8*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(8*Pi^3*VMU^2) - 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(384*Pi^3*VMU^2) + 
 (MH2^3*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(32*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (24*Pi^3*VMU^2) + (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (48*MZ2^2*Pi^3*VMU^2) + (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(48*MZ2*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (12*Pi^3*VMU^2) - (CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(12*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (24*MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (48*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(24*Pi^3*VMU^2) + (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) + (13*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (12*Pi^3*VMU^2) - (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (16*Pi^3*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (8*Pi^3*VMU^2) + (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*SW2*VMU^2) - (3*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(4*Pi^3*SW2*VMU^2) + 
 (13*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(8*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (6*Pi^3*VMU^2) - (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(24*Pi^3*VMU^2) + (MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(16*Pi^3*VMU^2) - (CW2*MT2*MW*MW2*CHl3[2, 2])/
  (36*Pi^3*VMU^2) + (MH2*MT2*MW*MW2*CHl3[2, 2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (253*MW*MW2^2*CHl3[2, 2])/
  (864*Pi^3*VMU^2) - (83*MH2*MW*MW2^2*CHl3[2, 2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*CHl3[2, 2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (83*MW*MW2^3*CHl3[2, 2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MT2*MW*MW2^2*CHl3[2, 2])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (71*MW*MW2^3*CHl3[2, 2])/
  (576*MZ2*Pi^3*VMU^2) + (71*MH2*MW*MW2^3*CHl3[2, 2])/
  (576*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MT2*MW*MW2^3*CHl3[2, 2])/
  (18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (71*MW*MW2^4*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (467*MW*MW2*MZ2*CHl3[2, 2])/
  (2304*Pi^3*VMU^2) + (467*MH2*MW*MW2*MZ2*CHl3[2, 2])/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MW*MW2*MZ2*CHl3[2, 2])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) - (467*MW*MW2^2*MZ2*CHl3[2, 2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*CHl3[2, 2])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) + (11*MW*MZ2^2*CHl3[2, 2])/(256*Pi^3*VMU^2) - 
 (11*MH2*MW*MZ2^2*CHl3[2, 2])/(256*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2^2*CHl3[2, 2])/(64*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MW*MW2*CHl3[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (83*CW2*MW*MW2^2*CHl3[2, 2])/(144*Pi^3*SW2*VMU^2) - 
 (83*CW2*MH2*MW*MW2^2*CHl3[2, 2])/(144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (83*CW2*MW*MW2^3*CHl3[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MT2*MW*MW2^2*CHl3[2, 2])/(36*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (71*CW2*MW*MW2^3*CHl3[2, 2])/(288*MZ2*Pi^3*SW2*VMU^2) + 
 (71*CW2*MH2*MW*MW2^3*CHl3[2, 2])/(288*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2^3*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (71*CW2*MW*MW2^4*CHl3[2, 2])/(72*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (467*CW2*MW*MW2*MZ2*CHl3[2, 2])/(1152*Pi^3*SW2*VMU^2) + 
 (467*CW2*MH2*MW*MW2*MZ2*CHl3[2, 2])/(1152*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (467*CW2*MW*MW2^2*MZ2*CHl3[2, 2])/(288*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MZ2^2*CHl3[2, 2])/(128*Pi^3*SW2*VMU^2) - 
 (11*CW2*MH2*MW*MZ2^2*CHl3[2, 2])/(128*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MW2*MZ2^2*CHl3[2, 2])/(32*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (MT2*MW*MW2*SW2*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (313*MW*MW2^2*SW2*CHl3[2, 2])/(432*Pi^3*VMU^2) - 
 (313*MW2^3*SW2*CHl3[2, 2])/(432*MW*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl3[2, 2])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*CHl3[2, 2])/(18*Pi*VMU^2) + (MW2^3*SW2*CHl3[2, 2])/
  (18*MW*Pi*VMU^2) + (MH2*MW*A0i[aa0, MH2]*CHl3[2, 2])/(1152*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*A0i[aa0, MH2]*CHl3[2, 2])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/(1152*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*A0i[aa0, MH2]*CHl3[2, 2])/(576*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[2, 2])/(576*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*A0i[aa0, MT2]*CHl3[2, 2])/(36*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (MH2*MW*A0i[aa0, MW2]*CHl3[2, 2])/(384*Pi^3*VMU^2) + 
 (MH2^2*MW*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (25*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (91*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) - 
 (23*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(16*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW*MW2^4*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(48*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (17*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(384*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(32*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*SW2*VMU^2) - 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(32*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(8*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(8*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(8*Pi^3*VMU^2) - 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(384*Pi^3*VMU^2) + 
 (MH2^3*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(32*Pi^3*VMU^2) + 
 (7*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (24*Pi^3*VMU^2) + (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (48*MZ2^2*Pi^3*VMU^2) + (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(48*MZ2*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (12*Pi^3*VMU^2) - (CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(12*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (24*MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (48*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(24*Pi^3*VMU^2) + (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) + (13*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (12*Pi^3*VMU^2) - (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (16*Pi^3*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (8*Pi^3*VMU^2) + (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*SW2*VMU^2) - (3*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(4*Pi^3*SW2*VMU^2) + 
 (13*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(8*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (6*Pi^3*VMU^2) - (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(24*Pi^3*VMU^2) + (MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(16*Pi^3*VMU^2) + (MT2*MW*MW2*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (1849*MW*MW2^2*CHl3[3, 3])/(864*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHl3[3, 3])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHl3[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (577*MW*MW2^3*CHl3[3, 3])/(864*MZ2*Pi^3*VMU^2) - 
 (149*MW*MW2*MZ2*CHl3[3, 3])/(128*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHl3[3, 3])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*CHl3[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (83*MW*MZ2^2*CHl3[3, 3])/(384*Pi^3*VMU^2) - (CW2*MH2*MW*MW2^2*CHl3[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^3*CHl3[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2*MZ2*CHl3[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*CHl3[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (MT2*MW*MW2*SW2*CHl3[3, 3])/
  (12*Pi^3*VMU^2) + (313*MW2^3*SW2*CHl3[3, 3])/(432*MW*Pi^3*VMU^2) - 
 (MW2^3*SW2*CHl3[3, 3])/(18*MW*Pi*VMU^2) + (MH2*MW*A0i[aa0, MH2]*CHl3[3, 3])/
  (576*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MH2]*CHl3[3, 3])/(288*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MH2]*CHl3[3, 3])/(192*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*A0i[aa0, MT2]*CHl3[3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl3[3, 3])/(12*Pi^3*VMU^2) - 
 (MH2*MW*A0i[aa0, MW2]*CHl3[3, 3])/(576*Pi^3*VMU^2) - 
 (25*MW*MW2*A0i[aa0, MW2]*CHl3[3, 3])/(144*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MW2]*CHl3[3, 3])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MW2]*CHl3[3, 3])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[3, 3])/(8*MZ2^2*Pi^3*VMU^2) + 
 (7*MW*MW2^2*A0i[aa0, MW2]*CHl3[3, 3])/(18*MZ2*Pi^3*VMU^2) + 
 (89*MW*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(576*Pi^3*VMU^2) - 
 (MW*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/(24*MW2*Pi^3*VMU^2) - 
 (35*MW*MW2*A0i[aa0, MZ2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (3*MW*MW2^3*A0i[aa0, MZ2]*CHl3[3, 3])/(16*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl3[3, 3])/(192*MZ2*Pi^3*VMU^2) + 
 (25*MW*MW2^2*A0i[aa0, MZ2]*CHl3[3, 3])/(144*MZ2*Pi^3*VMU^2) + 
 (25*MW*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(576*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHl3[3, 3])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(16*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[3, 3])/(4*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[3, 3])/(4*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[3, 3])/(6*Pi^3*VMU^2) - 
 (MH2^2*MW*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(576*Pi^3*VMU^2) + 
 (MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(16*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(16*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(12*MZ2*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(144*Pi^3*VMU^2) - 
 (MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(576*Pi^3*VMU^2) - 
 (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(48*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(192*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(16*Pi^3*VMU^2) - 
 (11*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(12*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(96*Pi^3*VMU^2) - 
 (11*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(8*MZ2^2*Pi^3*VMU^2) - 
 (13*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(48*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(192*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHl3[3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHl3[3, 3])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHl3[3, 3])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*B0i[dbb0, MW2, MH2, MW2]*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, MH2, MW2]*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[3, 3])/(6*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (5*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[3, 3])/(12*Pi^3*VMU^2) + 
 (MW*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[3, 3])/(6*Pi^3*VMU^2) - 
 (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[3, 3])/(4*Pi^3*VMU^2) + 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[3, 3])/
  (8*MZ2^2*Pi^3*VMU^2) + (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[3, 3])/(8*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/(8*Pi^3*VMU^2) + 
 (5*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/(24*Pi^3*VMU^2) - 
 (MW*MZ2^3*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[3, 3])/(16*Pi^3*VMU^2) + 
 (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[3, 3])/(16*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[3, 3])/(16*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[3, 3])/(16*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/(Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/
  (4*Pi^3*VMU^2) + (3*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/
  (8*Pi^3*VMU^2) - (2*CW2*MT2*MW*MW2*CHl3[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (CW2^2*MT2*MW*MW2*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW*MW2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (695*CW2*MW*MW2^2*CHl3[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (253*CW2*MH2*MW*MW2^2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2^2*CHl3[Leff, Leff])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHl3[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*Pi^3*VMU^2) - 
 (253*CW2*MW*MW2^3*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*CHl3[Leff, Leff])/(36*(MH2 - MW2)*Pi^3*VMU^2) + 
 (25*CW2*MT2*MW*MW2^2*CHl3[Leff, Leff])/(216*MZ2*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^3*CHl3[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^3*CHl3[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^4*CHl3[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2*CHl3[Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW*MZ2*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (CW2^2*MT2*MW*MZ2*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CW2*MH2*MT2*MW*MZ2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl3[Leff, Leff])/(96*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MW*MZ2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (1721*CW2*MW*MW2*MZ2*CHl3[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (61*CW2^2*MW*MW2*MZ2*CHl3[Leff, Leff])/(1728*Pi^3*VMU^2) - 
 (371*CW2*MH2*MW*MW2*MZ2*CHl3[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*CW2*MT2*MW*MW2*MZ2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*MZ2*CHl3[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (31*CW2*MH2*MW*MW2*MZ2*CHl3[Leff, Leff])/(288*(MH2 - MW2)*Pi^3*VMU^2) - 
 (31*CW2^2*MH2*MW*MW2*MZ2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (751*CW2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (31*CW2^2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*MZ2*CHl3[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*MZ2*CHl3[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (1387*CW2*MW*MZ2^2*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^2*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (349*CW2*MH2*MW*MZ2^2*CHl3[Leff, Leff])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW*MZ2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (349*CW2*MW*MW2*MZ2^2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*MZ2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW*MW2*MZ2^2*CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW*MW2^2*MZ2^2*CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (103*CW2*MW*MZ2^3*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (67*CW2*MW*MZ2^3*CHl3[Leff, Leff])/(768*MW2*Pi^3*VMU^2) - 
 (11*CW2^2*MW*MZ2^3*CHl3[Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (103*CW2*MH2*MW*MZ2^3*CHl3[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (CW2^2*MH2*MW*MZ2^3*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (CW2^2*MW*MZ2^4*CHl3[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (4*CW2^2*MT2*MW*MW2*CHl3[Leff, Leff])/
  (27*Pi^3*SW2*VMU^2) + (19*CW2^2*MW*MW2^2*CHl3[Leff, Leff])/
  (36*Pi^3*SW2*VMU^2) + (25*CW2^2*MT2*MW*MW2^2*CHl3[Leff, Leff])/
  (216*MZ2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^3*CHl3[Leff, Leff])/
  (6*MZ2*Pi^3*SW2*VMU^2) + (7*CW2^2*MT2*MW*MZ2*CHl3[Leff, Leff])/
  (216*Pi^3*SW2*VMU^2) - (1801*CW2^2*MW*MW2*MZ2*CHl3[Leff, Leff])/
  (1728*Pi^3*SW2*VMU^2) + (19*CW2^3*MW*MW2*MZ2*CHl3[Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) + (1301*CW2^2*MW*MZ2^2*CHl3[Leff, Leff])/
  (1728*Pi^3*SW2*VMU^2) + (13*CW2^3*MW*MZ2^2*CHl3[Leff, Leff])/
  (216*Pi^3*SW2*VMU^2) - (11*CW2^2*MW*MZ2^3*CHl3[Leff, Leff])/
  (64*MW2*Pi^3*SW2*VMU^2) + (CW2^3*MW*MZ2^3*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2*SW2*CHl3[Leff, Leff])/
  (72*Pi^3*VMU^2) - (MH2*MT2*MW*MW2*SW2*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*MW*MW2^2*SW2*CHl3[Leff, Leff])/
  (192*Pi^3*VMU^2) + (253*MH2*MW*MW2^2*SW2*CHl3[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*SW2*CHl3[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (253*MW*MW2^3*SW2*CHl3[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^3*SW2*CHl3[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MZ2*SW2*CHl3[Leff, Leff])/
  (256*Pi^3*VMU^2) - (13*MT2*MW*MZ2*SW2*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MZ2*SW2*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(768*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MH2*MT2*MW*MZ2*SW2*CHl3[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (MH2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/
  (48*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) - (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (71*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(3456*Pi^3*VMU^2) - 
 (383*CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(864*Pi^3*VMU^2) - 
 (181*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MT2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (5*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)*Pi^3*VMU^2) + (751*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (61*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(48*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*MW*MZ2^2*SW2*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^2*SW2*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (349*MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff])/(4608*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (349*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(96*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (103*MH2*MW*MZ2^3*SW2*CHl3[Leff, Leff])/(4608*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (CW2*MH2*MW*MZ2^3*SW2*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + (11*MW*MZ2^3*SW2*CHl3[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW*MZ2^4*SW2*CHl3[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (MW*MZ2^4*SW2*CHl3[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (17*CW2*MW*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl3[Leff, Leff])/(36*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (CW2*MW*MZ2^5*SW2*CHl3[Leff, Leff])/
  (576*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*Pi*VMU^2) - 
 (49*MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(1728*Pi^3*VMU^2) - 
 (53*MH2*MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (53*MW*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(72*Pi*VMU^2) + 
 (CW2*MH2*MW*A0i[aa0, MH2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*A0i[aa0, MH2]*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (384*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (96*(MH2 - MW2)*Pi^3*VMU^2) + (CW2^2*MH2*MW*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2^2*MH2^3*MW*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(288*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^3*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW*MW2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (2304*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (2304*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)*Pi^3*VMU^2) + (5*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW*MW2^2*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (2304*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MZ2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(96*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*Pi^3*SW2*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MW*MW2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(128*MW2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (75*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (219*MH2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (256*(MH2 - MW2)*Pi^3*VMU^2) - 
 (1369*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (72*(MH2 - MW2)^2*Pi^3*VMU^2) + (5*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - MW2)*Pi^3*VMU^2) + (169*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (11*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*(MH2 - MW2)*MZ2^2*Pi^3*
   VMU^2) - (11*MW*MW2^5*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(8*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (36*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (17*CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(24*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) + (MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (18*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/(24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*MZ2*Pi^3*
   VMU^2) + (17*CW2*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (181*CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (15*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (721*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (161*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (31*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (343*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) - (343*MW*MW2^2*MZ2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (25*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (31*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (9*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (13*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CW2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (67*CW2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (17*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (47*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (384*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (17*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (17*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (21*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2^2*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/(24*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (69*CW2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MH2^2*MW*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (36*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (1189*CW2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CW2^2*MH2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (18*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (71*CW2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (36*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (11*CW2*MH2^2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (11*CW2*MH2*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MW2^5*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (36*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2^2*MW*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (12*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (18*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (CW2^2*MW*MW2^4*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (12*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (4*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (65*CW2^2*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^3*MH2^2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2*MW*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (523*CW2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (139*CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (31*CW2^3*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (235*CW2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (37*CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (31*CW2^3*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (25*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2^3*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (17*CW2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (36*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MH2^2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (17*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2^2*MH2*MW*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2^2*MW*MW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MH2^2*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2^2*Pi^3*SW2*VMU^2) + 
 (CW2^3*MH2*MW*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (5*MH2^2*MW*MW2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^4*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(16*(MH2 - MW2)^2*MZ2*Pi^3*
   VMU^2) - (59*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (299*MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (768*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (599*MH2*MW*MW2*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (1152*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (25*MW*MW2^2*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (96*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (17*MH2*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (59*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) - 
 (17*MH2^2*MW*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (384*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (17*MW*MW2*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (384*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)^2*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (288*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (MH2*MW*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (CW2*MH2*MW*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (3*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (65*CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (5*CW2^2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (3*MW*MW2^3*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(2304*MZ2*Pi^3*VMU^2) + 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(384*MZ2*Pi^3*VMU^2) - 
 (19*CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (23*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(2304*MW2*Pi^3*VMU^2) - 
 (13*CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(1152*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (7*CW2^2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW*MW2^3*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(32*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(1152*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW*MW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(192*MZ2*Pi^3*SW2*VMU^2) + 
 (7*CW2^2*MW*MW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (49*CW2*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(1152*Pi^3*SW2*VMU^2) - 
 (11*CW2^2*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(12*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(1152*MW2*Pi^3*SW2*VMU^2) + 
 (25*CW2^2*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (576*MW2*Pi^3*SW2*VMU^2) + (CW2^3*MW*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (36*MW2*Pi^3*SW2*VMU^2) + (CW2^3*MW*MZ2^3*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (288*MW2^2*Pi^3*SW2*VMU^2) - (5*MW*MW2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) - (5*CW2*MW*MW2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (3*MW*MW2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (32*MZ2*Pi^3*VMU^2) - (7*MW*MZ2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (384*Pi^3*VMU^2) + (5*MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (192*MW2*Pi^3*VMU^2) + (CW2*MW*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MW*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) - (CW2*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (13*MT2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (384*Pi^3*VMU^2) - (MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(96*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (128*MW2*Pi^3*VMU^2) - (MT2^3*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(4*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(6*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) + (5*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MH2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (1152*MW2*Pi^3*VMU^2) - (5*MH2^3*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (11*MH2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (11*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (19*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (96*Pi^3*VMU^2) + (CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (17*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (7*CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (768*MW2*Pi^3*VMU^2) - (5*CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) + 
 (17*CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (CW2^2*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(192*MW2^2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(6*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (6*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(9*Pi^3*SW2*VMU^2) - 
 (17*CW2^2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) + (CW2^3*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(6*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (1152*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(18*Pi^3*SW2*VMU^2) + 
 (17*CW2^3*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(384*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^3*SW2*VMU^2) - (CW2^3*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(18*MW2*Pi^3*SW2*VMU^2) - 
 (CW2^3*MW*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*MW2^2*Pi^3*SW2*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (4*(4*MW2 - MZ2)*Pi^3*VMU^2) + (3*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (24*Pi^3*VMU^2) - (11*MW*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (576*Pi^3*VMU^2) + (7*CW2*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (19*MW*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) - (17*CW2*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (11*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (192*MW2^2*Pi^3*VMU^2) + (MW*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(2304*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (1152*Pi^3*VMU^2) + (MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (576*Pi^3*VMU^2) - (MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (2304*MZ2*Pi^3*VMU^2) - (MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (192*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (192*Pi^3*VMU^2) - (5*CW2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (384*Pi^3*SW2*VMU^2) - (CW2^2*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(576*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(1152*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (96*Pi^3*SW2*VMU^2) + (CW2^2*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (96*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (11*CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) - (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(48*MZ2*Pi^3*VMU^2) + 
 (11*CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (CW2^2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(18*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) - (CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(48*MZ2*Pi^3*SW2*VMU^2) + 
 (11*CW2^2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(36*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*SW2*VMU^2) - (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (11*CW2*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (11*MT2*MW*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(1152*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (MW*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (1152*Pi^3*VMU^2) + (21*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (128*Pi^3*VMU^2) - (49*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (11*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (96*MZ2^2*Pi^3*VMU^2) - (35*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(576*MZ2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (48*MZ2*Pi^3*VMU^2) + (3*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(256*Pi^3*VMU^2) + 
 (47*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (576*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (2304*Pi^3*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (384*Pi^3*VMU^2) + (21*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(64*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (18*Pi^3*SW2*VMU^2) - (11*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(48*MZ2^2*Pi^3*SW2*VMU^2) - 
 (35*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (288*MZ2*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(12*MZ2*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (128*Pi^3*SW2*VMU^2) + (19*CW2^2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (1152*Pi^3*SW2*VMU^2) + (CW2^2*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MT2^2*MW*MZ2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MW2*MZ2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MT2^2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (192*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(32*(-MT2 + MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (32*(-MT2 + MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MW*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2*MZ2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (72*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MH2^4*MW*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(1152*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) + (7*MH2^3*MW*MW2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) - (19*MH2^2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (19*MH2*MW*MW2^3*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (3*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) - (17*CW2^2*MW*MW2*MZ2^2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2^2*MW*MZ2^3*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2^2*MW*MZ2^4*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (5*CW2*MW*MW2^2*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (96*Pi^3*VMU^2) + (CW2*MW*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (3*CW2*MW*MW2^4*MZ2*SW2*B0i[dbb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^3*MZ2^2*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (269*CW2*MW*MW2^2*MZ2^3*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (144*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (43*CW2*MW*MW2*MZ2^4*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (72*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (59*CW2*MW*MZ2^5*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (1152*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^6*SW2*B0i[dbb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (1152*MW2*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (5*MW*MW2^3*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (24*Pi^3*VMU^2) + (MW*MW2^4*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (4*Pi^3*VMU^2) + (7*MW*MW2^3*MZ2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
   CHl3[Leff, Leff])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2^2*SW2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*CHl3[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (16*Pi^3*VMU^2) - (11*CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (16*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (11*CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) + (5*CW2^2*MW*MW2*MZ2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (12*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(12*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) - (11*CW2*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (96*Pi^3*VMU^2) + (5*CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) - (CW2*MW*MW2*MZ2^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (24*MW2*Pi^3*VMU^2) + (MW*MW2^2*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (8*Pi^3*VMU^2) - (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(24*MW2*Pi^3*VMU^2) - 
 (5*MW*MW2^3*MZ2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (19*MW*MW2^2*MZ2^2*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (3*MW*MW2*MZ2^3*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(96*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^5*SW2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (32*Pi^3*VMU^2) + (11*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(192*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (16*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (96*Pi^3*VMU^2) + (CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (192*Pi^3*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (96*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(8*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (24*Pi^3*SW2*VMU^2) - (5*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (41*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) - (47*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (2*CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) + (5*CW2^2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (CW2^2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(4*MW2*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (6*Pi^3*SW2*VMU^2) + (41*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(24*Pi^3*SW2*VMU^2) - 
 (47*CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (48*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(24*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (16*MW2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (2*Pi^3*VMU^2) + (5*CW2*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (3*CW2*MW*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (16*MW2*Pi^3*VMU^2) - (CW2*MW*MW2^2*CHq1[1, 1])/(108*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*CHq1[1, 1])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*CHq1[1, 1])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*CHq1[1, 1])/(108*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHq1[1, 1])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHq1[1, 1])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (288*Pi^3*VMU^2) - (MW*MW2^2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (288*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (72*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (144*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (72*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2^2*CHq1[2, 2])/(108*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*CHq1[2, 2])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*CHq1[2, 2])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*CHq1[2, 2])/(108*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHq1[2, 2])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHq1[2, 2])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (288*Pi^3*VMU^2) - (MW*MW2^2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (288*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (72*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (144*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (72*MZ2*Pi^3*VMU^2) - (MH2*MT2*MW*MW2*CHq1[3, 3])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CW2*MW*MW2^2*CHq1[3, 3])/
  (216*Pi^3*VMU^2) + (MH2*MW*MW2^2*CHq1[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*CHq1[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHq1[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2*MW*MW2^2*CHq1[3, 3])/
  (36*MZ2*Pi^3*VMU^2) - (MH2*MT2*MW*MW2^2*CHq1[3, 3])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MT2*MW*MW2^3*CHq1[3, 3])/
  (18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (5*MH2*MW*MW2*MZ2*CHq1[3, 3])/
  (864*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*MW*MW2^2*MZ2*CHq1[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2*MT2*MW*MW2*CHq1[3, 3])/
  (72*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2^2*MW*MW2^2*CHq1[3, 3])/
  (48*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2^2*CHq1[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MW2^2*CHq1[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*CHq1[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2^2*MT2*MW*MW2^2*CHq1[3, 3])/
  (24*MZ2*Pi^3*SW2*VMU^2) - (CW2*MH2*MT2*MW*MW2^2*CHq1[3, 3])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MW2^3*CHq1[3, 3])/
  (9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + (5*CW2*MH2*MW*MW2*MZ2*CHq1[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (5*CW2*MW*MW2^2*MZ2*CHq1[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (MW*MW2^2*SW2*CHq1[3, 3])/
  (432*Pi^3*VMU^2) - (MT2*MW*MW2^2*SW2*CHq1[3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*CHq1[3, 3])/(144*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*CHq1[3, 3])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHq1[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHq1[3, 3])/(72*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHq1[3, 3])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*A0i[aa0, MT2]*CHq1[3, 3])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*SW2*A0i[aa0, MT2]*CHq1[3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHq1[3, 3])/(144*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(288*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHq1[3, 3])/(72*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MW2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(48*MZ2*Pi^3*SW2*VMU^2) - 
 (MW*MW2^2*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/(144*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*MZ2*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*MZ2*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (288*Pi^3*VMU^2) + (7*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (144*Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2^2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (48*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(144*Pi^3*VMU^2) - 
 (11*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (144*MZ2*Pi^3*VMU^2) + (MW*MW2^2*CHq3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*CHq3[1, 1])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*CHq3[1, 1])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHq3[1, 1])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHq3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MW2]*CHq3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MW2]*CHq3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHq3[1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq3[1, 1])/(96*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHq3[1, 1])/(48*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq3[1, 1])/(48*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*CHq3[2, 2])/(72*Pi^3*VMU^2) + (CW2*MH2*MW*MW2*MZ2*CHq3[2, 2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*CHq3[2, 2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHq3[2, 2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHq3[2, 2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW*MW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MW2]*CHq3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (96*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*CHq3[2, 2])/(96*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHq3[2, 2])/(48*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq3[2, 2])/(48*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MT2*MW*MW2*CHq3[3, 3])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*CHq3[3, 3])/(144*Pi^3*VMU^2) + (MH2*MW*MW2^2*CHq3[3, 3])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*CHq3[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHq3[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*CHq3[3, 3])/
  (72*MZ2*Pi^3*VMU^2) + (MH2*MT2*MW*MW2^2*CHq3[3, 3])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (MT2*MW*MW2^3*CHq3[3, 3])/
  (18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*CHq3[3, 3])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHq3[3, 3])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2*MW*MW2*CHq3[3, 3])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MH2*MT2*MW*MW2*CHq3[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*CHq3[3, 3])/
  (48*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2^2*CHq3[3, 3])/
  (72*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MW2^2*CHq3[3, 3])/
  (9*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*CHq3[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^2*CHq3[3, 3])/
  (24*MZ2*Pi^3*SW2*VMU^2) + (CW2*MH2*MT2*MW*MW2^2*CHq3[3, 3])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^3*CHq3[3, 3])/
  (9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2*MZ2*CHq3[3, 3])/
  (144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*MZ2*CHq3[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (MT2*MW*A0i[aa0, MT2]*CHq3[3, 3])/
  (96*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MT2]*CHq3[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MT2]*CHq3[3, 3])/(72*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*CHq3[3, 3])/(72*MZ2*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHq3[3, 3])/(144*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*CHq3[3, 3])/(288*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHq3[3, 3])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHq3[3, 3])/(72*MZ2*Pi^3*SW2*VMU^2) - 
 (MT2^2*MW*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(96*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(96*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(16*Pi^3*VMU^2) - 
 (7*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(144*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (7*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (MT2^2*MW*MW2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*VMU^2) - 
 (MW*MW2^3*B0i[dbb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) - 
 (MW*MW2^2*CHu[1, 1])/(54*Pi^3*VMU^2) + (CW2*MH2*MW*MW2*MZ2*CHu[1, 1])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW*MW2^2*MZ2*CHu[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW*MW2*MZ2*SW2*CHu[1, 1])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*CHu[1, 1])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*CHu[1, 1])/
  (144*Pi^3*VMU^2) - (5*MW*MW2^2*A0i[aa0, MZ2]*CHu[1, 1])/
  (144*MZ2*Pi^3*VMU^2) + (CW2*MW*MW2*A0i[aa0, MZ2]*CHu[1, 1])/
  (72*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHu[1, 1])/
  (72*MZ2*Pi^3*SW2*VMU^2) - (MW*MW2^2*CHu[2, 2])/(54*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2*MZ2*CHu[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*CHu[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHu[2, 2])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHu[2, 2])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*CHu[2, 2])/(144*Pi^3*VMU^2) - 
 (5*MW*MW2^2*A0i[aa0, MZ2]*CHu[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*CHu[2, 2])/(72*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*CHu[2, 2])/(72*MZ2*Pi^3*SW2*VMU^2) + 
 (MH2*MT2*MW*MW2*CHu[3, 3])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*CHu[3, 3])/(108*Pi^3*VMU^2) + (MH2*MW*MW2^2*CHu[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*CHu[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHu[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MT2*MW*MW2^2*CHu[3, 3])/
  (18*MZ2*Pi^3*VMU^2) - (MH2*MT2*MW*MW2^2*CHu[3, 3])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MT2*MW*MW2^3*CHu[3, 3])/
  (18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (MH2*MW*MW2*MZ2*CHu[3, 3])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW*MW2^2*MZ2*CHu[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MT2*MW*MW2*CHu[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2^2*CHu[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^2*CHu[3, 3])/
  (9*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^3*CHu[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CW2*MH2*MT2*MW*MW2^2*CHu[3, 3])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MW2^3*CHu[3, 3])/
  (9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHu[3, 3])/
  (216*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*MZ2*CHu[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (MW*MW2*A0i[aa0, MT2]*CHu[3, 3])/
  (72*Pi^3*VMU^2) + (5*MW*MW2^2*A0i[aa0, MT2]*CHu[3, 3])/
  (72*MZ2*Pi^3*VMU^2) - (CW2*MW*MW2*A0i[aa0, MT2]*CHu[3, 3])/
  (36*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*A0i[aa0, MT2]*CHu[3, 3])/
  (36*MZ2*Pi^3*SW2*VMU^2) - (5*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (288*Pi^3*VMU^2) - (5*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (144*Pi^3*VMU^2) - (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (144*MZ2*Pi^3*VMU^2) + (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (144*Pi^3*VMU^2) - (5*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*SW2*VMU^2) + (5*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHu[3, 3])/(144*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*SW2*VMU^2) + 
 (5*MW*MW2*MZ2*SW2*Cld[Leff, Leff, 1, 1])/(864*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^2*SW2*Cld[Leff, Leff, 1, 1])/(96*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cld[Leff, Leff, 1, 1])/(1728*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cld[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(96*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(192*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2*Cld[Leff, Leff, 2, 2])/(864*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^2*SW2*Cld[Leff, Leff, 2, 2])/(96*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cld[Leff, Leff, 2, 2])/(1728*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cld[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(288*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(96*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(192*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2*Cld[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^2*SW2*Cld[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (5*MW*MW2*MZ2*SW2^2*Cld[Leff, Leff, 3, 3])/(1728*CW2*Pi^3*VMU^2) - 
 (MW*MZ2^2*SW2^2*Cld[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(576*CW2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*Cle[1, 1, Leff, Leff])/(432*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cle[1, 1, Leff, Leff])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Cle[1, 1, Leff, Leff])/(864*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*Cle[1, 1, Leff, Leff])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Cle[1, 1, Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Cle[1, 1, Leff, Leff])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*Cle[2, 2, Leff, Leff])/(432*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cle[2, 2, Leff, Leff])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Cle[2, 2, Leff, Leff])/(864*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*Cle[2, 2, Leff, Leff])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Cle[2, 2, Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Cle[2, 2, Leff, Leff])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*Cle[3, 3, Leff, Leff])/(432*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cle[3, 3, Leff, Leff])/(288*Pi^3*VMU^2) + 
 (MW*MZ2^2*Cle[3, 3, Leff, Leff])/(864*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*Cle[3, 3, Leff, Leff])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Cle[3, 3, Leff, Leff])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Cle[3, 3, Leff, Leff])/(432*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) + (5*MW*MW2*MZ2*SW2*Cle[Leff, Leff, 1, 1])/
  (864*Pi^3*VMU^2) - (CW2*MW*MZ2^2*SW2*Cle[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*Cle[Leff, Leff, 1, 1])/
  (1728*CW2*Pi^3*VMU^2) - (MW*MZ2^2*SW2^2*Cle[Leff, Leff, 1, 1])/
  (192*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (288*Pi^3*VMU^2) - (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) + (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (576*CW2*Pi^3*VMU^2) - (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (192*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2*Cle[Leff, Leff, 2, 2])/
  (864*Pi^3*VMU^2) - (CW2*MW*MZ2^2*SW2*Cle[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*Cle[Leff, Leff, 2, 2])/
  (1728*CW2*Pi^3*VMU^2) - (MW*MZ2^2*SW2^2*Cle[Leff, Leff, 2, 2])/
  (192*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (288*Pi^3*VMU^2) - (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) + (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (576*CW2*Pi^3*VMU^2) - (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (192*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2*Cle[Leff, Leff, 3, 3])/
  (864*Pi^3*VMU^2) - (CW2*MW*MZ2^2*SW2*Cle[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*Cle[Leff, Leff, 3, 3])/
  (1728*CW2*Pi^3*VMU^2) - (MW*MZ2^2*SW2^2*Cle[Leff, Leff, 3, 3])/
  (192*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) + (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (576*CW2*Pi^3*VMU^2) - (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (192*Pi^3*VMU^2) - (MT2*MW*MW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2*MT2*MW*MW2*Cll[1, 2, 2, 1])/(36*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2^2*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (MT2*MW*MW2*SW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (313*MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) + 
 (313*MW2^3*SW2*Cll[1, 2, 2, 1])/(432*MW*Pi^3*VMU^2) + 
 (MW*MW2^2*SW2*Cll[1, 2, 2, 1])/(18*Pi*VMU^2) - 
 (MW2^3*SW2*Cll[1, 2, 2, 1])/(18*MW*Pi*VMU^2) - 
 (MH2*MW*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(384*Pi^3*VMU^2) + 
 (MH2*MW*MW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(384*MZ2*Pi^3*VMU^2) + 
 (MH2*MW*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(384*Pi^3*VMU^2) + 
 (MW*MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(36*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MH2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (MH2*MW*MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MW*MW2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (CW2*MH2*MW*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW*MW2*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (32*Pi^3*VMU^2) - (MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*MZ2*Pi^3*VMU^2) - (MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*Pi^3*SW2*VMU^2) - (MW*MW2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*MZ2^2*Pi^3*SW2*VMU^2) + (5*MW*MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (32*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (32*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) + (MW*MW2^3*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (8*MZ2*Pi^3*VMU^2) + (MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (16*MZ2^2*Pi^3*VMU^2) - (MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(16*MZ2*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) - (MW*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(16*MZ2*Pi^3*VMU^2) + 
 (MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) - (MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (96*MZ2*Pi^3*VMU^2) + (5*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) + (MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) - (CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(48*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*SW2*VMU^2) + (CW2^2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*SW2*VMU^2) - (MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (16*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(32*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (2*CW2*Pi^3*VMU^2) - (MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(2*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (8*CW2*Pi^3*VMU^2) + (5*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (3*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (16*CW2*Pi^3*VMU^2) - (3*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) + (5*CW*MW2^2*MZ*Cll[1, 3, 3, 1])/
  (108*Pi^3*VMU^2) + (CW*MW2*MZ*A0i[aa0, MW2]*Cll[1, 3, 3, 1])/
  (36*Pi^3*VMU^2) - (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[1, 3, 3, 1])/
  (24*Pi^3*VMU^2) + (5*CW*MW2^2*MZ*Cll[2, 3, 3, 2])/(108*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[2, 3, 3, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[2, 3, 3, 2])/(24*Pi^3*VMU^2) + 
 (5*CW*MW2^2*MZ*Cll[3, 3, 3, 3])/(108*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MW2]*Cll[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, 0]*Cll[3, 3, 3, 3])/(24*Pi^3*VMU^2) + 
 (11*MW*MW2^2*Cll[Leff, 1, 1, Leff])/(864*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*Cll[Leff, 1, 1, Leff])/(576*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*Cll[Leff, 1, 1, Leff])/(1728*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2^2*Cll[Leff, 1, 1, Leff])/(432*Pi^3*SW2*VMU^2) - 
 (11*CW2*MW*MW2*MZ2*Cll[Leff, 1, 1, Leff])/(288*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MZ2^2*Cll[Leff, 1, 1, Leff])/(864*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (48*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (96*Pi^3*VMU^2) + (CW2*MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 1, 1, Leff])/(16*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (48*Pi^3*SW2*VMU^2) + (11*MW*MW2^2*Cll[Leff, 2, 2, Leff])/
  (864*Pi^3*VMU^2) - (11*MW*MW2*MZ2*Cll[Leff, 2, 2, Leff])/(576*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*Cll[Leff, 2, 2, Leff])/(1728*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2^2*Cll[Leff, 2, 2, Leff])/(432*Pi^3*SW2*VMU^2) - 
 (11*CW2*MW*MW2*MZ2*Cll[Leff, 2, 2, Leff])/(288*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MZ2^2*Cll[Leff, 2, 2, Leff])/(864*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (48*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (96*Pi^3*VMU^2) + (CW2*MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 2, 2, Leff])/(16*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (48*Pi^3*SW2*VMU^2) + (11*MW*MW2^2*Cll[Leff, 3, 3, Leff])/
  (864*Pi^3*VMU^2) - (11*MW*MW2*MZ2*Cll[Leff, 3, 3, Leff])/(576*Pi^3*VMU^2) + 
 (11*MW*MZ2^2*Cll[Leff, 3, 3, Leff])/(1728*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2^2*Cll[Leff, 3, 3, Leff])/(432*Pi^3*SW2*VMU^2) - 
 (11*CW2*MW*MW2*MZ2*Cll[Leff, 3, 3, Leff])/(288*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW*MZ2^2*Cll[Leff, 3, 3, Leff])/(864*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(192*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (48*Pi^3*VMU^2) - (MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (32*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (96*Pi^3*VMU^2) + (CW2*MW*MW2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (24*Pi^3*SW2*VMU^2) - (CW2*MW*MW2*MZ2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 3, 3, Leff])/(16*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (48*Pi^3*SW2*VMU^2) + (5*MW*MW2*MZ2*SW2*Cll[Leff, Leff, 1, 1])/
  (432*Pi^3*VMU^2) - (CW2*MW*MZ2^2*SW2*Cll[Leff, Leff, 1, 1])/
  (48*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*Cll[Leff, Leff, 1, 1])/
  (864*CW2*Pi^3*VMU^2) - (MW*MZ2^2*SW2^2*Cll[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (144*Pi^3*VMU^2) - (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (48*Pi^3*VMU^2) + (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (288*CW2*Pi^3*VMU^2) - (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2*Cll[Leff, Leff, 2, 2])/
  (432*Pi^3*VMU^2) - (CW2*MW*MZ2^2*SW2*Cll[Leff, Leff, 2, 2])/
  (48*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*Cll[Leff, Leff, 2, 2])/
  (864*CW2*Pi^3*VMU^2) - (MW*MZ2^2*SW2^2*Cll[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (144*Pi^3*VMU^2) - (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (48*Pi^3*VMU^2) + (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (288*CW2*Pi^3*VMU^2) - (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2*Cll[Leff, Leff, 3, 3])/
  (432*Pi^3*VMU^2) - (CW2*MW*MZ2^2*SW2*Cll[Leff, Leff, 3, 3])/
  (48*Pi^3*VMU^2) + (5*MW*MW2*MZ2*SW2^2*Cll[Leff, Leff, 3, 3])/
  (864*CW2*Pi^3*VMU^2) - (MW*MZ2^2*SW2^2*Cll[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (144*Pi^3*VMU^2) - (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (48*Pi^3*VMU^2) + (MW*MW2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (288*CW2*Pi^3*VMU^2) - (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2*Clq1[Leff, Leff, 1, 1])/
  (864*Pi^3*VMU^2) + (CW2*MW*MZ2^2*SW2*Clq1[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2^2*Clq1[Leff, Leff, 1, 1])/
  (1728*CW2*Pi^3*VMU^2) + (MW*MZ2^2*SW2^2*Clq1[Leff, Leff, 1, 1])/
  (192*Pi^3*VMU^2) - (MW*MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/
  (288*Pi^3*VMU^2) + (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/
  (576*CW2*Pi^3*VMU^2) + (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/
  (192*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2*Clq1[Leff, Leff, 2, 2])/
  (864*Pi^3*VMU^2) + (CW2*MW*MZ2^2*SW2*Clq1[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2^2*Clq1[Leff, Leff, 2, 2])/
  (1728*CW2*Pi^3*VMU^2) + (MW*MZ2^2*SW2^2*Clq1[Leff, Leff, 2, 2])/
  (192*Pi^3*VMU^2) - (MW*MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/
  (288*Pi^3*VMU^2) + (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/
  (576*CW2*Pi^3*VMU^2) + (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/
  (192*Pi^3*VMU^2) - (5*MT2*MW*MW2*Clq1[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (7*MW*MW2^2*Clq1[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*Clq1[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (MT2*MW*MZ2*Clq1[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2*Clq1[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2*Clq1[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) - 
 (MW*MZ2^2*Clq1[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2^2*Clq1[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW*MW2*Clq1[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*Clq1[Leff, Leff, 3, 3])/(216*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2^2*Clq1[Leff, Leff, 3, 3])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MZ2*Clq1[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW*MW2*MZ2*Clq1[Leff, Leff, 3, 3])/(864*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*Clq1[Leff, Leff, 3, 3])/(864*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*SW2*Clq1[Leff, Leff, 3, 3])/(192*CW2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(384*CW2*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3])/(3456*Pi^3*VMU^2) + 
 (5*MW*MW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (5*CW2*MW*MW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/
  (36*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/
  (144*Pi^3*SW2*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (192*Pi^3*VMU^2) - (CW2*MW*MW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (288*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (96*MZ2*Pi^3*VMU^2) - (CW2*MW*MZ2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (576*Pi^3*VMU^2) - (MW*MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (576*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (384*CW2*Pi^3*VMU^2) + (MW*MW2^2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (192*CW2*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(1152*Pi^3*VMU^2) + 
 (MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (72*Pi^3*VMU^2) - (7*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (72*MZ2*Pi^3*VMU^2) + (MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (1152*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(1152*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (36*MZ2*Pi^3*SW2*VMU^2) + (CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (576*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(576*Pi^3*SW2*VMU^2) + 
 (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (64*CW2*Pi^3*VMU^2) - (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(96*CW2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (384*CW2*Pi^3*VMU^2) - (CW*MW2^2*MZ*Clq3[3, 3, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[3, 3, 1, 1])/(24*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*Clq3[3, 3, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW*MW2*MZ*A0i[aa0, MW2]*Clq3[3, 3, 2, 2])/(24*Pi^3*VMU^2) - 
 (CW*MT2*MW2*MZ*Clq3[3, 3, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MW2^2*MZ*Clq3[3, 3, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW*MT2*MZ*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MW2*MZ*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW*MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/(48*Pi^3*VMU^2) - 
 (CW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*Clq3[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 1, 1])/(48*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 1, 1])/(96*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*Clq3[Leff, Leff, 2, 2])/(72*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 2, 2])/(48*Pi^3*VMU^2) + 
 (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 2, 2])/(96*Pi^3*VMU^2) + 
 (5*MT2*MW*MW2*Clq3[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (11*MW*MW2^2*Clq3[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Clq3[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Clq3[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Clq3[Leff, Leff, 3, 3])/(432*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*MZ2*Clq3[Leff, Leff, 3, 3])/(864*Pi^3*VMU^2) + 
 (MW*MZ2^2*Clq3[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) - 
 (5*CW2*MW*MZ2^2*Clq3[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW*MW2*Clq3[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*Clq3[Leff, Leff, 3, 3])/(216*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*Clq3[Leff, Leff, 3, 3])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MZ2*Clq3[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (5*CW2*MW*MW2*MZ2*Clq3[Leff, Leff, 3, 3])/(864*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^2*Clq3[Leff, Leff, 3, 3])/(864*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*SW2*Clq3[Leff, Leff, 3, 3])/(192*CW2*Pi^3*VMU^2) - 
 (5*MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(1728*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(384*CW2*Pi^3*VMU^2) - 
 (5*MW*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3])/(3456*Pi^3*VMU^2) - 
 (5*MW*MW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/
  (36*MZ2*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/
  (144*Pi^3*SW2*VMU^2) + (MW*MW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (192*Pi^3*VMU^2) - (CW2*MW*MW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (288*Pi^3*VMU^2) + (MW*MW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (96*MZ2*Pi^3*VMU^2) - (CW2*MW*MZ2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (576*Pi^3*VMU^2) - (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (576*Pi^3*VMU^2) + (MW*MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (384*CW2*Pi^3*VMU^2) + (MW*MW2^2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (192*CW2*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(1152*Pi^3*VMU^2) - 
 (MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (72*Pi^3*VMU^2) + (7*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (72*MZ2*Pi^3*VMU^2) - (MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(288*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (1152*Pi^3*VMU^2) + (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(1152*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (144*Pi^3*SW2*VMU^2) + (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (36*MZ2*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(144*Pi^3*SW2*VMU^2) - 
 (5*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (576*Pi^3*SW2*VMU^2) + (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(576*Pi^3*SW2*VMU^2) - 
 (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (64*CW2*Pi^3*VMU^2) + (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(96*CW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (384*CW2*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2*Clu[Leff, Leff, 1, 1])/
  (432*Pi^3*VMU^2) + (CW2*MW*MZ2^2*SW2*Clu[Leff, Leff, 1, 1])/
  (48*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2^2*Clu[Leff, Leff, 1, 1])/
  (864*CW2*Pi^3*VMU^2) + (MW*MZ2^2*SW2^2*Clu[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) - (MW*MW2*SW2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (144*Pi^3*VMU^2) + (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (48*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (288*CW2*Pi^3*VMU^2) + (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (96*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2*Clu[Leff, Leff, 2, 2])/
  (432*Pi^3*VMU^2) + (CW2*MW*MZ2^2*SW2*Clu[Leff, Leff, 2, 2])/
  (48*Pi^3*VMU^2) - (5*MW*MW2*MZ2*SW2^2*Clu[Leff, Leff, 2, 2])/
  (864*CW2*Pi^3*VMU^2) + (MW*MZ2^2*SW2^2*Clu[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) - (MW*MW2*SW2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (144*Pi^3*VMU^2) + (CW2*MW*MZ2*SW2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (48*Pi^3*VMU^2) - (MW*MW2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (288*CW2*Pi^3*VMU^2) + (MW*MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (96*Pi^3*VMU^2) + (MT2*MW*MW2*SW2*Clu[Leff, Leff, 3, 3])/(36*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2*Clu[Leff, Leff, 3, 3])/(216*Pi^3*VMU^2) + 
 (MT2*MW*MW2*SW2^2*Clu[Leff, Leff, 3, 3])/(72*CW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2^2*Clu[Leff, Leff, 3, 3])/(432*CW2*Pi^3*VMU^2) - 
 (MW*MW2*SW2*A0i[aa0, MT2]*Clu[Leff, Leff, 3, 3])/(36*Pi^3*VMU^2) - 
 (MW*MW2*SW2^2*A0i[aa0, MT2]*Clu[Leff, Leff, 3, 3])/(72*CW2*Pi^3*VMU^2) - 
 (MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(32*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (36*Pi^3*VMU^2) - (MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(64*CW2*Pi^3*VMU^2) - 
 (MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (96*CW2*Pi^3*VMU^2) - (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (96*CW2*Pi^3*VMU^2) + (MT2*MW*MW2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(72*CW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (288*CW2*Pi^3*VMU^2) - (MW*MW2^2*Cqe[1, 1, Leff, Leff])/(432*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Cqe[1, 1, Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2^2*Cqe[1, 1, Leff, Leff])/(864*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*Cqe[1, 1, Leff, Leff])/(216*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*Cqe[1, 1, Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*Cqe[1, 1, Leff, Leff])/(432*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(288*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) - (MW*MW2^2*Cqe[2, 2, Leff, Leff])/(432*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*Cqe[2, 2, Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW*MZ2^2*Cqe[2, 2, Leff, Leff])/(864*Pi^3*VMU^2) - 
 (CW2*MW*MW2^2*Cqe[2, 2, Leff, Leff])/(216*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2*Cqe[2, 2, Leff, Leff])/(144*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*Cqe[2, 2, Leff, Leff])/(432*Pi^3*SW2*VMU^2) + 
 (MW*MW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(288*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MW*MW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/
  (288*Pi^3*SW2*VMU^2) + (MT2*MW*MW2*Cqe[3, 3, Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*Cqe[3, 3, Leff, Leff])/(216*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*Cqe[3, 3, Leff, Leff])/(72*MZ2*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*Cqe[3, 3, Leff, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MW2*MZ2*Cqe[3, 3, Leff, Leff])/(576*Pi^3*VMU^2) - 
 (MW*MZ2^2*Cqe[3, 3, Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2*Cqe[3, 3, Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*Cqe[3, 3, Leff, Leff])/(108*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2^2*Cqe[3, 3, Leff, Leff])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MZ2*Cqe[3, 3, Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2*MZ2*Cqe[3, 3, Leff, Leff])/(288*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*Cqe[3, 3, Leff, Leff])/(1728*Pi^3*SW2*VMU^2) - 
 (MW*MW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(96*Pi^3*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(72*MZ2*Pi^3*VMU^2) + 
 (MW*MZ2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MW*MW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(48*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(288*Pi^3*SW2*VMU^2) + 
 (MW*MW2^2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(288*MZ2*Pi^3*VMU^2) - 
 (MW*MZ2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (CW2*MW*MW2^2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/
  (144*MZ2*Pi^3*SW2*VMU^2) - (CW2*MW*MZ2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) + (5*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(192*Pi^3*VMU^2) - 
 (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (72*MZ2*Pi^3*VMU^2) - (11*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(1152*Pi^3*VMU^2) + 
 (MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (192*Pi^3*VMU^2) - (MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (1152*Pi^3*VMU^2) + (5*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (72*Pi^3*SW2*VMU^2) - (CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(36*MZ2*Pi^3*SW2*VMU^2) - 
 (11*CW2*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) + (CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(96*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (576*Pi^3*SW2*VMU^2) - (MT*MW*MW2^2*SW2*CuB[3, 3])/
  (3*Sqrt[2]*MZ*Pi^3*SW*VMU^2) + (MT*MW*MW2^2*SW2*A0i[aa0, MT2]*CuB[3, 3])/
  (3*Sqrt[2]*MT2*MZ*Pi^3*SW*VMU^2) - 
 (5*CW2*MT*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (24*Sqrt[2]*CW*Pi^3*VMU^2) - (MT*MW*MW2*MZ*SW*B0i[bb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(32*Sqrt[2]*Pi^3*VMU^2) + 
 (CW2^2*MT*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (8*Sqrt[2]*CW*Pi^3*SW2*VMU^2) - 
 (CW2*MT*MW*MW2*MZ*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (16*Sqrt[2]*Pi^3*SW2*VMU^2) - (MT*MW2^2*SW2*CuW[3, 3])/
  (3*Sqrt[2]*Pi^3*VMU^2) - (MT*MW2*A0i[aa0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) + (MT*MW2^2*SW2*A0i[aa0, MT2]*CuW[3, 3])/
  (3*Sqrt[2]*MT2*Pi^3*VMU^2) + (MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) - (3*MT*MW2^2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*VMU^2) + (11*MT*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (96*Sqrt[2]*Pi^3*VMU^2) + (5*CW2*MT*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(24*Sqrt[2]*Pi^3*VMU^2) - 
 (5*MT*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/(96*Sqrt[2]*Pi^3*VMU^2) + 
 (11*CW2*MT*MW2^2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (48*Sqrt[2]*Pi^3*SW2*VMU^2) - (CW2^2*MT*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(8*Sqrt[2]*Pi^3*SW2*VMU^2) - 
 (5*CW2*MT*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (48*Sqrt[2]*Pi^3*SW2*VMU^2) + (MT*MT2*MW2^2*B0i[dbb0, MW2, 0, MT2]*
   CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (MT*MW2^3*B0i[dbb0, MW2, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW*Log[mu2/MT2])/(192*Pi^3*VMU^2) - 
 (CHD*MH2*MT2^2*MW*Log[mu2/MT2])/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^3*MW*Log[mu2/MT2])/(96*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*MT2*MW*MW2*Log[mu2/MT2])/(96*Pi^3*VMU^2) - 
 (CHD*MH2*MT2*MW*MW2*Log[mu2/MT2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW*MW2*Log[mu2/MT2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW*MW2*Log[mu2/MT2])/(192*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MT2*MW*MW2^2*Log[mu2/MT2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2^2*MW*Log[mu2/MT2])/(96*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MT2*MW*MW2*Log[mu2/MT2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MT2^2*MW*Log[mu2/MT2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MT2*MW*MW2*Log[mu2/MT2])/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MT2^2*MW*MW2*Log[mu2/MT2])/
  (24*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2*MT2*MW*MW2^2*Log[mu2/MT2])/
  (12*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*MT2^3*MW*SW*Log[mu2/MT2])/
  (48*CW*(MT2 - MW2)*Pi^3*VMU^2) + (CHWB*MT2^2*MW*MW2*SW*Log[mu2/MT2])/
  (96*CW*(MT2 - MW2)*Pi^3*VMU^2) + (CHD*CW2*MT2^2*MW*Log[mu2/MT2])/
  (192*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MT2^2*MW*Log[mu2/MT2])/
  (192*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CHD*CW2*MT2*MW*MW2*Log[mu2/MT2])/
  (96*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MT2*MW*MW2*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CHD*CW2*MT2^2*MW*MW2*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + (CHD*CW2*MT2*MW*MW2^2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - (CHWB*MT2^2*MW*SW2*Log[mu2/MT2])/
  (96*CW*Pi^3*SW*VMU^2) - (CHWB*MT2*MW*MW2*SW2*Log[mu2/MT2])/
  (48*CW*Pi^3*SW*VMU^2) + (CHWB*MH2*MT2^2*MW*SW2*Log[mu2/MT2])/
  (192*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MT2*MW*MW2*SW2*Log[mu2/MT2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MT2^2*MW*MW2*SW2*Log[mu2/MT2])/
  (48*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MT2*MW*MW2^2*SW2*Log[mu2/MT2])/
  (24*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (MT2^2*MW*CHe[Leff, Leff]*Log[mu2/MT2])/(96*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*CHe[Leff, Leff]*Log[mu2/MT2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW*CHe[Leff, Leff]*Log[mu2/MT2])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/(48*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*Pi^3*VMU^2) + (MH2*MT2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(192*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(192*MW2*Pi^3*VMU^2) + 
 (MH2*MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (384*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MT2^3*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(96*(MT2 - MW2)*MW2*Pi^3*
   VMU^2) - (MT2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2^2*MW*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*Pi^3*SW2*VMU^2) - (CW2*MH2*MT2^2*MW*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/(48*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MT2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MT2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(96*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MT2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(192*MW2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MT2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*SW2*VMU^2) - 
 (CW2*MT2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MT2*MW*MZ2*CHl1[Leff, Leff]*Log[mu2/MT2])/(48*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW*MZ2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl1[Leff, Leff]*Log[mu2/MT2])/(96*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MW*MZ2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2*MZ2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/(48*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MT2])/(96*MW2*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MZ2*CHl3[Leff, Leff]*Log[mu2/MT2])/(48*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW*MZ2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW*MZ2*CHl3[Leff, Leff]*Log[mu2/MT2])/(96*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MW*MZ2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MW*MW2*MZ2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/(48*Pi^3*VMU^2) - 
 (MH2*MT2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (96*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MT2])/(96*MW2*Pi^3*VMU^2) - 
 (MH2*MT2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (48*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MT2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MH2^3*MW*Log[MH2/MW2])/
  (2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2*MW*MW2^2*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2^2*MW*MW2^2*Log[MH2/MW2])/
  (384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^3*Log[MH2/MW2])/(96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHD*MW*MW2^4*Log[MH2/MW2])/(32*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) + (CHWB*CW2*MH2^3*MW*Log[MH2/MW2])/(576*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^2*MW*MW2*Log[MH2/MW2])/
  (144*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2*MW*MW2^2*Log[MH2/MW2])/
  (48*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^3*MW*Log[MH2/MW2])/
  (576*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2*Log[MH2/MW2])/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^2*Log[MH2/MW2])/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2^3*MW*SW*Log[MH2/MW2])/(288*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW*Log[MH2/MW2])/(96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW*Log[MH2/MW2])/(48*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2^2*SW*Log[MH2/MW2])/(192*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (CHWB*MH2*MW*MW2^3*SW*Log[MH2/MW2])/
  (48*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^4*SW*Log[MH2/MW2])/(16*CW*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*
   VMU^2) - (CHWB*MH2^3*MW*SW2*Log[MH2/MW2])/(576*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW*MW2*SW2*Log[MH2/MW2])/
  (144*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*MH2*MW*MW2^2*SW2*Log[MH2/MW2])/
  (48*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*MH2^3*MW*SW2*Log[MH2/MW2])/
  (1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*Log[MH2/MW2])/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW2*Log[MH2/MW2])/(96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (MH2^3*MW*CHe[Leff, Leff]*Log[MH2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHe[Leff, Leff]*Log[MH2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2^2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^3*CHe[Leff, Leff]*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) - (MW*MW2^4*CHe[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (384*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(32*(MH2 - 4*MW2)*(MH2 - 3*MW2)*
   Pi^3*VMU^2) + (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*(MH2 - 3*MW2)*Pi^3*VMU^2) - 
 (CWw*MW2^3*SW2*(VMU^(-2))^(3/2)*Log[mu2/MW2])/(4*Pi^3) - 
 (CHD*MH2^3*MW*Log[mu2/MW2])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW*MW2*Log[mu2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW*MW2^2*Log[mu2/MW2])/(144*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2^2*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^3*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CHD*MW2^4*Log[mu2/MW2])/(144*MW*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^3*MW*Log[mu2/MW2])/(576*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2*Log[mu2/MW2])/(96*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW*MW2^2*Log[mu2/MW2])/(144*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW*MW2^3*Log[mu2/MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^3*MW*Log[mu2/MW2])/(576*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^2*MW*MW2*Log[mu2/MW2])/
  (96*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW*MW2^2*Log[mu2/MW2])/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW*MW2^3*Log[mu2/MW2])/(24*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MH2^3*MW*SW*Log[mu2/MW2])/(288*CW*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (5*CHWB*MH2^2*MW*MW2*SW*Log[mu2/MW2])/
  (288*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (11*CHWB*CW2*MW*MW2^2*SW*Log[mu2/MW2])/
  (72*CW*Pi^3*VMU^2) - (CHWB*MH2*MW*MW2^2*SW*Log[mu2/MW2])/
  (24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MW*MW2^3*SW*Log[mu2/MW2])/
  (24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - (37*CHWB*MW2^3*SW*Log[mu2/MW2])/
  (144*MZ*Pi^3*VMU^2) - (11*CHD*MW*MW2^2*SW2*Log[mu2/MW2])/(288*Pi^3*VMU^2) + 
 (CHWB*MH2^3*MW*SW2*Log[mu2/MW2])/(576*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*Log[mu2/MW2])/(96*CW*(MH2 - 4*MW2)*Pi^3*SW*VMU^2) + 
 (11*CHWB*MW*MW2^2*SW2*Log[mu2/MW2])/(36*CW*Pi^3*SW*VMU^2) + 
 (5*CHWB*MH2*MW*MW2^2*SW2*Log[mu2/MW2])/(144*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MW*MW2^3*SW2*Log[mu2/MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MH2^3*MW*SW2*Log[mu2/MW2])/(1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2^2*MW*MW2*SW2*Log[mu2/MW2])/
  (192*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW2*Log[mu2/MW2])/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MW*MW2^3*SW2*Log[mu2/MW2])/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (55*CHWB*MW*MW2^2*SW*SW2*Log[mu2/MW2])/(144*CW*Pi^3*VMU^2) - 
 (MH2^3*MW*CHe[Leff, Leff]*Log[mu2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW*MW2*CHe[Leff, Leff]*Log[mu2/MW2])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MW2])/(72*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(1152*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^3*MW*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW*MW2^2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/(288*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/(72*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) + 
 (11*MW*MW2^2*SW2*CHl3[1, 1]*Log[mu2/MW2])/(36*Pi^3*VMU^2) - 
 (11*MW2^3*SW2*CHl3[1, 1]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) + 
 (11*MW*MW2^2*SW2*CHl3[2, 2]*Log[mu2/MW2])/(36*Pi^3*VMU^2) - 
 (11*MW2^3*SW2*CHl3[2, 2]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) + 
 (11*MW2^3*SW2*CHl3[3, 3]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) + 
 (MH2^2*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MW*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/(72*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MW2])/(144*Pi^3*VMU^2) - 
 (11*MW*MW2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(36*Pi^3*VMU^2) + 
 (11*MW2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(36*MW*Pi^3*VMU^2) - 
 (CHD*CW2*MW*MW2^2*Log[mu2/MZ2])/(48*Pi^3*VMU^2) - 
 (7*CHD*MH2*MW*MW2^2*Log[mu2/MZ2])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CHD*MW*MW2^3*Log[mu2/MZ2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW*MW2^3*Log[mu2/MZ2])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MH2*MW*MW2^3*Log[mu2/MZ2])/(96*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*Log[mu2/MZ2])/(24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MW*MW2^4*Log[mu2/MZ2])/(8*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW*MW2*MZ2*Log[mu2/MZ2])/(288*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MW2*MZ2*Log[mu2/MZ2])/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2^2*MZ2*Log[mu2/MZ2])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CHD*MW*MW2^2*MZ2*Log[mu2/MZ2])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2^2*Log[mu2/MZ2])/(64*Pi^3*VMU^2) + 
 (CHD*MH2*MW*MZ2^2*Log[mu2/MZ2])/(2304*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MW*MW2*MZ2^2*Log[mu2/MZ2])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW*MW2*MZ2^2*Log[mu2/MZ2])/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MZ2^3*Log[mu2/MZ2])/(1152*MW2*Pi^3*VMU^2) + 
 (CHD*MW*MW2*MZ2^2*Log[mu2/MZ2])/(288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW*MZ2^3*Log[mu2/MZ2])/(576*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MW*MW2^2*Log[mu2/MZ2])/(24*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2*MW*MW2^2*Log[mu2/MZ2])/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (7*CHWB*CW2*MW*MW2^3*Log[mu2/MZ2])/(36*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2*MW*MW2^3*Log[mu2/MZ2])/
  (24*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - (CHWB*CW2*MW*MW2^4*Log[mu2/MZ2])/
  (6*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2^2*MW*MW2*MZ2*Log[mu2/MZ2])/(144*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2*MZ2*Log[mu2/MZ2])/(32*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW*MW2^2*MZ2*Log[mu2/MZ2])/
  (8*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2^2*MW*MZ2^2*Log[mu2/MZ2])/
  (32*CW*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2*MW*MZ2^2*Log[mu2/MZ2])/
  (576*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2*MZ2^2*Log[mu2/MZ2])/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW*MZ2^3*Log[mu2/MZ2])/(576*CW*MW2*Pi^3*SW*VMU^2) + 
 (11*CHWB*MW*MW2^3*SW*Log[mu2/MZ2])/(24*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW*Log[mu2/MZ2])/(4*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (19*CHWB*MW*MW2^2*MZ2*SW*Log[mu2/MZ2])/(72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*MW*MW2*MZ2^2*SW*Log[mu2/MZ2])/(288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*Log[mu2/MZ2])/(144*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^3*SW*Log[mu2/MZ2])/(288*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW*MW2^2*Log[mu2/MZ2])/(48*Pi^3*SW2*VMU^2) - 
 (7*CHD*CW2*MH2*MW*MW2^2*Log[mu2/MZ2])/(288*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2*MW*MW2^3*Log[mu2/MZ2])/(72*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MW*MW2^3*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW*MW2^4*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2^2*MW*MW2*MZ2*Log[mu2/MZ2])/(288*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2*MZ2*Log[mu2/MZ2])/(64*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^2*MZ2*Log[mu2/MZ2])/(16*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^2*Log[mu2/MZ2])/(64*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW*MZ2^2*Log[mu2/MZ2])/(1152*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2*MZ2^2*Log[mu2/MZ2])/(288*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^3*Log[mu2/MZ2])/(1152*MW2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*SW2*Log[mu2/MZ2])/(24*CW*Pi^3*SW*VMU^2) + 
 (7*CHWB*MH2*MW*MW2^2*SW2*Log[mu2/MZ2])/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (7*CHWB*MW*MW2^3*SW2*Log[mu2/MZ2])/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MW*MW2^3*SW2*Log[mu2/MZ2])/
  (48*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^4*SW2*Log[mu2/MZ2])/
  (12*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW*MW2*MZ2*SW2*Log[mu2/MZ2])/(144*CW*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW2*Log[mu2/MZ2])/(64*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MW*MW2^2*MZ2*SW2*Log[mu2/MZ2])/
  (16*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*CW2*MW*MZ2^2*SW2*Log[mu2/MZ2])/
  (32*CW*Pi^3*SW*VMU^2) - (CHWB*MH2*MW*MZ2^2*SW2*Log[mu2/MZ2])/
  (1152*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2*Log[mu2/MZ2])/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MZ2^3*SW2*Log[mu2/MZ2])/(576*CW*MW2*Pi^3*SW*VMU^2) - 
 (CW2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(24*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (MW*MW2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MW*MW2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (4*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/(36*Pi^3*VMU^2) + 
 (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (71*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(18*Pi^3*VMU^2) - 
 (MH2*MW*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (49*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(72*MW2*Pi^3*VMU^2) - 
 (MH2*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(2304*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (11*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/(1152*MW2^2*Pi^3*VMU^2) + 
 (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (144*(-4*MW2 + MZ2)*Pi^3*VMU^2) + (MW*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(24*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*SW2*
   VMU^2) - (CW2*MH2*MW*MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (CW2^2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (36*Pi^3*SW2*VMU^2) + (CW2*MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (2*CW2*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CW2^2*MW*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(18*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(288*(MH2 - 4*MW2)*Pi^3*SW2*
   VMU^2) + (CW2^2*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (72*MW2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/(1152*MW2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW*MW2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*CHl1[Leff, Leff]*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(24*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW*MW2*MZ2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2^2*MZ2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2^2*MW*MZ2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(144*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW*MZ2^3*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*CHl1[Leff, Leff]*Log[mu2/MZ2])/(32*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^3*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^4*CHl1[Leff, Leff]*Log[mu2/MZ2])/(576*MW2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(24*Pi^3*VMU^2) - 
 (7*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(144*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(288*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CW2*MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (32*MW2*Pi^3*VMU^2) + (MH2*MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(576*MW2^2*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW*MW2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2^3*CHl3[Leff, Leff]*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2^2*MW*MW2*MZ2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(24*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW*MW2*MZ2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2^2*MZ2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2^2*MW*MZ2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(144*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW*MZ2^3*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*CHl3[Leff, Leff]*Log[mu2/MZ2])/(32*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MZ2^3*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^4*CHl3[Leff, Leff]*Log[mu2/MZ2])/(576*MW2^2*Pi^3*VMU^2) - 
 (MH2*MW*MW2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(24*Pi^3*VMU^2) - 
 (7*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(144*Pi^3*VMU^2) + 
 (MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (64*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(288*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CW2*MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (32*MW2*Pi^3*VMU^2) + (MH2*MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(576*MW2^2*Pi^3*VMU^2) + 
 (MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) + (CHD*CW2*MW*MW2^2*Log[MW2/MZ2])/
  (48*Pi^3*VMU^2) + (5*CHD*MH2*MW*MW2^2*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CHD*MW*MW2^3*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CHD*MW*MW2^3*Log[MW2/MZ2])/
  (48*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MH2*MW*MW2^3*Log[MW2/MZ2])/
  (192*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (CHD*MW*MW2^4*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (CHD*MW*MW2^4*Log[MW2/MZ2])/
  (24*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (5*CHD*CW2*MW*MW2*MZ2*Log[MW2/MZ2])/
  (144*Pi^3*VMU^2) + (7*CHD*MH2*MW*MW2*MZ2*Log[MW2/MZ2])/
  (1152*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CHD*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + (11*CHD*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2*MW*MZ2^2*Log[MW2/MZ2])/
  (576*Pi^3*VMU^2) - (CHD*MW*MW2*MZ2^2*Log[MW2/MZ2])/
  (288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (CHD*MW*MW2^3*Log[MW2/MZ2])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - (CHD*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) + (CHD*MW*MZ2^3*Log[MW2/MZ2])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - (CHD*CW2*MW*MW2^4*Log[MW2/MZ2])/
  (8*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW*MW2^3*MZ2*Log[MW2/MZ2])/(96*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (CHD*CW2*MW*MW2^2*MZ2^2*Log[MW2/MZ2])/
  (24*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW*MW2*MZ2^3*Log[MW2/MZ2])/(384*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) - (CHWB*CW2^2*MW*MW2^2*Log[MW2/MZ2])/(24*CW*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW*MW2^2*Log[MW2/MZ2])/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (5*CHWB*CW2*MW*MW2^3*Log[MW2/MZ2])/(18*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MW*MW2^3*Log[MW2/MZ2])/
  (48*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + (CHWB*CW2*MW*MW2^4*Log[MW2/MZ2])/
  (12*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2^2*MW*MW2*MZ2*Log[MW2/MZ2])/(72*CW*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2*MW*MW2*MZ2*Log[MW2/MZ2])/(288*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (7*CHWB*CW2*MW*MW2^2*MZ2*Log[MW2/MZ2])/
  (72*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2^2*MW*MZ2^2*Log[MW2/MZ2])/
  (288*CW*Pi^3*SW*VMU^2) - (5*CHWB*MW*MW2^3*SW*Log[MW2/MZ2])/
  (24*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW*MW2^4*SW*Log[MW2/MZ2])/
  (12*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*CHWB*MW*MW2^2*MZ2*SW*Log[MW2/MZ2])/(144*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2^2*SW*Log[MW2/MZ2])/(144*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*Log[MW2/MZ2])/(24*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*Log[MW2/MZ2])/(16*CW*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^3*SW*Log[MW2/MZ2])/(48*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MW2^4*SW*Log[MW2/MZ2])/(4*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) - (17*CHWB*CW2*MW*MW2^3*MZ2*SW*Log[MW2/MZ2])/
  (48*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*MZ2^2*SW*Log[MW2/MZ2])/
  (12*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MW2*MZ2^3*SW*Log[MW2/MZ2])/
  (192*CW*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW*MW2^2*Log[MW2/MZ2])/(48*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MH2*MW*MW2^2*Log[MW2/MZ2])/(144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2*MW*MW2^3*Log[MW2/MZ2])/(36*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW*MW2^3*Log[MW2/MZ2])/(96*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW*MW2^4*Log[MW2/MZ2])/(24*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2^2*MW*MW2*MZ2*Log[MW2/MZ2])/(144*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2*MH2*MW*MW2*MZ2*Log[MW2/MZ2])/(576*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (7*CHD*CW2*MW*MW2^2*MZ2*Log[MW2/MZ2])/(144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2^2*MW*MZ2^2*Log[MW2/MZ2])/(576*Pi^3*SW2*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*SW2*Log[MW2/MZ2])/(24*CW*Pi^3*SW*VMU^2) - 
 (5*CHWB*MH2*MW*MW2^2*SW2*Log[MW2/MZ2])/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (5*CHWB*MW*MW2^3*SW2*Log[MW2/MZ2])/(36*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW*MW2^3*SW2*Log[MW2/MZ2])/
  (96*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^4*SW2*Log[MW2/MZ2])/
  (24*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MW*MW2*MZ2*SW2*Log[MW2/MZ2])/(72*CW*Pi^3*SW*VMU^2) - 
 (7*CHWB*MH2*MW*MW2*MZ2*SW2*Log[MW2/MZ2])/(576*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (7*CHWB*MW*MW2^2*MZ2*SW2*Log[MW2/MZ2])/
  (144*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MZ2^2*SW2*Log[MW2/MZ2])/(288*CW*Pi^3*SW*VMU^2) + 
 (CW2*MW*MW2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/(24*Pi^3*VMU^2) + 
 (17*MH2*MW*MW2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - (17*MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (MW*MW2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (MW*MW2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (12*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (7*CW2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/(144*Pi^3*VMU^2) - 
 (MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (13*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (32*Pi^3*VMU^2) - (7*MH2*MW*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (1152*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/(576*MW2*Pi^3*VMU^2) - 
 (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) + (MW*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) + (MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) + (MW*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MZ2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (11*CW2*MW*MW2^3*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW*MW2^2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (192*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW*MZ2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (384*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/(24*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2*MW*MW2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) - 
 (17*CW2*MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW*MW2^4*CHe[Leff, Leff]*Log[MW2/MZ2])/(12*(MH2 - 4*MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (7*CW2^2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (144*Pi^3*SW2*VMU^2) - (CW2*MH2*MW*MW2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MW*MW2^2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/(32*Pi^3*SW2*VMU^2) - 
 (7*CW2*MH2*MW*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (576*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (7*CW2*MW*MW2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*SW2*VMU^2) + 
 (CW2^2*MW*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/(576*MW2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW*MW2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*CHl1[Leff, Leff]*Log[MW2/MZ2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(24*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MW2*MZ2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^2*MZ2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2^2*MW*MZ2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(72*Pi^3*VMU^2) + 
 (7*CW2*MH2*MW*MZ2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2*MZ2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*CHl1[Leff, Leff]*Log[MW2/MZ2])/(288*MW2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(24*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(72*Pi^3*VMU^2) + 
 (7*MH2*MW*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(288*MW2*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MW2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(16*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(48*MW2*(MW2 + MZ2)*Pi^3*
   VMU^2) - (CW2*MW*MW2^3*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (192*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW*MW2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW*MW2^3*CHl3[Leff, Leff]*Log[MW2/MZ2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MW2*MZ2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(24*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW*MW2*MZ2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2*MW*MW2^2*MZ2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2^2*MW*MZ2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(72*Pi^3*VMU^2) + 
 (7*CW2*MH2*MW*MZ2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CW2*MW*MW2*MZ2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW*MZ2^3*CHl3[Leff, Leff]*Log[MW2/MZ2])/(288*MW2*Pi^3*VMU^2) + 
 (MH2*MW*MW2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW*MW2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(24*Pi^3*VMU^2) + 
 (5*MH2*MW*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(72*Pi^3*VMU^2) + 
 (7*MH2*MW*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(288*MW2*Pi^3*VMU^2) - 
 (MW*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(144*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (MW*MW2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (MW*MW2*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(16*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(48*MW2*(MW2 + MZ2)*Pi^3*
   VMU^2) - (CW2*MW*MW2^3*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (4*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (48*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MW2*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (12*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MW*MZ2^4*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (192*(12*MW2^2 - 7*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam40_GF_MW_MZ_Zee.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*((4*MZ2*SW2^2)/VMU^2 + (MZ2*(1 - 4*SW2 + 4*SW2^2))/VMU^2))/(24*Pi)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam40_GF_MW_MZ_Zmumu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*((4*MZ2*SW2^2)/VMU^2 + (MZ2*(1 - 4*SW2 + 4*SW2^2))/VMU^2))/(24*Pi)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam40_GF_MW_MZ_Zmutau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
$Failed


==> anc/Analytic_Files/analytic_expressions/Zll/Gam40_GF_MW_MZ_Ztautau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*((4*MZ2*SW2^2)/VMU^2 + (MZ2*(1 - 4*SW2 + 4*SW2^2))/VMU^2))/(24*Pi)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam40_GF_SWeff_MZ_Zee.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*MZ2)/(24*Pi*VMU^2) - (MZ*MZ2*SW2)/(6*Pi*VMU^2) + 
 (MZ*MZ2*SW2^2)/(3*Pi*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam40_GF_SWeff_MZ_Zmumu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*MZ2)/(24*Pi*VMU^2) - (MZ*MZ2*SW2)/(6*Pi*VMU^2) + 
 (MZ*MZ2*SW2^2)/(3*Pi*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam40_GF_SWeff_MZ_Zmutau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
$Failed


==> anc/Analytic_Files/analytic_expressions/Zll/Gam40_GF_SWeff_MZ_Ztautau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*MZ2)/(24*Pi*VMU^2) - (MZ*MZ2*SW2)/(6*Pi*VMU^2) + 
 (MZ*MZ2*SW2^2)/(3*Pi*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam40_GF_aEW_MZ_Zee.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*MZ2)/(24*Pi*VMU^2) - (MZ*MZ2*SW2)/(6*Pi*VMU^2) + 
 (MZ*MZ2*SW2^2)/(3*Pi*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam40_GF_aEW_MZ_Zmumu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*MZ2)/(24*Pi*VMU^2) - (MZ*MZ2*SW2)/(6*Pi*VMU^2) + 
 (MZ*MZ2*SW2^2)/(3*Pi*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam40_GF_aEW_MZ_Ztautau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*MZ2)/(24*Pi*VMU^2) - (MZ*MZ2*SW2)/(6*Pi*VMU^2) + 
 (MZ*MZ2*SW2^2)/(3*Pi*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam40_aEW_MW_MZ_Zee.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*MZ2)/(24*Pi*VALPHA^2) - (MZ*MZ2*SW2)/(6*Pi*VALPHA^2) + 
 (MZ*MZ2*SW2^2)/(3*Pi*VALPHA^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam40_aEW_MW_MZ_Zmumu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*MZ2)/(24*Pi*VALPHA^2) - (MZ*MZ2*SW2)/(6*Pi*VALPHA^2) + 
 (MZ*MZ2*SW2^2)/(3*Pi*VALPHA^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam40_aEW_MW_MZ_Zmutau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
$Failed


==> anc/Analytic_Files/analytic_expressions/Zll/Gam40_aEW_MW_MZ_Ztautau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*MZ2)/(24*Pi*VALPHA^2) - (MZ*MZ2*SW2)/(6*Pi*VALPHA^2) + 
 (MZ*MZ2*SW2^2)/(3*Pi*VALPHA^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam40_aEW_SWeff_MZ_Zee.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*MZ2)/(24*Pi*VMU^2) - (MZ*MZ2*SW2)/(6*Pi*VMU^2) + 
 (MZ*MZ2*SW2^2)/(3*Pi*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam40_aEW_SWeff_MZ_Zmumu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*MZ2)/(24*Pi*VMU^2) - (MZ*MZ2*SW2)/(6*Pi*VMU^2) + 
 (MZ*MZ2*SW2^2)/(3*Pi*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam40_aEW_SWeff_MZ_Zmutau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
$Failed


==> anc/Analytic_Files/analytic_expressions/Zll/Gam40_aEW_SWeff_MZ_Ztautau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*MZ2)/(24*Pi*VMU^2) - (MZ*MZ2*SW2)/(6*Pi*VMU^2) + 
 (MZ*MZ2*SW2^2)/(3*Pi*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam41_GF_MW_MZ_Zee.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*(-((2*MW2 - MZ2)*(864*MW2^4 + 4*MW2*(9*MH2 - 366*MT2 - 240*MZ2)*MZ2^2 + 
       16*MW2^2*MZ2*(120*MT2 + 66*MZ2) - 8*MW2^3*(96*MT2 + 213*MZ2) + 
       MZ2^3*(-18*MH2 + 204*MT2 + 303*MZ2))) + 
    8*MZ2*(216*MW2^4 + 4*MW2^2*(144*MT2 - 54*MZ2)*MZ2 + 
      (-9*MH2 + 102*MT2 - 294*MZ2)*MZ2^3 - 2*MW2^3*(96*MT2 + 267*MZ2) + 
      MW2*MZ2^2*(9*MH2 - 486*MT2 + 882*MZ2))*SW2))/(10368*MZ2^3*Pi^3*VMU^4) + 
 (MZ*(MH2 - 6*MT2 + 2*MW2 + MZ2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2))/
  (768*MZ2*Pi^3*VMU^4) + (CW2*MZ*SW2*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2))/
  (32*Pi^3*VMU^4) - (CW2*MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MH2])/
  (128*(MH2 - MW2)*Pi^3*VMU^4) + 
 (MZ*(-((2*MW2 - MZ2)*(MH2 - 4*MW2 + 2*MZ2)) + 8*MZ2^2*SW2^2)*A0i[aa0, MH2])/
  (576*MZ2*Pi^3*VMU^4) - 
 (MZ*((2*MW2 - MZ2)*(64*MW2^3 - 160*MW2^2*MZ2 + 122*MW2*MZ2^2 - 
      MZ2^2*(18*MT2 + 17*MZ2)) - 4*MZ2*(32*MW2^3 - 96*MW2^2*MZ2 + 
      81*MW2*MZ2^2 - MZ2^2*(9*MT2 + 17*MZ2))*SW2)*A0i[aa0, MT2])/
  (864*MZ2^3*Pi^3*VMU^4) + (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   A0i[aa0, MT2])/(64*MZ2*Pi^3*VMU^4) + 
 (MZ*((2*MW2 - MZ2)*(48*MW2^3 - 96*MW2^2*MZ2 + 146*MW2*MZ2^2 + 
      (2*MH2 - 15*MZ2)*MZ2^2) - 4*MZ2*(24*MW2^3 - 72*MW2^2*MZ2 + 
      65*MW2*MZ2^2 + MZ2^2*(MH2 + 2*MZ2))*SW2)*A0i[aa0, MW2])/
  (576*MZ2^3*Pi^3*VMU^4) + (MZ*(MH2*(MW2 - 2*MZ2) + MW2*(-2*MW2 + 3*MZ2))*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (MZ*((2*MW2 - MZ2)*(120*MW2^2 + 6*MW2*MZ2 + 3*MZ2*(2*MH2 + MZ2)) - 
    4*MZ2*(96*MW2^2 + 57*MW2*MZ2 + 3*(2*MH2 - MZ2)*MZ2)*SW2)*A0i[aa0, MZ2])/
  (3456*MZ2^2*Pi^3*VMU^4) + 
 (MZ*(2*MW2 - MZ2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MZ2])/
  (128*MZ2^2*Pi^3*SW2*VMU^4) - ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*
   (4*MW2 - 3*MZ2)*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*VMU^4) - 
 (MW2^2*MZ*(4*MW2 - 3*MZ2)*SW2*B0i[bb0, MW2, 0, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*(4*MW2 - 3*MZ2)*B0i[bb0, MW2, MH2, MW2])/
  (288*MZ2*Pi^3*VMU^4) - (MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + 
    MZ2^3)*(-2*MW2 + MZ2 + 2*(-MW2 + MZ2))*B0i[bb0, MW2, MW2, MZ2])/
  (288*MZ2^2*Pi^3*VMU^4) + 
 (MZ*(-((2*MW2 - MZ2)*(MH2^2 + 6*MZ2*(2*MW2 + MZ2) - MH2*(2*MW2 + 3*MZ2))) + 
    4*MZ2*(MH2^2 + 6*MZ2*(MW2 + MZ2) - MH2*(MW2 + 3*MZ2))*SW2)*
   B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2*Pi^3*VMU^4) + 
 (MZ*((2*MW2 - MZ2)*(12*MW2*MZ2^2*(-4*MW2 + MZ2) + 
      MT2*(128*MW2^3 - 320*MW2^2*MZ2 + 226*MW2*MZ2^2 - 7*MZ2^3)) - 
    4*MZ2*(6*MW2*MZ2^2*(-4*MW2 + MZ2) + MT2*(64*MW2^3 - 192*MW2^2*MZ2 + 
        153*MW2*MZ2^2 - 7*MZ2^3))*SW2)*B0i[bb0, MZ2, MT2, MT2])/
  (1728*MZ2^3*Pi^3*VMU^4) + 
 (MW2*MZ*(-24*MW2^4 + 60*MW2^3*MZ2 + 22*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
    2*MZ2^4 - 3*(8*MW2^4 - 32*MW2^3*MZ2 + 4*MW2^2*MZ2^2 + 23*MW2*MZ2^3 - 
      3*MZ2^4))*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2^3*Pi^3*VMU^4) - 
 (MZ*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   B0i[dbb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*VMU^4) - 
 (MZ*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*((-2*MW2 + MZ2)^2 + 
    4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MT2, MT2])/(1728*MZ2^2*Pi^3*VMU^4) + 
 (MZ*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MW2, MW2])/
  (1152*MZ2^2*Pi^3*VMU^4) + (MW2^3*MZ*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2^2*Pi^3*VMU^4) + 
 (CW2*MZ*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*VMU^4) - (MZ*((-2*MW2 + MZ2)^4 + 16*MZ2^4*SW2^4)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*MZ2*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam41_GF_MW_MZ_Zmumu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*(-((2*MW2 - MZ2)*(864*MW2^4 + 4*MW2*(9*MH2 - 366*MT2 - 240*MZ2)*MZ2^2 + 
       16*MW2^2*MZ2*(120*MT2 + 66*MZ2) - 8*MW2^3*(96*MT2 + 213*MZ2) + 
       MZ2^3*(-18*MH2 + 204*MT2 + 303*MZ2))) + 
    8*MZ2*(216*MW2^4 + 4*MW2^2*(144*MT2 - 54*MZ2)*MZ2 + 
      (-9*MH2 + 102*MT2 - 294*MZ2)*MZ2^3 - 2*MW2^3*(96*MT2 + 267*MZ2) + 
      MW2*MZ2^2*(9*MH2 - 486*MT2 + 882*MZ2))*SW2))/(10368*MZ2^3*Pi^3*VMU^4) + 
 (MZ*(MH2 - 6*MT2 + 2*MW2 + MZ2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2))/
  (768*MZ2*Pi^3*VMU^4) + (CW2*MZ*SW2*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2))/
  (32*Pi^3*VMU^4) - (CW2*MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MH2])/
  (128*(MH2 - MW2)*Pi^3*VMU^4) + 
 (MZ*(-((2*MW2 - MZ2)*(MH2 - 4*MW2 + 2*MZ2)) + 8*MZ2^2*SW2^2)*A0i[aa0, MH2])/
  (576*MZ2*Pi^3*VMU^4) - 
 (MZ*((2*MW2 - MZ2)*(64*MW2^3 - 160*MW2^2*MZ2 + 122*MW2*MZ2^2 - 
      MZ2^2*(18*MT2 + 17*MZ2)) - 4*MZ2*(32*MW2^3 - 96*MW2^2*MZ2 + 
      81*MW2*MZ2^2 - MZ2^2*(9*MT2 + 17*MZ2))*SW2)*A0i[aa0, MT2])/
  (864*MZ2^3*Pi^3*VMU^4) + (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   A0i[aa0, MT2])/(64*MZ2*Pi^3*VMU^4) + 
 (MZ*((2*MW2 - MZ2)*(48*MW2^3 - 96*MW2^2*MZ2 + 146*MW2*MZ2^2 + 
      (2*MH2 - 15*MZ2)*MZ2^2) - 4*MZ2*(24*MW2^3 - 72*MW2^2*MZ2 + 
      65*MW2*MZ2^2 + MZ2^2*(MH2 + 2*MZ2))*SW2)*A0i[aa0, MW2])/
  (576*MZ2^3*Pi^3*VMU^4) + (MZ*(MH2*(MW2 - 2*MZ2) + MW2*(-2*MW2 + 3*MZ2))*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (MZ*((2*MW2 - MZ2)*(120*MW2^2 + 6*MW2*MZ2 + 3*MZ2*(2*MH2 + MZ2)) - 
    4*MZ2*(96*MW2^2 + 57*MW2*MZ2 + 3*(2*MH2 - MZ2)*MZ2)*SW2)*A0i[aa0, MZ2])/
  (3456*MZ2^2*Pi^3*VMU^4) + 
 (MZ*(2*MW2 - MZ2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MZ2])/
  (128*MZ2^2*Pi^3*SW2*VMU^4) - ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*
   (4*MW2 - 3*MZ2)*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*VMU^4) - 
 (MW2^2*MZ*(4*MW2 - 3*MZ2)*SW2*B0i[bb0, MW2, 0, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*(4*MW2 - 3*MZ2)*B0i[bb0, MW2, MH2, MW2])/
  (288*MZ2*Pi^3*VMU^4) - (MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + 
    MZ2^3)*(-2*MW2 + MZ2 + 2*(-MW2 + MZ2))*B0i[bb0, MW2, MW2, MZ2])/
  (288*MZ2^2*Pi^3*VMU^4) + 
 (MZ*(-((2*MW2 - MZ2)*(MH2^2 + 6*MZ2*(2*MW2 + MZ2) - MH2*(2*MW2 + 3*MZ2))) + 
    4*MZ2*(MH2^2 + 6*MZ2*(MW2 + MZ2) - MH2*(MW2 + 3*MZ2))*SW2)*
   B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2*Pi^3*VMU^4) + 
 (MZ*((2*MW2 - MZ2)*(12*MW2*MZ2^2*(-4*MW2 + MZ2) + 
      MT2*(128*MW2^3 - 320*MW2^2*MZ2 + 226*MW2*MZ2^2 - 7*MZ2^3)) - 
    4*MZ2*(6*MW2*MZ2^2*(-4*MW2 + MZ2) + MT2*(64*MW2^3 - 192*MW2^2*MZ2 + 
        153*MW2*MZ2^2 - 7*MZ2^3))*SW2)*B0i[bb0, MZ2, MT2, MT2])/
  (1728*MZ2^3*Pi^3*VMU^4) + 
 (MW2*MZ*(-24*MW2^4 + 60*MW2^3*MZ2 + 22*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
    2*MZ2^4 - 3*(8*MW2^4 - 32*MW2^3*MZ2 + 4*MW2^2*MZ2^2 + 23*MW2*MZ2^3 - 
      3*MZ2^4))*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2^3*Pi^3*VMU^4) - 
 (MZ*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   B0i[dbb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*VMU^4) - 
 (MZ*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*((-2*MW2 + MZ2)^2 + 
    4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MT2, MT2])/(1728*MZ2^2*Pi^3*VMU^4) + 
 (MZ*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MW2, MW2])/
  (1152*MZ2^2*Pi^3*VMU^4) + (MW2^3*MZ*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2^2*Pi^3*VMU^4) + 
 (CW2*MZ*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*VMU^4) - (MZ*((-2*MW2 + MZ2)^4 + 16*MZ2^4*SW2^4)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*MZ2*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam41_GF_MW_MZ_Zmutau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
$Failed


==> anc/Analytic_Files/analytic_expressions/Zll/Gam41_GF_MW_MZ_Ztautau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*(-((2*MW2 - MZ2)*(864*MW2^4 + 4*MW2*(9*MH2 - 366*MT2 - 240*MZ2)*MZ2^2 + 
       16*MW2^2*MZ2*(120*MT2 + 66*MZ2) - 8*MW2^3*(96*MT2 + 213*MZ2) + 
       MZ2^3*(-18*MH2 + 204*MT2 + 303*MZ2))) + 
    8*MZ2*(216*MW2^4 + 4*MW2^2*(144*MT2 - 54*MZ2)*MZ2 + 
      (-9*MH2 + 102*MT2 - 294*MZ2)*MZ2^3 - 2*MW2^3*(96*MT2 + 267*MZ2) + 
      MW2*MZ2^2*(9*MH2 - 486*MT2 + 882*MZ2))*SW2))/(10368*MZ2^3*Pi^3*VMU^4) + 
 (MZ*(MH2 - 6*MT2 + 2*MW2 + MZ2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2))/
  (768*MZ2*Pi^3*VMU^4) + (CW2*MZ*SW2*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2))/
  (32*Pi^3*VMU^4) - (CW2*MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MH2])/
  (128*(MH2 - MW2)*Pi^3*VMU^4) + 
 (MZ*(-((2*MW2 - MZ2)*(MH2 - 4*MW2 + 2*MZ2)) + 8*MZ2^2*SW2^2)*A0i[aa0, MH2])/
  (576*MZ2*Pi^3*VMU^4) - 
 (MZ*((2*MW2 - MZ2)*(64*MW2^3 - 160*MW2^2*MZ2 + 122*MW2*MZ2^2 - 
      MZ2^2*(18*MT2 + 17*MZ2)) - 4*MZ2*(32*MW2^3 - 96*MW2^2*MZ2 + 
      81*MW2*MZ2^2 - MZ2^2*(9*MT2 + 17*MZ2))*SW2)*A0i[aa0, MT2])/
  (864*MZ2^3*Pi^3*VMU^4) + (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   A0i[aa0, MT2])/(64*MZ2*Pi^3*VMU^4) + 
 (MZ*((2*MW2 - MZ2)*(48*MW2^3 - 96*MW2^2*MZ2 + 146*MW2*MZ2^2 + 
      (2*MH2 - 15*MZ2)*MZ2^2) - 4*MZ2*(24*MW2^3 - 72*MW2^2*MZ2 + 
      65*MW2*MZ2^2 + MZ2^2*(MH2 + 2*MZ2))*SW2)*A0i[aa0, MW2])/
  (576*MZ2^3*Pi^3*VMU^4) + (MZ*(MH2*(MW2 - 2*MZ2) + MW2*(-2*MW2 + 3*MZ2))*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (MZ*((2*MW2 - MZ2)*(120*MW2^2 + 6*MW2*MZ2 + 3*MZ2*(2*MH2 + MZ2)) - 
    4*MZ2*(96*MW2^2 + 57*MW2*MZ2 + 3*(2*MH2 - MZ2)*MZ2)*SW2)*A0i[aa0, MZ2])/
  (3456*MZ2^2*Pi^3*VMU^4) + 
 (MZ*(2*MW2 - MZ2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MZ2])/
  (128*MZ2^2*Pi^3*SW2*VMU^4) - ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*
   (4*MW2 - 3*MZ2)*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*VMU^4) - 
 (MW2^2*MZ*(4*MW2 - 3*MZ2)*SW2*B0i[bb0, MW2, 0, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*(4*MW2 - 3*MZ2)*B0i[bb0, MW2, MH2, MW2])/
  (288*MZ2*Pi^3*VMU^4) - (MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + 
    MZ2^3)*(-2*MW2 + MZ2 + 2*(-MW2 + MZ2))*B0i[bb0, MW2, MW2, MZ2])/
  (288*MZ2^2*Pi^3*VMU^4) + 
 (MZ*(-((2*MW2 - MZ2)*(MH2^2 + 6*MZ2*(2*MW2 + MZ2) - MH2*(2*MW2 + 3*MZ2))) + 
    4*MZ2*(MH2^2 + 6*MZ2*(MW2 + MZ2) - MH2*(MW2 + 3*MZ2))*SW2)*
   B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2*Pi^3*VMU^4) + 
 (MZ*((2*MW2 - MZ2)*(12*MW2*MZ2^2*(-4*MW2 + MZ2) + 
      MT2*(128*MW2^3 - 320*MW2^2*MZ2 + 226*MW2*MZ2^2 - 7*MZ2^3)) - 
    4*MZ2*(6*MW2*MZ2^2*(-4*MW2 + MZ2) + MT2*(64*MW2^3 - 192*MW2^2*MZ2 + 
        153*MW2*MZ2^2 - 7*MZ2^3))*SW2)*B0i[bb0, MZ2, MT2, MT2])/
  (1728*MZ2^3*Pi^3*VMU^4) + 
 (MW2*MZ*(-24*MW2^4 + 60*MW2^3*MZ2 + 22*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
    2*MZ2^4 - 3*(8*MW2^4 - 32*MW2^3*MZ2 + 4*MW2^2*MZ2^2 + 23*MW2*MZ2^3 - 
      3*MZ2^4))*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2^3*Pi^3*VMU^4) - 
 (MZ*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   B0i[dbb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*VMU^4) - 
 (MZ*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*((-2*MW2 + MZ2)^2 + 
    4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MT2, MT2])/(1728*MZ2^2*Pi^3*VMU^4) + 
 (MZ*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MW2, MW2])/
  (1152*MZ2^2*Pi^3*VMU^4) + (MW2^3*MZ*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2^2*Pi^3*VMU^4) + 
 (CW2*MZ*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*VMU^4) - (MZ*((-2*MW2 + MZ2)^4 + 16*MZ2^4*SW2^4)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*MZ2*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam41_GF_SWeff_MZ_Zee.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MH2*MW2*MZ)/(576*Pi^3*VMU^4) - (43*MT2*MW2*MZ)/(288*Pi^3*VMU^4) + 
 (487*MW2^2*MZ)/(1728*Pi^3*VMU^4) - (71*CW2*MW2^2*MZ)/(144*Pi^3*VMU^4) + 
 (4*MT2*MW2^4*MZ)/(27*MZ2^3*Pi^3*VMU^4) - (MW2^5*MZ)/(6*MZ2^3*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ)/(9*MZ2^2*Pi^3*VMU^4) + 
 (89*MW2^4*MZ)/(216*MZ2^2*Pi^3*VMU^4) - (MH2*MW2^2*MZ)/(576*MZ2*Pi^3*VMU^4) + 
 (377*MT2*MW2^2*MZ)/(864*MZ2*Pi^3*VMU^4) - 
 (103*MW2^3*MZ)/(288*MZ2*Pi^3*VMU^4) - (MH2*MZ*MZ2)/(2304*Pi^3*VMU^4) + 
 (41*MT2*MZ*MZ2)/(3456*Pi^3*VMU^4) - (59*MW2*MZ*MZ2)/(384*Pi^3*VMU^4) + 
 (41*CW2*MW2*MZ*MZ2)/(36*Pi^3*VMU^4) + (211*MZ*MZ2^2)/(6912*Pi^3*VMU^4) - 
 (157*CW2*MZ*MZ2^2)/(192*Pi^3*VMU^4) + (11*CW2*MZ*MZ2^3)/
  (64*MW2*Pi^3*VMU^4) + (CW2*MW2*MZ*MZ2*Nc)/(216*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*Nc)/(432*Pi^3*VMU^4) + (MH2*MW2*MZ*SW2)/(144*Pi^3*VMU^4) - 
 (3*MT2*MW2*MZ*SW2)/(8*Pi^3*VMU^4) - (MW2^2*MZ*SW2)/(6*Pi^3*VMU^4) + 
 (151*CW2*MW2^2*MZ*SW2)/(72*Pi^3*VMU^4) - (4*MT2*MW2^3*MZ*SW2)/
  (27*MZ2^2*Pi^3*VMU^4) + (MW2^4*MZ*SW2)/(6*MZ2^2*Pi^3*VMU^4) + 
 (4*MT2*MW2^2*MZ*SW2)/(9*MZ2*Pi^3*VMU^4) - 
 (89*MW2^3*MZ*SW2)/(216*MZ2*Pi^3*VMU^4) - (MH2*MZ*MZ2*SW2)/(144*Pi^3*VMU^4) + 
 (17*MT2*MZ*MZ2*SW2)/(216*Pi^3*VMU^4) + (49*MW2*MZ*MZ2*SW2)/(72*Pi^3*VMU^4) - 
 (337*CW2*MW2*MZ*MZ2*SW2)/(72*Pi^3*VMU^4) - 
 (49*MZ*MZ2^2*SW2)/(216*Pi^3*VMU^4) + (317*CW2*MZ*MZ2^2*SW2)/
  (96*Pi^3*VMU^4) - (11*CW2*MZ*MZ2^3*SW2)/(16*MW2*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2)/(54*Pi^3*VMU^4) - (CW2*MW2*MZ*MZ2*Nc*SW2)/
  (54*Pi^3*VMU^4) - (CW2*MZ*MZ2^2*Nc*SW2)/(108*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2*SW2^2)/(192*Pi^3*VMU^4) - (MT2*MZ*MZ2*SW2^2)/(32*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2^2)/(96*Pi^3*VMU^4) + (MZ*MZ2^2*SW2^2)/(192*Pi^3*VMU^4) + 
 (2*CW2*MT2*MZ*MZ2*Nc*SW2^2)/(27*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*SW2^3)/(8*Pi^3*VMU^4) + (MH2*MZ*A0i[aa0, MH2])/
  (576*Pi^3*VMU^4) - (CW2*MH2*MZ*A0i[aa0, MH2])/(288*Pi^3*VMU^4) - 
 (MW2*MZ*A0i[aa0, MH2])/(72*Pi^3*VMU^4) - (CW2*MW2^2*MZ*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^4) - (MH2*MW2*MZ*A0i[aa0, MH2])/
  (288*MZ2*Pi^3*VMU^4) + (MW2^2*MZ*A0i[aa0, MH2])/(72*MZ2*Pi^3*VMU^4) + 
 (MZ*MZ2*A0i[aa0, MH2])/(288*Pi^3*VMU^4) + (CW2*MH2*MZ*MZ2*A0i[aa0, MH2])/
  (288*MW2*Pi^3*VMU^4) + (CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^4) - (CW2*MZ*MZ2^2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)*Pi^3*VMU^4) + (CW2*MH2*MZ*SW2*A0i[aa0, MH2])/
  (72*Pi^3*VMU^4) - (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(72*MW2*Pi^3*VMU^4) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MH2])/(72*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MT2*MZ*A0i[aa0, MT2])/(48*Pi^3*VMU^4) + (17*MW2*MZ*A0i[aa0, MT2])/
  (144*Pi^3*VMU^4) - (4*MW2^4*MZ*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*A0i[aa0, MT2])/(9*MZ2^2*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*A0i[aa0, MT2])/(24*MZ2*Pi^3*VMU^4) - 
 (175*MW2^2*MZ*A0i[aa0, MT2])/(432*MZ2*Pi^3*VMU^4) - 
 (7*MZ*MZ2*A0i[aa0, MT2])/(1728*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2])/(144*MW2*Pi^3*VMU^4) - 
 (MT2*MZ*SW2*A0i[aa0, MT2])/(24*Pi^3*VMU^4) + (3*MW2*MZ*SW2*A0i[aa0, MT2])/
  (8*Pi^3*VMU^4) + (4*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VMU^4) - 
 (4*MW2^2*MZ*SW2*A0i[aa0, MT2])/(9*MZ2*Pi^3*VMU^4) - 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2])/(216*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2])/(54*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2])/(36*MW2*Pi^3*VMU^4) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2])/(16*Pi^3*VMU^4) - 
 (2*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MT2])/(27*Pi^3*VMU^4) - 
 (MH2*MZ*A0i[aa0, MW2])/(288*Pi^3*VMU^4) - (11*MW2*MZ*A0i[aa0, MW2])/
  (36*Pi^3*VMU^4) + (5*CW2*MW2*MZ*A0i[aa0, MW2])/(36*Pi^3*VMU^4) + 
 (MW2^4*MZ*A0i[aa0, MW2])/(6*MZ2^3*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (97*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*A0i[aa0, MW2])/(12*MZ2*Pi^3*VMU^4) + 
 (5*MZ*MZ2*A0i[aa0, MW2])/(192*Pi^3*VMU^4) - (19*CW2*MZ*MZ2*A0i[aa0, MW2])/
  (72*Pi^3*VMU^4) - (CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(288*MW2*Pi^3*VMU^4) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2])/(288*MW2*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MW2])/(36*Pi^3*VMU^4) + 
 (9*MH2*MW2*MZ*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (7*MW2^2*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (MW2^4*MZ*A0i[aa0, MW2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^4) + 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^4) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (3*MW2*MZ*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (MH2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^4) - 
 (65*MW2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^4) - 
 (5*CW2*MW2*MZ*SW2*A0i[aa0, MW2])/(9*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MW2^3*MZ*SW2*A0i[aa0, MW2])/(6*MZ2^2*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2])/(2*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(3*MZ2*Pi^3*VMU^4) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2])/(72*Pi^3*VMU^4) + 
 (19*CW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(18*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (3*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MW2])/(9*Pi^3*VMU^4) + 
 (MH2*MZ*A0i[aa0, MZ2])/(576*Pi^3*VMU^4) + (CW2*MH2*MZ*A0i[aa0, MZ2])/
  (288*Pi^3*VMU^4) - (CW2*MW2*MZ*A0i[aa0, MZ2])/(48*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2])/(72*MZ2^2*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2])/(24*MZ2*Pi^3*VMU^4) + 
 (MZ*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*VMU^4) - (CW2*MZ*MZ2*A0i[aa0, MZ2])/
  (24*Pi^3*VMU^4) + (CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(288*MW2*Pi^3*VMU^4) + 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2])/(216*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2])/(432*Pi^3*VMU^4) + 
 (3*MW2*MZ*A0i[aa0, MZ2])/(64*Pi^3*SW2*VMU^4) + 
 (MW2^3*MZ*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*SW2*VMU^4) - 
 (3*MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*SW2*VMU^4) - 
 (MZ*MZ2*A0i[aa0, MZ2])/(128*Pi^3*SW2*VMU^4) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2])/(72*Pi^3*VMU^4) + 
 (37*MW2*MZ*SW2*A0i[aa0, MZ2])/(288*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(12*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2])/(9*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(6*MZ2*Pi^3*VMU^4) - 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(6*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(72*MW2*Pi^3*VMU^4) - 
 (7*CW2*MW2*MZ*Nc*SW2*A0i[aa0, MZ2])/(54*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2])/(108*Pi^3*VMU^4) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VMU^4) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^4) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(6*MZ2*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(144*Pi^3*VMU^4) + 
 (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(144*MW2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(72*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2])/(36*Pi^3*VMU^4) - 
 (CW2*MT2^2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2])/(36*MW2*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2])/(18*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^4) + 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^4) - 
 (2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(3*MZ2*Pi^3*VMU^4) - 
 (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^4) - 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*VMU^4) + 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(72*MZ2*Pi^3*VMU^4) - 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(18*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(288*MW2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(18*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(6*Pi^3*VMU^4) + 
 (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(6*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*VMU^4) - 
 (4*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2*Pi^3*VMU^4) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(18*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(288*MW2*Pi^3*VMU^4) - 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^4) - 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(18*Pi^3*VMU^4) + 
 (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*MW2*Pi^3*VMU^4) + 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(18*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^4) - 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^4) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VMU^4) + 
 (4*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2^2*Pi^3*VMU^4) + 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*VMU^4) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2*Pi^3*VMU^4) + 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) + 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^4) - 
 (11*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(48*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(18*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^4) + 
 (4*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*VMU^4) + 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) - 
 (2*CW2*MT2*MW2*MZ*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) + 
 (11*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^4) - 
 (2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*Pi^3*VMU^4) - 
 (13*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) - 
 (MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2^3*Pi^3*VMU^4) + 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2*Pi^3*VMU^4) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^4) - 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) + 
 (13*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(18*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2*Pi^3*VMU^4) + 
 (11*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(36*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) + 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^4) - 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(1152*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) - 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(6*Pi^3*VMU^4) - 
 (4*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^4) + 
 (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(3*MZ2*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^4) - 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^4) - 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) - 
 (4*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) + 
 (5*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) - 
 (2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) - 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^4) - 
 (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^4) + 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(6*MZ2^2*Pi^3*VMU^4) + 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(9*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(96*Pi^3*VMU^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(1152*Pi^3*VMU^4) + 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^4) + 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(18*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^4) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*Pi^3*VMU^4) - 
 (CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*MZ2*Pi^3*VMU^4) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) + 
 (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (5*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*MW2*Pi^3*VMU^4) - 
 (8*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) + 
 (10*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(MW2*Pi^3*VMU^4) - 
 (2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam41_GF_SWeff_MZ_Zmumu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MH2*MW2*MZ)/(576*Pi^3*VMU^4) - (43*MT2*MW2*MZ)/(288*Pi^3*VMU^4) + 
 (487*MW2^2*MZ)/(1728*Pi^3*VMU^4) - (71*CW2*MW2^2*MZ)/(144*Pi^3*VMU^4) + 
 (4*MT2*MW2^4*MZ)/(27*MZ2^3*Pi^3*VMU^4) - (MW2^5*MZ)/(6*MZ2^3*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ)/(9*MZ2^2*Pi^3*VMU^4) + 
 (89*MW2^4*MZ)/(216*MZ2^2*Pi^3*VMU^4) - (MH2*MW2^2*MZ)/(576*MZ2*Pi^3*VMU^4) + 
 (377*MT2*MW2^2*MZ)/(864*MZ2*Pi^3*VMU^4) - 
 (103*MW2^3*MZ)/(288*MZ2*Pi^3*VMU^4) - (MH2*MZ*MZ2)/(2304*Pi^3*VMU^4) + 
 (41*MT2*MZ*MZ2)/(3456*Pi^3*VMU^4) - (59*MW2*MZ*MZ2)/(384*Pi^3*VMU^4) + 
 (41*CW2*MW2*MZ*MZ2)/(36*Pi^3*VMU^4) + (211*MZ*MZ2^2)/(6912*Pi^3*VMU^4) - 
 (157*CW2*MZ*MZ2^2)/(192*Pi^3*VMU^4) + (11*CW2*MZ*MZ2^3)/
  (64*MW2*Pi^3*VMU^4) + (CW2*MW2*MZ*MZ2*Nc)/(216*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*Nc)/(432*Pi^3*VMU^4) + (MH2*MW2*MZ*SW2)/(144*Pi^3*VMU^4) - 
 (3*MT2*MW2*MZ*SW2)/(8*Pi^3*VMU^4) - (MW2^2*MZ*SW2)/(6*Pi^3*VMU^4) + 
 (151*CW2*MW2^2*MZ*SW2)/(72*Pi^3*VMU^4) - (4*MT2*MW2^3*MZ*SW2)/
  (27*MZ2^2*Pi^3*VMU^4) + (MW2^4*MZ*SW2)/(6*MZ2^2*Pi^3*VMU^4) + 
 (4*MT2*MW2^2*MZ*SW2)/(9*MZ2*Pi^3*VMU^4) - 
 (89*MW2^3*MZ*SW2)/(216*MZ2*Pi^3*VMU^4) - (MH2*MZ*MZ2*SW2)/(144*Pi^3*VMU^4) + 
 (17*MT2*MZ*MZ2*SW2)/(216*Pi^3*VMU^4) + (49*MW2*MZ*MZ2*SW2)/(72*Pi^3*VMU^4) - 
 (337*CW2*MW2*MZ*MZ2*SW2)/(72*Pi^3*VMU^4) - 
 (49*MZ*MZ2^2*SW2)/(216*Pi^3*VMU^4) + (317*CW2*MZ*MZ2^2*SW2)/
  (96*Pi^3*VMU^4) - (11*CW2*MZ*MZ2^3*SW2)/(16*MW2*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2)/(54*Pi^3*VMU^4) - (CW2*MW2*MZ*MZ2*Nc*SW2)/
  (54*Pi^3*VMU^4) - (CW2*MZ*MZ2^2*Nc*SW2)/(108*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2*SW2^2)/(192*Pi^3*VMU^4) - (MT2*MZ*MZ2*SW2^2)/(32*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2^2)/(96*Pi^3*VMU^4) + (MZ*MZ2^2*SW2^2)/(192*Pi^3*VMU^4) + 
 (2*CW2*MT2*MZ*MZ2*Nc*SW2^2)/(27*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*SW2^3)/(8*Pi^3*VMU^4) + (MH2*MZ*A0i[aa0, MH2])/
  (576*Pi^3*VMU^4) - (CW2*MH2*MZ*A0i[aa0, MH2])/(288*Pi^3*VMU^4) - 
 (MW2*MZ*A0i[aa0, MH2])/(72*Pi^3*VMU^4) - (CW2*MW2^2*MZ*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^4) - (MH2*MW2*MZ*A0i[aa0, MH2])/
  (288*MZ2*Pi^3*VMU^4) + (MW2^2*MZ*A0i[aa0, MH2])/(72*MZ2*Pi^3*VMU^4) + 
 (MZ*MZ2*A0i[aa0, MH2])/(288*Pi^3*VMU^4) + (CW2*MH2*MZ*MZ2*A0i[aa0, MH2])/
  (288*MW2*Pi^3*VMU^4) + (CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^4) - (CW2*MZ*MZ2^2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)*Pi^3*VMU^4) + (CW2*MH2*MZ*SW2*A0i[aa0, MH2])/
  (72*Pi^3*VMU^4) - (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(72*MW2*Pi^3*VMU^4) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MH2])/(72*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MT2*MZ*A0i[aa0, MT2])/(48*Pi^3*VMU^4) + (17*MW2*MZ*A0i[aa0, MT2])/
  (144*Pi^3*VMU^4) - (4*MW2^4*MZ*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*A0i[aa0, MT2])/(9*MZ2^2*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*A0i[aa0, MT2])/(24*MZ2*Pi^3*VMU^4) - 
 (175*MW2^2*MZ*A0i[aa0, MT2])/(432*MZ2*Pi^3*VMU^4) - 
 (7*MZ*MZ2*A0i[aa0, MT2])/(1728*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2])/(144*MW2*Pi^3*VMU^4) - 
 (MT2*MZ*SW2*A0i[aa0, MT2])/(24*Pi^3*VMU^4) + (3*MW2*MZ*SW2*A0i[aa0, MT2])/
  (8*Pi^3*VMU^4) + (4*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VMU^4) - 
 (4*MW2^2*MZ*SW2*A0i[aa0, MT2])/(9*MZ2*Pi^3*VMU^4) - 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2])/(216*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2])/(54*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2])/(36*MW2*Pi^3*VMU^4) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2])/(16*Pi^3*VMU^4) - 
 (2*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MT2])/(27*Pi^3*VMU^4) - 
 (MH2*MZ*A0i[aa0, MW2])/(288*Pi^3*VMU^4) - (11*MW2*MZ*A0i[aa0, MW2])/
  (36*Pi^3*VMU^4) + (5*CW2*MW2*MZ*A0i[aa0, MW2])/(36*Pi^3*VMU^4) + 
 (MW2^4*MZ*A0i[aa0, MW2])/(6*MZ2^3*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (97*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*A0i[aa0, MW2])/(12*MZ2*Pi^3*VMU^4) + 
 (5*MZ*MZ2*A0i[aa0, MW2])/(192*Pi^3*VMU^4) - (19*CW2*MZ*MZ2*A0i[aa0, MW2])/
  (72*Pi^3*VMU^4) - (CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(288*MW2*Pi^3*VMU^4) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2])/(288*MW2*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MW2])/(36*Pi^3*VMU^4) + 
 (9*MH2*MW2*MZ*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (7*MW2^2*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (MW2^4*MZ*A0i[aa0, MW2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^4) + 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^4) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (3*MW2*MZ*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (MH2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^4) - 
 (65*MW2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^4) - 
 (5*CW2*MW2*MZ*SW2*A0i[aa0, MW2])/(9*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MW2^3*MZ*SW2*A0i[aa0, MW2])/(6*MZ2^2*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2])/(2*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(3*MZ2*Pi^3*VMU^4) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2])/(72*Pi^3*VMU^4) + 
 (19*CW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(18*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (3*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MW2])/(9*Pi^3*VMU^4) + 
 (MH2*MZ*A0i[aa0, MZ2])/(576*Pi^3*VMU^4) + (CW2*MH2*MZ*A0i[aa0, MZ2])/
  (288*Pi^3*VMU^4) - (CW2*MW2*MZ*A0i[aa0, MZ2])/(48*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2])/(72*MZ2^2*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2])/(24*MZ2*Pi^3*VMU^4) + 
 (MZ*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*VMU^4) - (CW2*MZ*MZ2*A0i[aa0, MZ2])/
  (24*Pi^3*VMU^4) + (CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(288*MW2*Pi^3*VMU^4) + 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2])/(216*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2])/(432*Pi^3*VMU^4) + 
 (3*MW2*MZ*A0i[aa0, MZ2])/(64*Pi^3*SW2*VMU^4) + 
 (MW2^3*MZ*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*SW2*VMU^4) - 
 (3*MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*SW2*VMU^4) - 
 (MZ*MZ2*A0i[aa0, MZ2])/(128*Pi^3*SW2*VMU^4) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2])/(72*Pi^3*VMU^4) + 
 (37*MW2*MZ*SW2*A0i[aa0, MZ2])/(288*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(12*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2])/(9*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(6*MZ2*Pi^3*VMU^4) - 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(6*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(72*MW2*Pi^3*VMU^4) - 
 (7*CW2*MW2*MZ*Nc*SW2*A0i[aa0, MZ2])/(54*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2])/(108*Pi^3*VMU^4) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VMU^4) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^4) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(6*MZ2*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(144*Pi^3*VMU^4) + 
 (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(144*MW2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(72*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2])/(36*Pi^3*VMU^4) - 
 (CW2*MT2^2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2])/(36*MW2*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2])/(18*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^4) + 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^4) - 
 (2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(3*MZ2*Pi^3*VMU^4) - 
 (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^4) - 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*VMU^4) + 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(72*MZ2*Pi^3*VMU^4) - 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(18*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(288*MW2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(18*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(6*Pi^3*VMU^4) + 
 (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(6*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*VMU^4) - 
 (4*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2*Pi^3*VMU^4) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(18*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(288*MW2*Pi^3*VMU^4) - 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^4) - 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(18*Pi^3*VMU^4) + 
 (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*MW2*Pi^3*VMU^4) + 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(18*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^4) - 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^4) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VMU^4) + 
 (4*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2^2*Pi^3*VMU^4) + 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*VMU^4) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2*Pi^3*VMU^4) + 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) + 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^4) - 
 (11*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(48*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(18*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^4) + 
 (4*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*VMU^4) + 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) - 
 (2*CW2*MT2*MW2*MZ*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) + 
 (11*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^4) - 
 (2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*Pi^3*VMU^4) - 
 (13*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) - 
 (MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2^3*Pi^3*VMU^4) + 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2*Pi^3*VMU^4) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^4) - 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) + 
 (13*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(18*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2*Pi^3*VMU^4) + 
 (11*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(36*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) + 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^4) - 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(1152*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) - 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(6*Pi^3*VMU^4) - 
 (4*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^4) + 
 (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(3*MZ2*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^4) - 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^4) - 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) - 
 (4*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) + 
 (5*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) - 
 (2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) - 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^4) - 
 (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^4) + 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(6*MZ2^2*Pi^3*VMU^4) + 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(9*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(96*Pi^3*VMU^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(1152*Pi^3*VMU^4) + 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^4) + 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(18*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^4) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*Pi^3*VMU^4) - 
 (CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*MZ2*Pi^3*VMU^4) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) + 
 (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (5*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*MW2*Pi^3*VMU^4) - 
 (8*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) + 
 (10*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(MW2*Pi^3*VMU^4) - 
 (2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam41_GF_SWeff_MZ_Zmutau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
$Failed


==> anc/Analytic_Files/analytic_expressions/Zll/Gam41_GF_SWeff_MZ_Ztautau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MH2*MW2*MZ)/(576*Pi^3*VMU^4) - (43*MT2*MW2*MZ)/(288*Pi^3*VMU^4) + 
 (487*MW2^2*MZ)/(1728*Pi^3*VMU^4) - (71*CW2*MW2^2*MZ)/(144*Pi^3*VMU^4) + 
 (4*MT2*MW2^4*MZ)/(27*MZ2^3*Pi^3*VMU^4) - (MW2^5*MZ)/(6*MZ2^3*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ)/(9*MZ2^2*Pi^3*VMU^4) + 
 (89*MW2^4*MZ)/(216*MZ2^2*Pi^3*VMU^4) - (MH2*MW2^2*MZ)/(576*MZ2*Pi^3*VMU^4) + 
 (377*MT2*MW2^2*MZ)/(864*MZ2*Pi^3*VMU^4) - 
 (103*MW2^3*MZ)/(288*MZ2*Pi^3*VMU^4) - (MH2*MZ*MZ2)/(2304*Pi^3*VMU^4) + 
 (41*MT2*MZ*MZ2)/(3456*Pi^3*VMU^4) - (59*MW2*MZ*MZ2)/(384*Pi^3*VMU^4) + 
 (41*CW2*MW2*MZ*MZ2)/(36*Pi^3*VMU^4) + (211*MZ*MZ2^2)/(6912*Pi^3*VMU^4) - 
 (157*CW2*MZ*MZ2^2)/(192*Pi^3*VMU^4) + (11*CW2*MZ*MZ2^3)/
  (64*MW2*Pi^3*VMU^4) + (CW2*MW2*MZ*MZ2*Nc)/(216*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*Nc)/(432*Pi^3*VMU^4) + (MH2*MW2*MZ*SW2)/(144*Pi^3*VMU^4) - 
 (3*MT2*MW2*MZ*SW2)/(8*Pi^3*VMU^4) - (MW2^2*MZ*SW2)/(6*Pi^3*VMU^4) + 
 (151*CW2*MW2^2*MZ*SW2)/(72*Pi^3*VMU^4) - (4*MT2*MW2^3*MZ*SW2)/
  (27*MZ2^2*Pi^3*VMU^4) + (MW2^4*MZ*SW2)/(6*MZ2^2*Pi^3*VMU^4) + 
 (4*MT2*MW2^2*MZ*SW2)/(9*MZ2*Pi^3*VMU^4) - 
 (89*MW2^3*MZ*SW2)/(216*MZ2*Pi^3*VMU^4) - (MH2*MZ*MZ2*SW2)/(144*Pi^3*VMU^4) + 
 (17*MT2*MZ*MZ2*SW2)/(216*Pi^3*VMU^4) + (49*MW2*MZ*MZ2*SW2)/(72*Pi^3*VMU^4) - 
 (337*CW2*MW2*MZ*MZ2*SW2)/(72*Pi^3*VMU^4) - 
 (49*MZ*MZ2^2*SW2)/(216*Pi^3*VMU^4) + (317*CW2*MZ*MZ2^2*SW2)/
  (96*Pi^3*VMU^4) - (11*CW2*MZ*MZ2^3*SW2)/(16*MW2*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2)/(54*Pi^3*VMU^4) - (CW2*MW2*MZ*MZ2*Nc*SW2)/
  (54*Pi^3*VMU^4) - (CW2*MZ*MZ2^2*Nc*SW2)/(108*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2*SW2^2)/(192*Pi^3*VMU^4) - (MT2*MZ*MZ2*SW2^2)/(32*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2^2)/(96*Pi^3*VMU^4) + (MZ*MZ2^2*SW2^2)/(192*Pi^3*VMU^4) + 
 (2*CW2*MT2*MZ*MZ2*Nc*SW2^2)/(27*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*SW2^3)/(8*Pi^3*VMU^4) + (MH2*MZ*A0i[aa0, MH2])/
  (576*Pi^3*VMU^4) - (CW2*MH2*MZ*A0i[aa0, MH2])/(288*Pi^3*VMU^4) - 
 (MW2*MZ*A0i[aa0, MH2])/(72*Pi^3*VMU^4) - (CW2*MW2^2*MZ*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^4) - (MH2*MW2*MZ*A0i[aa0, MH2])/
  (288*MZ2*Pi^3*VMU^4) + (MW2^2*MZ*A0i[aa0, MH2])/(72*MZ2*Pi^3*VMU^4) + 
 (MZ*MZ2*A0i[aa0, MH2])/(288*Pi^3*VMU^4) + (CW2*MH2*MZ*MZ2*A0i[aa0, MH2])/
  (288*MW2*Pi^3*VMU^4) + (CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^4) - (CW2*MZ*MZ2^2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)*Pi^3*VMU^4) + (CW2*MH2*MZ*SW2*A0i[aa0, MH2])/
  (72*Pi^3*VMU^4) - (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(72*MW2*Pi^3*VMU^4) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MH2])/(72*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MT2*MZ*A0i[aa0, MT2])/(48*Pi^3*VMU^4) + (17*MW2*MZ*A0i[aa0, MT2])/
  (144*Pi^3*VMU^4) - (4*MW2^4*MZ*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*A0i[aa0, MT2])/(9*MZ2^2*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*A0i[aa0, MT2])/(24*MZ2*Pi^3*VMU^4) - 
 (175*MW2^2*MZ*A0i[aa0, MT2])/(432*MZ2*Pi^3*VMU^4) - 
 (7*MZ*MZ2*A0i[aa0, MT2])/(1728*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2])/(144*MW2*Pi^3*VMU^4) - 
 (MT2*MZ*SW2*A0i[aa0, MT2])/(24*Pi^3*VMU^4) + (3*MW2*MZ*SW2*A0i[aa0, MT2])/
  (8*Pi^3*VMU^4) + (4*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VMU^4) - 
 (4*MW2^2*MZ*SW2*A0i[aa0, MT2])/(9*MZ2*Pi^3*VMU^4) - 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2])/(216*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2])/(54*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2])/(36*MW2*Pi^3*VMU^4) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2])/(16*Pi^3*VMU^4) - 
 (2*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MT2])/(27*Pi^3*VMU^4) - 
 (MH2*MZ*A0i[aa0, MW2])/(288*Pi^3*VMU^4) - (11*MW2*MZ*A0i[aa0, MW2])/
  (36*Pi^3*VMU^4) + (5*CW2*MW2*MZ*A0i[aa0, MW2])/(36*Pi^3*VMU^4) + 
 (MW2^4*MZ*A0i[aa0, MW2])/(6*MZ2^3*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (97*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*A0i[aa0, MW2])/(12*MZ2*Pi^3*VMU^4) + 
 (5*MZ*MZ2*A0i[aa0, MW2])/(192*Pi^3*VMU^4) - (19*CW2*MZ*MZ2*A0i[aa0, MW2])/
  (72*Pi^3*VMU^4) - (CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(288*MW2*Pi^3*VMU^4) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2])/(288*MW2*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MW2])/(36*Pi^3*VMU^4) + 
 (9*MH2*MW2*MZ*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (7*MW2^2*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (MW2^4*MZ*A0i[aa0, MW2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^4) + 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^4) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (3*MW2*MZ*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (MH2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^4) - 
 (65*MW2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^4) - 
 (5*CW2*MW2*MZ*SW2*A0i[aa0, MW2])/(9*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MW2^3*MZ*SW2*A0i[aa0, MW2])/(6*MZ2^2*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2])/(2*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(3*MZ2*Pi^3*VMU^4) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2])/(72*Pi^3*VMU^4) + 
 (19*CW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(18*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (3*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MW2])/(9*Pi^3*VMU^4) + 
 (MH2*MZ*A0i[aa0, MZ2])/(576*Pi^3*VMU^4) + (CW2*MH2*MZ*A0i[aa0, MZ2])/
  (288*Pi^3*VMU^4) - (CW2*MW2*MZ*A0i[aa0, MZ2])/(48*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2])/(72*MZ2^2*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2])/(24*MZ2*Pi^3*VMU^4) + 
 (MZ*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*VMU^4) - (CW2*MZ*MZ2*A0i[aa0, MZ2])/
  (24*Pi^3*VMU^4) + (CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(288*MW2*Pi^3*VMU^4) + 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2])/(216*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2])/(432*Pi^3*VMU^4) + 
 (3*MW2*MZ*A0i[aa0, MZ2])/(64*Pi^3*SW2*VMU^4) + 
 (MW2^3*MZ*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*SW2*VMU^4) - 
 (3*MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*SW2*VMU^4) - 
 (MZ*MZ2*A0i[aa0, MZ2])/(128*Pi^3*SW2*VMU^4) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2])/(72*Pi^3*VMU^4) + 
 (37*MW2*MZ*SW2*A0i[aa0, MZ2])/(288*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(12*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2])/(9*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(6*MZ2*Pi^3*VMU^4) - 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(6*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(72*MW2*Pi^3*VMU^4) - 
 (7*CW2*MW2*MZ*Nc*SW2*A0i[aa0, MZ2])/(54*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2])/(108*Pi^3*VMU^4) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VMU^4) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^4) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(6*MZ2*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(144*Pi^3*VMU^4) + 
 (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(144*MW2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(72*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2])/(36*Pi^3*VMU^4) - 
 (CW2*MT2^2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2])/(36*MW2*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2])/(18*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^4) + 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^4) - 
 (2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(3*MZ2*Pi^3*VMU^4) - 
 (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^4) - 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*VMU^4) + 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(72*MZ2*Pi^3*VMU^4) - 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(18*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(288*MW2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(18*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(6*Pi^3*VMU^4) + 
 (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(6*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*VMU^4) - 
 (4*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2*Pi^3*VMU^4) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(18*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(288*MW2*Pi^3*VMU^4) - 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^4) - 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(18*Pi^3*VMU^4) + 
 (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*MW2*Pi^3*VMU^4) + 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(18*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^4) - 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^4) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VMU^4) + 
 (4*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2^2*Pi^3*VMU^4) + 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*VMU^4) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2*Pi^3*VMU^4) + 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) + 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^4) - 
 (11*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(48*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(18*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^4) + 
 (4*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*VMU^4) + 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) - 
 (2*CW2*MT2*MW2*MZ*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) + 
 (11*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^4) - 
 (2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*Pi^3*VMU^4) - 
 (13*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) - 
 (MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2^3*Pi^3*VMU^4) + 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2*Pi^3*VMU^4) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^4) - 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) + 
 (13*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(18*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2*Pi^3*VMU^4) + 
 (11*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(36*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) + 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^4) - 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(1152*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) - 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(6*Pi^3*VMU^4) - 
 (4*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^4) + 
 (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(3*MZ2*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^4) - 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^4) - 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) - 
 (4*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) + 
 (5*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) - 
 (2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) - 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^4) - 
 (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^4) + 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(6*MZ2^2*Pi^3*VMU^4) + 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(9*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(96*Pi^3*VMU^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(1152*Pi^3*VMU^4) + 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^4) + 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(18*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^4) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*Pi^3*VMU^4) - 
 (CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*MZ2*Pi^3*VMU^4) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) + 
 (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (5*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*MW2*Pi^3*VMU^4) - 
 (8*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) + 
 (10*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(MW2*Pi^3*VMU^4) - 
 (2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam41_GF_aEW_MZ_Zee.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MH2*MW2*MZ)/(576*Pi^3*VMU^4) - (43*MT2*MW2*MZ)/(288*Pi^3*VMU^4) + 
 (487*MW2^2*MZ)/(1728*Pi^3*VMU^4) - (5*CW2*MT2*MW2^2*MZ)/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^4) + (19*CW2*MW2^3*MZ)/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^4) + (4*MT2*MW2^4*MZ)/(27*MZ2^3*Pi^3*VMU^4) - 
 (MW2^5*MZ)/(6*MZ2^3*Pi^3*VMU^4) - (4*MT2*MW2^3*MZ)/(9*MZ2^2*Pi^3*VMU^4) + 
 (89*MW2^4*MZ)/(216*MZ2^2*Pi^3*VMU^4) - (MH2*MW2^2*MZ)/(576*MZ2*Pi^3*VMU^4) + 
 (377*MT2*MW2^2*MZ)/(864*MZ2*Pi^3*VMU^4) - 
 (103*MW2^3*MZ)/(288*MZ2*Pi^3*VMU^4) + (4*CW2*MT2*MW2^3*MZ)/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^4*MZ)/(6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2)/(2304*Pi^3*VMU^4) + (41*MT2*MZ*MZ2)/(3456*Pi^3*VMU^4) - 
 (59*MW2*MZ*MZ2)/(384*Pi^3*VMU^4) + (CW2*MH2*MW2*MZ*MZ2)/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^4) + (23*CW2*MT2*MW2*MZ*MZ2)/
  (864*(2*MW2 - MZ2)*Pi^3*VMU^4) + (163*CW2*MW2^2*MZ*MZ2)/
  (864*(2*MW2 - MZ2)*Pi^3*VMU^4) + (211*MZ*MZ2^2)/(6912*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2^2)/(576*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2^2)/(96*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (151*CW2*MW2*MZ*MZ2^2)/(1728*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3)/(576*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*SW2)/(144*Pi^3*VMU^4) - (3*MT2*MW2*MZ*SW2)/(8*Pi^3*VMU^4) - 
 (MW2^2*MZ*SW2)/(6*Pi^3*VMU^4) + (CW2*MW2^2*MZ*SW2)/(8*Pi^3*VMU^4) + 
 (20*CW2*MT2*MW2^2*MZ*SW2)/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (19*CW2*MW2^3*MZ*SW2)/(54*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*SW2)/(27*MZ2^2*Pi^3*VMU^4) + 
 (MW2^4*MZ*SW2)/(6*MZ2^2*Pi^3*VMU^4) + (4*MT2*MW2^2*MZ*SW2)/
  (9*MZ2*Pi^3*VMU^4) - (89*MW2^3*MZ*SW2)/(216*MZ2*Pi^3*VMU^4) - 
 (16*CW2*MT2*MW2^3*MZ*SW2)/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (2*CW2*MW2^4*MZ*SW2)/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*SW2)/(144*Pi^3*VMU^4) + (17*MT2*MZ*MZ2*SW2)/(216*Pi^3*VMU^4) + 
 (49*MW2*MZ*MZ2*SW2)/(72*Pi^3*VMU^4) - (CW2*MW2*MZ*MZ2*SW2)/(8*Pi^3*VMU^4) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2)/(144*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (23*CW2*MT2*MW2*MZ*MZ2*SW2)/(216*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (89*CW2*MW2^2*MZ*MZ2*SW2)/(648*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (49*MZ*MZ2^2*SW2)/(216*Pi^3*VMU^4) + (CW2*MZ*MZ2^2*SW2)/(32*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2^2*SW2)/(144*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2^2*SW2)/(24*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (347*CW2*MW2*MZ*MZ2^2*SW2)/(1296*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2)/(144*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2*SW2^2)/(192*Pi^3*VMU^4) - (MT2*MZ*MZ2*SW2^2)/(32*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2^2)/(96*Pi^3*VMU^4) - (200*CW2*MW2^2*MZ*MZ2*SW2^2)/
  (81*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MZ*MZ2^2*SW2^2)/(192*Pi^3*VMU^4) + 
 (200*CW2*MW2*MZ*MZ2^2*SW2^2)/(81*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*SW2^3)/(8*Pi^3*VMU^4) + (MH2*MZ*A0i[aa0, MH2])/
  (576*Pi^3*VMU^4) - (MW2*MZ*A0i[aa0, MH2])/(72*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*A0i[aa0, MH2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*A0i[aa0, MH2])/(288*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*A0i[aa0, MH2])/(72*MZ2*Pi^3*VMU^4) + 
 (MZ*MZ2*A0i[aa0, MH2])/(288*Pi^3*VMU^4) + (CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^4) - (CW2*MZ*MZ2^2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)*Pi^3*VMU^4) + (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^4) - (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (72*Pi^3*VMU^4) - (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (MT2*MZ*A0i[aa0, MT2])/(48*Pi^3*VMU^4) + 
 (17*MW2*MZ*A0i[aa0, MT2])/(144*Pi^3*VMU^4) + (5*CW2*MW2^2*MZ*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^4) - (4*MW2^4*MZ*A0i[aa0, MT2])/
  (27*MZ2^3*Pi^3*VMU^4) + (4*MW2^3*MZ*A0i[aa0, MT2])/(9*MZ2^2*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*A0i[aa0, MT2])/(24*MZ2*Pi^3*VMU^4) - 
 (175*MW2^2*MZ*A0i[aa0, MT2])/(432*MZ2*Pi^3*VMU^4) - 
 (4*CW2*MW2^3*MZ*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - 
 (7*MZ*MZ2*A0i[aa0, MT2])/(1728*Pi^3*VMU^4) - (CW2*MT2*MZ*MZ2*A0i[aa0, MT2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^4) - (25*CW2*MW2*MZ*MZ2*A0i[aa0, MT2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^4) + (CW2*MZ*MZ2^2*A0i[aa0, MT2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^4) + (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2])/
  (48*MW2*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MT2*MZ*SW2*A0i[aa0, MT2])/
  (24*Pi^3*VMU^4) + (3*MW2*MZ*SW2*A0i[aa0, MT2])/(8*Pi^3*VMU^4) - 
 (20*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VMU^4) - 
 (4*MW2^2*MZ*SW2*A0i[aa0, MT2])/(9*MZ2*Pi^3*VMU^4) + 
 (16*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2])/(216*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2])/(6*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(108*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/(12*MW2*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2])/(16*Pi^3*VMU^4) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2])/(27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (8*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2])/(27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (MH2*MZ*A0i[aa0, MW2])/(288*Pi^3*VMU^4) - (11*MW2*MZ*A0i[aa0, MW2])/
  (36*Pi^3*VMU^4) + (17*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - (17*CW2*MW2^3*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MW2^4*MZ*A0i[aa0, MW2])/(6*MZ2^3*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (97*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^4) - (CW2*MW2^4*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^4) + (5*MZ*MZ2*A0i[aa0, MW2])/(192*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (85*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (31*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (37*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2])/(288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (103*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2])/(288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (9*MH2*MW2*MZ*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (7*MW2^2*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (MW2^4*MZ*A0i[aa0, MW2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^4) + 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^4) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (3*MW2*MZ*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (MH2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^4) - 
 (65*MW2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^4) - 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW2^3*MZ*SW2*A0i[aa0, MW2])/
  (6*MZ2^2*Pi^3*VMU^4) + (MW2^2*MZ*SW2*A0i[aa0, MW2])/(2*MZ2*Pi^3*VMU^4) - 
 (2*CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^4) + (2*CW2*MW2^4*MZ*SW2*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^4) - (MZ*MZ2*SW2*A0i[aa0, MW2])/(72*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^4) + 
 (3*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(9*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^4) + (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (MH2*MZ*A0i[aa0, MZ2])/(576*Pi^3*VMU^4) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2])/(288*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (17*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2])/(72*MZ2^2*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*VMU^4) + 
 (10*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (MZ*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*VMU^4) + 
 (187*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2])/(432*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(96*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MZ2])/(288*MW2*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (3*MW2*MZ*A0i[aa0, MZ2])/(64*Pi^3*SW2*VMU^4) + 
 (MW2^3*MZ*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*SW2*VMU^4) - 
 (3*MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*SW2*VMU^4) - 
 (MZ*MZ2*A0i[aa0, MZ2])/(128*Pi^3*SW2*VMU^4) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^4) + 
 (37*MW2*MZ*SW2*A0i[aa0, MZ2])/(288*Pi^3*VMU^4) - 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (68*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2])/(9*MZ2*Pi^3*VMU^4) - 
 (40*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^4) - 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(108*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/(72*MW2*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VMU^4) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^4) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(6*MZ2*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*VMU^4) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(48*MW2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^4) - 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(12*MW2*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(6*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^4) - 
 (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^4) - 
 (2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(3*MZ2*Pi^3*VMU^4) - 
 (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^4) + 
 (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^4) - 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*VMU^4) + 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(72*MZ2*Pi^3*VMU^4) - 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(18*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(288*MW2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(18*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(6*Pi^3*VMU^4) + 
 (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(6*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*VMU^4) - 
 (4*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2*Pi^3*VMU^4) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(18*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(288*MW2*Pi^3*VMU^4) - 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^4) - 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(18*Pi^3*VMU^4) + 
 (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*MW2*Pi^3*VMU^4) + 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*VMU^4) + 
 (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(288*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) - 
 (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*Pi^3*VMU^4) + (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^4) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VMU^4) - 
 (5*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (2*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (4*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2^2*Pi^3*VMU^4) + 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*VMU^4) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2*Pi^3*VMU^4) + 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^4) + (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) + 
 (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (5*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(54*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (17*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(48*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(18*Pi^3*VMU^4) + 
 (20*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (8*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^4) + 
 (4*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*VMU^4) - 
 (16*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) - 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (10*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^4) - (2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*Pi^3*VMU^4) - (17*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2^3*Pi^3*VMU^4) + (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (12*MZ2^2*Pi^3*VMU^4) + (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (72*MZ2*Pi^3*VMU^4) - (CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*VMU^4) + (CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^4) + (CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (2*CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(3*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^4) - (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (288*Pi^3*VMU^4) + (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (72*Pi^3*VMU^4) - (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (288*MZ2*Pi^3*VMU^4) - (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (1152*Pi^3*VMU^4) - (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (72*Pi^3*VMU^4) - (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) - 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(6*Pi^3*VMU^4) - 
 (4*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^4) + 
 (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(3*MZ2*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^4) - 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^4) - 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) - 
 (4*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) + 
 (5*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) - 
 (2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) - 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^4) - 
 (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^4) + 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(6*MZ2^2*Pi^3*VMU^4) + 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(9*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(96*Pi^3*VMU^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(1152*Pi^3*VMU^4) + 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^4) + 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(18*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^4) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) - 
 (2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (40*CW2*MW2*MZ*MZ2^2*SW2^3*Log[mu2/MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam41_GF_aEW_MZ_Zmumu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MH2*MW2*MZ)/(576*Pi^3*VMU^4) - (43*MT2*MW2*MZ)/(288*Pi^3*VMU^4) + 
 (487*MW2^2*MZ)/(1728*Pi^3*VMU^4) - (5*CW2*MT2*MW2^2*MZ)/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^4) + (19*CW2*MW2^3*MZ)/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^4) + (4*MT2*MW2^4*MZ)/(27*MZ2^3*Pi^3*VMU^4) - 
 (MW2^5*MZ)/(6*MZ2^3*Pi^3*VMU^4) - (4*MT2*MW2^3*MZ)/(9*MZ2^2*Pi^3*VMU^4) + 
 (89*MW2^4*MZ)/(216*MZ2^2*Pi^3*VMU^4) - (MH2*MW2^2*MZ)/(576*MZ2*Pi^3*VMU^4) + 
 (377*MT2*MW2^2*MZ)/(864*MZ2*Pi^3*VMU^4) - 
 (103*MW2^3*MZ)/(288*MZ2*Pi^3*VMU^4) + (4*CW2*MT2*MW2^3*MZ)/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^4*MZ)/(6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2)/(2304*Pi^3*VMU^4) + (41*MT2*MZ*MZ2)/(3456*Pi^3*VMU^4) - 
 (59*MW2*MZ*MZ2)/(384*Pi^3*VMU^4) + (CW2*MH2*MW2*MZ*MZ2)/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^4) + (23*CW2*MT2*MW2*MZ*MZ2)/
  (864*(2*MW2 - MZ2)*Pi^3*VMU^4) + (163*CW2*MW2^2*MZ*MZ2)/
  (864*(2*MW2 - MZ2)*Pi^3*VMU^4) + (211*MZ*MZ2^2)/(6912*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2^2)/(576*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2^2)/(96*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (151*CW2*MW2*MZ*MZ2^2)/(1728*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3)/(576*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*SW2)/(144*Pi^3*VMU^4) - (3*MT2*MW2*MZ*SW2)/(8*Pi^3*VMU^4) - 
 (MW2^2*MZ*SW2)/(6*Pi^3*VMU^4) + (CW2*MW2^2*MZ*SW2)/(8*Pi^3*VMU^4) + 
 (20*CW2*MT2*MW2^2*MZ*SW2)/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (19*CW2*MW2^3*MZ*SW2)/(54*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*SW2)/(27*MZ2^2*Pi^3*VMU^4) + 
 (MW2^4*MZ*SW2)/(6*MZ2^2*Pi^3*VMU^4) + (4*MT2*MW2^2*MZ*SW2)/
  (9*MZ2*Pi^3*VMU^4) - (89*MW2^3*MZ*SW2)/(216*MZ2*Pi^3*VMU^4) - 
 (16*CW2*MT2*MW2^3*MZ*SW2)/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (2*CW2*MW2^4*MZ*SW2)/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*SW2)/(144*Pi^3*VMU^4) + (17*MT2*MZ*MZ2*SW2)/(216*Pi^3*VMU^4) + 
 (49*MW2*MZ*MZ2*SW2)/(72*Pi^3*VMU^4) - (CW2*MW2*MZ*MZ2*SW2)/(8*Pi^3*VMU^4) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2)/(144*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (23*CW2*MT2*MW2*MZ*MZ2*SW2)/(216*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (89*CW2*MW2^2*MZ*MZ2*SW2)/(648*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (49*MZ*MZ2^2*SW2)/(216*Pi^3*VMU^4) + (CW2*MZ*MZ2^2*SW2)/(32*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2^2*SW2)/(144*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2^2*SW2)/(24*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (347*CW2*MW2*MZ*MZ2^2*SW2)/(1296*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2)/(144*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2*SW2^2)/(192*Pi^3*VMU^4) - (MT2*MZ*MZ2*SW2^2)/(32*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2^2)/(96*Pi^3*VMU^4) - (200*CW2*MW2^2*MZ*MZ2*SW2^2)/
  (81*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MZ*MZ2^2*SW2^2)/(192*Pi^3*VMU^4) + 
 (200*CW2*MW2*MZ*MZ2^2*SW2^2)/(81*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*SW2^3)/(8*Pi^3*VMU^4) + (MH2*MZ*A0i[aa0, MH2])/
  (576*Pi^3*VMU^4) - (MW2*MZ*A0i[aa0, MH2])/(72*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*A0i[aa0, MH2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*A0i[aa0, MH2])/(288*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*A0i[aa0, MH2])/(72*MZ2*Pi^3*VMU^4) + 
 (MZ*MZ2*A0i[aa0, MH2])/(288*Pi^3*VMU^4) + (CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^4) - (CW2*MZ*MZ2^2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)*Pi^3*VMU^4) + (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^4) - (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (72*Pi^3*VMU^4) - (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (MT2*MZ*A0i[aa0, MT2])/(48*Pi^3*VMU^4) + 
 (17*MW2*MZ*A0i[aa0, MT2])/(144*Pi^3*VMU^4) + (5*CW2*MW2^2*MZ*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^4) - (4*MW2^4*MZ*A0i[aa0, MT2])/
  (27*MZ2^3*Pi^3*VMU^4) + (4*MW2^3*MZ*A0i[aa0, MT2])/(9*MZ2^2*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*A0i[aa0, MT2])/(24*MZ2*Pi^3*VMU^4) - 
 (175*MW2^2*MZ*A0i[aa0, MT2])/(432*MZ2*Pi^3*VMU^4) - 
 (4*CW2*MW2^3*MZ*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - 
 (7*MZ*MZ2*A0i[aa0, MT2])/(1728*Pi^3*VMU^4) - (CW2*MT2*MZ*MZ2*A0i[aa0, MT2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^4) - (25*CW2*MW2*MZ*MZ2*A0i[aa0, MT2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^4) + (CW2*MZ*MZ2^2*A0i[aa0, MT2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^4) + (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2])/
  (48*MW2*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MT2*MZ*SW2*A0i[aa0, MT2])/
  (24*Pi^3*VMU^4) + (3*MW2*MZ*SW2*A0i[aa0, MT2])/(8*Pi^3*VMU^4) - 
 (20*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VMU^4) - 
 (4*MW2^2*MZ*SW2*A0i[aa0, MT2])/(9*MZ2*Pi^3*VMU^4) + 
 (16*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2])/(216*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2])/(6*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(108*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/(12*MW2*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2])/(16*Pi^3*VMU^4) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2])/(27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (8*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2])/(27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (MH2*MZ*A0i[aa0, MW2])/(288*Pi^3*VMU^4) - (11*MW2*MZ*A0i[aa0, MW2])/
  (36*Pi^3*VMU^4) + (17*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - (17*CW2*MW2^3*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MW2^4*MZ*A0i[aa0, MW2])/(6*MZ2^3*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (97*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^4) - (CW2*MW2^4*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^4) + (5*MZ*MZ2*A0i[aa0, MW2])/(192*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (85*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (31*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (37*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2])/(288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (103*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2])/(288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (9*MH2*MW2*MZ*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (7*MW2^2*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (MW2^4*MZ*A0i[aa0, MW2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^4) + 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^4) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (3*MW2*MZ*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (MH2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^4) - 
 (65*MW2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^4) - 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW2^3*MZ*SW2*A0i[aa0, MW2])/
  (6*MZ2^2*Pi^3*VMU^4) + (MW2^2*MZ*SW2*A0i[aa0, MW2])/(2*MZ2*Pi^3*VMU^4) - 
 (2*CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^4) + (2*CW2*MW2^4*MZ*SW2*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^4) - (MZ*MZ2*SW2*A0i[aa0, MW2])/(72*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^4) + 
 (3*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(9*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^4) + (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (MH2*MZ*A0i[aa0, MZ2])/(576*Pi^3*VMU^4) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2])/(288*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (17*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2])/(72*MZ2^2*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*VMU^4) + 
 (10*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (MZ*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*VMU^4) + 
 (187*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2])/(432*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(96*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MZ2])/(288*MW2*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (3*MW2*MZ*A0i[aa0, MZ2])/(64*Pi^3*SW2*VMU^4) + 
 (MW2^3*MZ*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*SW2*VMU^4) - 
 (3*MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*SW2*VMU^4) - 
 (MZ*MZ2*A0i[aa0, MZ2])/(128*Pi^3*SW2*VMU^4) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^4) + 
 (37*MW2*MZ*SW2*A0i[aa0, MZ2])/(288*Pi^3*VMU^4) - 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (68*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2])/(9*MZ2*Pi^3*VMU^4) - 
 (40*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^4) - 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(108*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/(72*MW2*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VMU^4) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^4) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(6*MZ2*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*VMU^4) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(48*MW2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^4) - 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(12*MW2*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(6*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^4) - 
 (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^4) - 
 (2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(3*MZ2*Pi^3*VMU^4) - 
 (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^4) + 
 (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^4) - 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*VMU^4) + 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(72*MZ2*Pi^3*VMU^4) - 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(18*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(288*MW2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(18*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(6*Pi^3*VMU^4) + 
 (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(6*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*VMU^4) - 
 (4*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2*Pi^3*VMU^4) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(18*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(288*MW2*Pi^3*VMU^4) - 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^4) - 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(18*Pi^3*VMU^4) + 
 (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*MW2*Pi^3*VMU^4) + 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*VMU^4) + 
 (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(288*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) - 
 (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*Pi^3*VMU^4) + (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^4) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VMU^4) - 
 (5*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (2*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (4*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2^2*Pi^3*VMU^4) + 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*VMU^4) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2*Pi^3*VMU^4) + 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^4) + (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) + 
 (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (5*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(54*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (17*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(48*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(18*Pi^3*VMU^4) + 
 (20*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (8*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^4) + 
 (4*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*VMU^4) - 
 (16*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) - 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (10*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^4) - (2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*Pi^3*VMU^4) - (17*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2^3*Pi^3*VMU^4) + (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (12*MZ2^2*Pi^3*VMU^4) + (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (72*MZ2*Pi^3*VMU^4) - (CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*VMU^4) + (CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^4) + (CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (2*CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(3*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^4) - (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (288*Pi^3*VMU^4) + (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (72*Pi^3*VMU^4) - (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (288*MZ2*Pi^3*VMU^4) - (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (1152*Pi^3*VMU^4) - (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (72*Pi^3*VMU^4) - (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) - 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(6*Pi^3*VMU^4) - 
 (4*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^4) + 
 (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(3*MZ2*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^4) - 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^4) - 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) - 
 (4*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) + 
 (5*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) - 
 (2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) - 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^4) - 
 (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^4) + 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(6*MZ2^2*Pi^3*VMU^4) + 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(9*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(96*Pi^3*VMU^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(1152*Pi^3*VMU^4) + 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^4) + 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(18*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^4) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) - 
 (2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (40*CW2*MW2*MZ*MZ2^2*SW2^3*Log[mu2/MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam41_GF_aEW_MZ_Ztautau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MH2*MW2*MZ)/(576*Pi^3*VMU^4) - (43*MT2*MW2*MZ)/(288*Pi^3*VMU^4) + 
 (487*MW2^2*MZ)/(1728*Pi^3*VMU^4) - (5*CW2*MT2*MW2^2*MZ)/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^4) + (19*CW2*MW2^3*MZ)/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^4) + (4*MT2*MW2^4*MZ)/(27*MZ2^3*Pi^3*VMU^4) - 
 (MW2^5*MZ)/(6*MZ2^3*Pi^3*VMU^4) - (4*MT2*MW2^3*MZ)/(9*MZ2^2*Pi^3*VMU^4) + 
 (89*MW2^4*MZ)/(216*MZ2^2*Pi^3*VMU^4) - (MH2*MW2^2*MZ)/(576*MZ2*Pi^3*VMU^4) + 
 (377*MT2*MW2^2*MZ)/(864*MZ2*Pi^3*VMU^4) - 
 (103*MW2^3*MZ)/(288*MZ2*Pi^3*VMU^4) + (4*CW2*MT2*MW2^3*MZ)/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^4*MZ)/(6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2)/(2304*Pi^3*VMU^4) + (41*MT2*MZ*MZ2)/(3456*Pi^3*VMU^4) - 
 (59*MW2*MZ*MZ2)/(384*Pi^3*VMU^4) + (CW2*MH2*MW2*MZ*MZ2)/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^4) + (23*CW2*MT2*MW2*MZ*MZ2)/
  (864*(2*MW2 - MZ2)*Pi^3*VMU^4) + (163*CW2*MW2^2*MZ*MZ2)/
  (864*(2*MW2 - MZ2)*Pi^3*VMU^4) + (211*MZ*MZ2^2)/(6912*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2^2)/(576*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2^2)/(96*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (151*CW2*MW2*MZ*MZ2^2)/(1728*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3)/(576*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*SW2)/(144*Pi^3*VMU^4) - (3*MT2*MW2*MZ*SW2)/(8*Pi^3*VMU^4) - 
 (MW2^2*MZ*SW2)/(6*Pi^3*VMU^4) + (CW2*MW2^2*MZ*SW2)/(8*Pi^3*VMU^4) + 
 (20*CW2*MT2*MW2^2*MZ*SW2)/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (19*CW2*MW2^3*MZ*SW2)/(54*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*SW2)/(27*MZ2^2*Pi^3*VMU^4) + 
 (MW2^4*MZ*SW2)/(6*MZ2^2*Pi^3*VMU^4) + (4*MT2*MW2^2*MZ*SW2)/
  (9*MZ2*Pi^3*VMU^4) - (89*MW2^3*MZ*SW2)/(216*MZ2*Pi^3*VMU^4) - 
 (16*CW2*MT2*MW2^3*MZ*SW2)/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (2*CW2*MW2^4*MZ*SW2)/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*SW2)/(144*Pi^3*VMU^4) + (17*MT2*MZ*MZ2*SW2)/(216*Pi^3*VMU^4) + 
 (49*MW2*MZ*MZ2*SW2)/(72*Pi^3*VMU^4) - (CW2*MW2*MZ*MZ2*SW2)/(8*Pi^3*VMU^4) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2)/(144*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (23*CW2*MT2*MW2*MZ*MZ2*SW2)/(216*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (89*CW2*MW2^2*MZ*MZ2*SW2)/(648*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (49*MZ*MZ2^2*SW2)/(216*Pi^3*VMU^4) + (CW2*MZ*MZ2^2*SW2)/(32*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2^2*SW2)/(144*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2^2*SW2)/(24*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (347*CW2*MW2*MZ*MZ2^2*SW2)/(1296*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2)/(144*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2*SW2^2)/(192*Pi^3*VMU^4) - (MT2*MZ*MZ2*SW2^2)/(32*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2^2)/(96*Pi^3*VMU^4) - (200*CW2*MW2^2*MZ*MZ2*SW2^2)/
  (81*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MZ*MZ2^2*SW2^2)/(192*Pi^3*VMU^4) + 
 (200*CW2*MW2*MZ*MZ2^2*SW2^2)/(81*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*SW2^3)/(8*Pi^3*VMU^4) + (MH2*MZ*A0i[aa0, MH2])/
  (576*Pi^3*VMU^4) - (MW2*MZ*A0i[aa0, MH2])/(72*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*A0i[aa0, MH2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*A0i[aa0, MH2])/(288*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*A0i[aa0, MH2])/(72*MZ2*Pi^3*VMU^4) + 
 (MZ*MZ2*A0i[aa0, MH2])/(288*Pi^3*VMU^4) + (CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^4) - (CW2*MZ*MZ2^2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)*Pi^3*VMU^4) + (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^4) - (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (72*Pi^3*VMU^4) - (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (MT2*MZ*A0i[aa0, MT2])/(48*Pi^3*VMU^4) + 
 (17*MW2*MZ*A0i[aa0, MT2])/(144*Pi^3*VMU^4) + (5*CW2*MW2^2*MZ*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^4) - (4*MW2^4*MZ*A0i[aa0, MT2])/
  (27*MZ2^3*Pi^3*VMU^4) + (4*MW2^3*MZ*A0i[aa0, MT2])/(9*MZ2^2*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*A0i[aa0, MT2])/(24*MZ2*Pi^3*VMU^4) - 
 (175*MW2^2*MZ*A0i[aa0, MT2])/(432*MZ2*Pi^3*VMU^4) - 
 (4*CW2*MW2^3*MZ*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - 
 (7*MZ*MZ2*A0i[aa0, MT2])/(1728*Pi^3*VMU^4) - (CW2*MT2*MZ*MZ2*A0i[aa0, MT2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^4) - (25*CW2*MW2*MZ*MZ2*A0i[aa0, MT2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^4) + (CW2*MZ*MZ2^2*A0i[aa0, MT2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^4) + (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2])/
  (48*MW2*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MT2*MZ*SW2*A0i[aa0, MT2])/
  (24*Pi^3*VMU^4) + (3*MW2*MZ*SW2*A0i[aa0, MT2])/(8*Pi^3*VMU^4) - 
 (20*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VMU^4) - 
 (4*MW2^2*MZ*SW2*A0i[aa0, MT2])/(9*MZ2*Pi^3*VMU^4) + 
 (16*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2])/(216*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2])/(6*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(108*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/(12*MW2*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2])/(16*Pi^3*VMU^4) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2])/(27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (8*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2])/(27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (MH2*MZ*A0i[aa0, MW2])/(288*Pi^3*VMU^4) - (11*MW2*MZ*A0i[aa0, MW2])/
  (36*Pi^3*VMU^4) + (17*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - (17*CW2*MW2^3*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MW2^4*MZ*A0i[aa0, MW2])/(6*MZ2^3*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (97*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^4) - (CW2*MW2^4*MZ*A0i[aa0, MW2])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^4) + (5*MZ*MZ2*A0i[aa0, MW2])/(192*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (85*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (31*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (37*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2])/(288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (103*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2])/(288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (9*MH2*MW2*MZ*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (7*MW2^2*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (MW2^4*MZ*A0i[aa0, MW2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^4) + 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^4) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (3*MW2*MZ*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (MH2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^4) - 
 (65*MW2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^4) - 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW2^3*MZ*SW2*A0i[aa0, MW2])/
  (6*MZ2^2*Pi^3*VMU^4) + (MW2^2*MZ*SW2*A0i[aa0, MW2])/(2*MZ2*Pi^3*VMU^4) - 
 (2*CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^4) + (2*CW2*MW2^4*MZ*SW2*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^4) - (MZ*MZ2*SW2*A0i[aa0, MW2])/(72*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^4) + 
 (3*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(9*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^4) - (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^4) + (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (MH2*MZ*A0i[aa0, MZ2])/(576*Pi^3*VMU^4) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2])/(288*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (17*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2])/(72*MZ2^2*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*VMU^4) + 
 (10*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (MZ*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*VMU^4) + 
 (187*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2])/(432*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(96*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MZ2])/(288*MW2*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (3*MW2*MZ*A0i[aa0, MZ2])/(64*Pi^3*SW2*VMU^4) + 
 (MW2^3*MZ*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*SW2*VMU^4) - 
 (3*MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*SW2*VMU^4) - 
 (MZ*MZ2*A0i[aa0, MZ2])/(128*Pi^3*SW2*VMU^4) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^4) + 
 (37*MW2*MZ*SW2*A0i[aa0, MZ2])/(288*Pi^3*VMU^4) - 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (68*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2])/(9*MZ2*Pi^3*VMU^4) - 
 (40*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) - 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^4) - 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(108*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/(72*MW2*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VMU^4) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^4) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(6*MZ2*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*VMU^4) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(48*MW2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^4) - 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(12*MW2*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(6*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^4) - 
 (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^4) - 
 (2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(3*MZ2*Pi^3*VMU^4) - 
 (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^4) + 
 (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^4) - 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*VMU^4) + 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(72*MZ2*Pi^3*VMU^4) - 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(18*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(288*MW2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(18*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(6*Pi^3*VMU^4) + 
 (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(6*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*VMU^4) - 
 (4*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2*Pi^3*VMU^4) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(18*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(288*MW2*Pi^3*VMU^4) - 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^4) - 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(18*Pi^3*VMU^4) + 
 (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*MW2*Pi^3*VMU^4) + 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*VMU^4) + 
 (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(288*(2*MW2 - MZ2)*Pi^3*
   VMU^4) + (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) - 
 (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*Pi^3*VMU^4) + (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^4) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VMU^4) - 
 (5*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (2*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (4*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2^2*Pi^3*VMU^4) + 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*VMU^4) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2*Pi^3*VMU^4) + 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^4) + (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) + 
 (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (5*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(54*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (17*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(48*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(18*Pi^3*VMU^4) + 
 (20*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (8*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^4) + 
 (4*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*VMU^4) - 
 (16*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) - 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (10*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^4) - (2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*Pi^3*VMU^4) - (17*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^4) - (MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2^3*Pi^3*VMU^4) + (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (12*MZ2^2*Pi^3*VMU^4) + (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (72*MZ2*Pi^3*VMU^4) - (CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^4) + (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*VMU^4) + (CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^4) + (CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (2*CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(3*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^4) - (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^4) + (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (288*Pi^3*VMU^4) + (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (72*Pi^3*VMU^4) - (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (288*MZ2*Pi^3*VMU^4) - (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (1152*Pi^3*VMU^4) - (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (72*Pi^3*VMU^4) - (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) - 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(6*Pi^3*VMU^4) - 
 (4*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^4) + 
 (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(3*MZ2*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^4) - 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^4) - 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) - 
 (4*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) + 
 (5*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) - 
 (2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) - 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^4) - 
 (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^4) + 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(6*MZ2^2*Pi^3*VMU^4) + 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(9*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(96*Pi^3*VMU^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(1152*Pi^3*VMU^4) + 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^4) + 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(18*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^4) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) - 
 (2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4) + 
 (40*CW2*MW2*MZ*MZ2^2*SW2^3*Log[mu2/MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam41_aEW_MW_MZ_Zee.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MH2*MW2*MZ)/(144*Pi^3*VALPHA^4) - (13*MT2*MW2*MZ)/(72*Pi^3*VALPHA^4) + 
 (31*MW2^2*MZ)/(108*Pi^3*VALPHA^4) + (4*MT2*MW2^4*MZ)/
  (27*MZ2^3*Pi^3*VALPHA^4) - (MW2^5*MZ)/(6*MZ2^3*Pi^3*VALPHA^4) - 
 (4*MT2*MW2^3*MZ)/(9*MZ2^2*Pi^3*VALPHA^4) + 
 (89*MW2^4*MZ)/(216*MZ2^2*Pi^3*VALPHA^4) - 
 (MH2*MW2^2*MZ)/(144*MZ2*Pi^3*VALPHA^4) + (101*MT2*MW2^2*MZ)/
  (216*MZ2*Pi^3*VALPHA^4) - (53*MW2^3*MZ)/(144*MZ2*Pi^3*VALPHA^4) - 
 (MH2*MZ*MZ2)/(576*Pi^3*VALPHA^4) + (17*MT2*MZ*MZ2)/(864*Pi^3*VALPHA^4) - 
 (29*MW2*MZ*MZ2)/(192*Pi^3*VALPHA^4) + (101*MZ*MZ2^2)/(3456*Pi^3*VALPHA^4) - 
 (5*MH2*MW2*MZ)/(576*Pi^3*SW2*VALPHA^4) + 
 (37*MT2*MW2*MZ)/(864*Pi^3*SW2*VALPHA^4) - 
 (13*MW2^2*MZ)/(96*Pi^3*SW2*VALPHA^4) - 
 (4*MT2*MW2^5*MZ)/(27*MZ2^4*Pi^3*SW2*VALPHA^4) + 
 (MW2^6*MZ)/(6*MZ2^4*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW2^4*MZ)/(3*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (55*MW2^5*MZ)/(216*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2^3*MZ)/(144*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (47*MT2*MW2^3*MZ)/(216*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (5*MW2^4*MZ)/(72*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW2^2*MZ)/(72*MZ2*Pi^3*SW2*VALPHA^4) + 
 (233*MW2^3*MZ)/(864*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MZ*MZ2)/(576*Pi^3*SW2*VALPHA^4) - (MT2*MZ*MZ2)/(96*Pi^3*SW2*VALPHA^4) + 
 (7*MW2*MZ*MZ2)/(432*Pi^3*SW2*VALPHA^4) + 
 (MZ*MZ2^2)/(576*Pi^3*SW2*VALPHA^4) - (10*MT2*MW2*MZ*SW2)/
  (27*Pi^3*VALPHA^4) - (79*MW2^2*MZ*SW2)/(216*Pi^3*VALPHA^4) + 
 (CW2*MW2^2*MZ*SW2)/(8*Pi^3*VALPHA^4) - (8*MT2*MW2^3*MZ*SW2)/
  (27*MZ2^2*Pi^3*VALPHA^4) + (MW2^4*MZ*SW2)/(3*MZ2^2*Pi^3*VALPHA^4) + 
 (17*MT2*MW2^2*MZ*SW2)/(27*MZ2*Pi^3*VALPHA^4) - 
 (MW2^3*MZ*SW2)/(2*MZ2*Pi^3*VALPHA^4) + (MT2*MZ*MZ2*SW2)/(27*Pi^3*VALPHA^4) + 
 (601*MW2*MZ*MZ2*SW2)/(648*Pi^3*VALPHA^4) - 
 (CW2*MW2*MZ*MZ2*SW2)/(8*Pi^3*VALPHA^4) - 
 (95*MZ*MZ2^2*SW2)/(432*Pi^3*VALPHA^4) + (CW2*MZ*MZ2^2*SW2)/
  (32*Pi^3*VALPHA^4) - (50*MW2*MZ*MZ2*SW2^2)/(81*Pi^3*VALPHA^4) + 
 (100*MW2*MZ*MZ2*SW2^3)/(81*Pi^3*VALPHA^4) + 
 (CW2*MZ*MZ2^2*SW2^3)/(8*Pi^3*VALPHA^4) + (MH2*MZ*A0i[aa0, MH2])/
  (576*Pi^3*VALPHA^4) - (MW2*MZ*A0i[aa0, MH2])/(288*Pi^3*VALPHA^4) - 
 (MH2*MW2*MZ*A0i[aa0, MH2])/(288*MZ2*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*A0i[aa0, MH2])/(288*MZ2*Pi^3*VALPHA^4) + 
 (MZ*MZ2*A0i[aa0, MH2])/(1152*Pi^3*VALPHA^4) - 
 (MH2*MZ*SW2*A0i[aa0, MH2])/(288*Pi^3*VALPHA^4) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MH2])/(288*MZ2*Pi^3*VALPHA^4) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(1152*MW2*Pi^3*VALPHA^4) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MH2])/(288*Pi^3*VALPHA^4) + 
 (MH2*MZ*MZ2*SW2^3*A0i[aa0, MH2])/(288*MW2*Pi^3*VALPHA^4) - 
 (MT2*MZ*A0i[aa0, MT2])/(48*Pi^3*VALPHA^4) + (13*MW2*MZ*A0i[aa0, MT2])/
  (72*Pi^3*VALPHA^4) - (4*MW2^4*MZ*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*VALPHA^4) + 
 (4*MW2^3*MZ*A0i[aa0, MT2])/(9*MZ2^2*Pi^3*VALPHA^4) + 
 (MT2*MW2*MZ*A0i[aa0, MT2])/(24*MZ2*Pi^3*VALPHA^4) - 
 (101*MW2^2*MZ*A0i[aa0, MT2])/(216*MZ2*Pi^3*VALPHA^4) - 
 (17*MZ*MZ2*A0i[aa0, MT2])/(864*Pi^3*VALPHA^4) + 
 (MT2*MZ*A0i[aa0, MT2])/(32*Pi^3*SW2*VALPHA^4) - 
 (37*MW2*MZ*A0i[aa0, MT2])/(864*Pi^3*SW2*VALPHA^4) + 
 (4*MW2^5*MZ*A0i[aa0, MT2])/(27*MZ2^4*Pi^3*SW2*VALPHA^4) - 
 (MW2^4*MZ*A0i[aa0, MT2])/(3*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW2^2*MZ*A0i[aa0, MT2])/(24*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (47*MW2^3*MZ*A0i[aa0, MT2])/(216*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MT2*MW2*MZ*A0i[aa0, MT2])/(16*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MZ*MZ2*A0i[aa0, MT2])/(96*Pi^3*SW2*VALPHA^4) - 
 (MT2*MZ*MZ2*A0i[aa0, MT2])/(192*MW2*Pi^3*SW2*VALPHA^4) + 
 (10*MW2*MZ*SW2*A0i[aa0, MT2])/(27*Pi^3*VALPHA^4) - 
 (2*MW2^2*MZ*SW2*A0i[aa0, MT2])/(27*MT2*Pi^3*VALPHA^4) + 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VALPHA^4) - 
 (17*MW2^2*MZ*SW2*A0i[aa0, MT2])/(27*MZ2*Pi^3*VALPHA^4) + 
 (2*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*MT2*MZ2*Pi^3*VALPHA^4) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2])/(27*Pi^3*VALPHA^4) - 
 (MT2*MZ*MZ2*SW2*A0i[aa0, MT2])/(48*MW2*Pi^3*VALPHA^4) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(54*MT2*Pi^3*VALPHA^4) + 
 (2*MW2*MZ*MZ2*SW2^3*A0i[aa0, MT2])/(27*MT2*Pi^3*VALPHA^4) - 
 (MH2*MZ*A0i[aa0, MW2])/(288*Pi^3*VALPHA^4) - 
 (11*MW2*MZ*A0i[aa0, MW2])/(36*Pi^3*VALPHA^4) + 
 (MW2^4*MZ*A0i[aa0, MW2])/(6*MZ2^3*Pi^3*VALPHA^4) - 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(12*MZ2^2*Pi^3*VALPHA^4) + 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VALPHA^4) + 
 (97*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VALPHA^4) + 
 (5*MZ*MZ2*A0i[aa0, MW2])/(192*Pi^3*VALPHA^4) + 
 (MH2*MZ*A0i[aa0, MW2])/(192*Pi^3*SW2*VALPHA^4) + 
 (391*MW2*MZ*A0i[aa0, MW2])/(576*Pi^3*SW2*VALPHA^4) - 
 (MW2^5*MZ*A0i[aa0, MW2])/(6*MZ2^4*Pi^3*SW2*VALPHA^4) - 
 (5*MW2^4*MZ*A0i[aa0, MW2])/(72*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (161*MW2^3*MZ*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(96*MZ2*Pi^3*SW2*VALPHA^4) - 
 (413*MW2^2*MZ*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW2*VALPHA^4) - 
 (7*MZ*MZ2*A0i[aa0, MW2])/(64*Pi^3*SW2*VALPHA^4) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2])/(1152*MW2*Pi^3*SW2*VALPHA^4) - 
 (MZ*MZ2^2*A0i[aa0, MW2])/(1152*MW2*Pi^3*SW2*VALPHA^4) + 
 (17*MW2*MZ*SW2*A0i[aa0, MW2])/(36*Pi^3*VALPHA^4) - 
 (MW2^3*MZ*SW2*A0i[aa0, MW2])/(3*MZ2^2*Pi^3*VALPHA^4) + 
 (19*MW2^2*MZ*SW2*A0i[aa0, MW2])/(72*MZ2*Pi^3*VALPHA^4) - 
 (67*MZ*MZ2*SW2*A0i[aa0, MW2])/(144*Pi^3*VALPHA^4) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(288*MW2*Pi^3*VALPHA^4) - 
 (MZ*MZ2^2*SW2*A0i[aa0, MW2])/(288*MW2*Pi^3*VALPHA^4) + 
 (MH2*MZ*A0i[aa0, MZ2])/(576*Pi^3*VALPHA^4) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2])/(72*MZ2^2*Pi^3*VALPHA^4) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*VALPHA^4) + 
 (MZ*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*VALPHA^4) - 
 (95*MW2*MZ*A0i[aa0, MZ2])/(864*Pi^3*SW2*VALPHA^4) - 
 (10*MW2^5*MZ*A0i[aa0, MZ2])/(27*MZ2^4*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2^3*MZ*A0i[aa0, MZ2])/(288*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MW2^4*MZ*A0i[aa0, MZ2])/(MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW2^2*MZ*A0i[aa0, MZ2])/(288*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (59*MW2^3*MZ*A0i[aa0, MZ2])/(54*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2])/(1152*MZ2*Pi^3*SW2*VALPHA^4) + 
 (79*MW2^2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MZ*MZ2*A0i[aa0, MZ2])/(576*Pi^3*SW2*VALPHA^4) + 
 (MZ*MZ2^2*A0i[aa0, MZ2])/(1152*MW2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2])/(144*Pi^3*VALPHA^4) - 
 (263*MW2*MZ*SW2*A0i[aa0, MZ2])/(864*Pi^3*VALPHA^4) - 
 (10*MW2^3*MZ*SW2*A0i[aa0, MZ2])/(27*MZ2^2*Pi^3*VALPHA^4) - 
 (MH2*MW2*MZ*SW2*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VALPHA^4) + 
 (20*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(27*MZ2*Pi^3*VALPHA^4) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2])/(288*Pi^3*VALPHA^4) + 
 (MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(288*MW2*Pi^3*VALPHA^4) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VALPHA^4) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VALPHA^4) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VALPHA^4) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VALPHA^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(6*MZ2*Pi^3*VALPHA^4) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(32*Pi^3*SW2*VALPHA^4) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(32*Pi^3*SW2*VALPHA^4) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*SW2*VALPHA^4) - 
 (MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(24*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(24*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MW2^4*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(16*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(8*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*SW2*VALPHA^4) + 
 (MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(192*MW2*Pi^3*SW2*VALPHA^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW2*VALPHA^4) - 
 (MT2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VALPHA^4) - 
 (MT2*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VALPHA^4) + 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*VALPHA^4) + 
 (MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(48*MW2*Pi^3*VALPHA^4) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/(4*Pi^3*VALPHA^4) - 
 (MW2^4*MZ*B0i[bb0, MW2, 0, MW2])/(3*MZ2^2*Pi^3*VALPHA^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/(2*MZ2*Pi^3*VALPHA^4) + 
 (MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(24*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VALPHA^4) - 
 (2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(3*MZ2*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*SW2^2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VALPHA^4) + 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VALPHA^4) - 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VALPHA^4) + 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*VALPHA^4) + 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(72*MZ2*Pi^3*VALPHA^4) - 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(18*MZ2*Pi^3*VALPHA^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(6*MZ2*Pi^3*VALPHA^4) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(192*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VALPHA^4) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(16*Pi^3*SW2*VALPHA^4) + 
 (MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(36*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/(12*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(24*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(8*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(288*Pi^3*SW2*VALPHA^4) - 
 (MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(1152*MW2*Pi^3*SW2*VALPHA^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*SW2*VALPHA^4) + 
 (MH2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*VALPHA^4) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/(36*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VALPHA^4) + 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*VALPHA^4) - 
 (MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(288*MW2*Pi^3*VALPHA^4) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^4) + 
 (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VALPHA^4) - 
 (2*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*VALPHA^4) - 
 (4*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2*Pi^3*VALPHA^4) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VALPHA^4) - 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VALPHA^4) - 
 (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*SW2*VALPHA^4) - 
 (MW2^5*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(36*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (41*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^4) + 
 (19*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*SW2*VALPHA^4) - 
 (5*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(576*Pi^3*SW2*VALPHA^4) - 
 (MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(1152*MW2*Pi^3*SW2*VALPHA^4) - 
 (11*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VALPHA^4) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2*Pi^3*VALPHA^4) + 
 (25*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VALPHA^4) - 
 (7*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*VALPHA^4) - 
 (MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(288*MW2*Pi^3*VALPHA^4) + 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*VALPHA^4) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^4) - 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VALPHA^4) + 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VALPHA^4) - 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*VALPHA^4) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VALPHA^4) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW2*VALPHA^4) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VALPHA^4) - 
 (MH2^2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MH2^2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW2*VALPHA^4) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VALPHA^4) + 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VALPHA^4) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VALPHA^4) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^4) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^4) - 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VALPHA^4) + 
 (4*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VALPHA^4) - 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2^2*Pi^3*VALPHA^4) + 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*VALPHA^4) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2*Pi^3*VALPHA^4) + 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VALPHA^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VALPHA^4) - 
 (7*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*SW2*VALPHA^4) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(16*Pi^3*SW2*VALPHA^4) - 
 (4*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^4*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(3*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (103*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(6*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(16*MZ2*Pi^3*SW2*VALPHA^4) - 
 (65*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*SW2*VALPHA^4) - 
 (17*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*SW2*VALPHA^4) - 
 (10*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^4) + 
 (4*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^4) - 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VALPHA^4) + 
 (17*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VALPHA^4) - 
 (2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VALPHA^4) + 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^4) - 
 (23*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^4) - 
 (2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*Pi^3*VALPHA^4) - 
 (MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2^3*Pi^3*VALPHA^4) + 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^2*Pi^3*VALPHA^4) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VALPHA^4) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(96*Pi^3*SW2*VALPHA^4) + 
 (MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2^4*Pi^3*SW2*VALPHA^4) + 
 (5*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/(72*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(4*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(9*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(1152*Pi^3*SW2*VALPHA^4) - 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(18*Pi^3*VALPHA^4) + 
 (MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2^2*Pi^3*VALPHA^4) + 
 (17*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VALPHA^4) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*VALPHA^4) + 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VALPHA^4) + 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^4) - 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VALPHA^4) - 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(1152*Pi^3*VALPHA^4) - 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^4) + 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VALPHA^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(96*Pi^3*VALPHA^4) - 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VALPHA^4) + 
 (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^4) - 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^4) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(6*Pi^3*VALPHA^4) - 
 (4*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VALPHA^4) + 
 (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(3*MZ2*Pi^3*VALPHA^4) - 
 (2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VALPHA^4) + 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VALPHA^4) - 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^4) - 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VALPHA^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VALPHA^4) - 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VALPHA^4) - 
 (4*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^4) + 
 (5*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^4) - 
 (2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^4) - 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^4) + 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VALPHA^4) - 
 (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^4) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VALPHA^4) + 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(6*MZ2^2*Pi^3*VALPHA^4) + 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(9*Pi^3*VALPHA^4) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(96*Pi^3*VALPHA^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(1152*Pi^3*VALPHA^4) + 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VALPHA^4) + 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VALPHA^4) - 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(18*Pi^3*VALPHA^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*VALPHA^4) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VALPHA^4) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2^2*Pi^3*VALPHA^4) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*MZ2*Pi^3*VALPHA^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VALPHA^4) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*Pi^3*VALPHA^4) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VALPHA^4) + 
 (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VALPHA^4) - 
 (2*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VALPHA^4) + 
 (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VALPHA^4) - 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VALPHA^4) - 
 (2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VALPHA^4) + 
 (5*MW2*MZ*MZ2*SW2*Log[mu2/MZ2])/(54*Pi^3*VALPHA^4) - 
 (10*MW2*MZ*MZ2*SW2^2*Log[mu2/MZ2])/(27*Pi^3*VALPHA^4) + 
 (20*MW2*MZ*MZ2*SW2^3*Log[mu2/MZ2])/(27*Pi^3*VALPHA^4)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam41_aEW_MW_MZ_Zmumu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MH2*MW2*MZ)/(144*Pi^3*VALPHA^4) - (13*MT2*MW2*MZ)/(72*Pi^3*VALPHA^4) + 
 (31*MW2^2*MZ)/(108*Pi^3*VALPHA^4) + (4*MT2*MW2^4*MZ)/
  (27*MZ2^3*Pi^3*VALPHA^4) - (MW2^5*MZ)/(6*MZ2^3*Pi^3*VALPHA^4) - 
 (4*MT2*MW2^3*MZ)/(9*MZ2^2*Pi^3*VALPHA^4) + 
 (89*MW2^4*MZ)/(216*MZ2^2*Pi^3*VALPHA^4) - 
 (MH2*MW2^2*MZ)/(144*MZ2*Pi^3*VALPHA^4) + (101*MT2*MW2^2*MZ)/
  (216*MZ2*Pi^3*VALPHA^4) - (53*MW2^3*MZ)/(144*MZ2*Pi^3*VALPHA^4) - 
 (MH2*MZ*MZ2)/(576*Pi^3*VALPHA^4) + (17*MT2*MZ*MZ2)/(864*Pi^3*VALPHA^4) - 
 (29*MW2*MZ*MZ2)/(192*Pi^3*VALPHA^4) + (101*MZ*MZ2^2)/(3456*Pi^3*VALPHA^4) - 
 (5*MH2*MW2*MZ)/(576*Pi^3*SW2*VALPHA^4) + 
 (37*MT2*MW2*MZ)/(864*Pi^3*SW2*VALPHA^4) - 
 (13*MW2^2*MZ)/(96*Pi^3*SW2*VALPHA^4) - 
 (4*MT2*MW2^5*MZ)/(27*MZ2^4*Pi^3*SW2*VALPHA^4) + 
 (MW2^6*MZ)/(6*MZ2^4*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW2^4*MZ)/(3*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (55*MW2^5*MZ)/(216*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2^3*MZ)/(144*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (47*MT2*MW2^3*MZ)/(216*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (5*MW2^4*MZ)/(72*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW2^2*MZ)/(72*MZ2*Pi^3*SW2*VALPHA^4) + 
 (233*MW2^3*MZ)/(864*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MZ*MZ2)/(576*Pi^3*SW2*VALPHA^4) - (MT2*MZ*MZ2)/(96*Pi^3*SW2*VALPHA^4) + 
 (7*MW2*MZ*MZ2)/(432*Pi^3*SW2*VALPHA^4) + 
 (MZ*MZ2^2)/(576*Pi^3*SW2*VALPHA^4) - (10*MT2*MW2*MZ*SW2)/
  (27*Pi^3*VALPHA^4) - (79*MW2^2*MZ*SW2)/(216*Pi^3*VALPHA^4) + 
 (CW2*MW2^2*MZ*SW2)/(8*Pi^3*VALPHA^4) - (8*MT2*MW2^3*MZ*SW2)/
  (27*MZ2^2*Pi^3*VALPHA^4) + (MW2^4*MZ*SW2)/(3*MZ2^2*Pi^3*VALPHA^4) + 
 (17*MT2*MW2^2*MZ*SW2)/(27*MZ2*Pi^3*VALPHA^4) - 
 (MW2^3*MZ*SW2)/(2*MZ2*Pi^3*VALPHA^4) + (MT2*MZ*MZ2*SW2)/(27*Pi^3*VALPHA^4) + 
 (601*MW2*MZ*MZ2*SW2)/(648*Pi^3*VALPHA^4) - 
 (CW2*MW2*MZ*MZ2*SW2)/(8*Pi^3*VALPHA^4) - 
 (95*MZ*MZ2^2*SW2)/(432*Pi^3*VALPHA^4) + (CW2*MZ*MZ2^2*SW2)/
  (32*Pi^3*VALPHA^4) - (50*MW2*MZ*MZ2*SW2^2)/(81*Pi^3*VALPHA^4) + 
 (100*MW2*MZ*MZ2*SW2^3)/(81*Pi^3*VALPHA^4) + 
 (CW2*MZ*MZ2^2*SW2^3)/(8*Pi^3*VALPHA^4) + (MH2*MZ*A0i[aa0, MH2])/
  (576*Pi^3*VALPHA^4) - (MW2*MZ*A0i[aa0, MH2])/(288*Pi^3*VALPHA^4) - 
 (MH2*MW2*MZ*A0i[aa0, MH2])/(288*MZ2*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*A0i[aa0, MH2])/(288*MZ2*Pi^3*VALPHA^4) + 
 (MZ*MZ2*A0i[aa0, MH2])/(1152*Pi^3*VALPHA^4) - 
 (MH2*MZ*SW2*A0i[aa0, MH2])/(288*Pi^3*VALPHA^4) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MH2])/(288*MZ2*Pi^3*VALPHA^4) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(1152*MW2*Pi^3*VALPHA^4) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MH2])/(288*Pi^3*VALPHA^4) + 
 (MH2*MZ*MZ2*SW2^3*A0i[aa0, MH2])/(288*MW2*Pi^3*VALPHA^4) - 
 (MT2*MZ*A0i[aa0, MT2])/(48*Pi^3*VALPHA^4) + (13*MW2*MZ*A0i[aa0, MT2])/
  (72*Pi^3*VALPHA^4) - (4*MW2^4*MZ*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*VALPHA^4) + 
 (4*MW2^3*MZ*A0i[aa0, MT2])/(9*MZ2^2*Pi^3*VALPHA^4) + 
 (MT2*MW2*MZ*A0i[aa0, MT2])/(24*MZ2*Pi^3*VALPHA^4) - 
 (101*MW2^2*MZ*A0i[aa0, MT2])/(216*MZ2*Pi^3*VALPHA^4) - 
 (17*MZ*MZ2*A0i[aa0, MT2])/(864*Pi^3*VALPHA^4) + 
 (MT2*MZ*A0i[aa0, MT2])/(32*Pi^3*SW2*VALPHA^4) - 
 (37*MW2*MZ*A0i[aa0, MT2])/(864*Pi^3*SW2*VALPHA^4) + 
 (4*MW2^5*MZ*A0i[aa0, MT2])/(27*MZ2^4*Pi^3*SW2*VALPHA^4) - 
 (MW2^4*MZ*A0i[aa0, MT2])/(3*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW2^2*MZ*A0i[aa0, MT2])/(24*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (47*MW2^3*MZ*A0i[aa0, MT2])/(216*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MT2*MW2*MZ*A0i[aa0, MT2])/(16*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MZ*MZ2*A0i[aa0, MT2])/(96*Pi^3*SW2*VALPHA^4) - 
 (MT2*MZ*MZ2*A0i[aa0, MT2])/(192*MW2*Pi^3*SW2*VALPHA^4) + 
 (10*MW2*MZ*SW2*A0i[aa0, MT2])/(27*Pi^3*VALPHA^4) - 
 (2*MW2^2*MZ*SW2*A0i[aa0, MT2])/(27*MT2*Pi^3*VALPHA^4) + 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VALPHA^4) - 
 (17*MW2^2*MZ*SW2*A0i[aa0, MT2])/(27*MZ2*Pi^3*VALPHA^4) + 
 (2*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*MT2*MZ2*Pi^3*VALPHA^4) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2])/(27*Pi^3*VALPHA^4) - 
 (MT2*MZ*MZ2*SW2*A0i[aa0, MT2])/(48*MW2*Pi^3*VALPHA^4) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(54*MT2*Pi^3*VALPHA^4) + 
 (2*MW2*MZ*MZ2*SW2^3*A0i[aa0, MT2])/(27*MT2*Pi^3*VALPHA^4) - 
 (MH2*MZ*A0i[aa0, MW2])/(288*Pi^3*VALPHA^4) - 
 (11*MW2*MZ*A0i[aa0, MW2])/(36*Pi^3*VALPHA^4) + 
 (MW2^4*MZ*A0i[aa0, MW2])/(6*MZ2^3*Pi^3*VALPHA^4) - 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(12*MZ2^2*Pi^3*VALPHA^4) + 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VALPHA^4) + 
 (97*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VALPHA^4) + 
 (5*MZ*MZ2*A0i[aa0, MW2])/(192*Pi^3*VALPHA^4) + 
 (MH2*MZ*A0i[aa0, MW2])/(192*Pi^3*SW2*VALPHA^4) + 
 (391*MW2*MZ*A0i[aa0, MW2])/(576*Pi^3*SW2*VALPHA^4) - 
 (MW2^5*MZ*A0i[aa0, MW2])/(6*MZ2^4*Pi^3*SW2*VALPHA^4) - 
 (5*MW2^4*MZ*A0i[aa0, MW2])/(72*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (161*MW2^3*MZ*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(96*MZ2*Pi^3*SW2*VALPHA^4) - 
 (413*MW2^2*MZ*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW2*VALPHA^4) - 
 (7*MZ*MZ2*A0i[aa0, MW2])/(64*Pi^3*SW2*VALPHA^4) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2])/(1152*MW2*Pi^3*SW2*VALPHA^4) - 
 (MZ*MZ2^2*A0i[aa0, MW2])/(1152*MW2*Pi^3*SW2*VALPHA^4) + 
 (17*MW2*MZ*SW2*A0i[aa0, MW2])/(36*Pi^3*VALPHA^4) - 
 (MW2^3*MZ*SW2*A0i[aa0, MW2])/(3*MZ2^2*Pi^3*VALPHA^4) + 
 (19*MW2^2*MZ*SW2*A0i[aa0, MW2])/(72*MZ2*Pi^3*VALPHA^4) - 
 (67*MZ*MZ2*SW2*A0i[aa0, MW2])/(144*Pi^3*VALPHA^4) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(288*MW2*Pi^3*VALPHA^4) - 
 (MZ*MZ2^2*SW2*A0i[aa0, MW2])/(288*MW2*Pi^3*VALPHA^4) + 
 (MH2*MZ*A0i[aa0, MZ2])/(576*Pi^3*VALPHA^4) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2])/(72*MZ2^2*Pi^3*VALPHA^4) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*VALPHA^4) + 
 (MZ*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*VALPHA^4) - 
 (95*MW2*MZ*A0i[aa0, MZ2])/(864*Pi^3*SW2*VALPHA^4) - 
 (10*MW2^5*MZ*A0i[aa0, MZ2])/(27*MZ2^4*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2^3*MZ*A0i[aa0, MZ2])/(288*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MW2^4*MZ*A0i[aa0, MZ2])/(MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW2^2*MZ*A0i[aa0, MZ2])/(288*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (59*MW2^3*MZ*A0i[aa0, MZ2])/(54*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2])/(1152*MZ2*Pi^3*SW2*VALPHA^4) + 
 (79*MW2^2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MZ*MZ2*A0i[aa0, MZ2])/(576*Pi^3*SW2*VALPHA^4) + 
 (MZ*MZ2^2*A0i[aa0, MZ2])/(1152*MW2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2])/(144*Pi^3*VALPHA^4) - 
 (263*MW2*MZ*SW2*A0i[aa0, MZ2])/(864*Pi^3*VALPHA^4) - 
 (10*MW2^3*MZ*SW2*A0i[aa0, MZ2])/(27*MZ2^2*Pi^3*VALPHA^4) - 
 (MH2*MW2*MZ*SW2*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VALPHA^4) + 
 (20*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(27*MZ2*Pi^3*VALPHA^4) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2])/(288*Pi^3*VALPHA^4) + 
 (MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(288*MW2*Pi^3*VALPHA^4) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VALPHA^4) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VALPHA^4) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VALPHA^4) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VALPHA^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(6*MZ2*Pi^3*VALPHA^4) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(32*Pi^3*SW2*VALPHA^4) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(32*Pi^3*SW2*VALPHA^4) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*SW2*VALPHA^4) - 
 (MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(24*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(24*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MW2^4*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(16*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(8*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*SW2*VALPHA^4) + 
 (MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(192*MW2*Pi^3*SW2*VALPHA^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW2*VALPHA^4) - 
 (MT2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VALPHA^4) - 
 (MT2*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VALPHA^4) + 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*VALPHA^4) + 
 (MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(48*MW2*Pi^3*VALPHA^4) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/(4*Pi^3*VALPHA^4) - 
 (MW2^4*MZ*B0i[bb0, MW2, 0, MW2])/(3*MZ2^2*Pi^3*VALPHA^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/(2*MZ2*Pi^3*VALPHA^4) + 
 (MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(24*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VALPHA^4) - 
 (2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(3*MZ2*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*SW2^2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VALPHA^4) + 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VALPHA^4) - 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VALPHA^4) + 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*VALPHA^4) + 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(72*MZ2*Pi^3*VALPHA^4) - 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(18*MZ2*Pi^3*VALPHA^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(6*MZ2*Pi^3*VALPHA^4) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(192*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VALPHA^4) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(16*Pi^3*SW2*VALPHA^4) + 
 (MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(36*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/(12*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(24*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(8*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(288*Pi^3*SW2*VALPHA^4) - 
 (MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(1152*MW2*Pi^3*SW2*VALPHA^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*SW2*VALPHA^4) + 
 (MH2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*VALPHA^4) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/(36*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VALPHA^4) + 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*VALPHA^4) - 
 (MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(288*MW2*Pi^3*VALPHA^4) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^4) + 
 (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VALPHA^4) - 
 (2*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*VALPHA^4) - 
 (4*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2*Pi^3*VALPHA^4) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VALPHA^4) - 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VALPHA^4) - 
 (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*SW2*VALPHA^4) - 
 (MW2^5*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(36*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (41*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^4) + 
 (19*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*SW2*VALPHA^4) - 
 (5*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(576*Pi^3*SW2*VALPHA^4) - 
 (MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(1152*MW2*Pi^3*SW2*VALPHA^4) - 
 (11*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VALPHA^4) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2*Pi^3*VALPHA^4) + 
 (25*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VALPHA^4) - 
 (7*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*VALPHA^4) - 
 (MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(288*MW2*Pi^3*VALPHA^4) + 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*VALPHA^4) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^4) - 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VALPHA^4) + 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VALPHA^4) - 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*VALPHA^4) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VALPHA^4) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW2*VALPHA^4) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VALPHA^4) - 
 (MH2^2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MH2^2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW2*VALPHA^4) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VALPHA^4) + 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VALPHA^4) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VALPHA^4) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^4) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^4) - 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VALPHA^4) + 
 (4*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VALPHA^4) - 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2^2*Pi^3*VALPHA^4) + 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*VALPHA^4) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2*Pi^3*VALPHA^4) + 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VALPHA^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VALPHA^4) - 
 (7*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*SW2*VALPHA^4) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(16*Pi^3*SW2*VALPHA^4) - 
 (4*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^4*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(3*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (103*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(6*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(16*MZ2*Pi^3*SW2*VALPHA^4) - 
 (65*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*SW2*VALPHA^4) - 
 (17*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*SW2*VALPHA^4) - 
 (10*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^4) + 
 (4*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^4) - 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VALPHA^4) + 
 (17*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VALPHA^4) - 
 (2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VALPHA^4) + 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^4) - 
 (23*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^4) - 
 (2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*Pi^3*VALPHA^4) - 
 (MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2^3*Pi^3*VALPHA^4) + 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^2*Pi^3*VALPHA^4) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VALPHA^4) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(96*Pi^3*SW2*VALPHA^4) + 
 (MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2^4*Pi^3*SW2*VALPHA^4) + 
 (5*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/(72*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(4*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(9*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(1152*Pi^3*SW2*VALPHA^4) - 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(18*Pi^3*VALPHA^4) + 
 (MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2^2*Pi^3*VALPHA^4) + 
 (17*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VALPHA^4) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*VALPHA^4) + 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VALPHA^4) + 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^4) - 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VALPHA^4) - 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(1152*Pi^3*VALPHA^4) - 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^4) + 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VALPHA^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(96*Pi^3*VALPHA^4) - 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VALPHA^4) + 
 (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^4) - 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^4) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(6*Pi^3*VALPHA^4) - 
 (4*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VALPHA^4) + 
 (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(3*MZ2*Pi^3*VALPHA^4) - 
 (2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VALPHA^4) + 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VALPHA^4) - 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^4) - 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VALPHA^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VALPHA^4) - 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VALPHA^4) - 
 (4*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^4) + 
 (5*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^4) - 
 (2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^4) - 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^4) + 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VALPHA^4) - 
 (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^4) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VALPHA^4) + 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(6*MZ2^2*Pi^3*VALPHA^4) + 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(9*Pi^3*VALPHA^4) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(96*Pi^3*VALPHA^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(1152*Pi^3*VALPHA^4) + 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VALPHA^4) + 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VALPHA^4) - 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(18*Pi^3*VALPHA^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*VALPHA^4) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VALPHA^4) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2^2*Pi^3*VALPHA^4) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*MZ2*Pi^3*VALPHA^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VALPHA^4) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*Pi^3*VALPHA^4) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VALPHA^4) + 
 (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VALPHA^4) - 
 (2*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VALPHA^4) + 
 (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VALPHA^4) - 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VALPHA^4) - 
 (2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VALPHA^4) + 
 (5*MW2*MZ*MZ2*SW2*Log[mu2/MZ2])/(54*Pi^3*VALPHA^4) - 
 (10*MW2*MZ*MZ2*SW2^2*Log[mu2/MZ2])/(27*Pi^3*VALPHA^4) + 
 (20*MW2*MZ*MZ2*SW2^3*Log[mu2/MZ2])/(27*Pi^3*VALPHA^4)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam41_aEW_MW_MZ_Zmutau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
$Failed


==> anc/Analytic_Files/analytic_expressions/Zll/Gam41_aEW_MW_MZ_Ztautau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MH2*MW2*MZ)/(144*Pi^3*VALPHA^4) - (13*MT2*MW2*MZ)/(72*Pi^3*VALPHA^4) + 
 (31*MW2^2*MZ)/(108*Pi^3*VALPHA^4) + (4*MT2*MW2^4*MZ)/
  (27*MZ2^3*Pi^3*VALPHA^4) - (MW2^5*MZ)/(6*MZ2^3*Pi^3*VALPHA^4) - 
 (4*MT2*MW2^3*MZ)/(9*MZ2^2*Pi^3*VALPHA^4) + 
 (89*MW2^4*MZ)/(216*MZ2^2*Pi^3*VALPHA^4) - 
 (MH2*MW2^2*MZ)/(144*MZ2*Pi^3*VALPHA^4) + (101*MT2*MW2^2*MZ)/
  (216*MZ2*Pi^3*VALPHA^4) - (53*MW2^3*MZ)/(144*MZ2*Pi^3*VALPHA^4) - 
 (MH2*MZ*MZ2)/(576*Pi^3*VALPHA^4) + (17*MT2*MZ*MZ2)/(864*Pi^3*VALPHA^4) - 
 (29*MW2*MZ*MZ2)/(192*Pi^3*VALPHA^4) + (101*MZ*MZ2^2)/(3456*Pi^3*VALPHA^4) - 
 (5*MH2*MW2*MZ)/(576*Pi^3*SW2*VALPHA^4) + 
 (37*MT2*MW2*MZ)/(864*Pi^3*SW2*VALPHA^4) - 
 (13*MW2^2*MZ)/(96*Pi^3*SW2*VALPHA^4) - 
 (4*MT2*MW2^5*MZ)/(27*MZ2^4*Pi^3*SW2*VALPHA^4) + 
 (MW2^6*MZ)/(6*MZ2^4*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW2^4*MZ)/(3*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (55*MW2^5*MZ)/(216*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2^3*MZ)/(144*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (47*MT2*MW2^3*MZ)/(216*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (5*MW2^4*MZ)/(72*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW2^2*MZ)/(72*MZ2*Pi^3*SW2*VALPHA^4) + 
 (233*MW2^3*MZ)/(864*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MZ*MZ2)/(576*Pi^3*SW2*VALPHA^4) - (MT2*MZ*MZ2)/(96*Pi^3*SW2*VALPHA^4) + 
 (7*MW2*MZ*MZ2)/(432*Pi^3*SW2*VALPHA^4) + 
 (MZ*MZ2^2)/(576*Pi^3*SW2*VALPHA^4) - (10*MT2*MW2*MZ*SW2)/
  (27*Pi^3*VALPHA^4) - (79*MW2^2*MZ*SW2)/(216*Pi^3*VALPHA^4) + 
 (CW2*MW2^2*MZ*SW2)/(8*Pi^3*VALPHA^4) - (8*MT2*MW2^3*MZ*SW2)/
  (27*MZ2^2*Pi^3*VALPHA^4) + (MW2^4*MZ*SW2)/(3*MZ2^2*Pi^3*VALPHA^4) + 
 (17*MT2*MW2^2*MZ*SW2)/(27*MZ2*Pi^3*VALPHA^4) - 
 (MW2^3*MZ*SW2)/(2*MZ2*Pi^3*VALPHA^4) + (MT2*MZ*MZ2*SW2)/(27*Pi^3*VALPHA^4) + 
 (601*MW2*MZ*MZ2*SW2)/(648*Pi^3*VALPHA^4) - 
 (CW2*MW2*MZ*MZ2*SW2)/(8*Pi^3*VALPHA^4) - 
 (95*MZ*MZ2^2*SW2)/(432*Pi^3*VALPHA^4) + (CW2*MZ*MZ2^2*SW2)/
  (32*Pi^3*VALPHA^4) - (50*MW2*MZ*MZ2*SW2^2)/(81*Pi^3*VALPHA^4) + 
 (100*MW2*MZ*MZ2*SW2^3)/(81*Pi^3*VALPHA^4) + 
 (CW2*MZ*MZ2^2*SW2^3)/(8*Pi^3*VALPHA^4) + (MH2*MZ*A0i[aa0, MH2])/
  (576*Pi^3*VALPHA^4) - (MW2*MZ*A0i[aa0, MH2])/(288*Pi^3*VALPHA^4) - 
 (MH2*MW2*MZ*A0i[aa0, MH2])/(288*MZ2*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*A0i[aa0, MH2])/(288*MZ2*Pi^3*VALPHA^4) + 
 (MZ*MZ2*A0i[aa0, MH2])/(1152*Pi^3*VALPHA^4) - 
 (MH2*MZ*SW2*A0i[aa0, MH2])/(288*Pi^3*VALPHA^4) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MH2])/(288*MZ2*Pi^3*VALPHA^4) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(1152*MW2*Pi^3*VALPHA^4) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MH2])/(288*Pi^3*VALPHA^4) + 
 (MH2*MZ*MZ2*SW2^3*A0i[aa0, MH2])/(288*MW2*Pi^3*VALPHA^4) - 
 (MT2*MZ*A0i[aa0, MT2])/(48*Pi^3*VALPHA^4) + (13*MW2*MZ*A0i[aa0, MT2])/
  (72*Pi^3*VALPHA^4) - (4*MW2^4*MZ*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*VALPHA^4) + 
 (4*MW2^3*MZ*A0i[aa0, MT2])/(9*MZ2^2*Pi^3*VALPHA^4) + 
 (MT2*MW2*MZ*A0i[aa0, MT2])/(24*MZ2*Pi^3*VALPHA^4) - 
 (101*MW2^2*MZ*A0i[aa0, MT2])/(216*MZ2*Pi^3*VALPHA^4) - 
 (17*MZ*MZ2*A0i[aa0, MT2])/(864*Pi^3*VALPHA^4) + 
 (MT2*MZ*A0i[aa0, MT2])/(32*Pi^3*SW2*VALPHA^4) - 
 (37*MW2*MZ*A0i[aa0, MT2])/(864*Pi^3*SW2*VALPHA^4) + 
 (4*MW2^5*MZ*A0i[aa0, MT2])/(27*MZ2^4*Pi^3*SW2*VALPHA^4) - 
 (MW2^4*MZ*A0i[aa0, MT2])/(3*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW2^2*MZ*A0i[aa0, MT2])/(24*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (47*MW2^3*MZ*A0i[aa0, MT2])/(216*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MT2*MW2*MZ*A0i[aa0, MT2])/(16*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MZ*MZ2*A0i[aa0, MT2])/(96*Pi^3*SW2*VALPHA^4) - 
 (MT2*MZ*MZ2*A0i[aa0, MT2])/(192*MW2*Pi^3*SW2*VALPHA^4) + 
 (10*MW2*MZ*SW2*A0i[aa0, MT2])/(27*Pi^3*VALPHA^4) - 
 (2*MW2^2*MZ*SW2*A0i[aa0, MT2])/(27*MT2*Pi^3*VALPHA^4) + 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VALPHA^4) - 
 (17*MW2^2*MZ*SW2*A0i[aa0, MT2])/(27*MZ2*Pi^3*VALPHA^4) + 
 (2*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*MT2*MZ2*Pi^3*VALPHA^4) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2])/(27*Pi^3*VALPHA^4) - 
 (MT2*MZ*MZ2*SW2*A0i[aa0, MT2])/(48*MW2*Pi^3*VALPHA^4) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(54*MT2*Pi^3*VALPHA^4) + 
 (2*MW2*MZ*MZ2*SW2^3*A0i[aa0, MT2])/(27*MT2*Pi^3*VALPHA^4) - 
 (MH2*MZ*A0i[aa0, MW2])/(288*Pi^3*VALPHA^4) - 
 (11*MW2*MZ*A0i[aa0, MW2])/(36*Pi^3*VALPHA^4) + 
 (MW2^4*MZ*A0i[aa0, MW2])/(6*MZ2^3*Pi^3*VALPHA^4) - 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(12*MZ2^2*Pi^3*VALPHA^4) + 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VALPHA^4) + 
 (97*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VALPHA^4) + 
 (5*MZ*MZ2*A0i[aa0, MW2])/(192*Pi^3*VALPHA^4) + 
 (MH2*MZ*A0i[aa0, MW2])/(192*Pi^3*SW2*VALPHA^4) + 
 (391*MW2*MZ*A0i[aa0, MW2])/(576*Pi^3*SW2*VALPHA^4) - 
 (MW2^5*MZ*A0i[aa0, MW2])/(6*MZ2^4*Pi^3*SW2*VALPHA^4) - 
 (5*MW2^4*MZ*A0i[aa0, MW2])/(72*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (161*MW2^3*MZ*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(96*MZ2*Pi^3*SW2*VALPHA^4) - 
 (413*MW2^2*MZ*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW2*VALPHA^4) - 
 (7*MZ*MZ2*A0i[aa0, MW2])/(64*Pi^3*SW2*VALPHA^4) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2])/(1152*MW2*Pi^3*SW2*VALPHA^4) - 
 (MZ*MZ2^2*A0i[aa0, MW2])/(1152*MW2*Pi^3*SW2*VALPHA^4) + 
 (17*MW2*MZ*SW2*A0i[aa0, MW2])/(36*Pi^3*VALPHA^4) - 
 (MW2^3*MZ*SW2*A0i[aa0, MW2])/(3*MZ2^2*Pi^3*VALPHA^4) + 
 (19*MW2^2*MZ*SW2*A0i[aa0, MW2])/(72*MZ2*Pi^3*VALPHA^4) - 
 (67*MZ*MZ2*SW2*A0i[aa0, MW2])/(144*Pi^3*VALPHA^4) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(288*MW2*Pi^3*VALPHA^4) - 
 (MZ*MZ2^2*SW2*A0i[aa0, MW2])/(288*MW2*Pi^3*VALPHA^4) + 
 (MH2*MZ*A0i[aa0, MZ2])/(576*Pi^3*VALPHA^4) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2])/(72*MZ2^2*Pi^3*VALPHA^4) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*VALPHA^4) + 
 (MZ*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*VALPHA^4) - 
 (95*MW2*MZ*A0i[aa0, MZ2])/(864*Pi^3*SW2*VALPHA^4) - 
 (10*MW2^5*MZ*A0i[aa0, MZ2])/(27*MZ2^4*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2^3*MZ*A0i[aa0, MZ2])/(288*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MW2^4*MZ*A0i[aa0, MZ2])/(MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW2^2*MZ*A0i[aa0, MZ2])/(288*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (59*MW2^3*MZ*A0i[aa0, MZ2])/(54*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2])/(1152*MZ2*Pi^3*SW2*VALPHA^4) + 
 (79*MW2^2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MZ*MZ2*A0i[aa0, MZ2])/(576*Pi^3*SW2*VALPHA^4) + 
 (MZ*MZ2^2*A0i[aa0, MZ2])/(1152*MW2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2])/(144*Pi^3*VALPHA^4) - 
 (263*MW2*MZ*SW2*A0i[aa0, MZ2])/(864*Pi^3*VALPHA^4) - 
 (10*MW2^3*MZ*SW2*A0i[aa0, MZ2])/(27*MZ2^2*Pi^3*VALPHA^4) - 
 (MH2*MW2*MZ*SW2*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VALPHA^4) + 
 (20*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(27*MZ2*Pi^3*VALPHA^4) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2])/(288*Pi^3*VALPHA^4) + 
 (MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(288*MW2*Pi^3*VALPHA^4) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VALPHA^4) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VALPHA^4) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VALPHA^4) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VALPHA^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(6*MZ2*Pi^3*VALPHA^4) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(32*Pi^3*SW2*VALPHA^4) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(32*Pi^3*SW2*VALPHA^4) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*SW2*VALPHA^4) - 
 (MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(24*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(24*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MW2^4*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(16*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(8*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(192*Pi^3*SW2*VALPHA^4) + 
 (MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(192*MW2*Pi^3*SW2*VALPHA^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW2*VALPHA^4) - 
 (MT2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VALPHA^4) - 
 (MT2*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VALPHA^4) + 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*VALPHA^4) + 
 (MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(48*MW2*Pi^3*VALPHA^4) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/(4*Pi^3*VALPHA^4) - 
 (MW2^4*MZ*B0i[bb0, MW2, 0, MW2])/(3*MZ2^2*Pi^3*VALPHA^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/(2*MZ2*Pi^3*VALPHA^4) + 
 (MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(24*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VALPHA^4) - 
 (2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(3*MZ2*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*SW2^2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VALPHA^4) + 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VALPHA^4) - 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VALPHA^4) + 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*VALPHA^4) + 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(72*MZ2*Pi^3*VALPHA^4) - 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(18*MZ2*Pi^3*VALPHA^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(6*MZ2*Pi^3*VALPHA^4) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(192*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VALPHA^4) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(16*Pi^3*SW2*VALPHA^4) + 
 (MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(36*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/(12*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(24*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(8*MZ2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(288*Pi^3*SW2*VALPHA^4) - 
 (MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(1152*MW2*Pi^3*SW2*VALPHA^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*SW2*VALPHA^4) + 
 (MH2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*VALPHA^4) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/(36*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VALPHA^4) + 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*VALPHA^4) - 
 (MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(288*MW2*Pi^3*VALPHA^4) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VALPHA^4) + 
 (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VALPHA^4) - 
 (2*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*VALPHA^4) - 
 (4*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2*Pi^3*VALPHA^4) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VALPHA^4) - 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VALPHA^4) - 
 (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*SW2*VALPHA^4) - 
 (MW2^5*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(36*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (41*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^4) + 
 (19*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*SW2*VALPHA^4) - 
 (5*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(576*Pi^3*SW2*VALPHA^4) - 
 (MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(1152*MW2*Pi^3*SW2*VALPHA^4) - 
 (11*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VALPHA^4) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2*Pi^3*VALPHA^4) + 
 (25*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VALPHA^4) - 
 (7*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*VALPHA^4) - 
 (MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(288*MW2*Pi^3*VALPHA^4) + 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*VALPHA^4) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^4) - 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VALPHA^4) + 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VALPHA^4) - 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*VALPHA^4) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VALPHA^4) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW2*VALPHA^4) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VALPHA^4) - 
 (MH2^2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2^3*Pi^3*SW2*VALPHA^4) + 
 (MH2^2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2^2*Pi^3*SW2*VALPHA^4) - 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW2*VALPHA^4) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VALPHA^4) + 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VALPHA^4) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VALPHA^4) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^4) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^4) - 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VALPHA^4) + 
 (4*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VALPHA^4) - 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2^2*Pi^3*VALPHA^4) + 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*VALPHA^4) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2*Pi^3*VALPHA^4) + 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VALPHA^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VALPHA^4) - 
 (7*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*SW2*VALPHA^4) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(16*Pi^3*SW2*VALPHA^4) - 
 (4*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^4*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(3*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (103*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(6*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(16*MZ2*Pi^3*SW2*VALPHA^4) - 
 (65*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*SW2*VALPHA^4) - 
 (17*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*SW2*VALPHA^4) - 
 (10*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^4) + 
 (4*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^4) - 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VALPHA^4) + 
 (17*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VALPHA^4) - 
 (2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VALPHA^4) + 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^4) - 
 (23*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^4) - 
 (2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*Pi^3*VALPHA^4) - 
 (MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2^3*Pi^3*VALPHA^4) + 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^2*Pi^3*VALPHA^4) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VALPHA^4) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(96*Pi^3*SW2*VALPHA^4) + 
 (MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2^4*Pi^3*SW2*VALPHA^4) + 
 (5*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/(72*MZ2^3*Pi^3*SW2*VALPHA^4) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(4*MZ2^2*Pi^3*SW2*VALPHA^4) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(9*MZ2*Pi^3*SW2*VALPHA^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(1152*Pi^3*SW2*VALPHA^4) - 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(18*Pi^3*VALPHA^4) + 
 (MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2^2*Pi^3*VALPHA^4) + 
 (17*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VALPHA^4) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*VALPHA^4) + 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VALPHA^4) + 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^4) - 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VALPHA^4) - 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(1152*Pi^3*VALPHA^4) - 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^4) + 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VALPHA^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(96*Pi^3*VALPHA^4) - 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VALPHA^4) + 
 (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^4) - 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^4) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(6*Pi^3*VALPHA^4) - 
 (4*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VALPHA^4) + 
 (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(3*MZ2*Pi^3*VALPHA^4) - 
 (2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VALPHA^4) + 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VALPHA^4) - 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^4) - 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VALPHA^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VALPHA^4) - 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VALPHA^4) - 
 (4*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^4) + 
 (5*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^4) - 
 (2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^4) - 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^4) + 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VALPHA^4) - 
 (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^4) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VALPHA^4) + 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(6*MZ2^2*Pi^3*VALPHA^4) + 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VALPHA^4) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(9*Pi^3*VALPHA^4) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(96*Pi^3*VALPHA^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(1152*Pi^3*VALPHA^4) + 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VALPHA^4) + 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VALPHA^4) - 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(18*Pi^3*VALPHA^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*VALPHA^4) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VALPHA^4) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2^2*Pi^3*VALPHA^4) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*MZ2*Pi^3*VALPHA^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VALPHA^4) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*Pi^3*VALPHA^4) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VALPHA^4) + 
 (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VALPHA^4) - 
 (2*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*VALPHA^4) - 
 (MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VALPHA^4) + 
 (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VALPHA^4) - 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VALPHA^4) - 
 (2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VALPHA^4) + 
 (5*MW2*MZ*MZ2*SW2*Log[mu2/MZ2])/(54*Pi^3*VALPHA^4) - 
 (10*MW2*MZ*MZ2*SW2^2*Log[mu2/MZ2])/(27*Pi^3*VALPHA^4) + 
 (20*MW2*MZ*MZ2*SW2^3*Log[mu2/MZ2])/(27*Pi^3*VALPHA^4)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam41_aEW_SWeff_MZ_Zee.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MH2*MW2*MZ)/(576*Pi^3*VMU^4) - (43*MT2*MW2*MZ)/(288*Pi^3*VMU^4) - 
 (61*CW2*MT2*MW2*MZ)/(432*Pi^3*VMU^4) + (175*MW2^2*MZ)/(432*Pi^3*VMU^4) + 
 (5*CW2*MW2^2*MZ)/(144*Pi^3*VMU^4) + (4*MT2*MW2^4*MZ)/(27*MZ2^3*Pi^3*VMU^4) - 
 (MW2^5*MZ)/(6*MZ2^3*Pi^3*VMU^4) - (4*MT2*MW2^3*MZ)/(9*MZ2^2*Pi^3*VMU^4) + 
 (89*MW2^4*MZ)/(216*MZ2^2*Pi^3*VMU^4) - (MH2*MW2^2*MZ)/(576*MZ2*Pi^3*VMU^4) + 
 (377*MT2*MW2^2*MZ)/(864*MZ2*Pi^3*VMU^4) + (25*CW2*MT2*MW2^2*MZ)/
  (216*MZ2*Pi^3*VMU^4) - (103*MW2^3*MZ)/(288*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ)/(6*MZ2*Pi^3*VMU^4) + (MT2*MZ*MZ2)/(108*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2)/(54*Pi^3*VMU^4) - (3049*MW2*MZ*MZ2)/(6912*Pi^3*VMU^4) + 
 (7*CW2*MW2*MZ*MZ2)/(64*Pi^3*VMU^4) + (19*CW2^2*MW2*MZ*MZ2)/
  (576*Pi^3*VMU^4) + (1603*MZ*MZ2^2)/(6912*Pi^3*VMU^4) - 
 (37*CW2*MZ*MZ2^2)/(864*Pi^3*VMU^4) + (13*CW2^2*MZ*MZ2^2)/(216*Pi^3*VMU^4) - 
 (11*MZ*MZ2^3)/(256*MW2*Pi^3*VMU^4) + (CW2*MZ*MZ2^3)/(576*MW2*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2^3)/(144*MW2*Pi^3*VMU^4) + 
 (CW2*MT2*MW2*MZ)/(27*Pi^3*SW2*VMU^4) - (19*CW2*MW2^2*MZ)/
  (144*Pi^3*SW2*VMU^4) - (25*CW2*MT2*MW2^2*MZ)/(864*MZ2*Pi^3*SW2*VMU^4) + 
 (CW2*MW2^3*MZ)/(24*MZ2*Pi^3*SW2*VMU^4) - (7*CW2*MT2*MZ*MZ2)/
  (864*Pi^3*SW2*VMU^4) + (1801*CW2*MW2*MZ*MZ2)/(6912*Pi^3*SW2*VMU^4) - 
 (19*CW2^2*MW2*MZ*MZ2)/(2304*Pi^3*SW2*VMU^4) - 
 (1301*CW2*MZ*MZ2^2)/(6912*Pi^3*SW2*VMU^4) - 
 (13*CW2^2*MZ*MZ2^2)/(864*Pi^3*SW2*VMU^4) + 
 (11*CW2*MZ*MZ2^3)/(256*MW2*Pi^3*SW2*VMU^4) - 
 (CW2^2*MZ*MZ2^3)/(576*MW2*Pi^3*SW2*VMU^4) + 
 (MH2*MW2*MZ*SW2)/(144*Pi^3*VMU^4) - (3*MT2*MW2*MZ*SW2)/(8*Pi^3*VMU^4) + 
 (29*CW2*MT2*MW2*MZ*SW2)/(108*Pi^3*VMU^4) - 
 (95*MW2^2*MZ*SW2)/(144*Pi^3*VMU^4) + (25*CW2*MW2^2*MZ*SW2)/(24*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*SW2)/(27*MZ2^2*Pi^3*VMU^4) + 
 (MW2^4*MZ*SW2)/(6*MZ2^2*Pi^3*VMU^4) + (4*MT2*MW2^2*MZ*SW2)/
  (9*MZ2*Pi^3*VMU^4) - (25*CW2*MT2*MW2^2*MZ*SW2)/(108*MZ2*Pi^3*VMU^4) - 
 (89*MW2^3*MZ*SW2)/(216*MZ2*Pi^3*VMU^4) + (CW2*MW2^3*MZ*SW2)/
  (3*MZ2*Pi^3*VMU^4) - (5*MH2*MZ*MZ2*SW2)/(576*Pi^3*VMU^4) + 
 (89*MT2*MZ*MZ2*SW2)/(864*Pi^3*VMU^4) - (19*CW2*MT2*MZ*MZ2*SW2)/
  (288*Pi^3*VMU^4) + (42071*MW2*MZ*MZ2*SW2)/(20736*Pi^3*VMU^4) - 
 (2287*CW2*MW2*MZ*MZ2*SW2)/(864*Pi^3*VMU^4) - 
 (19*CW2^2*MW2*MZ*MZ2*SW2)/(288*Pi^3*VMU^4) - 
 (223*MZ*MZ2^2*SW2)/(216*Pi^3*VMU^4) + (955*CW2*MZ*MZ2^2*SW2)/
  (576*Pi^3*VMU^4) - (13*CW2^2*MZ*MZ2^2*SW2)/(108*Pi^3*VMU^4) + 
 (11*MZ*MZ2^3*SW2)/(64*MW2*Pi^3*VMU^4) - (101*CW2*MZ*MZ2^3*SW2)/
  (288*MW2*Pi^3*VMU^4) - (CW2^2*MZ*MZ2^3*SW2)/(72*MW2*Pi^3*VMU^4) + 
 (CW2*MT2*MW2*MZ*SW2^2)/(18*Pi^3*VMU^4) + (71*MW2^2*MZ*SW2^2)/
  (72*Pi^3*VMU^4) + (5*MH2*MZ*MZ2*SW2^2)/(576*Pi^3*VMU^4) - 
 (31*MT2*MZ*MZ2*SW2^2)/(288*Pi^3*VMU^4) + (25*CW2*MT2*MZ*MZ2*SW2^2)/
  (216*Pi^3*VMU^4) - (15983*MW2*MZ*MZ2*SW2^2)/(5184*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*SW2^2)/(108*Pi^3*VMU^4) + (931*MZ*MZ2^2*SW2^2)/
  (576*Pi^3*VMU^4) + (139*CW2*MZ*MZ2^2*SW2^2)/(432*Pi^3*VMU^4) - 
 (11*MZ*MZ2^3*SW2^2)/(32*MW2*Pi^3*VMU^4) + (CW2*MZ*MZ2^3*SW2^2)/
  (72*MW2*Pi^3*VMU^4) + (MT2*MZ*MZ2*SW2^3)/(9*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2*SW2^3)/(108*Pi^3*VMU^4) + (4115*MW2*MZ*MZ2*SW2^3)/
  (2592*Pi^3*VMU^4) - (5*CW2*MZ*MZ2^2*SW2^3)/(18*Pi^3*VMU^4) + 
 (MH2*MZ*A0i[aa0, MH2])/(576*Pi^3*VMU^4) - (CW2*MH2*MZ*A0i[aa0, MH2])/
  (288*Pi^3*VMU^4) + (MH2^2*MZ*A0i[aa0, MH2])/(1152*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MW2*MZ*A0i[aa0, MH2])/(72*Pi^3*VMU^4) - (MH2*MW2*MZ*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)*Pi^3*VMU^4) - (CW2*MW2^2*MZ*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^4) - (MH2*MW2*MZ*A0i[aa0, MH2])/
  (288*MZ2*Pi^3*VMU^4) + (MW2^2*MZ*A0i[aa0, MH2])/(72*MZ2*Pi^3*VMU^4) + 
 (MZ*MZ2*A0i[aa0, MH2])/(288*Pi^3*VMU^4) - (MH2*MZ*MZ2*A0i[aa0, MH2])/
  (384*(MH2 - MW2)*Pi^3*VMU^4) + (CW2*MH2*MZ*MZ2*A0i[aa0, MH2])/
  (288*MW2*Pi^3*VMU^4) + (MW2*MZ*MZ2*A0i[aa0, MH2])/
  (96*(MH2 - MW2)*Pi^3*VMU^4) + (CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^4) - (CW2*MZ*MZ2^2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)*Pi^3*VMU^4) + (CW2*MH2*MZ*SW2*A0i[aa0, MH2])/
  (72*Pi^3*VMU^4) - (MH2^2*MZ*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)*Pi^3*VMU^4) + (MH2*MW2*MZ*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)*Pi^3*VMU^4) + (MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (96*(MH2 - MW2)*Pi^3*VMU^4) - (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (72*MW2*Pi^3*VMU^4) - (MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)*Pi^3*VMU^4) + (MH2^2*MZ*SW2^2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*Pi^3*VMU^4) - (MH2*MW2*MZ*SW2^2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*Pi^3*VMU^4) + (MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (72*Pi^3*VMU^4) - (MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)*Pi^3*VMU^4) + (MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (12*(MH2 - MW2)*Pi^3*VMU^4) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^4) - (MT2*MZ*A0i[aa0, MT2])/(48*Pi^3*VMU^4) + 
 (17*MW2*MZ*A0i[aa0, MT2])/(144*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*A0i[aa0, MT2])/(144*Pi^3*VMU^4) - 
 (4*MW2^4*MZ*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*A0i[aa0, MT2])/(9*MZ2^2*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*A0i[aa0, MT2])/(24*MZ2*Pi^3*VMU^4) - 
 (175*MW2^2*MZ*A0i[aa0, MT2])/(432*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*A0i[aa0, MT2])/(24*MZ2*Pi^3*VMU^4) - 
 (MZ*MZ2*A0i[aa0, MT2])/(108*Pi^3*VMU^4) + (CW2*MZ*MZ2*A0i[aa0, MT2])/
  (18*Pi^3*VMU^4) - (CW2*MT2*MZ*MZ2*A0i[aa0, MT2])/(48*MW2*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*A0i[aa0, MT2])/(96*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2])/(96*Pi^3*SW2*VMU^4) - 
 (MT2*MZ*SW2*A0i[aa0, MT2])/(24*Pi^3*VMU^4) + (3*MW2*MZ*SW2*A0i[aa0, MT2])/
  (8*Pi^3*VMU^4) + (CW2*MW2*MZ*SW2*A0i[aa0, MT2])/(36*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VMU^4) - 
 (4*MW2^2*MZ*SW2*A0i[aa0, MT2])/(9*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MT2])/(12*MZ2*Pi^3*VMU^4) - 
 (31*MZ*MZ2*SW2*A0i[aa0, MT2])/(432*Pi^3*VMU^4) - 
 (55*CW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(864*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2])/(12*MW2*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(54*MT2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*SW2^2*A0i[aa0, MT2])/(18*Pi^3*VMU^4) + 
 (11*MZ*MZ2*SW2^2*A0i[aa0, MT2])/(144*Pi^3*VMU^4) - 
 (41*CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2])/(216*Pi^3*VMU^4) - 
 (2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MT2])/(27*MT2*Pi^3*VMU^4) - 
 (MZ*MZ2*SW2^3*A0i[aa0, MT2])/(9*Pi^3*VMU^4) + 
 (17*CW2*MZ*MZ2*SW2^3*A0i[aa0, MT2])/(108*Pi^3*VMU^4) + 
 (4*MW2*MZ*MZ2*SW2^3*A0i[aa0, MT2])/(27*MT2*Pi^3*VMU^4) - 
 (MH2*MZ*A0i[aa0, MW2])/(288*Pi^3*VMU^4) - (11*MW2*MZ*A0i[aa0, MW2])/
  (36*Pi^3*VMU^4) + (5*CW2*MW2*MZ*A0i[aa0, MW2])/(36*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (7*CW2*MH2*MW2*MZ*A0i[aa0, MW2])/(36*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (MW2^2*MZ*A0i[aa0, MW2])/(36*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (7*CW2*MW2^2*MZ*A0i[aa0, MW2])/(36*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (MW2^4*MZ*A0i[aa0, MW2])/(6*MZ2^3*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (97*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*A0i[aa0, MW2])/(12*MZ2*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(12*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - 
 (MW2^3*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*A0i[aa0, MW2])/(12*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) + 
 (5*MZ*MZ2*A0i[aa0, MW2])/(192*Pi^3*VMU^4) - (25*CW2*MZ*MZ2*A0i[aa0, MW2])/
  (72*Pi^3*VMU^4) - (CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(288*MW2*Pi^3*VMU^4) + 
 (11*MH2*MZ*MZ2*A0i[aa0, MW2])/(384*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (37*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (31*CW2^2*MH2*MZ*MZ2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (23*MW2*MZ*MZ2*A0i[aa0, MW2])/(384*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (37*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (31*CW2^2*MW2*MZ*MZ2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2])/(288*MW2*Pi^3*VMU^4) - 
 (17*MZ*MZ2^2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (43*CW2*MZ*MZ2^2*A0i[aa0, MW2])/(576*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2^2*MZ*MZ2^2*A0i[aa0, MW2])/(16*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (17*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(1152*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (43*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(576*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2^2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(16*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2])/(1152*MW2^2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2^2*MH2*MZ*MZ2^3*A0i[aa0, MW2])/(288*MW2^2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2])/(1152*MW2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2^2*MZ*MZ2^3*A0i[aa0, MW2])/(288*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (9*MH2*MW2*MZ*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (7*MW2^2*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(128*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (7*CW2*MH2*MW2*MZ*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (MW2^2*MZ*A0i[aa0, MW2])/(64*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (7*CW2*MW2^2*MZ*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (MW2^4*MZ*A0i[aa0, MW2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^4) + 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^4) + 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW2^3*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*SW2*VMU^4) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (3*MW2*MZ*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2])/(64*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (37*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (31*CW2^2*MH2*MZ*MZ2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (3*MW2*MZ*MZ2*A0i[aa0, MW2])/(128*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (37*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (31*CW2^2*MW2*MZ*MZ2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (CW2^2*MZ*MZ2^2*A0i[aa0, MW2])/(64*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (17*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(1152*MW2*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (CW2^2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(64*MW2*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (CW2^2*MH2*MZ*MZ2^3*A0i[aa0, MW2])/(1152*MW2^2*(-MH2 + MW2)*Pi^3*SW2*
   VMU^4) + (CW2^2*MZ*MZ2^3*A0i[aa0, MW2])/(1152*MW2*(-MH2 + MW2)*Pi^3*SW2*
   VMU^4) - (MH2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^4) - 
 (65*MW2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^4) - 
 (5*CW2*MW2*MZ*SW2*A0i[aa0, MW2])/(9*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^4) - 
 (11*MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (7*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(18*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2])/(72*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (7*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(18*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (MW2^3*MZ*SW2*A0i[aa0, MW2])/(6*MZ2^2*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2])/(2*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(3*MZ2*Pi^3*VMU^4) - 
 (MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(12*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) + 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(6*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*SW2*A0i[aa0, MW2])/(12*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2])/(6*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2])/(72*Pi^3*VMU^4) + 
 (25*CW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(18*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (3*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^4) + 
 (65*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (37*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (31*CW2^2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (7*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (37*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (31*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (17*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (13*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(72*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(8*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (17*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(288*MW2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (13*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(72*MW2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(8*MW2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(288*MW2^2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2^2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(144*MW2^2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(288*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(144*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (5*MH2*MW2*MZ*SW2^2*A0i[aa0, MW2])/(18*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (5*MW2^2*MZ*SW2^2*A0i[aa0, MW2])/(18*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2])/(6*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - 
 (MW2^3*MZ*SW2^2*A0i[aa0, MW2])/(6*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - 
 (131*MH2*MZ*MZ2*SW2^2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (131*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (17*MZ*MZ2^2*SW2^2*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2])/(8*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (17*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2])/(144*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2])/(8*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2])/(144*MW2^2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2])/(144*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (53*MH2*MZ*MZ2*SW2^3*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (53*MW2*MZ*MZ2*SW2^3*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (MH2*MZ*A0i[aa0, MZ2])/(1152*Pi^3*VMU^4) + (CW2*MH2*MZ*A0i[aa0, MZ2])/
  (288*Pi^3*VMU^4) + (25*MW2*MZ*A0i[aa0, MZ2])/(576*Pi^3*VMU^4) + 
 (13*CW2*MW2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2])/(72*MZ2^2*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*A0i[aa0, MZ2])/(48*MZ2*Pi^3*VMU^4) + 
 (13*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VMU^4) - 
 (25*MZ*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*VMU^4) - 
 (CW2^2*MZ*MZ2*A0i[aa0, MZ2])/(12*Pi^3*VMU^4) - 
 (MZ*MZ2^2*A0i[aa0, MZ2])/(1152*MW2*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(144*MW2*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(36*MW2*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*A0i[aa0, MZ2])/(1152*MW2^2*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2^3*A0i[aa0, MZ2])/(288*MW2^2*Pi^3*VMU^4) + 
 (MW2*MZ*A0i[aa0, MZ2])/(32*Pi^3*SW2*VMU^4) + (7*CW2*MW2*MZ*A0i[aa0, MZ2])/
  (576*Pi^3*SW2*VMU^4) + (MW2^3*MZ*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*SW2*VMU^4) - 
 (3*MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*SW2*VMU^4) - 
 (7*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(576*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2])/(72*Pi^3*SW2*VMU^4) + 
 (CW2^2*MZ*MZ2*A0i[aa0, MZ2])/(48*Pi^3*SW2*VMU^4) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(1152*MW2*Pi^3*SW2*VMU^4) - 
 (CW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(144*MW2*Pi^3*SW2*VMU^4) - 
 (CW2^2*MZ*MZ2^3*A0i[aa0, MZ2])/(1152*MW2^2*Pi^3*SW2*VMU^4) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2])/(96*Pi^3*VMU^4) - (CW2*MH2*MZ*SW2*A0i[aa0, MZ2])/
  (72*Pi^3*VMU^4) + (23*MW2*MZ*SW2*A0i[aa0, MZ2])/(288*Pi^3*VMU^4) - 
 (5*CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(18*Pi^3*VMU^4) + 
 (11*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^4) - 
 (19*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^4) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^4) + 
 (101*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(1728*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(6*Pi^3*VMU^4) + 
 (MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(288*MW2*Pi^3*VMU^4) - 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(144*MW2*Pi^3*VMU^4) - 
 (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(18*MW2*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/(288*MW2^2*Pi^3*VMU^4) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/(144*MW2^2*Pi^3*VMU^4) - 
 (MH2*MZ*SW2^2*A0i[aa0, MZ2])/(144*Pi^3*VMU^4) - 
 (11*MW2*MZ*SW2^2*A0i[aa0, MZ2])/(72*Pi^3*VMU^4) + 
 (5*CW2*MW2*MZ*SW2^2*A0i[aa0, MZ2])/(36*Pi^3*VMU^4) - 
 (MW2^2*MZ*SW2^2*A0i[aa0, MZ2])/(12*MZ2*Pi^3*VMU^4) + 
 (5*MZ*MZ2*SW2^2*A0i[aa0, MZ2])/(72*Pi^3*VMU^4) + 
 (19*CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2])/(432*Pi^3*VMU^4) - 
 (MZ*MZ2^2*SW2^2*A0i[aa0, MZ2])/(144*MW2*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2])/(18*MW2*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2])/(144*MW2^2*Pi^3*VMU^4) - 
 (91*CW2*MZ*MZ2*SW2^3*A0i[aa0, MZ2])/(216*Pi^3*VMU^4) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VMU^4) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^4) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(6*MZ2*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*VMU^4) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(48*MW2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^4) - 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(12*MW2*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(6*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^4) + 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^4) - 
 (2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(3*MZ2*Pi^3*VMU^4) - 
 (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^4) - 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*VMU^4) + 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(72*MZ2*Pi^3*VMU^4) - 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(18*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(288*MW2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(18*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(6*Pi^3*VMU^4) + 
 (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(6*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*VMU^4) - 
 (4*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2*Pi^3*VMU^4) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(18*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(288*MW2*Pi^3*VMU^4) - 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^4) - 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(18*Pi^3*VMU^4) + 
 (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*MW2*Pi^3*VMU^4) + 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(1152*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (5*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(18*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^4) - 
 (MH2^2*MZ*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^4) - 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^4) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) + 
 (11*CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*VMU^4) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(48*Pi^3*VMU^4) + 
 (4*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2^2*Pi^3*VMU^4) + 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*VMU^4) - 
 (CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(48*MZ2*Pi^3*VMU^4) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2*Pi^3*VMU^4) + 
 (5*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*VMU^4) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*VMU^4) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*SW2*VMU^4) - 
 (CW2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(192*Pi^3*SW2*VMU^4) + 
 (CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(192*MZ2*Pi^3*SW2*VMU^4) - 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2*VMU^4) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*SW2*VMU^4) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2*VMU^4) - 
 (43*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) - 
 (19*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(18*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^4) + 
 (4*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*VMU^4) + 
 (CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(24*MZ2*Pi^3*VMU^4) - 
 (13*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^4) + 
 (257*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) - 
 (5*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) + 
 (7*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) - 
 (MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(9*Pi^3*VMU^4) + 
 (11*CW2*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^4) + 
 (11*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) + 
 (7*CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(18*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^4) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) + 
 (17*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (7*CW2*MT2*MZ*MZ2*SW2^3*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^4) - 
 (17*CW2*MZ*MZ2^2*SW2^3*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^4) - 
 (179*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) - 
 (17*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) - 
 (MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2^3*Pi^3*VMU^4) + 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (13*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 (55*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(18*Pi^3*VMU^4) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(1152*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*SW2*VMU^4) + 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(48*MZ2*Pi^3*SW2*VMU^4) - 
 (19*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2*VMU^4) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2*VMU^4) - 
 (13*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) + 
 (5*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^4) - 
 (MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(2*MZ2*Pi^3*VMU^4) - 
 (11*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(24*Pi^3*VMU^4) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) + 
 (13*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2])/(36*Pi^3*VMU^4) + 
 (MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 (11*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^4) + 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^4) - 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(1152*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) - 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(6*Pi^3*VMU^4) - 
 (4*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^4) + 
 (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(3*MZ2*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^4) - 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^4) - 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) - 
 (4*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) + 
 (5*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) - 
 (2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) - 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^4) - 
 (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^4) + 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(6*MZ2^2*Pi^3*VMU^4) + 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(9*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(96*Pi^3*VMU^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(1152*Pi^3*VMU^4) + 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^4) + 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(18*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(48*Pi^3*VMU^4) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (5*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(48*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(48*Pi^3*SW2*VMU^4) + 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(48*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*SW2*VMU^4) + 
 (MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^4) + 
 (MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*Pi^3*VMU^4) - 
 (MW2^3*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^4) - 
 (MW2^4*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*Pi^3*VMU^4) - 
 (MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) + 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*SW2*VMU^4) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*SW2*VMU^4) - 
 (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*SW2*VMU^4) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*SW2*VMU^4) + 
 (MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) - 
 (MW2^3*MZ*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*Pi^3*VMU^4) - 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) - 
 (5*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*MW2*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*Pi^3*VMU^4) + 
 (5*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) - 
 (MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*MW2*Pi^3*VMU^4) + 
 (2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (5*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*Pi^3*VMU^4) + 
 (5*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) + 
 (MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*MW2*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*MW2*Pi^3*VMU^4) - 
 (4*MW2*MZ*MZ2^2*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) + 
 (5*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (MZ*MZ2^4*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*MW2*Pi^3*VMU^4) - 
 (2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) + 
 (5*MW2*MZ*MZ2*SW2*Log[mu2/MZ2])/(54*Pi^3*VMU^4) - 
 (10*MW2*MZ*MZ2*SW2^2*Log[mu2/MZ2])/(27*Pi^3*VMU^4) + 
 (20*MW2*MZ*MZ2*SW2^3*Log[mu2/MZ2])/(27*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam41_aEW_SWeff_MZ_Zmumu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MH2*MW2*MZ)/(576*Pi^3*VMU^4) - (43*MT2*MW2*MZ)/(288*Pi^3*VMU^4) - 
 (61*CW2*MT2*MW2*MZ)/(432*Pi^3*VMU^4) + (175*MW2^2*MZ)/(432*Pi^3*VMU^4) + 
 (5*CW2*MW2^2*MZ)/(144*Pi^3*VMU^4) + (4*MT2*MW2^4*MZ)/(27*MZ2^3*Pi^3*VMU^4) - 
 (MW2^5*MZ)/(6*MZ2^3*Pi^3*VMU^4) - (4*MT2*MW2^3*MZ)/(9*MZ2^2*Pi^3*VMU^4) + 
 (89*MW2^4*MZ)/(216*MZ2^2*Pi^3*VMU^4) - (MH2*MW2^2*MZ)/(576*MZ2*Pi^3*VMU^4) + 
 (377*MT2*MW2^2*MZ)/(864*MZ2*Pi^3*VMU^4) + (25*CW2*MT2*MW2^2*MZ)/
  (216*MZ2*Pi^3*VMU^4) - (103*MW2^3*MZ)/(288*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ)/(6*MZ2*Pi^3*VMU^4) + (MT2*MZ*MZ2)/(108*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2)/(54*Pi^3*VMU^4) - (3049*MW2*MZ*MZ2)/(6912*Pi^3*VMU^4) + 
 (7*CW2*MW2*MZ*MZ2)/(64*Pi^3*VMU^4) + (19*CW2^2*MW2*MZ*MZ2)/
  (576*Pi^3*VMU^4) + (1603*MZ*MZ2^2)/(6912*Pi^3*VMU^4) - 
 (37*CW2*MZ*MZ2^2)/(864*Pi^3*VMU^4) + (13*CW2^2*MZ*MZ2^2)/(216*Pi^3*VMU^4) - 
 (11*MZ*MZ2^3)/(256*MW2*Pi^3*VMU^4) + (CW2*MZ*MZ2^3)/(576*MW2*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2^3)/(144*MW2*Pi^3*VMU^4) + 
 (CW2*MT2*MW2*MZ)/(27*Pi^3*SW2*VMU^4) - (19*CW2*MW2^2*MZ)/
  (144*Pi^3*SW2*VMU^4) - (25*CW2*MT2*MW2^2*MZ)/(864*MZ2*Pi^3*SW2*VMU^4) + 
 (CW2*MW2^3*MZ)/(24*MZ2*Pi^3*SW2*VMU^4) - (7*CW2*MT2*MZ*MZ2)/
  (864*Pi^3*SW2*VMU^4) + (1801*CW2*MW2*MZ*MZ2)/(6912*Pi^3*SW2*VMU^4) - 
 (19*CW2^2*MW2*MZ*MZ2)/(2304*Pi^3*SW2*VMU^4) - 
 (1301*CW2*MZ*MZ2^2)/(6912*Pi^3*SW2*VMU^4) - 
 (13*CW2^2*MZ*MZ2^2)/(864*Pi^3*SW2*VMU^4) + 
 (11*CW2*MZ*MZ2^3)/(256*MW2*Pi^3*SW2*VMU^4) - 
 (CW2^2*MZ*MZ2^3)/(576*MW2*Pi^3*SW2*VMU^4) + 
 (MH2*MW2*MZ*SW2)/(144*Pi^3*VMU^4) - (3*MT2*MW2*MZ*SW2)/(8*Pi^3*VMU^4) + 
 (29*CW2*MT2*MW2*MZ*SW2)/(108*Pi^3*VMU^4) - 
 (95*MW2^2*MZ*SW2)/(144*Pi^3*VMU^4) + (25*CW2*MW2^2*MZ*SW2)/(24*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*SW2)/(27*MZ2^2*Pi^3*VMU^4) + 
 (MW2^4*MZ*SW2)/(6*MZ2^2*Pi^3*VMU^4) + (4*MT2*MW2^2*MZ*SW2)/
  (9*MZ2*Pi^3*VMU^4) - (25*CW2*MT2*MW2^2*MZ*SW2)/(108*MZ2*Pi^3*VMU^4) - 
 (89*MW2^3*MZ*SW2)/(216*MZ2*Pi^3*VMU^4) + (CW2*MW2^3*MZ*SW2)/
  (3*MZ2*Pi^3*VMU^4) - (5*MH2*MZ*MZ2*SW2)/(576*Pi^3*VMU^4) + 
 (89*MT2*MZ*MZ2*SW2)/(864*Pi^3*VMU^4) - (19*CW2*MT2*MZ*MZ2*SW2)/
  (288*Pi^3*VMU^4) + (42071*MW2*MZ*MZ2*SW2)/(20736*Pi^3*VMU^4) - 
 (2287*CW2*MW2*MZ*MZ2*SW2)/(864*Pi^3*VMU^4) - 
 (19*CW2^2*MW2*MZ*MZ2*SW2)/(288*Pi^3*VMU^4) - 
 (223*MZ*MZ2^2*SW2)/(216*Pi^3*VMU^4) + (955*CW2*MZ*MZ2^2*SW2)/
  (576*Pi^3*VMU^4) - (13*CW2^2*MZ*MZ2^2*SW2)/(108*Pi^3*VMU^4) + 
 (11*MZ*MZ2^3*SW2)/(64*MW2*Pi^3*VMU^4) - (101*CW2*MZ*MZ2^3*SW2)/
  (288*MW2*Pi^3*VMU^4) - (CW2^2*MZ*MZ2^3*SW2)/(72*MW2*Pi^3*VMU^4) + 
 (CW2*MT2*MW2*MZ*SW2^2)/(18*Pi^3*VMU^4) + (71*MW2^2*MZ*SW2^2)/
  (72*Pi^3*VMU^4) + (5*MH2*MZ*MZ2*SW2^2)/(576*Pi^3*VMU^4) - 
 (31*MT2*MZ*MZ2*SW2^2)/(288*Pi^3*VMU^4) + (25*CW2*MT2*MZ*MZ2*SW2^2)/
  (216*Pi^3*VMU^4) - (15983*MW2*MZ*MZ2*SW2^2)/(5184*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*SW2^2)/(108*Pi^3*VMU^4) + (931*MZ*MZ2^2*SW2^2)/
  (576*Pi^3*VMU^4) + (139*CW2*MZ*MZ2^2*SW2^2)/(432*Pi^3*VMU^4) - 
 (11*MZ*MZ2^3*SW2^2)/(32*MW2*Pi^3*VMU^4) + (CW2*MZ*MZ2^3*SW2^2)/
  (72*MW2*Pi^3*VMU^4) + (MT2*MZ*MZ2*SW2^3)/(9*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2*SW2^3)/(108*Pi^3*VMU^4) + (4115*MW2*MZ*MZ2*SW2^3)/
  (2592*Pi^3*VMU^4) - (5*CW2*MZ*MZ2^2*SW2^3)/(18*Pi^3*VMU^4) + 
 (MH2*MZ*A0i[aa0, MH2])/(576*Pi^3*VMU^4) - (CW2*MH2*MZ*A0i[aa0, MH2])/
  (288*Pi^3*VMU^4) + (MH2^2*MZ*A0i[aa0, MH2])/(1152*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MW2*MZ*A0i[aa0, MH2])/(72*Pi^3*VMU^4) - (MH2*MW2*MZ*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)*Pi^3*VMU^4) - (CW2*MW2^2*MZ*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^4) - (MH2*MW2*MZ*A0i[aa0, MH2])/
  (288*MZ2*Pi^3*VMU^4) + (MW2^2*MZ*A0i[aa0, MH2])/(72*MZ2*Pi^3*VMU^4) + 
 (MZ*MZ2*A0i[aa0, MH2])/(288*Pi^3*VMU^4) - (MH2*MZ*MZ2*A0i[aa0, MH2])/
  (384*(MH2 - MW2)*Pi^3*VMU^4) + (CW2*MH2*MZ*MZ2*A0i[aa0, MH2])/
  (288*MW2*Pi^3*VMU^4) + (MW2*MZ*MZ2*A0i[aa0, MH2])/
  (96*(MH2 - MW2)*Pi^3*VMU^4) + (CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^4) - (CW2*MZ*MZ2^2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)*Pi^3*VMU^4) + (CW2*MH2*MZ*SW2*A0i[aa0, MH2])/
  (72*Pi^3*VMU^4) - (MH2^2*MZ*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)*Pi^3*VMU^4) + (MH2*MW2*MZ*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)*Pi^3*VMU^4) + (MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (96*(MH2 - MW2)*Pi^3*VMU^4) - (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (72*MW2*Pi^3*VMU^4) - (MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)*Pi^3*VMU^4) + (MH2^2*MZ*SW2^2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*Pi^3*VMU^4) - (MH2*MW2*MZ*SW2^2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*Pi^3*VMU^4) + (MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (72*Pi^3*VMU^4) - (MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)*Pi^3*VMU^4) + (MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (12*(MH2 - MW2)*Pi^3*VMU^4) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^4) - (MT2*MZ*A0i[aa0, MT2])/(48*Pi^3*VMU^4) + 
 (17*MW2*MZ*A0i[aa0, MT2])/(144*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*A0i[aa0, MT2])/(144*Pi^3*VMU^4) - 
 (4*MW2^4*MZ*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*A0i[aa0, MT2])/(9*MZ2^2*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*A0i[aa0, MT2])/(24*MZ2*Pi^3*VMU^4) - 
 (175*MW2^2*MZ*A0i[aa0, MT2])/(432*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*A0i[aa0, MT2])/(24*MZ2*Pi^3*VMU^4) - 
 (MZ*MZ2*A0i[aa0, MT2])/(108*Pi^3*VMU^4) + (CW2*MZ*MZ2*A0i[aa0, MT2])/
  (18*Pi^3*VMU^4) - (CW2*MT2*MZ*MZ2*A0i[aa0, MT2])/(48*MW2*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*A0i[aa0, MT2])/(96*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2])/(96*Pi^3*SW2*VMU^4) - 
 (MT2*MZ*SW2*A0i[aa0, MT2])/(24*Pi^3*VMU^4) + (3*MW2*MZ*SW2*A0i[aa0, MT2])/
  (8*Pi^3*VMU^4) + (CW2*MW2*MZ*SW2*A0i[aa0, MT2])/(36*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VMU^4) - 
 (4*MW2^2*MZ*SW2*A0i[aa0, MT2])/(9*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MT2])/(12*MZ2*Pi^3*VMU^4) - 
 (31*MZ*MZ2*SW2*A0i[aa0, MT2])/(432*Pi^3*VMU^4) - 
 (55*CW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(864*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2])/(12*MW2*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(54*MT2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*SW2^2*A0i[aa0, MT2])/(18*Pi^3*VMU^4) + 
 (11*MZ*MZ2*SW2^2*A0i[aa0, MT2])/(144*Pi^3*VMU^4) - 
 (41*CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2])/(216*Pi^3*VMU^4) - 
 (2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MT2])/(27*MT2*Pi^3*VMU^4) - 
 (MZ*MZ2*SW2^3*A0i[aa0, MT2])/(9*Pi^3*VMU^4) + 
 (17*CW2*MZ*MZ2*SW2^3*A0i[aa0, MT2])/(108*Pi^3*VMU^4) + 
 (4*MW2*MZ*MZ2*SW2^3*A0i[aa0, MT2])/(27*MT2*Pi^3*VMU^4) - 
 (MH2*MZ*A0i[aa0, MW2])/(288*Pi^3*VMU^4) - (11*MW2*MZ*A0i[aa0, MW2])/
  (36*Pi^3*VMU^4) + (5*CW2*MW2*MZ*A0i[aa0, MW2])/(36*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (7*CW2*MH2*MW2*MZ*A0i[aa0, MW2])/(36*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (MW2^2*MZ*A0i[aa0, MW2])/(36*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (7*CW2*MW2^2*MZ*A0i[aa0, MW2])/(36*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (MW2^4*MZ*A0i[aa0, MW2])/(6*MZ2^3*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (97*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*A0i[aa0, MW2])/(12*MZ2*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(12*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - 
 (MW2^3*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*A0i[aa0, MW2])/(12*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) + 
 (5*MZ*MZ2*A0i[aa0, MW2])/(192*Pi^3*VMU^4) - (25*CW2*MZ*MZ2*A0i[aa0, MW2])/
  (72*Pi^3*VMU^4) - (CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(288*MW2*Pi^3*VMU^4) + 
 (11*MH2*MZ*MZ2*A0i[aa0, MW2])/(384*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (37*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (31*CW2^2*MH2*MZ*MZ2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (23*MW2*MZ*MZ2*A0i[aa0, MW2])/(384*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (37*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (31*CW2^2*MW2*MZ*MZ2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2])/(288*MW2*Pi^3*VMU^4) - 
 (17*MZ*MZ2^2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (43*CW2*MZ*MZ2^2*A0i[aa0, MW2])/(576*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2^2*MZ*MZ2^2*A0i[aa0, MW2])/(16*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (17*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(1152*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (43*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(576*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2^2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(16*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2])/(1152*MW2^2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2^2*MH2*MZ*MZ2^3*A0i[aa0, MW2])/(288*MW2^2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2])/(1152*MW2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2^2*MZ*MZ2^3*A0i[aa0, MW2])/(288*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (9*MH2*MW2*MZ*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (7*MW2^2*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(128*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (7*CW2*MH2*MW2*MZ*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (MW2^2*MZ*A0i[aa0, MW2])/(64*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (7*CW2*MW2^2*MZ*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (MW2^4*MZ*A0i[aa0, MW2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^4) + 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^4) + 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW2^3*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*SW2*VMU^4) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (3*MW2*MZ*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2])/(64*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (37*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (31*CW2^2*MH2*MZ*MZ2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (3*MW2*MZ*MZ2*A0i[aa0, MW2])/(128*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (37*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (31*CW2^2*MW2*MZ*MZ2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (CW2^2*MZ*MZ2^2*A0i[aa0, MW2])/(64*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (17*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(1152*MW2*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (CW2^2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(64*MW2*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (CW2^2*MH2*MZ*MZ2^3*A0i[aa0, MW2])/(1152*MW2^2*(-MH2 + MW2)*Pi^3*SW2*
   VMU^4) + (CW2^2*MZ*MZ2^3*A0i[aa0, MW2])/(1152*MW2*(-MH2 + MW2)*Pi^3*SW2*
   VMU^4) - (MH2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^4) - 
 (65*MW2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^4) - 
 (5*CW2*MW2*MZ*SW2*A0i[aa0, MW2])/(9*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^4) - 
 (11*MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (7*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(18*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2])/(72*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (7*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(18*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (MW2^3*MZ*SW2*A0i[aa0, MW2])/(6*MZ2^2*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2])/(2*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(3*MZ2*Pi^3*VMU^4) - 
 (MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(12*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) + 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(6*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*SW2*A0i[aa0, MW2])/(12*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2])/(6*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2])/(72*Pi^3*VMU^4) + 
 (25*CW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(18*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (3*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^4) + 
 (65*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (37*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (31*CW2^2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (7*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (37*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (31*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (17*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (13*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(72*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(8*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (17*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(288*MW2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (13*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(72*MW2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(8*MW2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(288*MW2^2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2^2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(144*MW2^2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(288*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(144*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (5*MH2*MW2*MZ*SW2^2*A0i[aa0, MW2])/(18*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (5*MW2^2*MZ*SW2^2*A0i[aa0, MW2])/(18*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2])/(6*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - 
 (MW2^3*MZ*SW2^2*A0i[aa0, MW2])/(6*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - 
 (131*MH2*MZ*MZ2*SW2^2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (131*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (17*MZ*MZ2^2*SW2^2*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2])/(8*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (17*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2])/(144*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2])/(8*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2])/(144*MW2^2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2])/(144*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (53*MH2*MZ*MZ2*SW2^3*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (53*MW2*MZ*MZ2*SW2^3*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (MH2*MZ*A0i[aa0, MZ2])/(1152*Pi^3*VMU^4) + (CW2*MH2*MZ*A0i[aa0, MZ2])/
  (288*Pi^3*VMU^4) + (25*MW2*MZ*A0i[aa0, MZ2])/(576*Pi^3*VMU^4) + 
 (13*CW2*MW2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2])/(72*MZ2^2*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*A0i[aa0, MZ2])/(48*MZ2*Pi^3*VMU^4) + 
 (13*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VMU^4) - 
 (25*MZ*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*VMU^4) - 
 (CW2^2*MZ*MZ2*A0i[aa0, MZ2])/(12*Pi^3*VMU^4) - 
 (MZ*MZ2^2*A0i[aa0, MZ2])/(1152*MW2*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(144*MW2*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(36*MW2*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*A0i[aa0, MZ2])/(1152*MW2^2*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2^3*A0i[aa0, MZ2])/(288*MW2^2*Pi^3*VMU^4) + 
 (MW2*MZ*A0i[aa0, MZ2])/(32*Pi^3*SW2*VMU^4) + (7*CW2*MW2*MZ*A0i[aa0, MZ2])/
  (576*Pi^3*SW2*VMU^4) + (MW2^3*MZ*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*SW2*VMU^4) - 
 (3*MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*SW2*VMU^4) - 
 (7*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(576*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2])/(72*Pi^3*SW2*VMU^4) + 
 (CW2^2*MZ*MZ2*A0i[aa0, MZ2])/(48*Pi^3*SW2*VMU^4) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(1152*MW2*Pi^3*SW2*VMU^4) - 
 (CW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(144*MW2*Pi^3*SW2*VMU^4) - 
 (CW2^2*MZ*MZ2^3*A0i[aa0, MZ2])/(1152*MW2^2*Pi^3*SW2*VMU^4) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2])/(96*Pi^3*VMU^4) - (CW2*MH2*MZ*SW2*A0i[aa0, MZ2])/
  (72*Pi^3*VMU^4) + (23*MW2*MZ*SW2*A0i[aa0, MZ2])/(288*Pi^3*VMU^4) - 
 (5*CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(18*Pi^3*VMU^4) + 
 (11*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^4) - 
 (19*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^4) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^4) + 
 (101*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(1728*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(6*Pi^3*VMU^4) + 
 (MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(288*MW2*Pi^3*VMU^4) - 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(144*MW2*Pi^3*VMU^4) - 
 (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(18*MW2*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/(288*MW2^2*Pi^3*VMU^4) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/(144*MW2^2*Pi^3*VMU^4) - 
 (MH2*MZ*SW2^2*A0i[aa0, MZ2])/(144*Pi^3*VMU^4) - 
 (11*MW2*MZ*SW2^2*A0i[aa0, MZ2])/(72*Pi^3*VMU^4) + 
 (5*CW2*MW2*MZ*SW2^2*A0i[aa0, MZ2])/(36*Pi^3*VMU^4) - 
 (MW2^2*MZ*SW2^2*A0i[aa0, MZ2])/(12*MZ2*Pi^3*VMU^4) + 
 (5*MZ*MZ2*SW2^2*A0i[aa0, MZ2])/(72*Pi^3*VMU^4) + 
 (19*CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2])/(432*Pi^3*VMU^4) - 
 (MZ*MZ2^2*SW2^2*A0i[aa0, MZ2])/(144*MW2*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2])/(18*MW2*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2])/(144*MW2^2*Pi^3*VMU^4) - 
 (91*CW2*MZ*MZ2*SW2^3*A0i[aa0, MZ2])/(216*Pi^3*VMU^4) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VMU^4) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^4) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(6*MZ2*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*VMU^4) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(48*MW2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^4) - 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(12*MW2*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(6*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^4) + 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^4) - 
 (2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(3*MZ2*Pi^3*VMU^4) - 
 (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^4) - 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*VMU^4) + 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(72*MZ2*Pi^3*VMU^4) - 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(18*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(288*MW2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(18*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(6*Pi^3*VMU^4) + 
 (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(6*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*VMU^4) - 
 (4*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2*Pi^3*VMU^4) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(18*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(288*MW2*Pi^3*VMU^4) - 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^4) - 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(18*Pi^3*VMU^4) + 
 (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*MW2*Pi^3*VMU^4) + 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(1152*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (5*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(18*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^4) - 
 (MH2^2*MZ*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^4) - 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^4) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) + 
 (11*CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*VMU^4) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(48*Pi^3*VMU^4) + 
 (4*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2^2*Pi^3*VMU^4) + 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*VMU^4) - 
 (CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(48*MZ2*Pi^3*VMU^4) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2*Pi^3*VMU^4) + 
 (5*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*VMU^4) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*VMU^4) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*SW2*VMU^4) - 
 (CW2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(192*Pi^3*SW2*VMU^4) + 
 (CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(192*MZ2*Pi^3*SW2*VMU^4) - 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2*VMU^4) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*SW2*VMU^4) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2*VMU^4) - 
 (43*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) - 
 (19*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(18*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^4) + 
 (4*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*VMU^4) + 
 (CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(24*MZ2*Pi^3*VMU^4) - 
 (13*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^4) + 
 (257*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) - 
 (5*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) + 
 (7*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) - 
 (MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(9*Pi^3*VMU^4) + 
 (11*CW2*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^4) + 
 (11*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) + 
 (7*CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(18*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^4) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) + 
 (17*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (7*CW2*MT2*MZ*MZ2*SW2^3*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^4) - 
 (17*CW2*MZ*MZ2^2*SW2^3*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^4) - 
 (179*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) - 
 (17*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) - 
 (MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2^3*Pi^3*VMU^4) + 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (13*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 (55*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(18*Pi^3*VMU^4) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(1152*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*SW2*VMU^4) + 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(48*MZ2*Pi^3*SW2*VMU^4) - 
 (19*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2*VMU^4) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2*VMU^4) - 
 (13*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) + 
 (5*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^4) - 
 (MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(2*MZ2*Pi^3*VMU^4) - 
 (11*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(24*Pi^3*VMU^4) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) + 
 (13*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2])/(36*Pi^3*VMU^4) + 
 (MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 (11*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^4) + 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^4) - 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(1152*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) - 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(6*Pi^3*VMU^4) - 
 (4*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^4) + 
 (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(3*MZ2*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^4) - 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^4) - 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) - 
 (4*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) + 
 (5*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) - 
 (2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) - 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^4) - 
 (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^4) + 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(6*MZ2^2*Pi^3*VMU^4) + 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(9*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(96*Pi^3*VMU^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(1152*Pi^3*VMU^4) + 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^4) + 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(18*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(48*Pi^3*VMU^4) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (5*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(48*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(48*Pi^3*SW2*VMU^4) + 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(48*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*SW2*VMU^4) + 
 (MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^4) + 
 (MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*Pi^3*VMU^4) - 
 (MW2^3*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^4) - 
 (MW2^4*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*Pi^3*VMU^4) - 
 (MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) + 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*SW2*VMU^4) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*SW2*VMU^4) - 
 (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*SW2*VMU^4) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*SW2*VMU^4) + 
 (MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) - 
 (MW2^3*MZ*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*Pi^3*VMU^4) - 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) - 
 (5*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*MW2*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*Pi^3*VMU^4) + 
 (5*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) - 
 (MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*MW2*Pi^3*VMU^4) + 
 (2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (5*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*Pi^3*VMU^4) + 
 (5*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) + 
 (MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*MW2*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*MW2*Pi^3*VMU^4) - 
 (4*MW2*MZ*MZ2^2*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) + 
 (5*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (MZ*MZ2^4*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*MW2*Pi^3*VMU^4) - 
 (2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) + 
 (5*MW2*MZ*MZ2*SW2*Log[mu2/MZ2])/(54*Pi^3*VMU^4) - 
 (10*MW2*MZ*MZ2*SW2^2*Log[mu2/MZ2])/(27*Pi^3*VMU^4) + 
 (20*MW2*MZ*MZ2*SW2^3*Log[mu2/MZ2])/(27*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam41_aEW_SWeff_MZ_Zmutau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
$Failed


==> anc/Analytic_Files/analytic_expressions/Zll/Gam41_aEW_SWeff_MZ_Ztautau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MH2*MW2*MZ)/(576*Pi^3*VMU^4) - (43*MT2*MW2*MZ)/(288*Pi^3*VMU^4) - 
 (61*CW2*MT2*MW2*MZ)/(432*Pi^3*VMU^4) + (175*MW2^2*MZ)/(432*Pi^3*VMU^4) + 
 (5*CW2*MW2^2*MZ)/(144*Pi^3*VMU^4) + (4*MT2*MW2^4*MZ)/(27*MZ2^3*Pi^3*VMU^4) - 
 (MW2^5*MZ)/(6*MZ2^3*Pi^3*VMU^4) - (4*MT2*MW2^3*MZ)/(9*MZ2^2*Pi^3*VMU^4) + 
 (89*MW2^4*MZ)/(216*MZ2^2*Pi^3*VMU^4) - (MH2*MW2^2*MZ)/(576*MZ2*Pi^3*VMU^4) + 
 (377*MT2*MW2^2*MZ)/(864*MZ2*Pi^3*VMU^4) + (25*CW2*MT2*MW2^2*MZ)/
  (216*MZ2*Pi^3*VMU^4) - (103*MW2^3*MZ)/(288*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ)/(6*MZ2*Pi^3*VMU^4) + (MT2*MZ*MZ2)/(108*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2)/(54*Pi^3*VMU^4) - (3049*MW2*MZ*MZ2)/(6912*Pi^3*VMU^4) + 
 (7*CW2*MW2*MZ*MZ2)/(64*Pi^3*VMU^4) + (19*CW2^2*MW2*MZ*MZ2)/
  (576*Pi^3*VMU^4) + (1603*MZ*MZ2^2)/(6912*Pi^3*VMU^4) - 
 (37*CW2*MZ*MZ2^2)/(864*Pi^3*VMU^4) + (13*CW2^2*MZ*MZ2^2)/(216*Pi^3*VMU^4) - 
 (11*MZ*MZ2^3)/(256*MW2*Pi^3*VMU^4) + (CW2*MZ*MZ2^3)/(576*MW2*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2^3)/(144*MW2*Pi^3*VMU^4) + 
 (CW2*MT2*MW2*MZ)/(27*Pi^3*SW2*VMU^4) - (19*CW2*MW2^2*MZ)/
  (144*Pi^3*SW2*VMU^4) - (25*CW2*MT2*MW2^2*MZ)/(864*MZ2*Pi^3*SW2*VMU^4) + 
 (CW2*MW2^3*MZ)/(24*MZ2*Pi^3*SW2*VMU^4) - (7*CW2*MT2*MZ*MZ2)/
  (864*Pi^3*SW2*VMU^4) + (1801*CW2*MW2*MZ*MZ2)/(6912*Pi^3*SW2*VMU^4) - 
 (19*CW2^2*MW2*MZ*MZ2)/(2304*Pi^3*SW2*VMU^4) - 
 (1301*CW2*MZ*MZ2^2)/(6912*Pi^3*SW2*VMU^4) - 
 (13*CW2^2*MZ*MZ2^2)/(864*Pi^3*SW2*VMU^4) + 
 (11*CW2*MZ*MZ2^3)/(256*MW2*Pi^3*SW2*VMU^4) - 
 (CW2^2*MZ*MZ2^3)/(576*MW2*Pi^3*SW2*VMU^4) + 
 (MH2*MW2*MZ*SW2)/(144*Pi^3*VMU^4) - (3*MT2*MW2*MZ*SW2)/(8*Pi^3*VMU^4) + 
 (29*CW2*MT2*MW2*MZ*SW2)/(108*Pi^3*VMU^4) - 
 (95*MW2^2*MZ*SW2)/(144*Pi^3*VMU^4) + (25*CW2*MW2^2*MZ*SW2)/(24*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*SW2)/(27*MZ2^2*Pi^3*VMU^4) + 
 (MW2^4*MZ*SW2)/(6*MZ2^2*Pi^3*VMU^4) + (4*MT2*MW2^2*MZ*SW2)/
  (9*MZ2*Pi^3*VMU^4) - (25*CW2*MT2*MW2^2*MZ*SW2)/(108*MZ2*Pi^3*VMU^4) - 
 (89*MW2^3*MZ*SW2)/(216*MZ2*Pi^3*VMU^4) + (CW2*MW2^3*MZ*SW2)/
  (3*MZ2*Pi^3*VMU^4) - (5*MH2*MZ*MZ2*SW2)/(576*Pi^3*VMU^4) + 
 (89*MT2*MZ*MZ2*SW2)/(864*Pi^3*VMU^4) - (19*CW2*MT2*MZ*MZ2*SW2)/
  (288*Pi^3*VMU^4) + (42071*MW2*MZ*MZ2*SW2)/(20736*Pi^3*VMU^4) - 
 (2287*CW2*MW2*MZ*MZ2*SW2)/(864*Pi^3*VMU^4) - 
 (19*CW2^2*MW2*MZ*MZ2*SW2)/(288*Pi^3*VMU^4) - 
 (223*MZ*MZ2^2*SW2)/(216*Pi^3*VMU^4) + (955*CW2*MZ*MZ2^2*SW2)/
  (576*Pi^3*VMU^4) - (13*CW2^2*MZ*MZ2^2*SW2)/(108*Pi^3*VMU^4) + 
 (11*MZ*MZ2^3*SW2)/(64*MW2*Pi^3*VMU^4) - (101*CW2*MZ*MZ2^3*SW2)/
  (288*MW2*Pi^3*VMU^4) - (CW2^2*MZ*MZ2^3*SW2)/(72*MW2*Pi^3*VMU^4) + 
 (CW2*MT2*MW2*MZ*SW2^2)/(18*Pi^3*VMU^4) + (71*MW2^2*MZ*SW2^2)/
  (72*Pi^3*VMU^4) + (5*MH2*MZ*MZ2*SW2^2)/(576*Pi^3*VMU^4) - 
 (31*MT2*MZ*MZ2*SW2^2)/(288*Pi^3*VMU^4) + (25*CW2*MT2*MZ*MZ2*SW2^2)/
  (216*Pi^3*VMU^4) - (15983*MW2*MZ*MZ2*SW2^2)/(5184*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*SW2^2)/(108*Pi^3*VMU^4) + (931*MZ*MZ2^2*SW2^2)/
  (576*Pi^3*VMU^4) + (139*CW2*MZ*MZ2^2*SW2^2)/(432*Pi^3*VMU^4) - 
 (11*MZ*MZ2^3*SW2^2)/(32*MW2*Pi^3*VMU^4) + (CW2*MZ*MZ2^3*SW2^2)/
  (72*MW2*Pi^3*VMU^4) + (MT2*MZ*MZ2*SW2^3)/(9*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2*SW2^3)/(108*Pi^3*VMU^4) + (4115*MW2*MZ*MZ2*SW2^3)/
  (2592*Pi^3*VMU^4) - (5*CW2*MZ*MZ2^2*SW2^3)/(18*Pi^3*VMU^4) + 
 (MH2*MZ*A0i[aa0, MH2])/(576*Pi^3*VMU^4) - (CW2*MH2*MZ*A0i[aa0, MH2])/
  (288*Pi^3*VMU^4) + (MH2^2*MZ*A0i[aa0, MH2])/(1152*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MW2*MZ*A0i[aa0, MH2])/(72*Pi^3*VMU^4) - (MH2*MW2*MZ*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)*Pi^3*VMU^4) - (CW2*MW2^2*MZ*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^4) - (MH2*MW2*MZ*A0i[aa0, MH2])/
  (288*MZ2*Pi^3*VMU^4) + (MW2^2*MZ*A0i[aa0, MH2])/(72*MZ2*Pi^3*VMU^4) + 
 (MZ*MZ2*A0i[aa0, MH2])/(288*Pi^3*VMU^4) - (MH2*MZ*MZ2*A0i[aa0, MH2])/
  (384*(MH2 - MW2)*Pi^3*VMU^4) + (CW2*MH2*MZ*MZ2*A0i[aa0, MH2])/
  (288*MW2*Pi^3*VMU^4) + (MW2*MZ*MZ2*A0i[aa0, MH2])/
  (96*(MH2 - MW2)*Pi^3*VMU^4) + (CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^4) - (CW2*MZ*MZ2^2*A0i[aa0, MH2])/
  (128*(MH2 - MW2)*Pi^3*VMU^4) + (CW2*MH2*MZ*SW2*A0i[aa0, MH2])/
  (72*Pi^3*VMU^4) - (MH2^2*MZ*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)*Pi^3*VMU^4) + (MH2*MW2*MZ*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)*Pi^3*VMU^4) + (MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (96*(MH2 - MW2)*Pi^3*VMU^4) - (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (72*MW2*Pi^3*VMU^4) - (MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)*Pi^3*VMU^4) + (MH2^2*MZ*SW2^2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*Pi^3*VMU^4) - (MH2*MW2*MZ*SW2^2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*Pi^3*VMU^4) + (MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (72*Pi^3*VMU^4) - (MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)*Pi^3*VMU^4) + (MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (12*(MH2 - MW2)*Pi^3*VMU^4) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)*Pi^3*VMU^4) - (MT2*MZ*A0i[aa0, MT2])/(48*Pi^3*VMU^4) + 
 (17*MW2*MZ*A0i[aa0, MT2])/(144*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*A0i[aa0, MT2])/(144*Pi^3*VMU^4) - 
 (4*MW2^4*MZ*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*A0i[aa0, MT2])/(9*MZ2^2*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*A0i[aa0, MT2])/(24*MZ2*Pi^3*VMU^4) - 
 (175*MW2^2*MZ*A0i[aa0, MT2])/(432*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*A0i[aa0, MT2])/(24*MZ2*Pi^3*VMU^4) - 
 (MZ*MZ2*A0i[aa0, MT2])/(108*Pi^3*VMU^4) + (CW2*MZ*MZ2*A0i[aa0, MT2])/
  (18*Pi^3*VMU^4) - (CW2*MT2*MZ*MZ2*A0i[aa0, MT2])/(48*MW2*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*A0i[aa0, MT2])/(96*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2])/(96*Pi^3*SW2*VMU^4) - 
 (MT2*MZ*SW2*A0i[aa0, MT2])/(24*Pi^3*VMU^4) + (3*MW2*MZ*SW2*A0i[aa0, MT2])/
  (8*Pi^3*VMU^4) + (CW2*MW2*MZ*SW2*A0i[aa0, MT2])/(36*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VMU^4) - 
 (4*MW2^2*MZ*SW2*A0i[aa0, MT2])/(9*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MT2])/(12*MZ2*Pi^3*VMU^4) - 
 (31*MZ*MZ2*SW2*A0i[aa0, MT2])/(432*Pi^3*VMU^4) - 
 (55*CW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(864*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2])/(12*MW2*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(54*MT2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*SW2^2*A0i[aa0, MT2])/(18*Pi^3*VMU^4) + 
 (11*MZ*MZ2*SW2^2*A0i[aa0, MT2])/(144*Pi^3*VMU^4) - 
 (41*CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2])/(216*Pi^3*VMU^4) - 
 (2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MT2])/(27*MT2*Pi^3*VMU^4) - 
 (MZ*MZ2*SW2^3*A0i[aa0, MT2])/(9*Pi^3*VMU^4) + 
 (17*CW2*MZ*MZ2*SW2^3*A0i[aa0, MT2])/(108*Pi^3*VMU^4) + 
 (4*MW2*MZ*MZ2*SW2^3*A0i[aa0, MT2])/(27*MT2*Pi^3*VMU^4) - 
 (MH2*MZ*A0i[aa0, MW2])/(288*Pi^3*VMU^4) - (11*MW2*MZ*A0i[aa0, MW2])/
  (36*Pi^3*VMU^4) + (5*CW2*MW2*MZ*A0i[aa0, MW2])/(36*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (7*CW2*MH2*MW2*MZ*A0i[aa0, MW2])/(36*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (MW2^2*MZ*A0i[aa0, MW2])/(36*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (7*CW2*MW2^2*MZ*A0i[aa0, MW2])/(36*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (MW2^4*MZ*A0i[aa0, MW2])/(6*MZ2^3*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (97*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*A0i[aa0, MW2])/(12*MZ2*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(12*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - 
 (MW2^3*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*A0i[aa0, MW2])/(12*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) + 
 (5*MZ*MZ2*A0i[aa0, MW2])/(192*Pi^3*VMU^4) - (25*CW2*MZ*MZ2*A0i[aa0, MW2])/
  (72*Pi^3*VMU^4) - (CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(288*MW2*Pi^3*VMU^4) + 
 (11*MH2*MZ*MZ2*A0i[aa0, MW2])/(384*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (37*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (31*CW2^2*MH2*MZ*MZ2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (23*MW2*MZ*MZ2*A0i[aa0, MW2])/(384*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (37*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (31*CW2^2*MW2*MZ*MZ2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2])/(288*MW2*Pi^3*VMU^4) - 
 (17*MZ*MZ2^2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (43*CW2*MZ*MZ2^2*A0i[aa0, MW2])/(576*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2^2*MZ*MZ2^2*A0i[aa0, MW2])/(16*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (17*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(1152*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (43*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(576*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2^2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(16*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2])/(1152*MW2^2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2^2*MH2*MZ*MZ2^3*A0i[aa0, MW2])/(288*MW2^2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2])/(1152*MW2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2^2*MZ*MZ2^3*A0i[aa0, MW2])/(288*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (9*MH2*MW2*MZ*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (7*MW2^2*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (MH2*MW2*MZ*A0i[aa0, MW2])/(128*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (7*CW2*MH2*MW2*MZ*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (MW2^2*MZ*A0i[aa0, MW2])/(64*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (7*CW2*MW2^2*MZ*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (MW2^4*MZ*A0i[aa0, MW2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^4) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^4) + 
 (5*MW2^3*MZ*A0i[aa0, MW2])/(32*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^4) + 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW2^3*MZ*A0i[aa0, MW2])/(48*(-MH2 + MW2)*MZ2*Pi^3*SW2*VMU^4) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^4) + 
 (3*MW2*MZ*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^4) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2])/(64*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (37*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (31*CW2^2*MH2*MZ*MZ2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (3*MW2*MZ*MZ2*A0i[aa0, MW2])/(128*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (37*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (31*CW2^2*MW2*MZ*MZ2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*SW2*VMU^4) + 
 (CW2^2*MZ*MZ2^2*A0i[aa0, MW2])/(64*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (17*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(1152*MW2*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (CW2^2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(64*MW2*(-MH2 + MW2)*Pi^3*SW2*VMU^4) - 
 (CW2^2*MH2*MZ*MZ2^3*A0i[aa0, MW2])/(1152*MW2^2*(-MH2 + MW2)*Pi^3*SW2*
   VMU^4) + (CW2^2*MZ*MZ2^3*A0i[aa0, MW2])/(1152*MW2*(-MH2 + MW2)*Pi^3*SW2*
   VMU^4) - (MH2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^4) - 
 (65*MW2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^4) - 
 (5*CW2*MW2*MZ*SW2*A0i[aa0, MW2])/(9*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^4) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^4) - 
 (11*MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (7*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(18*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2])/(72*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (7*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(18*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (MW2^3*MZ*SW2*A0i[aa0, MW2])/(6*MZ2^2*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2])/(2*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(3*MZ2*Pi^3*VMU^4) - 
 (MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(12*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) + 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(6*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*SW2*A0i[aa0, MW2])/(12*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2])/(6*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2])/(72*Pi^3*VMU^4) + 
 (25*CW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(18*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (3*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^4) + 
 (65*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (37*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (31*CW2^2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (7*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(1152*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (37*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (31*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (17*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (13*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(72*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(8*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (17*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(288*MW2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (13*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(72*MW2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(8*MW2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(288*MW2^2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2^2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(144*MW2^2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(288*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(144*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (5*MH2*MW2*MZ*SW2^2*A0i[aa0, MW2])/(18*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (5*MW2^2*MZ*SW2^2*A0i[aa0, MW2])/(18*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2])/(6*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - 
 (MW2^3*MZ*SW2^2*A0i[aa0, MW2])/(6*(-MH2 + MW2)*MZ2*Pi^3*VMU^4) - 
 (131*MH2*MZ*MZ2*SW2^2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (131*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2])/(288*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (17*MZ*MZ2^2*SW2^2*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2])/(8*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (17*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2])/(144*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2])/(8*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2])/(144*MW2^2*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2])/(144*MW2*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (53*MH2*MZ*MZ2*SW2^3*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) - 
 (53*MW2*MZ*MZ2*SW2^3*A0i[aa0, MW2])/(144*(-MH2 + MW2)*Pi^3*VMU^4) + 
 (MH2*MZ*A0i[aa0, MZ2])/(1152*Pi^3*VMU^4) + (CW2*MH2*MZ*A0i[aa0, MZ2])/
  (288*Pi^3*VMU^4) + (25*MW2*MZ*A0i[aa0, MZ2])/(576*Pi^3*VMU^4) + 
 (13*CW2*MW2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2])/(72*MZ2^2*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*A0i[aa0, MZ2])/(48*MZ2*Pi^3*VMU^4) + 
 (13*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VMU^4) - 
 (25*MZ*MZ2*A0i[aa0, MZ2])/(1152*Pi^3*VMU^4) - 
 (CW2^2*MZ*MZ2*A0i[aa0, MZ2])/(12*Pi^3*VMU^4) - 
 (MZ*MZ2^2*A0i[aa0, MZ2])/(1152*MW2*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(144*MW2*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(36*MW2*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*A0i[aa0, MZ2])/(1152*MW2^2*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2^3*A0i[aa0, MZ2])/(288*MW2^2*Pi^3*VMU^4) + 
 (MW2*MZ*A0i[aa0, MZ2])/(32*Pi^3*SW2*VMU^4) + (7*CW2*MW2*MZ*A0i[aa0, MZ2])/
  (576*Pi^3*SW2*VMU^4) + (MW2^3*MZ*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*SW2*VMU^4) - 
 (3*MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*SW2*VMU^4) - 
 (7*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(576*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2])/(72*Pi^3*SW2*VMU^4) + 
 (CW2^2*MZ*MZ2*A0i[aa0, MZ2])/(48*Pi^3*SW2*VMU^4) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(1152*MW2*Pi^3*SW2*VMU^4) - 
 (CW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(144*MW2*Pi^3*SW2*VMU^4) - 
 (CW2^2*MZ*MZ2^3*A0i[aa0, MZ2])/(1152*MW2^2*Pi^3*SW2*VMU^4) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2])/(96*Pi^3*VMU^4) - (CW2*MH2*MZ*SW2*A0i[aa0, MZ2])/
  (72*Pi^3*VMU^4) + (23*MW2*MZ*SW2*A0i[aa0, MZ2])/(288*Pi^3*VMU^4) - 
 (5*CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(18*Pi^3*VMU^4) + 
 (11*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^4) - 
 (19*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(72*MZ2*Pi^3*VMU^4) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^4) + 
 (101*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(1728*Pi^3*VMU^4) + 
 (CW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(6*Pi^3*VMU^4) + 
 (MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(288*MW2*Pi^3*VMU^4) - 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(144*MW2*Pi^3*VMU^4) - 
 (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(18*MW2*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/(288*MW2^2*Pi^3*VMU^4) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/(144*MW2^2*Pi^3*VMU^4) - 
 (MH2*MZ*SW2^2*A0i[aa0, MZ2])/(144*Pi^3*VMU^4) - 
 (11*MW2*MZ*SW2^2*A0i[aa0, MZ2])/(72*Pi^3*VMU^4) + 
 (5*CW2*MW2*MZ*SW2^2*A0i[aa0, MZ2])/(36*Pi^3*VMU^4) - 
 (MW2^2*MZ*SW2^2*A0i[aa0, MZ2])/(12*MZ2*Pi^3*VMU^4) + 
 (5*MZ*MZ2*SW2^2*A0i[aa0, MZ2])/(72*Pi^3*VMU^4) + 
 (19*CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2])/(432*Pi^3*VMU^4) - 
 (MZ*MZ2^2*SW2^2*A0i[aa0, MZ2])/(144*MW2*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2])/(18*MW2*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2])/(144*MW2^2*Pi^3*VMU^4) - 
 (91*CW2*MZ*MZ2*SW2^3*A0i[aa0, MZ2])/(216*Pi^3*VMU^4) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VMU^4) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^4) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(6*MZ2*Pi^3*VMU^4) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*VMU^4) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(48*MW2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^4) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^4) - 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(12*MW2*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(6*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^4) + 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^4) - 
 (2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(3*MZ2*Pi^3*VMU^4) - 
 (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^4) - 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*VMU^4) + 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(72*MZ2*Pi^3*VMU^4) - 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(18*MZ2*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(288*MW2*Pi^3*VMU^4) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(18*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*MW2*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(6*Pi^3*VMU^4) + 
 (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(6*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*VMU^4) - 
 (4*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2*Pi^3*VMU^4) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(18*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(288*MW2*Pi^3*VMU^4) - 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^4) - 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(18*Pi^3*VMU^4) + 
 (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*MW2*Pi^3*VMU^4) + 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(1152*Pi^3*VMU^4) + 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^4) - 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^4) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) - 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) - 
 (5*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(18*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^4) - 
 (MH2^2*MZ*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^4) - 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^4) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) + 
 (11*CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*VMU^4) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(48*Pi^3*VMU^4) + 
 (4*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2^2*Pi^3*VMU^4) + 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*VMU^4) - 
 (CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(48*MZ2*Pi^3*VMU^4) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2*Pi^3*VMU^4) + 
 (5*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*VMU^4) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*VMU^4) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*SW2*VMU^4) - 
 (CW2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(192*Pi^3*SW2*VMU^4) + 
 (CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(192*MZ2*Pi^3*SW2*VMU^4) - 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2*VMU^4) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*SW2*VMU^4) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2*VMU^4) - 
 (43*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) - 
 (19*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(18*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VMU^4) - 
 (4*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^4) + 
 (4*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*VMU^4) + 
 (CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(24*MZ2*Pi^3*VMU^4) - 
 (13*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^4) + 
 (257*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) - 
 (5*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VMU^4) + 
 (7*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) - 
 (MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(9*Pi^3*VMU^4) + 
 (11*CW2*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^4) + 
 (11*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) + 
 (7*CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(18*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^4) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^4) + 
 (17*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (7*CW2*MT2*MZ*MZ2*SW2^3*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^4) - 
 (17*CW2*MZ*MZ2^2*SW2^3*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^4) - 
 (179*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) - 
 (17*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) - 
 (MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2^3*Pi^3*VMU^4) + 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (13*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 (55*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(18*Pi^3*VMU^4) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(1152*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*SW2*VMU^4) + 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(48*MZ2*Pi^3*SW2*VMU^4) - 
 (19*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2*VMU^4) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*SW2*VMU^4) - 
 (13*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) + 
 (5*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^4) - 
 (MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/(2*MZ2*Pi^3*VMU^4) - 
 (11*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(24*Pi^3*VMU^4) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) + 
 (13*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2])/(36*Pi^3*VMU^4) + 
 (MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 (11*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^4) + 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^4) - 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(1152*Pi^3*VMU^4) - 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^4) - 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^4) + 
 (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^4) - 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(6*Pi^3*VMU^4) - 
 (4*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^4) + 
 (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(3*MZ2*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^4) + 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^4) - 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(16*Pi^3*VMU^4) - 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^4) - 
 (4*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) + 
 (5*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) - 
 (2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^4) - 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) + 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^4) - 
 (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^4) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^4) + 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(6*MZ2^2*Pi^3*VMU^4) + 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(72*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(9*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(96*Pi^3*VMU^4) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(1152*Pi^3*VMU^4) + 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^4) + 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(18*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*VMU^4) - 
 (5*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(48*Pi^3*VMU^4) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2^2*Pi^3*VMU^4) + 
 (5*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(48*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(48*Pi^3*SW2*VMU^4) + 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(48*MZ2*Pi^3*SW2*VMU^4) - 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*SW2*VMU^4) + 
 (MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^4) + 
 (MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2*Pi^3*VMU^4) - 
 (CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*Pi^3*VMU^4) - 
 (MW2^3*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^4) - 
 (MW2^4*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2*Pi^3*VMU^4) + 
 (MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*Pi^3*VMU^4) - 
 (MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) + 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VMU^4) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*SW2*VMU^4) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*SW2*VMU^4) - 
 (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*SW2*VMU^4) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*SW2*VMU^4) + 
 (MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) - 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) - 
 (MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) - 
 (MW2^3*MZ*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) + 
 (MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^4) + 
 (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (2*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*VMU^4) - 
 (MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^4) + 
 (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) + 
 (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*Pi^3*VMU^4) - 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) - 
 (5*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) + 
 (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*MW2*Pi^3*VMU^4) - 
 (MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*Pi^3*VMU^4) + 
 (5*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^4) - 
 (MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*MW2*Pi^3*VMU^4) + 
 (2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (5*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*Pi^3*VMU^4) + 
 (5*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) + 
 (MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*MW2*Pi^3*VMU^4) - 
 (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*MW2*Pi^3*VMU^4) - 
 (4*MW2*MZ*MZ2^2*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) + 
 (5*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) - 
 (MZ*MZ2^4*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*MW2*Pi^3*VMU^4) - 
 (2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^4) + 
 (5*MW2*MZ*MZ2*SW2*Log[mu2/MZ2])/(54*Pi^3*VMU^4) - 
 (10*MW2*MZ*MZ2*SW2^2*Log[mu2/MZ2])/(27*Pi^3*VMU^4) + 
 (20*MW2*MZ*MZ2*SW2^3*Log[mu2/MZ2])/(27*Pi^3*VMU^4)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam60_GF_MW_MZ_Zee.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*((MZ*(-2*CHD*MZ*SW2*VMU - 4*CHWB*CW*MZ*SW*SW2*VMU + CHD*MZ*SW2^2*VMU - 
      2*MZ*SW2*VMU*CHe[1, 1] - 2*MZ*SW2^2*VMU*CHl3[1, 1] - 
      2*MZ*SW2^2*VMU*CHl3[2, 2] + 2*MZ*SW2^2*VMU*Cll[1, 2, 2, 1]))/VMU + 
   (MZ*((3*CHD*MZ*VMU)/4 + 2*CHWB*CW*MZ*SW*VMU - 2*CHD*MZ*SW2*VMU - 
      4*CHWB*CW*MZ*SW*SW2*VMU + CHD*MZ*SW2^2*VMU + MZ*VMU*CHl1[1, 1] - 
      2*MZ*SW2*VMU*CHl1[1, 1] + (MZ*VMU*CHl3[1, 1])/2 - 
      2*MZ*SW2^2*VMU*CHl3[1, 1] - (MZ*VMU*CHl3[2, 2])/2 + 
      2*MZ*SW2*VMU*CHl3[2, 2] - 2*MZ*SW2^2*VMU*CHl3[2, 2] + 
      (MZ*VMU*Cll[1, 2, 2, 1])/2 - 2*MZ*SW2*VMU*Cll[1, 2, 2, 1] + 
      2*MZ*SW2^2*VMU*Cll[1, 2, 2, 1]))/VMU))/(12*Pi)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam60_GF_MW_MZ_Zmumu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*((MZ*(-2*CHD*MZ*SW2*VMU - 4*CHWB*CW*MZ*SW*SW2*VMU + CHD*MZ*SW2^2*VMU - 
      2*MZ*SW2*VMU*CHe[2, 2] - 2*MZ*SW2^2*VMU*CHl3[1, 1] - 
      2*MZ*SW2^2*VMU*CHl3[2, 2] + 2*MZ*SW2^2*VMU*Cll[1, 2, 2, 1]))/VMU + 
   (MZ*((3*CHD*MZ*VMU)/4 + 2*CHWB*CW*MZ*SW*VMU - 2*CHD*MZ*SW2*VMU - 
      4*CHWB*CW*MZ*SW*SW2*VMU + CHD*MZ*SW2^2*VMU + MZ*VMU*CHl1[2, 2] - 
      2*MZ*SW2*VMU*CHl1[2, 2] - (MZ*VMU*CHl3[1, 1])/2 + 
      2*MZ*SW2*VMU*CHl3[1, 1] - 2*MZ*SW2^2*VMU*CHl3[1, 1] + 
      (MZ*VMU*CHl3[2, 2])/2 - 2*MZ*SW2^2*VMU*CHl3[2, 2] + 
      (MZ*VMU*Cll[1, 2, 2, 1])/2 - 2*MZ*SW2*VMU*Cll[1, 2, 2, 1] + 
      2*MZ*SW2^2*VMU*Cll[1, 2, 2, 1]))/VMU))/(12*Pi)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam60_GF_MW_MZ_Zmutau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
$Failed


==> anc/Analytic_Files/analytic_expressions/Zll/Gam60_GF_MW_MZ_Ztautau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*((MZ*(-2*CHD*MZ*SW2*VMU - 4*CHWB*CW*MZ*SW*SW2*VMU + CHD*MZ*SW2^2*VMU - 
      2*MZ*SW2*VMU*CHe[3, 3] - 2*MZ*SW2^2*VMU*CHl3[1, 1] - 
      2*MZ*SW2^2*VMU*CHl3[2, 2] + 2*MZ*SW2^2*VMU*Cll[1, 2, 2, 1]))/VMU + 
   (MZ*((3*CHD*MZ*VMU)/4 + 2*CHWB*CW*MZ*SW*VMU - 2*CHD*MZ*SW2*VMU - 
      4*CHWB*CW*MZ*SW*SW2*VMU + CHD*MZ*SW2^2*VMU + MZ*VMU*CHl1[3, 3] - 
      2*MZ*SW2*VMU*CHl1[3, 3] - (MZ*VMU*CHl3[1, 1])/2 + 
      2*MZ*SW2*VMU*CHl3[1, 1] - 2*MZ*SW2^2*VMU*CHl3[1, 1] - 
      (MZ*VMU*CHl3[2, 2])/2 + 2*MZ*SW2*VMU*CHl3[2, 2] - 
      2*MZ*SW2^2*VMU*CHl3[2, 2] + MZ*VMU*CHl3[3, 3] - 
      2*MZ*SW2*VMU*CHl3[3, 3] + (MZ*VMU*Cll[1, 2, 2, 1])/2 - 
      2*MZ*SW2*VMU*Cll[1, 2, 2, 1] + 2*MZ*SW2^2*VMU*Cll[1, 2, 2, 1]))/VMU))/
 (12*Pi)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam60_GF_SWeff_MZ_Zee.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHD*MZ*MZ2)/(16*Pi) - (CHD*CW2*MZ*MZ2)/(12*Pi) + 
 (CHWB*CW*MZ*MZ2*SW)/(6*Pi) - (CHWB*CW2*MZ*MZ2*SW)/(6*CW*Pi) - 
 (CHD*MZ*MZ2*SW2)/(3*Pi) + (CHD*CW2*MZ*MZ2*SW2)/(3*Pi) - 
 (2*CHWB*CW*MZ*MZ2*SW*SW2)/(3*Pi) + (2*CHWB*CW2*MZ*MZ2*SW*SW2)/(3*CW*Pi) + 
 (CHD*MZ*MZ2*SW2^2)/(6*Pi) - (MZ*MZ2*SW2*CHe[1, 1])/(6*Pi) - 
 (CW2*MZ*MZ2*CHe[Leff, Leff])/(6*Pi) + (CW2*MZ*MZ2^2*CHe[Leff, Leff])/
  (12*MW2*Pi) + (2*CW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(3*Pi) - 
 (CW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(3*MW2*Pi) + 
 (MZ*MZ2*CHl1[1, 1])/(12*Pi) - (MZ*MZ2*SW2*CHl1[1, 1])/(6*Pi) - 
 (CW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(6*MW2*Pi) + 
 (2*CW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*MW2*Pi) + 
 (MZ*MZ2*CHl3[1, 1])/(24*Pi) - (MZ*MZ2*SW2^2*CHl3[1, 1])/(3*Pi) - 
 (MZ*MZ2*CHl3[2, 2])/(24*Pi) + (MZ*MZ2*SW2*CHl3[2, 2])/(6*Pi) - 
 (MZ*MZ2*SW2^2*CHl3[2, 2])/(3*Pi) - (CW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
  (6*MW2*Pi) + (2*CW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*MW2*Pi) + 
 (MZ*MZ2*Cll[1, 2, 2, 1])/(24*Pi) - (MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(6*Pi) + 
 (MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(3*Pi)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam60_GF_SWeff_MZ_Zmumu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHD*MZ*MZ2)/(16*Pi) - (CHD*CW2*MZ*MZ2)/(12*Pi) + 
 (CHWB*CW*MZ*MZ2*SW)/(6*Pi) - (CHWB*CW2*MZ*MZ2*SW)/(6*CW*Pi) - 
 (CHD*MZ*MZ2*SW2)/(3*Pi) + (CHD*CW2*MZ*MZ2*SW2)/(3*Pi) - 
 (2*CHWB*CW*MZ*MZ2*SW*SW2)/(3*Pi) + (2*CHWB*CW2*MZ*MZ2*SW*SW2)/(3*CW*Pi) + 
 (CHD*MZ*MZ2*SW2^2)/(6*Pi) - (MZ*MZ2*SW2*CHe[2, 2])/(6*Pi) - 
 (CW2*MZ*MZ2*CHe[Leff, Leff])/(6*Pi) + (CW2*MZ*MZ2^2*CHe[Leff, Leff])/
  (12*MW2*Pi) + (2*CW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(3*Pi) - 
 (CW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(3*MW2*Pi) + 
 (MZ*MZ2*CHl1[2, 2])/(12*Pi) - (MZ*MZ2*SW2*CHl1[2, 2])/(6*Pi) - 
 (CW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(6*MW2*Pi) + 
 (2*CW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*MW2*Pi) - 
 (MZ*MZ2*CHl3[1, 1])/(24*Pi) + (MZ*MZ2*SW2*CHl3[1, 1])/(6*Pi) - 
 (MZ*MZ2*SW2^2*CHl3[1, 1])/(3*Pi) + (MZ*MZ2*CHl3[2, 2])/(24*Pi) - 
 (MZ*MZ2*SW2^2*CHl3[2, 2])/(3*Pi) - (CW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
  (6*MW2*Pi) + (2*CW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*MW2*Pi) + 
 (MZ*MZ2*Cll[1, 2, 2, 1])/(24*Pi) - (MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(6*Pi) + 
 (MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(3*Pi)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam60_GF_SWeff_MZ_Zmutau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
$Failed


==> anc/Analytic_Files/analytic_expressions/Zll/Gam60_GF_SWeff_MZ_Ztautau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHD*MZ*MZ2)/(16*Pi) - (CHD*CW2*MZ*MZ2)/(12*Pi) + 
 (CHWB*CW*MZ*MZ2*SW)/(6*Pi) - (CHWB*CW2*MZ*MZ2*SW)/(6*CW*Pi) - 
 (CHD*MZ*MZ2*SW2)/(3*Pi) + (CHD*CW2*MZ*MZ2*SW2)/(3*Pi) - 
 (2*CHWB*CW*MZ*MZ2*SW*SW2)/(3*Pi) + (2*CHWB*CW2*MZ*MZ2*SW*SW2)/(3*CW*Pi) + 
 (CHD*MZ*MZ2*SW2^2)/(6*Pi) - (MZ*MZ2*SW2*CHe[3, 3])/(6*Pi) - 
 (CW2*MZ*MZ2*CHe[Leff, Leff])/(6*Pi) + (CW2*MZ*MZ2^2*CHe[Leff, Leff])/
  (12*MW2*Pi) + (2*CW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(3*Pi) - 
 (CW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(3*MW2*Pi) + 
 (MZ*MZ2*CHl1[3, 3])/(12*Pi) - (MZ*MZ2*SW2*CHl1[3, 3])/(6*Pi) - 
 (CW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(6*MW2*Pi) + 
 (2*CW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*MW2*Pi) - 
 (MZ*MZ2*CHl3[1, 1])/(24*Pi) + (MZ*MZ2*SW2*CHl3[1, 1])/(6*Pi) - 
 (MZ*MZ2*SW2^2*CHl3[1, 1])/(3*Pi) - (MZ*MZ2*CHl3[2, 2])/(24*Pi) + 
 (MZ*MZ2*SW2*CHl3[2, 2])/(6*Pi) - (MZ*MZ2*SW2^2*CHl3[2, 2])/(3*Pi) + 
 (MZ*MZ2*CHl3[3, 3])/(12*Pi) - (MZ*MZ2*SW2*CHl3[3, 3])/(6*Pi) - 
 (CW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(6*MW2*Pi) + 
 (2*CW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*MW2*Pi) + 
 (MZ*MZ2*Cll[1, 2, 2, 1])/(24*Pi) - (MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(6*Pi) + 
 (MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(3*Pi)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam60_GF_aEW_MZ_Zee.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHD*MZ*MZ2)/(16*Pi) + (CHD*CW2^2*MZ*MZ2)/(6*(2 - 4*CW2)*Pi) + 
 (CHWB*CW*MZ*MZ2*SW)/(6*Pi) + (2*CHWB*CW*CW2*MZ*MZ2*SW)/(3*(2 - 4*CW2)*Pi) - 
 (CHD*MZ*MZ2*SW2)/(3*Pi) - (2*CHD*CW2^2*MZ*MZ2*SW2)/(3*(2 - 4*CW2)*Pi) - 
 (2*CHWB*CW*MZ*MZ2*SW*SW2)/(3*Pi) - (8*CHWB*CW*CW2*MZ*MZ2*SW*SW2)/
  (3*(2 - 4*CW2)*Pi) + (CHD*MZ*MZ2*SW2^2)/(6*Pi) - 
 (MZ*MZ2*SW2*CHe[1, 1])/(6*Pi) + (MZ*MZ2*CHl1[1, 1])/(12*Pi) - 
 (MZ*MZ2*SW2*CHl1[1, 1])/(6*Pi) + (MZ*MZ2*CHl3[1, 1])/(24*Pi) + 
 (CW2*MZ*MZ2*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*Pi) - 
 (MZ*MZ2*SW2^2*CHl3[1, 1])/(3*Pi) - (4*CW2*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi) - (MZ*MZ2*CHl3[2, 2])/(24*Pi) + 
 (MZ*MZ2*SW2*CHl3[2, 2])/(6*Pi) + (CW2*MZ*MZ2*SW2*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi) - (MZ*MZ2*SW2^2*CHl3[2, 2])/(3*Pi) - 
 (4*CW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(3*(2 - 4*CW2)*Pi) + 
 (MZ*MZ2*Cll[1, 2, 2, 1])/(24*Pi) - (MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(6*Pi) - 
 (CW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*Pi) + 
 (MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(3*Pi) + (4*CW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam60_GF_aEW_MZ_Zmumu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHD*MZ*MZ2)/(16*Pi) + (CHD*CW2^2*MZ*MZ2)/(6*(2 - 4*CW2)*Pi) + 
 (CHWB*CW*MZ*MZ2*SW)/(6*Pi) + (2*CHWB*CW*CW2*MZ*MZ2*SW)/(3*(2 - 4*CW2)*Pi) - 
 (CHD*MZ*MZ2*SW2)/(3*Pi) - (2*CHD*CW2^2*MZ*MZ2*SW2)/(3*(2 - 4*CW2)*Pi) - 
 (2*CHWB*CW*MZ*MZ2*SW*SW2)/(3*Pi) - (8*CHWB*CW*CW2*MZ*MZ2*SW*SW2)/
  (3*(2 - 4*CW2)*Pi) + (CHD*MZ*MZ2*SW2^2)/(6*Pi) - 
 (MZ*MZ2*SW2*CHe[2, 2])/(6*Pi) + (MZ*MZ2*CHl1[2, 2])/(12*Pi) - 
 (MZ*MZ2*SW2*CHl1[2, 2])/(6*Pi) - (MZ*MZ2*CHl3[1, 1])/(24*Pi) + 
 (MZ*MZ2*SW2*CHl3[1, 1])/(6*Pi) + (CW2*MZ*MZ2*SW2*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi) - (MZ*MZ2*SW2^2*CHl3[1, 1])/(3*Pi) - 
 (4*CW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(3*(2 - 4*CW2)*Pi) + 
 (MZ*MZ2*CHl3[2, 2])/(24*Pi) + (CW2*MZ*MZ2*SW2*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi) - (MZ*MZ2*SW2^2*CHl3[2, 2])/(3*Pi) - 
 (4*CW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(3*(2 - 4*CW2)*Pi) + 
 (MZ*MZ2*Cll[1, 2, 2, 1])/(24*Pi) - (MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(6*Pi) - 
 (CW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*Pi) + 
 (MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(3*Pi) + (4*CW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam60_GF_aEW_MZ_Ztautau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHD*MZ*MZ2)/(16*Pi) + (CHD*CW2^2*MZ*MZ2)/(6*(2 - 4*CW2)*Pi) + 
 (CHWB*CW*MZ*MZ2*SW)/(6*Pi) + (2*CHWB*CW*CW2*MZ*MZ2*SW)/(3*(2 - 4*CW2)*Pi) - 
 (CHD*MZ*MZ2*SW2)/(3*Pi) - (2*CHD*CW2^2*MZ*MZ2*SW2)/(3*(2 - 4*CW2)*Pi) - 
 (2*CHWB*CW*MZ*MZ2*SW*SW2)/(3*Pi) - (8*CHWB*CW*CW2*MZ*MZ2*SW*SW2)/
  (3*(2 - 4*CW2)*Pi) + (CHD*MZ*MZ2*SW2^2)/(6*Pi) - 
 (MZ*MZ2*SW2*CHe[3, 3])/(6*Pi) + (MZ*MZ2*CHl1[3, 3])/(12*Pi) - 
 (MZ*MZ2*SW2*CHl1[3, 3])/(6*Pi) - (MZ*MZ2*CHl3[1, 1])/(24*Pi) + 
 (MZ*MZ2*SW2*CHl3[1, 1])/(6*Pi) + (CW2*MZ*MZ2*SW2*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi) - (MZ*MZ2*SW2^2*CHl3[1, 1])/(3*Pi) - 
 (4*CW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(3*(2 - 4*CW2)*Pi) - 
 (MZ*MZ2*CHl3[2, 2])/(24*Pi) + (MZ*MZ2*SW2*CHl3[2, 2])/(6*Pi) + 
 (CW2*MZ*MZ2*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*Pi) - 
 (MZ*MZ2*SW2^2*CHl3[2, 2])/(3*Pi) - (4*CW2*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi) + (MZ*MZ2*CHl3[3, 3])/(12*Pi) - 
 (MZ*MZ2*SW2*CHl3[3, 3])/(6*Pi) + (MZ*MZ2*Cll[1, 2, 2, 1])/(24*Pi) - 
 (MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(6*Pi) - (CW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi) + (MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(3*Pi) + 
 (4*CW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*Pi)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam60_aEW_MW_MZ_Zee.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/24*(CHD*MZ*MZ2)/Pi + (CHWB*CW*MZ*MZ2)/(12*Pi*SW) + 
 (CHD*MZ*MZ2)/(48*Pi*SW2) - (CHD*MZ*MZ2*SW2)/(12*Pi) - 
 (CHWB*CW*MZ*MZ2*SW2)/(6*Pi*SW) - (MZ*MZ2*SW2*CHe[1, 1])/(6*Pi) + 
 (MZ*MZ2*CHl1[1, 1])/(12*Pi) - (MZ*MZ2*SW2*CHl1[1, 1])/(6*Pi) + 
 (MZ*MZ2*CHl3[1, 1])/(12*Pi) - (MZ*MZ2*SW2*CHl3[1, 1])/(6*Pi)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam60_aEW_MW_MZ_Zmumu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/24*(CHD*MZ*MZ2)/Pi + (CHWB*CW*MZ*MZ2)/(12*Pi*SW) + 
 (CHD*MZ*MZ2)/(48*Pi*SW2) - (CHD*MZ*MZ2*SW2)/(12*Pi) - 
 (CHWB*CW*MZ*MZ2*SW2)/(6*Pi*SW) - (MZ*MZ2*SW2*CHe[2, 2])/(6*Pi) + 
 (MZ*MZ2*CHl1[2, 2])/(12*Pi) - (MZ*MZ2*SW2*CHl1[2, 2])/(6*Pi) + 
 (MZ*MZ2*CHl3[2, 2])/(12*Pi) - (MZ*MZ2*SW2*CHl3[2, 2])/(6*Pi)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam60_aEW_MW_MZ_Zmutau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
$Failed


==> anc/Analytic_Files/analytic_expressions/Zll/Gam60_aEW_MW_MZ_Ztautau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/24*(CHD*MZ*MZ2)/Pi + (CHWB*CW*MZ*MZ2)/(12*Pi*SW) + 
 (CHD*MZ*MZ2)/(48*Pi*SW2) - (CHD*MZ*MZ2*SW2)/(12*Pi) - 
 (CHWB*CW*MZ*MZ2*SW2)/(6*Pi*SW) - (MZ*MZ2*SW2*CHe[3, 3])/(6*Pi) + 
 (MZ*MZ2*CHl1[3, 3])/(12*Pi) - (MZ*MZ2*SW2*CHl1[3, 3])/(6*Pi) + 
 (MZ*MZ2*CHl3[3, 3])/(12*Pi) - (MZ*MZ2*SW2*CHl3[3, 3])/(6*Pi)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam60_aEW_SWeff_MZ_Zee.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHD*MZ*MZ2)/(12*Pi) - (CHD*CW2*MZ*MZ2)/(12*Pi) + 
 (CHWB*MZ*MZ2)/(24*CW*Pi*SW) + (CHWB*CW*MZ*MZ2*SW)/(6*Pi) - 
 (CHWB*CW2*MZ*MZ2*SW)/(6*CW*Pi) - (5*CHD*MZ*MZ2*SW2)/(12*Pi) + 
 (CHD*CW2*MZ*MZ2*SW2)/(3*Pi) - (CHWB*MZ*MZ2*SW2)/(6*CW*Pi*SW) - 
 (2*CHWB*CW*MZ*MZ2*SW*SW2)/(3*Pi) + (2*CHWB*CW2*MZ*MZ2*SW*SW2)/(3*CW*Pi) + 
 (CHD*MZ*MZ2*SW2^2)/(3*Pi) + (CHWB*MZ*MZ2*SW2^2)/(3*CW*Pi*SW) - 
 (MZ*MZ2*SW2*CHe[1, 1])/(6*Pi) + (MZ*MZ2*CHe[Leff, Leff])/(24*Pi) - 
 (MZ*MZ2^2*CHe[Leff, Leff])/(48*MW2*Pi) - (CW2*MZ*MZ2*CHe[Leff, Leff])/
  (24*Pi*SW2) + (CW2*MZ*MZ2^2*CHe[Leff, Leff])/(48*MW2*Pi*SW2) - 
 (MZ*MZ2*SW2*CHe[Leff, Leff])/(6*Pi) + (CW2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (3*Pi) + (MZ*MZ2^2*SW2*CHe[Leff, Leff])/(12*MW2*Pi) - 
 (CW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(6*MW2*Pi) + 
 (MZ*MZ2*SW2^2*CHe[Leff, Leff])/(3*Pi) - (MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/
  (6*MW2*Pi) + (MZ*MZ2*CHl1[1, 1])/(12*Pi) - (MZ*MZ2*SW2*CHl1[1, 1])/(6*Pi) - 
 (CW2*MZ*MZ2^2*CHl1[Leff, Leff])/(24*MW2*Pi) + 
 (MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(24*MW2*Pi) - 
 (MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(6*MW2*Pi) + 
 (CW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*MW2*Pi) + 
 (MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(3*MW2*Pi) + (MZ*MZ2*CHl3[1, 1])/(12*Pi) - 
 (MZ*MZ2*SW2*CHl3[1, 1])/(6*Pi) - (CW2*MZ*MZ2^2*CHl3[Leff, Leff])/
  (24*MW2*Pi) + (MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(24*MW2*Pi) - 
 (MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(6*MW2*Pi) + 
 (CW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*MW2*Pi) + 
 (MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(3*MW2*Pi)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam60_aEW_SWeff_MZ_Zmumu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHD*MZ*MZ2)/(12*Pi) - (CHD*CW2*MZ*MZ2)/(12*Pi) + 
 (CHWB*MZ*MZ2)/(24*CW*Pi*SW) + (CHWB*CW*MZ*MZ2*SW)/(6*Pi) - 
 (CHWB*CW2*MZ*MZ2*SW)/(6*CW*Pi) - (5*CHD*MZ*MZ2*SW2)/(12*Pi) + 
 (CHD*CW2*MZ*MZ2*SW2)/(3*Pi) - (CHWB*MZ*MZ2*SW2)/(6*CW*Pi*SW) - 
 (2*CHWB*CW*MZ*MZ2*SW*SW2)/(3*Pi) + (2*CHWB*CW2*MZ*MZ2*SW*SW2)/(3*CW*Pi) + 
 (CHD*MZ*MZ2*SW2^2)/(3*Pi) + (CHWB*MZ*MZ2*SW2^2)/(3*CW*Pi*SW) - 
 (MZ*MZ2*SW2*CHe[2, 2])/(6*Pi) + (MZ*MZ2*CHe[Leff, Leff])/(24*Pi) - 
 (MZ*MZ2^2*CHe[Leff, Leff])/(48*MW2*Pi) - (CW2*MZ*MZ2*CHe[Leff, Leff])/
  (24*Pi*SW2) + (CW2*MZ*MZ2^2*CHe[Leff, Leff])/(48*MW2*Pi*SW2) - 
 (MZ*MZ2*SW2*CHe[Leff, Leff])/(6*Pi) + (CW2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (3*Pi) + (MZ*MZ2^2*SW2*CHe[Leff, Leff])/(12*MW2*Pi) - 
 (CW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(6*MW2*Pi) + 
 (MZ*MZ2*SW2^2*CHe[Leff, Leff])/(3*Pi) - (MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/
  (6*MW2*Pi) + (MZ*MZ2*CHl1[2, 2])/(12*Pi) - (MZ*MZ2*SW2*CHl1[2, 2])/(6*Pi) - 
 (CW2*MZ*MZ2^2*CHl1[Leff, Leff])/(24*MW2*Pi) + 
 (MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(24*MW2*Pi) - 
 (MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(6*MW2*Pi) + 
 (CW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*MW2*Pi) + 
 (MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(3*MW2*Pi) + (MZ*MZ2*CHl3[2, 2])/(12*Pi) - 
 (MZ*MZ2*SW2*CHl3[2, 2])/(6*Pi) - (CW2*MZ*MZ2^2*CHl3[Leff, Leff])/
  (24*MW2*Pi) + (MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(24*MW2*Pi) - 
 (MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(6*MW2*Pi) + 
 (CW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*MW2*Pi) + 
 (MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(3*MW2*Pi)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam60_aEW_SWeff_MZ_Zmutau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
$Failed


==> anc/Analytic_Files/analytic_expressions/Zll/Gam60_aEW_SWeff_MZ_Ztautau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHD*MZ*MZ2)/(12*Pi) - (CHD*CW2*MZ*MZ2)/(12*Pi) + 
 (CHWB*MZ*MZ2)/(24*CW*Pi*SW) + (CHWB*CW*MZ*MZ2*SW)/(6*Pi) - 
 (CHWB*CW2*MZ*MZ2*SW)/(6*CW*Pi) - (5*CHD*MZ*MZ2*SW2)/(12*Pi) + 
 (CHD*CW2*MZ*MZ2*SW2)/(3*Pi) - (CHWB*MZ*MZ2*SW2)/(6*CW*Pi*SW) - 
 (2*CHWB*CW*MZ*MZ2*SW*SW2)/(3*Pi) + (2*CHWB*CW2*MZ*MZ2*SW*SW2)/(3*CW*Pi) + 
 (CHD*MZ*MZ2*SW2^2)/(3*Pi) + (CHWB*MZ*MZ2*SW2^2)/(3*CW*Pi*SW) - 
 (MZ*MZ2*SW2*CHe[3, 3])/(6*Pi) + (MZ*MZ2*CHe[Leff, Leff])/(24*Pi) - 
 (MZ*MZ2^2*CHe[Leff, Leff])/(48*MW2*Pi) - (CW2*MZ*MZ2*CHe[Leff, Leff])/
  (24*Pi*SW2) + (CW2*MZ*MZ2^2*CHe[Leff, Leff])/(48*MW2*Pi*SW2) - 
 (MZ*MZ2*SW2*CHe[Leff, Leff])/(6*Pi) + (CW2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (3*Pi) + (MZ*MZ2^2*SW2*CHe[Leff, Leff])/(12*MW2*Pi) - 
 (CW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(6*MW2*Pi) + 
 (MZ*MZ2*SW2^2*CHe[Leff, Leff])/(3*Pi) - (MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/
  (6*MW2*Pi) + (MZ*MZ2*CHl1[3, 3])/(12*Pi) - (MZ*MZ2*SW2*CHl1[3, 3])/(6*Pi) - 
 (CW2*MZ*MZ2^2*CHl1[Leff, Leff])/(24*MW2*Pi) + 
 (MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(24*MW2*Pi) - 
 (MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(6*MW2*Pi) + 
 (CW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*MW2*Pi) + 
 (MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(3*MW2*Pi) + (MZ*MZ2*CHl3[3, 3])/(12*Pi) - 
 (MZ*MZ2*SW2*CHl3[3, 3])/(6*Pi) - (CW2*MZ*MZ2^2*CHl3[Leff, Leff])/
  (24*MW2*Pi) + (MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(24*MW2*Pi) - 
 (MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(6*MW2*Pi) + 
 (CW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*MW2*Pi) + 
 (MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(3*MW2*Pi)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam61_GF_MW_MZ_Zee.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CW2*CWw*MW*MZ*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2 + 8*MZ2^2*SW2^2))/
  (96*Pi^3*VMU^3) + (MZ*(4*CHbox*(MH2 + MW2) + CHD*(-MH2 + 8*MW2 + MZ2))*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2))/(1536*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2*SW*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2))/(32*MW*Pi^3*VMU^2) - 
 (CHWB*MW2^2*SW*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2 + 8*MZ2^2*SW2^2))/
  (16*MW*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*(8*MW2^3 - 8*MW2^2*MZ2 + MZ2^3 + 4*MZ2^2*(2*MW2 + MZ2)*SW2^2))/
  (64*MZ2^2*Pi^3*VMU^2) - 
 (MZ*(CHD*(1728*MW2^5 + MW2*(36*MH2 - 720*MT2 - 861*MZ2)*MZ2^3 - 
      36*MW2^2*MZ2^2*(2*MH2 + 12*MT2 + 7*MZ2) - 16*MW2^4*(96*MT2 + 105*MZ2) + 
      MZ2^4*(204*MT2 + 321*MZ2) + 4*MW2^3*MZ2*(576*MT2 + 375*MZ2) + 
      8*(216*MW2^5 + 2*MW2^3*(192*MT2 - 54*MZ2)*MZ2 + (102*MT2 - 285*MZ2)*
         MZ2^4 - 3*MW2^2*MZ2^2*(3*MH2 + 18*MT2 + 17*MZ2) - 
        2*MW2^4*(96*MT2 + 159*MZ2) + MW2*MZ2^3*(9*MH2 - 240*MT2 + 
          573*MZ2))) + 12*CHbox*MZ2^2*
     ((2*MW2 - MZ2)*(6*MH2*MW2 + 8*MW2^2 - 3*MH2*MZ2 - 2*MW2*MZ2 - 3*MZ2^2) + 
      4*MZ2^2*(3*MH2 + 4*MW2 + 3*MZ2)*SW2^2)))/(10368*MZ2^3*Pi^3*VMU^2) + 
 (CHWB*MW2*(7776*MW2^5 - 72*MW2^4*(96*MT2 + MZ2*(249 + 36*SW2)) - 
    4*MW2^2*MZ2^2*(-27*MH2 - 9*MZ2*(389 + 60*SW2) + 18*MT2*(269 + 80*SW2) + 
      3*MZ2*(1851 + 444*SW2)) + MW2*MZ2^3*(-54*MH2*(3 + 2*SW2) - 
      9*MZ2*(839 + 36*SW2) + 36*MT2*(215 + 122*SW2) + 
      3*MZ2*(2874 + 1068*SW2)) - MZ2^4*(-54*MH2*(1 + SW2) + 
      36*MT2*(29 + 17*SW2) + MZ2*(1224 + 882*SW2 + 9*(-163 + 3*SW2))) + 
    8*MW2^3*MZ2*(144*MT2*(17 + 2*SW2) + 
      MZ2*(-909 + 243*SW2 + 6*(510 + 66*SW2))) + 
    4*(1944*MW2^5 - 18*MW2^4*(96*MT2 + MZ2*(339 + 36*SW2)) + 
      2*MW2^3*MZ2*(288*MT2*(11 + SW2) + 9*MZ2*(-239 + 45*SW2) + 
        6*MZ2*(675 + 66*SW2)) + MZ2^4*(27*MH2*(1 + SW2) - 
        18*MT2*(49 + 17*SW2) - 3*MZ2*(342 + 147*SW2) + 
        9*MZ2*(473 + 147*SW2)) - 3*MW2*MZ2^3*(9*MH2*(2 + SW2) - 
        18*MT2*(86 + 27*SW2) + MZ2*(4812 + 3*(-591 - 135*SW2) + 1287*SW2)) - 
      3*MW2^2*MZ2^2*(-9*MH2 + 18*MT2*(155 + 32*SW2) + 
        MZ2*(-5421 - 792*SW2 + 3*(1113 + 192*SW2))))))/
  (15552*MW*MZ2^3*Pi^3*SW*VMU^2) - 
 ((4*CHbox - CHD)*CW2*MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MH2])/
  (256*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MZ*(-8*CHbox*(2*MW2 - MZ2)*(MH2 - 4*MW2 + 2*MZ2) - 
    4*CHD*(2*MH2 - 13*MW2 - 9*MZ2)*MZ2*SW2 + 64*CHbox*MZ2^2*SW2^2 + 
    CHD*(-52*MW2^2 + 8*MW2*MZ2 + 9*MZ2^2 - 4*MH2*MZ2*SW2))*A0i[aa0, MH2])/
  (2304*MZ2*Pi^3*VMU^2) + 
 ((12*CHW*MW2^2*MZ*(2*MW2 - MZ2) - 12*CHB*MW2*MZ*(6*MW2 - 5*MZ2)*MZ2*SW2 + 
    CHWB*MW*MZ2*SW*(MH2*(-4*MW2 + MZ2) + 22*MW2*(-2*MW2 + MZ2) + 
      2*(MH2 + 34*MW2)*MZ2*SW2))*A0i[aa0, MH2])/(576*MW2*MZ2*Pi^3*VMU^2) + 
 (CHD*MZ*(-128*MW2^4 + 192*MW2^3*MZ2 - 36*MW2^2*MZ2^2 + 
    6*MW2*(3*MT2 - 10*MZ2)*MZ2^2 + 17*MZ2^4 + 
    2*(-64*MW2^4 + 128*MW2^3*MZ2 - 18*MW2^2*MZ2^2 + MW2*(9*MT2 - 80*MZ2)*
       MZ2^2 + 34*MZ2^4))*A0i[aa0, MT2])/(864*MZ2^3*Pi^3*VMU^2) + 
 (CHWB*(384*MW2^5 - 9*MT2*MZ2^4 - 64*MW2^4*MZ2*(17 + 2*SW2) + 
    4*MW2^3*MZ2^2*(269 + 80*SW2) + 2*MW2*MZ2^3*(18*MT2*(1 + SW2) + 
      MZ2*(29 + 17*SW2)) - 2*MW2^2*MZ2^2*(18*MT2 + MZ2*(215 + 122*SW2)) + 
    2*(192*MW2^5 - 9*MT2*MZ2^4 - 64*MW2^4*MZ2*(11 + SW2) + 
      6*MW2^3*MZ2^2*(155 + 32*SW2) - 6*MW2^2*MZ2^2*(3*MT2 + 86*MZ2 + 
        27*MZ2*SW2) + MW2*MZ2^3*(27*MT2 + 98*MZ2 + 18*MT2*SW2 + 34*MZ2*SW2)))*
   A0i[aa0, MT2])/(864*MW*MZ2^3*Pi^3*SW*VMU^2) - 
 (CW2*CWw*MW*MZ*(10*MW2 - 7*MZ2)*A0i[aa0, MW2])/(8*Pi^3*VMU^3) + 
 (MZ*(4*CHbox*(MH2 - 2*MW2)*(4*MW2 - 3*MZ2)*MZ2^2 + 
    CHD*(96*MW2^4 - 120*MW2^3*MZ2 + 200*MW2^2*MZ2^2 - 22*MW2*MZ2^3 + 
      (MH2 - 10*MZ2)*MZ2^3) + 2*CHD*(48*MW2^4 - 96*MW2^3*MZ2 + 
      86*MW2^2*MZ2^2 - 18*MW2*MZ2^3 + (MH2 - MZ2)*MZ2^3))*A0i[aa0, MW2])/
  (576*MZ2^3*Pi^3*VMU^2) + 
 (MZ*(CHD*MH2*(MW2 - 2*MZ2) + CHD*MW2*MZ2 + 4*CHbox*MW2*(-MW2 + MZ2))*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MW2])/
  (256*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 ((48*CHW*MW2^2*MZ*MZ2^2*(-2*MW2 + MZ2 + 2*(-MW2 + MZ2))*SW - 
    CHWB*MW*(288*MW2^5 + MZ2^4*(MH2 + MZ2) - 96*MW2^4*MZ2*(8 + SW2) + 
      4*MW2^3*MZ2^2*(237 + 48*SW2) + 2*MW2*MZ2^3*(-2*MH2*(1 + SW2) + 
        MZ2*(64 + 15*SW2)) - 2*MW2^2*MZ2^2*(-2*MH2 + 
        MZ2*(241 + 98*SW2 + 48*(1 + SW2))) + 
      2*(144*MW2^5 + MZ2^4*(MH2 + MZ2) - 48*MW2^4*MZ2*(11 + SW2) + 
        2*MW2^3*MZ2^2*(385 + 72*SW2) + MW2*MZ2^3*(MZ2*(125 - 4*SW2) - 
          MH2*(3 + 2*SW2)) + 2*MW2^2*MZ2^2*(MH2 - MZ2*(256 + 65*SW2)))))*
   A0i[aa0, MW2])/(576*MW2*MZ2^3*Pi^3*SW*VMU^2) + 
 (CW2*CWw*MW*MZ*(4*MW2 - 3*MZ2)*A0i[aa0, MZ2])/(4*Pi^3*VMU^3) - 
 (CHD*MZ*(4*MW2^2 - 6*MW2*MZ2 + MZ2^2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   A0i[aa0, MZ2])/(256*MZ2^3*Pi^3*SW2*VMU^2) - 
 (MZ*(CHD*(-48*MW2^3 + 144*MW2^2*MZ2 + MW2*(3*MH2 - 36*MZ2)*MZ2 - 3*MZ2^3 + 
      2*(-24*MW2^3 + 117*MW2^2*MZ2 + MW2*(3*MH2 - 15*MZ2)*MZ2 - 3*MZ2^3)) + 
    3*CHbox*MZ2*((2*MH2 - 2*MW2 - 3*MZ2)*(2*MW2 - MZ2) - 
      4*(2*MH2 - MW2 - 3*MZ2)*MZ2*SW2))*A0i[aa0, MZ2])/
  (1728*MZ2^2*Pi^3*VMU^2) + 
 ((-108*MW*MZ*MZ2*SW*(CHW*MW2*(-14*MW2 + 11*MZ2) - CHB*(6*MW2 - 5*MZ2)*MZ2*
       SW2) + CHWB*(-1632*MW2^4 + 9*MZ2^4 + 
      MW2*MZ2^2*(MZ2*(807 - 9*SW2) - 9*MH2*(1 + 2*SW2)) + 
      2*MW2^3*MZ2*(9*(271 + 36*SW2) - 12*(13 + 42*SW2)) + 
      MW2^2*MZ2*(18*MH2 - MZ2*(2853 - 54*SW2 + 24*(28 + 3*SW2))) + 
      2*(-816*MW2^4 + 9*MZ2^4 + MW2*MZ2^2*(294*MZ2 + 9*MZ2*(46 + SW2) - 
          9*MH2*(1 + 2*SW2)) - 3*MW2^3*MZ2*(-993 - 72*SW2 + 
          3*(44 + 56*SW2)) - 3*MW2^2*MZ2*(-3*MH2 + MZ2*(828 + 57*SW2)))))*
   A0i[aa0, MZ2])/(5184*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHD*CW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*B0i[bb0, MW2, 0, MT2])/
  (24*Pi^3*VMU^2) + (CHWB*MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*
   (8*MW2^2 - 8*MW2*MZ2 + MZ2^2 + 2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2))*SW*
   B0i[bb0, MW2, 0, MT2])/(96*MW2*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*MW2^3*MZ*(8*MW2 - 7*MZ2)*B0i[bb0, MW2, 0, MW2])/(12*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*(16*MW2^2 - 12*MW2*MZ2 + MZ2^2 + 
    2*(8*MW2^2 - 9*MW2*MZ2 + MZ2^2))*SW*B0i[bb0, MW2, 0, MW2])/
  (12*Pi^3*VMU^2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*
   (CHbox*(16*MW2 - 12*MZ2) + 3*CHD*MZ2)*B0i[bb0, MW2, MH2, MW2])/
  (576*MZ2*Pi^3*VMU^2) - 
 ((CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(8*MW2^2 - 8*MW2*MZ2 + MZ2^2 + 
      2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2))*SW + 48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*
     (4*MW2 - 3*MZ2)*MZ2*SW2)*B0i[bb0, MW2, MH2, MW2])/
  (576*MW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CW2*CWw*MW*MZ*(4*MW2 - 3*MZ2)*(4*MW2 - MZ2)*B0i[bb0, MW2, MW2, MZ2])/
  (4*Pi^3*VMU^3) - (CHD*MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   (-4*MW2 + MZ2 + 2*(-2*MW2 + MZ2))*B0i[bb0, MW2, MW2, MZ2])/
  (576*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*MW*(4*MW2 - MZ2)*(192*MW2^4 - 212*MW2^2*MZ2^2 + 52*MW2*MZ2^3 + MZ2^4 + 
    2*(96*MW2^4 - 36*MW2^3*MZ2 - 116*MW2^2*MZ2^2 + 55*MW2*MZ2^3 + MZ2^4))*SW*
   B0i[bb0, MW2, MW2, MZ2])/(576*MW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MZ*(-2*CHD*MW2*(MH2^2 + 12*MW2*MZ2 - 2*MH2*(MW2 + MZ2)) - 
    CHD*MW2*(MH2^2 + 24*MW2*MZ2 - 2*MH2*(2*MW2 + MZ2)) - 
    2*CHbox*(2*MW2 - MZ2)*(MH2^2 + 6*MZ2*(2*MW2 + MZ2) - 
      MH2*(2*MW2 + 3*MZ2)) + 8*CHbox*MZ2*(MH2^2 + 6*MZ2*(MW2 + MZ2) - 
      MH2*(MW2 + 3*MZ2))*SW2)*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2*Pi^3*VMU^2) + 
 ((-12*CHW*MW2*MZ*MZ2*SW2*(-((3*MH2 - 2*MW2 - 5*MZ2)*(2*MW2 - MZ2)) + 
      4*(2*MH2 - MW2 - 3*MZ2)*MZ2*SW2) + 12*CHB*MZ*MZ2^2*SW2^2*
     ((MH2 - 2*MW2 - MZ2)*(2*MW2 - MZ2) - 4*(MH2 - MW2 - MZ2)*MZ2*SW2) + 
    CHWB*MW*MZ2*SW*(MH2^2*(4*MW2 - 3*MZ2) - 
      4*MH2*(14*MW2^2 - 17*MW2*MZ2 + 4*MZ2^2) + 
      12*(4*MW2^3 + 4*MW2^2*MZ2 - 9*MW2*MZ2^2 + 2*MZ2^3) - 
      2*MZ2*(3*MH2^2 - 40*MH2*MW2 + 24*MW2^2 + 28*MH2*MZ2 + 48*MW2*MZ2 - 
        36*MZ2^2)*SW2))*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MZ*(6*MW2*MZ2^2*(-8*MW2^2 + MZ2^2) + 12*MW2*MZ2^2*(-4*MW2^2 + MZ2^2) + 
    4*MT2*(64*MW2^4 - 128*MW2^3*MZ2 + 80*MW2*MZ2^3 - 7*MZ2^4) + 
    MT2*(256*MW2^4 - 384*MW2^3*MZ2 + 120*MW2*MZ2^3 - 7*MZ2^4))*
   B0i[bb0, MZ2, MT2, MT2])/(1728*MZ2^3*Pi^3*VMU^2) + 
 (CHWB*MW2*(MZ2^2*(32*MW2^3 + 17*MZ2^3 + MW2^2*MZ2*(4 - 48*SW2) + 
      4*MW2*MZ2^2*(-11 + 3*SW2)) + 
    MT2*(-384*MW2^4 + 64*MW2^3*MZ2*(17 + 2*SW2) - MZ2^4*(40 + 7*SW2) - 
      2*MW2^2*MZ2^2*(529 + 160*SW2) + MW2*MZ2^3*(385 + 226*SW2)) - 
    2*(MT2*(192*MW2^4 - 64*MW2^3*MZ2*(11 + SW2) + MZ2^4*(80 + 7*SW2) - 
        3*MW2*MZ2^3*(163 + 51*SW2) + 3*MW2^2*MZ2^2*(307 + 64*SW2)) + 
      MZ2^2*(-16*MW2^3 - 17*MZ2^3 + 3*MW2*MZ2^2*(9 - 2*SW2) + 
        6*MW2^2*(MZ2 + 4*MZ2*SW2))))*B0i[bb0, MZ2, MT2, MT2])/
  (864*MW*MZ2^3*Pi^3*SW*VMU^2) - 
 (CW2*CWw*MW*MZ*(12*MW2^2 - 8*MW2*MZ2 + MZ2^2 + 
    2*(7*MW2^2 - 8*MW2*MZ2 + MZ2^2))*B0i[bb0, MZ2, MW2, MW2])/
  (8*Pi^3*VMU^3) - (CHD*MW2*MZ*(2*MW2 + MZ2)*(48*MW2^3 - 84*MW2^2*MZ2 + 
    4*MW2*MZ2^2 - MZ2^3 + 2*(24*MW2^3 - 60*MW2^2*MZ2 + 4*MW2*MZ2^2 - MZ2^3))*
   B0i[bb0, MZ2, MW2, MW2])/(576*MZ2^3*Pi^3*VMU^2) + 
 (CHWB*MW*(288*MW2^5 + MZ2^5 + 192*MW2^3*MZ2^2*(2 + SW2) - 
    96*MW2^4*MZ2*(8 + SW2) - 4*MW2*MZ2^4*(9 + 4*SW2) + 
    8*MW2^2*MZ2^3*(4 + 23*SW2) + 2*(144*MW2^5 + MZ2^5 - 
      48*MW2^4*MZ2*(11 + SW2) - 3*MW2*MZ2^4*(13 + 6*SW2) + 
      8*MW2^3*MZ2^2*(61 + 18*SW2) + 6*MW2^2*MZ2^3*(-11 + 20*SW2)))*
   B0i[bb0, MZ2, MW2, MW2])/(576*MZ2^3*Pi^3*SW*VMU^2) - 
 (MZ*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(CHD*MW2*(4*MW2 - 3*MZ2) + 
    CHbox*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2))*B0i[dbb0, MZ2, MH2, MZ2])/
  (576*MZ2*Pi^3*VMU^2) + 
 ((CHWB*MW*MZ2*SW*(-((2*MW2 - MZ2)*(MH2^2 + 24*MW2*MZ2 + 
         2*MH2*(-6*MW2 + MZ2))) + 2*MZ2*(MH2^2 - 12*MH2*MW2 + 8*MH2*MZ2 + 
        24*MW2*MZ2 - 12*MZ2^2)*SW2) + 6*CHW*MW2*MZ*(MH2 - 2*MZ2)*
     ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2) + 6*CHB*MZ*(MH2 - 2*MZ2)*MZ2*SW2*
     ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2))*B0i[dbb0, MZ2, MH2, MZ2])/
  (288*MZ2*Pi^3*VMU^2) + 
 (CHD*MZ*(MT2*(-256*MW2^4 + 288*MW2^3*MZ2 - 54*MW2*MZ2^3 + 7*MZ2^4) + 
    4*MT2*(-64*MW2^4 + 104*MW2^3*MZ2 - 47*MW2*MZ2^3 + 7*MZ2^4) + 
    MZ2*(-128*MW2^4 + 144*MW2^3*MZ2 - 54*MW2*MZ2^3 + 17*MZ2^4) + 
    4*MZ2*(-32*MW2^4 + 52*MW2^3*MZ2 - 37*MW2*MZ2^3 + 17*MZ2^4))*
   B0i[dbb0, MZ2, MT2, MT2])/(1728*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*CW2*SW*((2*MW2 - MZ2)*(MT2*(128*MW2^2 - 152*MW2*MZ2 + 27*MZ2^2) + 
      MZ2*(64*MW2^2 - 76*MW2*MZ2 + 27*MZ2^2)) - 
    2*MZ2*(MZ2*(64*MW2^2 - 92*MW2*MZ2 + 37*MZ2^2) + 
      MT2*(128*MW2^2 - 184*MW2*MZ2 + 47*MZ2^2))*SW2)*
   B0i[dbb0, MZ2, MT2, MT2])/(432*MW*Pi^3*VMU^2) - 
 (CW2*CWw*MW*MZ*(4*MW2 - MZ2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   B0i[dbb0, MZ2, MW2, MW2])/(16*Pi^3*VMU^3) + 
 (CHD*MW2*MZ*(4*MW2 - 3*MZ2)*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   B0i[dbb0, MZ2, MW2, MW2])/(576*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*MW*(4*MW2 - MZ2)*(2*(12*MW2^3 + 6*MW2^2*MZ2 - 8*MW2*MZ2^2 + MZ2^3) + 
    3*(8*MW2^3 - 2*MW2^2*MZ2 - 9*MW2*MZ2^2 + 3*MZ2^3))*SW*
   B0i[dbb0, MZ2, MW2, MW2])/(144*MZ2*Pi^3*VMU^2) - 
 (CW*CWw*MW2^3*(2*MW2 - MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*Pi^3*VMU^3) + (CHD*MW2^4*MZ*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(24*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*(4*MW2^2 + 5*MW2*MZ2 - MZ2^2)*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*(MW2 + MZ2)^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*Pi^3*VMU^2) - (CHWB*MW*SW*((2*MW2 - MZ2)^3 - 8*MZ2^3*SW2^3)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (CHD*MZ*(-((2*MW2 - MZ2)^3*(2*MW2 + MZ2)) + 16*MZ2^3*(MW2 + MZ2)*SW2^3)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ced[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ced[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ced[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 1, 1])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 2, 2])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[1, 1, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[1, 1, 1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[1, 1, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[1, 1, 2, 2])/(36*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*Ceu[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ceu[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Ceu[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[1, 1, 3, 3])/(16*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[1, 1, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]))/
  (6*Pi^3*VMU^2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*B0i[bb0, MW2, MH2, MW2]*
   (CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]))/(288*Pi^3*VMU^2) + 
 (MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2]*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]))/
  (288*MZ2*Pi^3*VMU^2) + (MW2^3*MZ*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*(MZ2*CHl1[1, 1] + (4*MW2 - MZ2)*CHl3[1, 1]))/(24*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MZ*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   (-(MZ2*SW2*CHl1[1, 1]) + (-3*MW2 + MZ2)*CHl3[1, 1]))/(24*Pi^3*VMU^2) + 
 (MZ*B0i[bb0, MZ2, MW2, MW2]*(2*(-48*MW2^4 + 96*MW2^3*MZ2 + 52*MW2^2*MZ2^2 - 
      2*MW2*MZ2^3 + MZ2^4)*CHe[1, 1] + 
    (-96*MW2^4 + 120*MW2^3*MZ2 + 76*MW2^2*MZ2^2 - 2*MW2*MZ2^3 + MZ2^4)*
     CHl1[1, 1] - (192*MW2^4 - 56*MW2^3*MZ2 - 204*MW2^2*MZ2^2 + 
      34*MW2*MZ2^3 + MZ2^4)*CHl3[1, 1]))/(576*MZ2^2*Pi^3*VMU^2) + 
 (MZ*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[dbb0, MZ2, MH2, MZ2]*
   (2*(-MW2 + MZ2)*CHe[1, 1] - (2*MW2 - MZ2)*(CHl1[1, 1] + CHl3[1, 1])))/
  (576*Pi^3*VMU^2) + (MW2*MZ*SW2*(-2*MZ2*SW2*CHe[1, 1] + 
    (2*MW2 - MZ2)*(CHl1[1, 1] + CHl3[1, 1])))/(16*Pi^3*VMU^2) + 
 (MZ*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   B0i[dbb0, MZ2, MW2, MW2]*(-2*MZ2*SW2*CHe[1, 1] + 
    (2*MW2 - MZ2)*(CHl1[1, 1] + CHl3[1, 1])))/(576*MZ2*Pi^3*VMU^2) + 
 (MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*(8*MZ2^3*SW2^3*CHe[1, 1] - 
    (2*MW2 - MZ2)^3*(CHl1[1, 1] + CHl3[1, 1])))/(6*Pi^3*VMU^2) + 
 (MZ*A0i[aa0, MH2]*(-2*MZ2*SW2*CHe[1, 1] - (MH2 - 2*MW2 + MZ2)*
     (CHl1[1, 1] + CHl3[1, 1])))/(576*Pi^3*VMU^2) - 
 (MZ*B0i[bb0, MZ2, MH2, MZ2]*(2*(MH2^2 + 12*MW2*MZ2 - 2*MH2*(MW2 + MZ2))*
     CHe[1, 1] + (MH2^2 + 24*MW2*MZ2 - 2*MH2*(2*MW2 + MZ2))*
     (CHl1[1, 1] + CHl3[1, 1])))/(576*Pi^3*VMU^2) - 
 (MZ*(-((2*MW2 - MZ2)*(864*MW2^4 + 4*MW2*(9*MH2 - 366*MT2 - 240*MZ2)*MZ2^2 + 
       16*MW2^2*MZ2*(120*MT2 + 66*MZ2) - 8*MW2^3*(96*MT2 + 213*MZ2) + 
       MZ2^3*(-18*MH2 + 204*MT2 + 303*MZ2))) + 
    8*MZ2*(216*MW2^4 + 4*MW2^2*(144*MT2 - 54*MZ2)*MZ2 + 
      (-9*MH2 + 102*MT2 - 294*MZ2)*MZ2^3 - 2*MW2^3*(96*MT2 + 267*MZ2) + 
      MW2*MZ2^2*(9*MH2 - 486*MT2 + 882*MZ2))*SW2)*(CHl3[1, 1] + CHl3[2, 2]))/
  (5184*MZ2^3*Pi^3*VMU^2) - (CW2*MZ*SW2*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   (CHl3[1, 1] + CHl3[2, 2]))/(16*Pi^3*VMU^2) + 
 (CW2*MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MH2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MZ*(-((2*MW2 - MZ2)*(MH2 - 4*MW2 + 2*MZ2)) + 8*MZ2^2*SW2^2)*A0i[aa0, MH2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(288*MZ2*Pi^3*VMU^2) + 
 (MZ*((2*MW2 - MZ2)*(64*MW2^3 - 160*MW2^2*MZ2 + 122*MW2*MZ2^2 - 
      MZ2^2*(18*MT2 + 17*MZ2)) - 4*MZ2*(32*MW2^3 - 96*MW2^2*MZ2 + 
      81*MW2*MZ2^2 - MZ2^2*(9*MT2 + 17*MZ2))*SW2)*A0i[aa0, MT2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(432*MZ2^3*Pi^3*VMU^2) - 
 (MZ*((2*MW2 - MZ2)*(48*MW2^3 - 96*MW2^2*MZ2 + 146*MW2*MZ2^2 + 
      (2*MH2 - 15*MZ2)*MZ2^2) - 4*MZ2*(24*MW2^3 - 72*MW2^2*MZ2 + 
      65*MW2*MZ2^2 + MZ2^2*(MH2 + 2*MZ2))*SW2)*A0i[aa0, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(288*MZ2^3*Pi^3*VMU^2) + 
 (MZ*((2*MW2 - MZ2)*(120*MW2^2 + 6*MW2*MZ2 + 3*MZ2*(2*MH2 + MZ2)) - 
    4*MZ2*(96*MW2^2 + 57*MW2*MZ2 + 3*(2*MH2 - MZ2)*MZ2)*SW2)*A0i[aa0, MZ2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(1728*MZ2^2*Pi^3*VMU^2) + 
 ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*(4*MW2 - 3*MZ2)*B0i[bb0, MW2, 0, MT2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(24*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*(4*MW2 - 3*MZ2)*SW2*B0i[bb0, MW2, 0, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(3*MZ2*Pi^3*VMU^2) - 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*(4*MW2 - 3*MZ2)*B0i[bb0, MW2, MH2, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(144*MZ2*Pi^3*VMU^2) + 
 (MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   (-2*MW2 + MZ2 + 2*(-MW2 + MZ2))*B0i[bb0, MW2, MW2, MZ2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(144*MZ2^2*Pi^3*VMU^2) - 
 (MZ*(-((2*MW2 - MZ2)*(MH2^2 + 6*MZ2*(2*MW2 + MZ2) - MH2*(2*MW2 + 3*MZ2))) + 
    4*MZ2*(MH2^2 + 6*MZ2*(MW2 + MZ2) - MH2*(MW2 + 3*MZ2))*SW2)*
   B0i[bb0, MZ2, MH2, MZ2]*(CHl3[1, 1] + CHl3[2, 2]))/(288*MZ2*Pi^3*VMU^2) - 
 (MZ*((2*MW2 - MZ2)*(12*MW2*MZ2^2*(-4*MW2 + MZ2) + 
      MT2*(128*MW2^3 - 320*MW2^2*MZ2 + 226*MW2*MZ2^2 - 7*MZ2^3)) - 
    4*MZ2*(6*MW2*MZ2^2*(-4*MW2 + MZ2) + MT2*(64*MW2^3 - 192*MW2^2*MZ2 + 
        153*MW2*MZ2^2 - 7*MZ2^3))*SW2)*B0i[bb0, MZ2, MT2, MT2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(864*MZ2^3*Pi^3*VMU^2) + 
 (MW2*MZ*(24*MW2^4 - 60*MW2^3*MZ2 - 22*MW2^2*MZ2^2 + 27*MW2*MZ2^3 - 2*MZ2^4 + 
    3*(8*MW2^4 - 32*MW2^3*MZ2 + 4*MW2^2*MZ2^2 + 23*MW2*MZ2^3 - 3*MZ2^4))*
   B0i[bb0, MZ2, MW2, MW2]*(CHl3[1, 1] + CHl3[2, 2]))/(72*MZ2^3*Pi^3*VMU^2) + 
 (MZ*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   B0i[dbb0, MZ2, MH2, MZ2]*(CHl3[1, 1] + CHl3[2, 2]))/(576*MZ2*Pi^3*VMU^2) + 
 (MZ*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*((-2*MW2 + MZ2)^2 + 
    4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MT2, MT2]*(CHl3[1, 1] + CHl3[2, 2]))/
  (864*MZ2^2*Pi^3*VMU^2) + 
 (MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MW2, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(576*MZ2^2*Pi^3*VMU^2) - 
 (MW2^3*MZ*(2*MW2 - MZ2)*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(12*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MZ*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(24*Pi^3*VMU^2) + 
 (MZ*((-2*MW2 + MZ2)^4 + 16*MZ2^4*SW2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(12*MZ2*Pi^3*VMU^2) - 
 (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MZ2]*
   (MW2^2*(CHl1[1, 1] + CHl1[2, 2] - CHl3[1, 1] - CHl3[2, 2]) - 
    MZ2^2*(CHl3[1, 1] + CHl3[2, 2]) - MW2*MZ2*(CHl1[1, 1] + CHl1[2, 2] - 
      3*(CHl3[1, 1] + CHl3[2, 2]))))/(64*MZ2^3*Pi^3*SW2*VMU^2) + 
 (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MW2]*
   (MH2*MW2*(CHl1[1, 1] + CHl1[2, 2]) + 
    MW2^2*(-CHl1[1, 1] - CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]) + 
    MH2*MZ2*(-CHl1[1, 1] - CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]) + 
    MW2*MZ2*(CHl1[1, 1] + CHl1[2, 2] - 2*(CHl3[1, 1] + CHl3[2, 2]))))/
  (64*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MZ*A0i[aa0, MW2]*((48*MW2^3 - 96*MW2^2*MZ2 + 66*MW2*MZ2^2 + 
      MZ2^2*(MH2 + MZ2))*CHe[1, 1] + (48*MW2^3 - 48*MW2^2*MZ2 + 
      86*MW2*MZ2^2 + (MH2 - 17*MZ2)*MZ2^2)*CHl1[1, 1] + 96*MW2^3*CHl3[1, 1] - 
    32*MW2^2*MZ2*CHl3[1, 1] + MH2*MZ2^2*CHl3[1, 1] - 
    18*MW2*MZ2^2*CHl3[1, 1] + 21*MZ2^3*CHl3[1, 1] + 32*MW2^2*MZ2*CHl3[2, 2] - 
    24*MW2*MZ2^2*CHl3[2, 2] + 32*MW2^2*MZ2*CHl3[3, 3] - 
    24*MW2*MZ2^2*CHl3[3, 3] + 96*MW2^2*MZ2*CHq3[1, 1] - 
    72*MW2*MZ2^2*CHq3[1, 1] + 96*MW2^2*MZ2*CHq3[2, 2] - 
    72*MW2*MZ2^2*CHq3[2, 2]))/(288*MZ2^2*Pi^3*VMU^2) - 
 (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MT2]*
   (CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]))/(64*MZ2*Pi^3*VMU^2) - 
 (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*(-3*MT2*CHl3[1, 1] + MZ2*CHl3[1, 1] - 
    3*MT2*CHl3[2, 2] + MZ2*CHl3[2, 2] + MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
    12*MW2*(CHl3[1, 1] + CHl3[2, 2]) + 6*MT2*CHq3[3, 3]))/
  (384*MZ2*Pi^3*VMU^2) - ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*
   B0i[bb0, MW2, 0, MT2]*(MZ2*CHe[1, 1] + MZ2*CHl1[1, 1] + MZ2*CHl3[1, 1] + 
    8*MW2*CHq3[3, 3] - 6*MZ2*CHq3[3, 3]))/(48*MZ2*Pi^3*VMU^2) - 
 (A0i[aa0, MZ2]*(192*MW2^2*MZ*MZ2^2*SW2*CHe[1, 1] + 
    12*MH2*MZ*MZ2^3*SW2*CHe[1, 1] + 114*MW2*MZ*MZ2^3*SW2*CHe[1, 1] - 
    6*MZ*MZ2^4*SW2*CHe[1, 1] - 120*MW2^3*MZ*MZ2*CHl1[1, 1] - 
    6*MH2*MW2*MZ*MZ2^2*CHl1[1, 1] + 114*MW2^2*MZ*MZ2^2*CHl1[1, 1] + 
    6*MH2*MZ*MZ2^3*CHl1[1, 1] + 3*MW2*MZ*MZ2^3*CHl1[1, 1] + 
    3*MZ*MZ2^4*CHl1[1, 1] - 120*MW2^3*MZ*MZ2*CHl3[1, 1] - 
    6*MH2*MW2*MZ*MZ2^2*CHl3[1, 1] + 114*MW2^2*MZ*MZ2^2*CHl3[1, 1] + 
    6*MH2*MZ*MZ2^3*CHl3[1, 1] + 3*MW2*MZ*MZ2^3*CHl3[1, 1] + 
    3*MZ*MZ2^4*CHl3[1, 1] + MZ*(2*MW2 - MZ2)*MZ2*SW2*
     (3*(24*MW2^2 + 36*MW2*MZ2 - MZ2^2)*CHl1[1, 1] - 
      3*(72*MW2^2 + 108*MW2*MZ2 + MZ2^2)*CHl3[1, 1] + 
      16*MW2*(-3*MZ2*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + 
          CHl1[2, 2] + CHl1[3, 3] - CHl3[1, 1] - CHl3[2, 2] - CHl3[3, 3]) + 
        3*MW2*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 
          CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3]) + 
        3*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] + 
          CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 
          2*CHu[1, 1] - 2*CHu[2, 2]) + 3*MZ2*(-CHd[1, 1] - CHd[2, 2] - 
          CHd[3, 3] + CHq1[1, 1] + CHq1[2, 2] + 2*CHq1[3, 3] + 3*CHq3[1, 1] + 
          3*CHq3[2, 2] + 2*CHq3[3, 3] + 2*CHu[1, 1] + 2*CHu[2, 2]))) + 
    2*MZ2^2*SW2^2*(3*MZ*MZ2^2*CHe[1, 1] - 
      16*MW2*MZ*(-3*MZ2*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + 
          CHl1[2, 2] + CHl1[3, 3] - CHl3[1, 1] - CHl3[2, 2] - CHl3[3, 3]) + 
        3*MW2*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 
          CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3]) + 
        3*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] + 
          CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 
          2*CHu[1, 1] - 2*CHu[2, 2]) + 3*MZ2*(-CHd[1, 1] - CHd[2, 2] - 
          CHd[3, 3] + CHq1[1, 1] + CHq1[2, 2] + 2*CHq1[3, 3] + 3*CHq3[1, 1] + 
          3*CHq3[2, 2] + 2*CHq3[3, 3] + 2*CHu[1, 1] + 2*CHu[2, 2])))))/
  (3456*MZ2^3*Pi^3*SW2*VMU^2) + 
 (MZ*A0i[aa0, MT2]*((-64*MW2^3 + 168*MW2^2*MZ2 - 138*MW2*MZ2^2 + 
      MZ2^2*(9*MT2 + 34*MZ2))*CHe[1, 1] + 
    (-64*MW2^3 + 136*MW2^2*MZ2 + 9*MT2*MZ2^2 - 98*MW2*MZ2^2 + 17*MZ2^3)*
     CHl1[1, 1] - 64*MW2^3*CHl3[1, 1] + 136*MW2^2*MZ2*CHl3[1, 1] + 
    9*MT2*MZ2^2*CHl3[1, 1] - 98*MW2*MZ2^2*CHl3[1, 1] + 17*MZ2^3*CHl3[1, 1] - 
    144*MW2^2*MZ2*CHq1[3, 3] + 132*MW2*MZ2^2*CHq1[3, 3] - 
    15*MZ2^3*CHq1[3, 3] + 72*MT2*MW2*MZ2*CHq3[3, 3] - 
    54*MT2*MZ2^2*CHq3[3, 3] - 24*MW2*MZ2^2*CHq3[3, 3] + 15*MZ2^3*CHq3[3, 3] - 
    72*MW2^2*MZ2*CHu[3, 3] + 132*MW2*MZ2^2*CHu[3, 3] - 60*MZ2^3*CHu[3, 3]))/
  (432*MZ2^2*Pi^3*VMU^2) + (MZ*B0i[bb0, MZ2, MT2, MT2]*
   (2*(3*MW2*MZ2^2*(-4*MW2 + MZ2) + MT2*(64*MW2^3 - 168*MW2^2*MZ2 + 
        120*MW2*MZ2^2 - 7*MZ2^3))*CHe[1, 1] + 
    (6*MW2*MZ2^2*(-4*MW2 + MZ2) + MT2*(128*MW2^3 - 272*MW2^2*MZ2 + 
        160*MW2*MZ2^2 - 7*MZ2^3))*CHl1[1, 1] + 128*MT2*MW2^3*CHl3[1, 1] - 
    272*MT2*MW2^2*MZ2*CHl3[1, 1] + 160*MT2*MW2*MZ2^2*CHl3[1, 1] - 
    24*MW2^2*MZ2^2*CHl3[1, 1] - 7*MT2*MZ2^3*CHl3[1, 1] + 
    6*MW2*MZ2^3*CHl3[1, 1] + 72*MT2*MW2^2*MZ2*CHq1[3, 3] + 
    96*MW2^3*MZ2*CHq1[3, 3] - 264*MT2*MW2*MZ2^2*CHq1[3, 3] - 
    24*MW2^2*MZ2^2*CHq1[3, 3] + 165*MT2*MZ2^3*CHq1[3, 3] - 
    36*MW2*MZ2^3*CHq1[3, 3] - 72*MT2*MW2^2*MZ2*CHq3[3, 3] - 
    96*MW2^3*MZ2*CHq3[3, 3] + 264*MT2*MW2*MZ2^2*CHq3[3, 3] + 
    24*MW2^2*MZ2^2*CHq3[3, 3] - 165*MT2*MZ2^3*CHq3[3, 3] + 
    36*MW2*MZ2^3*CHq3[3, 3] + 360*MT2*MW2^2*MZ2*CHu[3, 3] + 
    96*MW2^3*MZ2*CHu[3, 3] - 264*MT2*MW2*MZ2^2*CHu[3, 3] - 
    168*MW2^2*MZ2^2*CHu[3, 3] - 15*MT2*MZ2^3*CHu[3, 3] + 
    72*MW2*MZ2^3*CHu[3, 3]))/(864*MZ2^2*Pi^3*VMU^2) + 
 (MZ*B0i[dbb0, MZ2, MT2, MT2]*(2*MZ2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
      MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*SW2*CHe[1, 1] - 
    (2*MW2 - MZ2)*(64*MT2*MW2^2 - 80*MT2*MW2*MZ2 + 32*MW2^2*MZ2 + 
      7*MT2*MZ2^2 - 40*MW2*MZ2^2 + 17*MZ2^3)*CHl1[1, 1] - 
    128*MT2*MW2^3*CHl3[1, 1] + 224*MT2*MW2^2*MZ2*CHl3[1, 1] - 
    64*MW2^3*MZ2*CHl3[1, 1] - 94*MT2*MW2*MZ2^2*CHl3[1, 1] + 
    112*MW2^2*MZ2^2*CHl3[1, 1] + 7*MT2*MZ2^3*CHl3[1, 1] - 
    74*MW2*MZ2^3*CHl3[1, 1] + 17*MZ2^4*CHl3[1, 1] + 
    192*MT2*MW2^3*CHq1[3, 3] - 552*MT2*MW2^2*MZ2*CHq1[3, 3] + 
    96*MW2^3*MZ2*CHq1[3, 3] + 516*MT2*MW2*MZ2^2*CHq1[3, 3] - 
    168*MW2^2*MZ2^2*CHq1[3, 3] - 165*MT2*MZ2^3*CHq1[3, 3] + 
    96*MW2*MZ2^3*CHq1[3, 3] - 15*MZ2^4*CHq1[3, 3] - 
    192*MT2*MW2^3*CHq3[3, 3] + 552*MT2*MW2^2*MZ2*CHq3[3, 3] - 
    96*MW2^3*MZ2*CHq3[3, 3] - 516*MT2*MW2*MZ2^2*CHq3[3, 3] + 
    168*MW2^2*MZ2^2*CHq3[3, 3] + 165*MT2*MZ2^3*CHq3[3, 3] - 
    96*MW2*MZ2^3*CHq3[3, 3] + 15*MZ2^4*CHq3[3, 3] + 192*MT2*MW2^3*CHu[3, 3] - 
    264*MT2*MW2^2*MZ2*CHu[3, 3] + 96*MW2^3*MZ2*CHu[3, 3] + 
    84*MT2*MW2*MZ2^2*CHu[3, 3] - 240*MW2^2*MZ2^2*CHu[3, 3] + 
    15*MT2*MZ2^3*CHu[3, 3] + 204*MW2*MZ2^3*CHu[3, 3] - 60*MZ2^4*CHu[3, 3]))/
  (864*MZ2*Pi^3*VMU^2) + 
 (MZ*(-36*MH2*MW2*CHe[1, 1] + 1944*MT2*MW2*CHe[1, 1] + 864*MW2^2*CHe[1, 1] + 
    (768*MT2*MW2^3*CHe[1, 1])/MZ2^2 - (864*MW2^4*CHe[1, 1])/MZ2^2 - 
    (2304*MT2*MW2^2*CHe[1, 1])/MZ2 + (2136*MW2^3*CHe[1, 1])/MZ2 + 
    36*MH2*MZ2*CHe[1, 1] - 408*MT2*MZ2*CHe[1, 1] - 3528*MW2*MZ2*CHe[1, 1] + 
    1176*MZ2^2*CHe[1, 1] - 36*MH2*MW2*CHl1[1, 1] + 1464*MT2*MW2*CHl1[1, 1] - 
    1056*MW2^2*CHl1[1, 1] + (768*MT2*MW2^3*CHl1[1, 1])/MZ2^2 - 
    (864*MW2^4*CHl1[1, 1])/MZ2^2 - (1920*MT2*MW2^2*CHl1[1, 1])/MZ2 + 
    (1704*MW2^3*CHl1[1, 1])/MZ2 + 18*MH2*MZ2*CHl1[1, 1] - 
    204*MT2*MZ2*CHl1[1, 1] + 960*MW2*MZ2*CHl1[1, 1] - 303*MZ2^2*CHl1[1, 1] - 
    36*MH2*MW2*CHl3[1, 1] + 1464*MT2*MW2*CHl3[1, 1] - 1056*MW2^2*CHl3[1, 1] + 
    (768*MT2*MW2^3*CHl3[1, 1])/MZ2^2 - (864*MW2^4*CHl3[1, 1])/MZ2^2 - 
    (1920*MT2*MW2^2*CHl3[1, 1])/MZ2 + (1704*MW2^3*CHl3[1, 1])/MZ2 + 
    18*MH2*MZ2*CHl3[1, 1] - 204*MT2*MZ2*CHl3[1, 1] + 960*MW2*MZ2*CHl3[1, 1] - 
    303*MZ2^2*CHl3[1, 1] - 
    (4*SW2*((-216*MW2^3 - 1302*MW2^2*MZ2 + 2994*MW2*MZ2^2 + 
         (9*MH2 - 1476*MZ2)*MZ2^2)*CHe[1, 1] + 
       4*MZ2*(-(MW2*MZ2*(6*(4*CHe[1, 1] + 4*CHe[2, 2] + 4*CHe[3, 3] + 
              4*CHl1[1, 1] + 4*CHl1[2, 2] + 4*CHl1[3, 3] + 5*CHl3[1, 1] + 
              5*CHl3[2, 2] + 5*CHl3[3, 3]) + 3*(8*CHd[1, 1] + 8*CHd[2, 2] + 
              8*CHd[3, 3] - 8*CHq1[1, 1] - 8*CHq1[2, 2] + 11*CHq1[3, 3] + 
              30*CHq3[1, 1] + 30*CHq3[2, 2] + 11*CHq3[3, 3] - 16*CHu[1, 1] - 
              16*CHu[2, 2]))) + 3*MZ2^2*(6*(CHe[1, 1] + CHe[2, 2] + 
             CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3]) + 
           3*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 2*CHq1[1, 1] - 
             2*CHq1[2, 2] - CHq1[3, 3] - CHq3[3, 3] - 4*CHu[1, 1] - 
             4*CHu[2, 2])) + 2*MW2^2*(3*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + 
             CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 5*CHl3[1, 1] + 
             5*CHl3[2, 2] + 5*CHl3[3, 3]) + 3*(CHd[1, 1] + CHd[2, 2] + 
             CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 
             15*CHq3[1, 1] + 15*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
             2*CHu[2, 2])))))/MZ2 - 
    ((-2*MW2 + MZ2)*((-432*MW2^3 - 2820*MW2^2*MZ2 + 2046*MW2*MZ2^2 + 
         (18*MH2 - 279*MZ2)*MZ2^2)*CHl1[1, 1] + 
       (-432*MW2^3 - 1020*MW2^2*MZ2 + 3690*MW2*MZ2^2 + (18*MH2 - 255*MZ2)*
          MZ2^2)*CHl3[1, 1] + 
       4*MZ2*(-2*MW2*MZ2*(3*(5*CHe[1, 1] + 5*CHe[2, 2] + 5*CHe[3, 3] + 
             5*CHl1[1, 1] + 5*CHl1[2, 2] + 5*CHl1[3, 3] + 7*CHl3[1, 1] + 
             7*CHl3[2, 2] + 7*CHl3[3, 3]) + 3*(5*CHd[1, 1] + 5*CHd[2, 2] + 
             5*CHd[3, 3] - 5*CHq1[1, 1] - 5*CHq1[2, 2] + 8*CHq1[3, 3] + 
             21*CHq3[1, 1] + 21*CHq3[2, 2] + 8*CHq3[3, 3] - 10*CHu[1, 1] - 
             10*CHu[2, 2])) + 3*MZ2^2*(6*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + 
             CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3]) + 
           3*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 2*CHq1[1, 1] - 
             2*CHq1[2, 2] - CHq1[3, 3] - CHq3[3, 3] - 4*CHu[1, 1] - 
             4*CHu[2, 2])) + 4*MW2^2*(3*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + 
             CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 5*CHl3[1, 1] + 
             5*CHl3[2, 2] + 5*CHl3[3, 3]) + 3*(CHd[1, 1] + CHd[2, 2] + 
             CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 
             15*CHq3[1, 1] + 15*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
             2*CHu[2, 2])))))/MZ2^2 + 
    (12*(-2*MW2 + MZ2)*(MT2*(-32*MW2^2 + 40*MW2*MZ2 - 17*MZ2^2)*CHl1[1, 1] + 
       MT2*(-32*MW2^2 + 40*MW2*MZ2 - 17*MZ2^2)*CHl3[1, 1] + 
       4*MW2*MZ2*(MZ2*(CHq1[3, 3] - CHq3[3, 3] - 2*CHu[3, 3]) + 
         2*MW2*(CHq1[3, 3] + 2*CHq3[3, 3] + CHu[3, 3])) - 
       6*MT2*MZ2*(MZ2*(-CHq1[3, 3] + CHq3[3, 3] - 4*CHu[3, 3]) + 
         2*MW2*(5*CHq1[3, 3] + CHq3[3, 3] + 2*CHu[3, 3]))))/MZ2^2 - 
    (24*SW2*(MT2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*CHe[1, 1] - 
       4*MZ2*(MW2*(MZ2*(CHq1[3, 3] - CHq3[3, 3] - 2*CHu[3, 3]) + 
           2*MW2*(CHq1[3, 3] + 2*CHq3[3, 3] + CHu[3, 3])) + 
         3*MT2*(MW2*(-7*CHq1[3, 3] + CHq3[3, 3] - 4*CHu[3, 3]) + 
           MZ2*(CHq1[3, 3] - CHq3[3, 3] + 4*CHu[3, 3])))))/MZ2))/
  (10368*Pi^3*VMU^2) - (MZ*MZ2^2*SW2*Cld[1, 1, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[1, 1, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[1, 1, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[1, 1, 1, 1])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 1, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 1, 1])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[2, 2, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[3, 3, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 1, 1])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[3, 3, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 1, 1])/(54*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*Cll[1, 1, 1, 1])/(432*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*Cll[1, 1, 1, 1])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[1, 1, 1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[1, 1, 1, 1])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 2, 2])/(54*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[1, 1, 2, 2])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 1, 2, 2])/(54*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 3, 3])/(54*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[1, 1, 3, 3])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 1, 3, 3])/(54*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (MZ*(-((2*MW2 - MZ2)*(864*MW2^4 + 4*MW2*(9*MH2 - 366*MT2 - 240*MZ2)*MZ2^2 + 
       16*MW2^2*MZ2*(120*MT2 + 66*MZ2) - 8*MW2^3*(96*MT2 + 213*MZ2) + 
       MZ2^3*(-18*MH2 + 204*MT2 + 303*MZ2))) + 
    8*MZ2*(216*MW2^4 + 4*MW2^2*(144*MT2 - 54*MZ2)*MZ2 + 
      (-9*MH2 + 102*MT2 - 294*MZ2)*MZ2^3 - 2*MW2^3*(96*MT2 + 267*MZ2) + 
      MW2*MZ2^2*(9*MH2 - 486*MT2 + 882*MZ2))*SW2)*Cll[1, 2, 2, 1])/
  (5184*MZ2^3*Pi^3*VMU^2) + (CW2*MZ*SW2*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) - 
 (CW2*MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MZ*(-((2*MW2 - MZ2)*(MH2 - 4*MW2 + 2*MZ2)) + 8*MZ2^2*SW2^2)*A0i[aa0, MH2]*
   Cll[1, 2, 2, 1])/(288*MZ2*Pi^3*VMU^2) - 
 (MZ*((2*MW2 - MZ2)*(64*MW2^3 - 160*MW2^2*MZ2 + 122*MW2*MZ2^2 - 
      MZ2^2*(18*MT2 + 17*MZ2)) - 4*MZ2*(32*MW2^3 - 96*MW2^2*MZ2 + 
      81*MW2*MZ2^2 - MZ2^2*(9*MT2 + 17*MZ2))*SW2)*A0i[aa0, MT2]*
   Cll[1, 2, 2, 1])/(432*MZ2^3*Pi^3*VMU^2) + 
 (MZ*((2*MW2 - MZ2)*(48*MW2^3 - 96*MW2^2*MZ2 + 146*MW2*MZ2^2 + 
      (2*MH2 - 15*MZ2)*MZ2^2) - 4*MZ2*(24*MW2^3 - 72*MW2^2*MZ2 + 
      65*MW2*MZ2^2 + MZ2^2*(MH2 + 2*MZ2))*SW2)*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*MZ2^3*Pi^3*VMU^2) + (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) - (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) + (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) - 
 (MZ*((2*MW2 - MZ2)*(120*MW2^2 + 6*MW2*MZ2 + 3*MZ2*(2*MH2 + MZ2)) - 
    4*MZ2*(96*MW2^2 + 57*MW2*MZ2 + 3*(2*MH2 - MZ2)*MZ2)*SW2)*A0i[aa0, MZ2]*
   Cll[1, 2, 2, 1])/(1728*MZ2^2*Pi^3*VMU^2) - 
 (MZ*(MW2 - 2*MZ2)*(2*MW2 - MZ2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(64*MZ2^3*Pi^3*SW2*VMU^2) - 
 ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*(4*MW2 - 3*MZ2)*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*(4*MW2 - 3*MZ2)*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*MZ2*Pi^3*VMU^2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*(4*MW2 - 3*MZ2)*
   B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   (-2*MW2 + MZ2 + 2*(-MW2 + MZ2))*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MZ2^2*Pi^3*VMU^2) + 
 (MZ*(-((2*MW2 - MZ2)*(MH2^2 + 6*MZ2*(2*MW2 + MZ2) - MH2*(2*MW2 + 3*MZ2))) + 
    4*MZ2*(MH2^2 + 6*MZ2*(MW2 + MZ2) - MH2*(MW2 + 3*MZ2))*SW2)*
   B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(288*MZ2*Pi^3*VMU^2) + 
 (MZ*((2*MW2 - MZ2)*(12*MW2*MZ2^2*(-4*MW2 + MZ2) + 
      MT2*(128*MW2^3 - 320*MW2^2*MZ2 + 226*MW2*MZ2^2 - 7*MZ2^3)) - 
    4*MZ2*(6*MW2*MZ2^2*(-4*MW2 + MZ2) + MT2*(64*MW2^3 - 192*MW2^2*MZ2 + 
        153*MW2*MZ2^2 - 7*MZ2^3))*SW2)*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(864*MZ2^3*Pi^3*VMU^2) + 
 (MW2*MZ*(-24*MW2^4 + 60*MW2^3*MZ2 + 22*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
    2*MZ2^4 - 3*(8*MW2^4 - 32*MW2^3*MZ2 + 4*MW2^2*MZ2^2 + 23*MW2*MZ2^3 - 
      3*MZ2^4))*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*MZ2^3*Pi^3*VMU^2) - (MZ*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(576*MZ2*Pi^3*VMU^2) - 
 (MZ*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*((-2*MW2 + MZ2)^2 + 
    4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (864*MZ2^2*Pi^3*VMU^2) + 
 (MZ*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(576*MZ2^2*Pi^3*VMU^2) + 
 (MW2^3*MZ*(2*MW2 - MZ2)*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(12*MZ2^2*Pi^3*VMU^2) + 
 (CW2*MZ*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (MZ*((-2*MW2 + MZ2)^4 + 16*MZ2^4*SW2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MW2]*
   (2*MW2^2*(Cll[1, 1, 2, 2] + Cll[1, 2, 2, 1]) + 
    2*MH2*MZ2*(Cll[1, 1, 2, 2] + Cll[1, 2, 2, 1]) - 
    MH2*MW2*(2*Cll[1, 1, 2, 2] + Cll[1, 2, 2, 1]) - 
    MW2*MZ2*(2*Cll[1, 1, 2, 2] + 3*Cll[1, 2, 2, 1])))/
  (64*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - (MZ*MZ2^2*Cll[1, 3, 3, 1])/
  (432*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*Cll[1, 3, 3, 1])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[1, 3, 3, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[1, 3, 3, 1])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(36*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*Clq1[1, 1, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[1, 1, 1, 1])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[1, 1, 1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*Clq1[1, 1, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[1, 1, 2, 2])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[1, 1, 2, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*Clq1[1, 1, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Clq1[1, 1, 3, 3])/(18*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq1[1, 1, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Clq1[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq1[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq1[1, 1, 3, 3])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[1, 1, 3, 3])/(864*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[1, 1, 3, 3])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MT2]*Clq1[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq1[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq1[1, 1, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq1[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/(18*Pi^3*VMU^2) + 
 (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/(288*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/
  (36*Pi^3*VMU^2) + (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/
  (144*Pi^3*VMU^2) + (MW2*MZ*MZ2*Clq3[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[1, 1, 1, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 1, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 1, 1])/(24*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq3[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[1, 1, 2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 2, 2])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 2, 2])/(24*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*Clq3[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Clq3[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*Clq3[1, 1, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Clq3[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq3[1, 1, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq3[1, 1, 3, 3])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq3[1, 1, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq3[1, 1, 3, 3])/(144*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/(288*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/
  (144*Pi^3*VMU^2) + (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/
  (36*Pi^3*VMU^2) - (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/
  (288*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/
  (144*Pi^3*VMU^2) - (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   (2*MW2*(5*Cll[1, 1, 2, 2] - 6*Cll[1, 2, 2, 1]) - MH2*Cll[1, 2, 2, 1] + 
    6*MT2*Cll[1, 2, 2, 1] + 4*MZ2*Cll[1, 2, 2, 1] - 3*MT2*Clq3[1, 1, 3, 3] - 
    3*MT2*Clq3[2, 2, 3, 3]))/(384*MZ2*Pi^3*VMU^2) + 
 (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MT2]*
   (6*Cll[1, 2, 2, 1] - 3*(Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3])))/
  (192*MZ2*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*Clu[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[1, 1, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[1, 1, 1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Clu[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[1, 1, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[1, 1, 2, 2])/(36*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*Clu[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*Clu[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Clu[1, 1, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Clu[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[1, 1, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[1, 1, 3, 3])/(32*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[1, 1, 3, 3])/(16*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[1, 1, 3, 3])/
  (18*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[1, 1, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[1, 1, 3, 3])/(36*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*Cqe[1, 1, 1, 1])/
  (108*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*Cqe[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*Cqe[2, 2, 1, 1])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cqe[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 1, 1])/(72*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*Cqe[3, 3, 1, 1])/(18*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*Cqe[3, 3, 1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cqe[3, 3, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cqe[3, 3, 1, 1])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MT2]*Cqe[3, 3, 1, 1])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Cqe[3, 3, 1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 1, 1])/(144*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 1, 1])/(18*Pi^3*VMU^2) + 
 (11*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 1, 1])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 1, 1])/
  (36*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 1, 1])/
  (144*Pi^3*VMU^2) - (MT*MW*MZ*(-2*MW2 + MZ2 + 2*(-MW2 + MZ2))*A0i[aa0, MT2]*
   CuW[3, 3])/(4*Sqrt[2]*MZ2*Pi^3*VMU^2) - 
 (MT*MW*(MT2 - MW2)*MZ*(4*MW2 - 3*MZ2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MZ2*Pi^3*VMU^2) + 
 (MT*MZ*(8*MW2 - 5*MZ2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   B0i[dbb0, MZ2, MT2, MT2]*(MZ*SW*CuB[3, 3] - MW*CuW[3, 3]))/
  (48*Sqrt[2]*MZ2*Pi^3*VMU^2) - (MT*(-2*MW2 + MZ2 + 2*(-MW2 + MZ2))*
   B0i[bb0, MZ2, MT2, MT2]*(3*MW2*MZ2*SW*CuB[3, 3] - 11*MW*MW2*MZ*CuW[3, 3] + 
    5*MW*MZ*MZ2*CuW[3, 3]))/(24*Sqrt[2]*MZ2*Pi^3*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam61_GF_MW_MZ_Zmumu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CW2*CWw*MW*MZ*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2 + 8*MZ2^2*SW2^2))/
  (96*Pi^3*VMU^3) + (MZ*(4*CHbox*(MH2 + MW2) + CHD*(-MH2 + 8*MW2 + MZ2))*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2))/(1536*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2*SW*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2))/(32*MW*Pi^3*VMU^2) - 
 (CHWB*MW2^2*SW*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2 + 8*MZ2^2*SW2^2))/
  (16*MW*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*(8*MW2^3 - 8*MW2^2*MZ2 + MZ2^3 + 4*MZ2^2*(2*MW2 + MZ2)*SW2^2))/
  (64*MZ2^2*Pi^3*VMU^2) - 
 (MZ*(CHD*(1728*MW2^5 + MW2*(36*MH2 - 720*MT2 - 861*MZ2)*MZ2^3 - 
      36*MW2^2*MZ2^2*(2*MH2 + 12*MT2 + 7*MZ2) - 16*MW2^4*(96*MT2 + 105*MZ2) + 
      MZ2^4*(204*MT2 + 321*MZ2) + 4*MW2^3*MZ2*(576*MT2 + 375*MZ2) + 
      8*(216*MW2^5 + 2*MW2^3*(192*MT2 - 54*MZ2)*MZ2 + (102*MT2 - 285*MZ2)*
         MZ2^4 - 3*MW2^2*MZ2^2*(3*MH2 + 18*MT2 + 17*MZ2) - 
        2*MW2^4*(96*MT2 + 159*MZ2) + MW2*MZ2^3*(9*MH2 - 240*MT2 + 
          573*MZ2))) + 12*CHbox*MZ2^2*
     ((2*MW2 - MZ2)*(6*MH2*MW2 + 8*MW2^2 - 3*MH2*MZ2 - 2*MW2*MZ2 - 3*MZ2^2) + 
      4*MZ2^2*(3*MH2 + 4*MW2 + 3*MZ2)*SW2^2)))/(10368*MZ2^3*Pi^3*VMU^2) + 
 (CHWB*MW2*(7776*MW2^5 - 72*MW2^4*(96*MT2 + MZ2*(249 + 36*SW2)) - 
    4*MW2^2*MZ2^2*(-27*MH2 - 9*MZ2*(389 + 60*SW2) + 18*MT2*(269 + 80*SW2) + 
      3*MZ2*(1851 + 444*SW2)) + MW2*MZ2^3*(-54*MH2*(3 + 2*SW2) - 
      9*MZ2*(839 + 36*SW2) + 36*MT2*(215 + 122*SW2) + 
      3*MZ2*(2874 + 1068*SW2)) - MZ2^4*(-54*MH2*(1 + SW2) + 
      36*MT2*(29 + 17*SW2) + MZ2*(1224 + 882*SW2 + 9*(-163 + 3*SW2))) + 
    8*MW2^3*MZ2*(144*MT2*(17 + 2*SW2) + 
      MZ2*(-909 + 243*SW2 + 6*(510 + 66*SW2))) + 
    4*(1944*MW2^5 - 18*MW2^4*(96*MT2 + MZ2*(339 + 36*SW2)) + 
      2*MW2^3*MZ2*(288*MT2*(11 + SW2) + 9*MZ2*(-239 + 45*SW2) + 
        6*MZ2*(675 + 66*SW2)) + MZ2^4*(27*MH2*(1 + SW2) - 
        18*MT2*(49 + 17*SW2) - 3*MZ2*(342 + 147*SW2) + 
        9*MZ2*(473 + 147*SW2)) - 3*MW2*MZ2^3*(9*MH2*(2 + SW2) - 
        18*MT2*(86 + 27*SW2) + MZ2*(4812 + 3*(-591 - 135*SW2) + 1287*SW2)) - 
      3*MW2^2*MZ2^2*(-9*MH2 + 18*MT2*(155 + 32*SW2) + 
        MZ2*(-5421 - 792*SW2 + 3*(1113 + 192*SW2))))))/
  (15552*MW*MZ2^3*Pi^3*SW*VMU^2) - 
 ((4*CHbox - CHD)*CW2*MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MH2])/
  (256*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MZ*(-8*CHbox*(2*MW2 - MZ2)*(MH2 - 4*MW2 + 2*MZ2) - 
    4*CHD*(2*MH2 - 13*MW2 - 9*MZ2)*MZ2*SW2 + 64*CHbox*MZ2^2*SW2^2 + 
    CHD*(-52*MW2^2 + 8*MW2*MZ2 + 9*MZ2^2 - 4*MH2*MZ2*SW2))*A0i[aa0, MH2])/
  (2304*MZ2*Pi^3*VMU^2) + 
 ((12*CHW*MW2^2*MZ*(2*MW2 - MZ2) - 12*CHB*MW2*MZ*(6*MW2 - 5*MZ2)*MZ2*SW2 + 
    CHWB*MW*MZ2*SW*(MH2*(-4*MW2 + MZ2) + 22*MW2*(-2*MW2 + MZ2) + 
      2*(MH2 + 34*MW2)*MZ2*SW2))*A0i[aa0, MH2])/(576*MW2*MZ2*Pi^3*VMU^2) + 
 (CHD*MZ*(-128*MW2^4 + 192*MW2^3*MZ2 - 36*MW2^2*MZ2^2 + 
    6*MW2*(3*MT2 - 10*MZ2)*MZ2^2 + 17*MZ2^4 + 
    2*(-64*MW2^4 + 128*MW2^3*MZ2 - 18*MW2^2*MZ2^2 + MW2*(9*MT2 - 80*MZ2)*
       MZ2^2 + 34*MZ2^4))*A0i[aa0, MT2])/(864*MZ2^3*Pi^3*VMU^2) + 
 (CHWB*(384*MW2^5 - 9*MT2*MZ2^4 - 64*MW2^4*MZ2*(17 + 2*SW2) + 
    4*MW2^3*MZ2^2*(269 + 80*SW2) + 2*MW2*MZ2^3*(18*MT2*(1 + SW2) + 
      MZ2*(29 + 17*SW2)) - 2*MW2^2*MZ2^2*(18*MT2 + MZ2*(215 + 122*SW2)) + 
    2*(192*MW2^5 - 9*MT2*MZ2^4 - 64*MW2^4*MZ2*(11 + SW2) + 
      6*MW2^3*MZ2^2*(155 + 32*SW2) - 6*MW2^2*MZ2^2*(3*MT2 + 86*MZ2 + 
        27*MZ2*SW2) + MW2*MZ2^3*(27*MT2 + 98*MZ2 + 18*MT2*SW2 + 34*MZ2*SW2)))*
   A0i[aa0, MT2])/(864*MW*MZ2^3*Pi^3*SW*VMU^2) - 
 (CW2*CWw*MW*MZ*(10*MW2 - 7*MZ2)*A0i[aa0, MW2])/(8*Pi^3*VMU^3) + 
 (MZ*(4*CHbox*(MH2 - 2*MW2)*(4*MW2 - 3*MZ2)*MZ2^2 + 
    CHD*(96*MW2^4 - 120*MW2^3*MZ2 + 200*MW2^2*MZ2^2 - 22*MW2*MZ2^3 + 
      (MH2 - 10*MZ2)*MZ2^3) + 2*CHD*(48*MW2^4 - 96*MW2^3*MZ2 + 
      86*MW2^2*MZ2^2 - 18*MW2*MZ2^3 + (MH2 - MZ2)*MZ2^3))*A0i[aa0, MW2])/
  (576*MZ2^3*Pi^3*VMU^2) + 
 (MZ*(CHD*MH2*(MW2 - 2*MZ2) + CHD*MW2*MZ2 + 4*CHbox*MW2*(-MW2 + MZ2))*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MW2])/
  (256*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 ((48*CHW*MW2^2*MZ*MZ2^2*(-2*MW2 + MZ2 + 2*(-MW2 + MZ2))*SW - 
    CHWB*MW*(288*MW2^5 + MZ2^4*(MH2 + MZ2) - 96*MW2^4*MZ2*(8 + SW2) + 
      4*MW2^3*MZ2^2*(237 + 48*SW2) + 2*MW2*MZ2^3*(-2*MH2*(1 + SW2) + 
        MZ2*(64 + 15*SW2)) - 2*MW2^2*MZ2^2*(-2*MH2 + 
        MZ2*(241 + 98*SW2 + 48*(1 + SW2))) + 
      2*(144*MW2^5 + MZ2^4*(MH2 + MZ2) - 48*MW2^4*MZ2*(11 + SW2) + 
        2*MW2^3*MZ2^2*(385 + 72*SW2) + MW2*MZ2^3*(MZ2*(125 - 4*SW2) - 
          MH2*(3 + 2*SW2)) + 2*MW2^2*MZ2^2*(MH2 - MZ2*(256 + 65*SW2)))))*
   A0i[aa0, MW2])/(576*MW2*MZ2^3*Pi^3*SW*VMU^2) + 
 (CW2*CWw*MW*MZ*(4*MW2 - 3*MZ2)*A0i[aa0, MZ2])/(4*Pi^3*VMU^3) - 
 (CHD*MZ*(4*MW2^2 - 6*MW2*MZ2 + MZ2^2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   A0i[aa0, MZ2])/(256*MZ2^3*Pi^3*SW2*VMU^2) - 
 (MZ*(CHD*(-48*MW2^3 + 144*MW2^2*MZ2 + MW2*(3*MH2 - 36*MZ2)*MZ2 - 3*MZ2^3 + 
      2*(-24*MW2^3 + 117*MW2^2*MZ2 + MW2*(3*MH2 - 15*MZ2)*MZ2 - 3*MZ2^3)) + 
    3*CHbox*MZ2*((2*MH2 - 2*MW2 - 3*MZ2)*(2*MW2 - MZ2) - 
      4*(2*MH2 - MW2 - 3*MZ2)*MZ2*SW2))*A0i[aa0, MZ2])/
  (1728*MZ2^2*Pi^3*VMU^2) + 
 ((-108*MW*MZ*MZ2*SW*(CHW*MW2*(-14*MW2 + 11*MZ2) - CHB*(6*MW2 - 5*MZ2)*MZ2*
       SW2) + CHWB*(-1632*MW2^4 + 9*MZ2^4 + 
      MW2*MZ2^2*(MZ2*(807 - 9*SW2) - 9*MH2*(1 + 2*SW2)) + 
      2*MW2^3*MZ2*(9*(271 + 36*SW2) - 12*(13 + 42*SW2)) + 
      MW2^2*MZ2*(18*MH2 - MZ2*(2853 - 54*SW2 + 24*(28 + 3*SW2))) + 
      2*(-816*MW2^4 + 9*MZ2^4 + MW2*MZ2^2*(294*MZ2 + 9*MZ2*(46 + SW2) - 
          9*MH2*(1 + 2*SW2)) - 3*MW2^3*MZ2*(-993 - 72*SW2 + 
          3*(44 + 56*SW2)) - 3*MW2^2*MZ2*(-3*MH2 + MZ2*(828 + 57*SW2)))))*
   A0i[aa0, MZ2])/(5184*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHD*CW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*B0i[bb0, MW2, 0, MT2])/
  (24*Pi^3*VMU^2) + (CHWB*MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*
   (8*MW2^2 - 8*MW2*MZ2 + MZ2^2 + 2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2))*SW*
   B0i[bb0, MW2, 0, MT2])/(96*MW2*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*MW2^3*MZ*(8*MW2 - 7*MZ2)*B0i[bb0, MW2, 0, MW2])/(12*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*(16*MW2^2 - 12*MW2*MZ2 + MZ2^2 + 
    2*(8*MW2^2 - 9*MW2*MZ2 + MZ2^2))*SW*B0i[bb0, MW2, 0, MW2])/
  (12*Pi^3*VMU^2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*
   (CHbox*(16*MW2 - 12*MZ2) + 3*CHD*MZ2)*B0i[bb0, MW2, MH2, MW2])/
  (576*MZ2*Pi^3*VMU^2) - 
 ((CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(8*MW2^2 - 8*MW2*MZ2 + MZ2^2 + 
      2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2))*SW + 48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*
     (4*MW2 - 3*MZ2)*MZ2*SW2)*B0i[bb0, MW2, MH2, MW2])/
  (576*MW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CW2*CWw*MW*MZ*(4*MW2 - 3*MZ2)*(4*MW2 - MZ2)*B0i[bb0, MW2, MW2, MZ2])/
  (4*Pi^3*VMU^3) - (CHD*MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   (-4*MW2 + MZ2 + 2*(-2*MW2 + MZ2))*B0i[bb0, MW2, MW2, MZ2])/
  (576*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*MW*(4*MW2 - MZ2)*(192*MW2^4 - 212*MW2^2*MZ2^2 + 52*MW2*MZ2^3 + MZ2^4 + 
    2*(96*MW2^4 - 36*MW2^3*MZ2 - 116*MW2^2*MZ2^2 + 55*MW2*MZ2^3 + MZ2^4))*SW*
   B0i[bb0, MW2, MW2, MZ2])/(576*MW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MZ*(-2*CHD*MW2*(MH2^2 + 12*MW2*MZ2 - 2*MH2*(MW2 + MZ2)) - 
    CHD*MW2*(MH2^2 + 24*MW2*MZ2 - 2*MH2*(2*MW2 + MZ2)) - 
    2*CHbox*(2*MW2 - MZ2)*(MH2^2 + 6*MZ2*(2*MW2 + MZ2) - 
      MH2*(2*MW2 + 3*MZ2)) + 8*CHbox*MZ2*(MH2^2 + 6*MZ2*(MW2 + MZ2) - 
      MH2*(MW2 + 3*MZ2))*SW2)*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2*Pi^3*VMU^2) + 
 ((-12*CHW*MW2*MZ*MZ2*SW2*(-((3*MH2 - 2*MW2 - 5*MZ2)*(2*MW2 - MZ2)) + 
      4*(2*MH2 - MW2 - 3*MZ2)*MZ2*SW2) + 12*CHB*MZ*MZ2^2*SW2^2*
     ((MH2 - 2*MW2 - MZ2)*(2*MW2 - MZ2) - 4*(MH2 - MW2 - MZ2)*MZ2*SW2) + 
    CHWB*MW*MZ2*SW*(MH2^2*(4*MW2 - 3*MZ2) - 
      4*MH2*(14*MW2^2 - 17*MW2*MZ2 + 4*MZ2^2) + 
      12*(4*MW2^3 + 4*MW2^2*MZ2 - 9*MW2*MZ2^2 + 2*MZ2^3) - 
      2*MZ2*(3*MH2^2 - 40*MH2*MW2 + 24*MW2^2 + 28*MH2*MZ2 + 48*MW2*MZ2 - 
        36*MZ2^2)*SW2))*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MZ*(6*MW2*MZ2^2*(-8*MW2^2 + MZ2^2) + 12*MW2*MZ2^2*(-4*MW2^2 + MZ2^2) + 
    4*MT2*(64*MW2^4 - 128*MW2^3*MZ2 + 80*MW2*MZ2^3 - 7*MZ2^4) + 
    MT2*(256*MW2^4 - 384*MW2^3*MZ2 + 120*MW2*MZ2^3 - 7*MZ2^4))*
   B0i[bb0, MZ2, MT2, MT2])/(1728*MZ2^3*Pi^3*VMU^2) + 
 (CHWB*MW2*(MZ2^2*(32*MW2^3 + 17*MZ2^3 + MW2^2*MZ2*(4 - 48*SW2) + 
      4*MW2*MZ2^2*(-11 + 3*SW2)) + 
    MT2*(-384*MW2^4 + 64*MW2^3*MZ2*(17 + 2*SW2) - MZ2^4*(40 + 7*SW2) - 
      2*MW2^2*MZ2^2*(529 + 160*SW2) + MW2*MZ2^3*(385 + 226*SW2)) - 
    2*(MT2*(192*MW2^4 - 64*MW2^3*MZ2*(11 + SW2) + MZ2^4*(80 + 7*SW2) - 
        3*MW2*MZ2^3*(163 + 51*SW2) + 3*MW2^2*MZ2^2*(307 + 64*SW2)) + 
      MZ2^2*(-16*MW2^3 - 17*MZ2^3 + 3*MW2*MZ2^2*(9 - 2*SW2) + 
        6*MW2^2*(MZ2 + 4*MZ2*SW2))))*B0i[bb0, MZ2, MT2, MT2])/
  (864*MW*MZ2^3*Pi^3*SW*VMU^2) - 
 (CW2*CWw*MW*MZ*(12*MW2^2 - 8*MW2*MZ2 + MZ2^2 + 
    2*(7*MW2^2 - 8*MW2*MZ2 + MZ2^2))*B0i[bb0, MZ2, MW2, MW2])/
  (8*Pi^3*VMU^3) - (CHD*MW2*MZ*(2*MW2 + MZ2)*(48*MW2^3 - 84*MW2^2*MZ2 + 
    4*MW2*MZ2^2 - MZ2^3 + 2*(24*MW2^3 - 60*MW2^2*MZ2 + 4*MW2*MZ2^2 - MZ2^3))*
   B0i[bb0, MZ2, MW2, MW2])/(576*MZ2^3*Pi^3*VMU^2) + 
 (CHWB*MW*(288*MW2^5 + MZ2^5 + 192*MW2^3*MZ2^2*(2 + SW2) - 
    96*MW2^4*MZ2*(8 + SW2) - 4*MW2*MZ2^4*(9 + 4*SW2) + 
    8*MW2^2*MZ2^3*(4 + 23*SW2) + 2*(144*MW2^5 + MZ2^5 - 
      48*MW2^4*MZ2*(11 + SW2) - 3*MW2*MZ2^4*(13 + 6*SW2) + 
      8*MW2^3*MZ2^2*(61 + 18*SW2) + 6*MW2^2*MZ2^3*(-11 + 20*SW2)))*
   B0i[bb0, MZ2, MW2, MW2])/(576*MZ2^3*Pi^3*SW*VMU^2) - 
 (MZ*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(CHD*MW2*(4*MW2 - 3*MZ2) + 
    CHbox*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2))*B0i[dbb0, MZ2, MH2, MZ2])/
  (576*MZ2*Pi^3*VMU^2) + 
 ((CHWB*MW*MZ2*SW*(-((2*MW2 - MZ2)*(MH2^2 + 24*MW2*MZ2 + 
         2*MH2*(-6*MW2 + MZ2))) + 2*MZ2*(MH2^2 - 12*MH2*MW2 + 8*MH2*MZ2 + 
        24*MW2*MZ2 - 12*MZ2^2)*SW2) + 6*CHW*MW2*MZ*(MH2 - 2*MZ2)*
     ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2) + 6*CHB*MZ*(MH2 - 2*MZ2)*MZ2*SW2*
     ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2))*B0i[dbb0, MZ2, MH2, MZ2])/
  (288*MZ2*Pi^3*VMU^2) + 
 (CHD*MZ*(MT2*(-256*MW2^4 + 288*MW2^3*MZ2 - 54*MW2*MZ2^3 + 7*MZ2^4) + 
    4*MT2*(-64*MW2^4 + 104*MW2^3*MZ2 - 47*MW2*MZ2^3 + 7*MZ2^4) + 
    MZ2*(-128*MW2^4 + 144*MW2^3*MZ2 - 54*MW2*MZ2^3 + 17*MZ2^4) + 
    4*MZ2*(-32*MW2^4 + 52*MW2^3*MZ2 - 37*MW2*MZ2^3 + 17*MZ2^4))*
   B0i[dbb0, MZ2, MT2, MT2])/(1728*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*CW2*SW*((2*MW2 - MZ2)*(MT2*(128*MW2^2 - 152*MW2*MZ2 + 27*MZ2^2) + 
      MZ2*(64*MW2^2 - 76*MW2*MZ2 + 27*MZ2^2)) - 
    2*MZ2*(MZ2*(64*MW2^2 - 92*MW2*MZ2 + 37*MZ2^2) + 
      MT2*(128*MW2^2 - 184*MW2*MZ2 + 47*MZ2^2))*SW2)*
   B0i[dbb0, MZ2, MT2, MT2])/(432*MW*Pi^3*VMU^2) - 
 (CW2*CWw*MW*MZ*(4*MW2 - MZ2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   B0i[dbb0, MZ2, MW2, MW2])/(16*Pi^3*VMU^3) + 
 (CHD*MW2*MZ*(4*MW2 - 3*MZ2)*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   B0i[dbb0, MZ2, MW2, MW2])/(576*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*MW*(4*MW2 - MZ2)*(2*(12*MW2^3 + 6*MW2^2*MZ2 - 8*MW2*MZ2^2 + MZ2^3) + 
    3*(8*MW2^3 - 2*MW2^2*MZ2 - 9*MW2*MZ2^2 + 3*MZ2^3))*SW*
   B0i[dbb0, MZ2, MW2, MW2])/(144*MZ2*Pi^3*VMU^2) - 
 (CW*CWw*MW2^3*(2*MW2 - MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*Pi^3*VMU^3) + (CHD*MW2^4*MZ*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(24*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*(4*MW2^2 + 5*MW2*MZ2 - MZ2^2)*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*(MW2 + MZ2)^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*Pi^3*VMU^2) - (CHWB*MW*SW*((2*MW2 - MZ2)^3 - 8*MZ2^3*SW2^3)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (CHD*MZ*(-((2*MW2 - MZ2)^3*(2*MW2 + MZ2)) + 16*MZ2^3*(MW2 + MZ2)*SW2^3)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ced[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[2, 2, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ced[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ced[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 2, 2])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[2, 2, 2, 2])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[2, 2, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[2, 2, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[2, 2, 1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[2, 2, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[2, 2, 2, 2])/(36*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*Ceu[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ceu[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Ceu[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[2, 2, 3, 3])/(16*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[2, 2, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]))/
  (6*Pi^3*VMU^2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*B0i[bb0, MW2, MH2, MW2]*
   (CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]))/(288*Pi^3*VMU^2) + 
 (MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2]*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]))/
  (288*MZ2*Pi^3*VMU^2) - 
 (MZ*(-((2*MW2 - MZ2)*(864*MW2^4 + 4*MW2*(9*MH2 - 366*MT2 - 240*MZ2)*MZ2^2 + 
       16*MW2^2*MZ2*(120*MT2 + 66*MZ2) - 8*MW2^3*(96*MT2 + 213*MZ2) + 
       MZ2^3*(-18*MH2 + 204*MT2 + 303*MZ2))) + 
    8*MZ2*(216*MW2^4 + 4*MW2^2*(144*MT2 - 54*MZ2)*MZ2 + 
      (-9*MH2 + 102*MT2 - 294*MZ2)*MZ2^3 - 2*MW2^3*(96*MT2 + 267*MZ2) + 
      MW2*MZ2^2*(9*MH2 - 486*MT2 + 882*MZ2))*SW2)*(CHl3[1, 1] + CHl3[2, 2]))/
  (5184*MZ2^3*Pi^3*VMU^2) - (CW2*MZ*SW2*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   (CHl3[1, 1] + CHl3[2, 2]))/(16*Pi^3*VMU^2) + 
 (CW2*MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MH2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MZ*(-((2*MW2 - MZ2)*(MH2 - 4*MW2 + 2*MZ2)) + 8*MZ2^2*SW2^2)*A0i[aa0, MH2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(288*MZ2*Pi^3*VMU^2) + 
 (MZ*((2*MW2 - MZ2)*(64*MW2^3 - 160*MW2^2*MZ2 + 122*MW2*MZ2^2 - 
      MZ2^2*(18*MT2 + 17*MZ2)) - 4*MZ2*(32*MW2^3 - 96*MW2^2*MZ2 + 
      81*MW2*MZ2^2 - MZ2^2*(9*MT2 + 17*MZ2))*SW2)*A0i[aa0, MT2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(432*MZ2^3*Pi^3*VMU^2) - 
 (MZ*((2*MW2 - MZ2)*(48*MW2^3 - 96*MW2^2*MZ2 + 146*MW2*MZ2^2 + 
      (2*MH2 - 15*MZ2)*MZ2^2) - 4*MZ2*(24*MW2^3 - 72*MW2^2*MZ2 + 
      65*MW2*MZ2^2 + MZ2^2*(MH2 + 2*MZ2))*SW2)*A0i[aa0, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(288*MZ2^3*Pi^3*VMU^2) + 
 (MZ*((2*MW2 - MZ2)*(120*MW2^2 + 6*MW2*MZ2 + 3*MZ2*(2*MH2 + MZ2)) - 
    4*MZ2*(96*MW2^2 + 57*MW2*MZ2 + 3*(2*MH2 - MZ2)*MZ2)*SW2)*A0i[aa0, MZ2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(1728*MZ2^2*Pi^3*VMU^2) + 
 ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*(4*MW2 - 3*MZ2)*B0i[bb0, MW2, 0, MT2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(24*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*(4*MW2 - 3*MZ2)*SW2*B0i[bb0, MW2, 0, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(3*MZ2*Pi^3*VMU^2) - 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*(4*MW2 - 3*MZ2)*B0i[bb0, MW2, MH2, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(144*MZ2*Pi^3*VMU^2) + 
 (MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   (-2*MW2 + MZ2 + 2*(-MW2 + MZ2))*B0i[bb0, MW2, MW2, MZ2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(144*MZ2^2*Pi^3*VMU^2) - 
 (MZ*(-((2*MW2 - MZ2)*(MH2^2 + 6*MZ2*(2*MW2 + MZ2) - MH2*(2*MW2 + 3*MZ2))) + 
    4*MZ2*(MH2^2 + 6*MZ2*(MW2 + MZ2) - MH2*(MW2 + 3*MZ2))*SW2)*
   B0i[bb0, MZ2, MH2, MZ2]*(CHl3[1, 1] + CHl3[2, 2]))/(288*MZ2*Pi^3*VMU^2) - 
 (MZ*((2*MW2 - MZ2)*(12*MW2*MZ2^2*(-4*MW2 + MZ2) + 
      MT2*(128*MW2^3 - 320*MW2^2*MZ2 + 226*MW2*MZ2^2 - 7*MZ2^3)) - 
    4*MZ2*(6*MW2*MZ2^2*(-4*MW2 + MZ2) + MT2*(64*MW2^3 - 192*MW2^2*MZ2 + 
        153*MW2*MZ2^2 - 7*MZ2^3))*SW2)*B0i[bb0, MZ2, MT2, MT2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(864*MZ2^3*Pi^3*VMU^2) + 
 (MW2*MZ*(24*MW2^4 - 60*MW2^3*MZ2 - 22*MW2^2*MZ2^2 + 27*MW2*MZ2^3 - 2*MZ2^4 + 
    3*(8*MW2^4 - 32*MW2^3*MZ2 + 4*MW2^2*MZ2^2 + 23*MW2*MZ2^3 - 3*MZ2^4))*
   B0i[bb0, MZ2, MW2, MW2]*(CHl3[1, 1] + CHl3[2, 2]))/(72*MZ2^3*Pi^3*VMU^2) + 
 (MZ*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   B0i[dbb0, MZ2, MH2, MZ2]*(CHl3[1, 1] + CHl3[2, 2]))/(576*MZ2*Pi^3*VMU^2) + 
 (MZ*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*((-2*MW2 + MZ2)^2 + 
    4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MT2, MT2]*(CHl3[1, 1] + CHl3[2, 2]))/
  (864*MZ2^2*Pi^3*VMU^2) + 
 (MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MW2, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(576*MZ2^2*Pi^3*VMU^2) - 
 (MW2^3*MZ*(2*MW2 - MZ2)*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(12*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MZ*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(24*Pi^3*VMU^2) + 
 (MZ*((-2*MW2 + MZ2)^4 + 16*MZ2^4*SW2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(12*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   (MZ2*CHl1[2, 2] + (4*MW2 - MZ2)*CHl3[2, 2]))/(24*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MZ*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   (-(MZ2*SW2*CHl1[2, 2]) + (-3*MW2 + MZ2)*CHl3[2, 2]))/(24*Pi^3*VMU^2) + 
 (MZ*B0i[bb0, MZ2, MW2, MW2]*(2*(-48*MW2^4 + 96*MW2^3*MZ2 + 52*MW2^2*MZ2^2 - 
      2*MW2*MZ2^3 + MZ2^4)*CHe[2, 2] + 
    (-96*MW2^4 + 120*MW2^3*MZ2 + 76*MW2^2*MZ2^2 - 2*MW2*MZ2^3 + MZ2^4)*
     CHl1[2, 2] - (192*MW2^4 - 56*MW2^3*MZ2 - 204*MW2^2*MZ2^2 + 
      34*MW2*MZ2^3 + MZ2^4)*CHl3[2, 2]))/(576*MZ2^2*Pi^3*VMU^2) + 
 (MZ*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[dbb0, MZ2, MH2, MZ2]*
   (2*(-MW2 + MZ2)*CHe[2, 2] - (2*MW2 - MZ2)*(CHl1[2, 2] + CHl3[2, 2])))/
  (576*Pi^3*VMU^2) + (MW2*MZ*SW2*(-2*MZ2*SW2*CHe[2, 2] + 
    (2*MW2 - MZ2)*(CHl1[2, 2] + CHl3[2, 2])))/(16*Pi^3*VMU^2) + 
 (MZ*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   B0i[dbb0, MZ2, MW2, MW2]*(-2*MZ2*SW2*CHe[2, 2] + 
    (2*MW2 - MZ2)*(CHl1[2, 2] + CHl3[2, 2])))/(576*MZ2*Pi^3*VMU^2) + 
 (MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*(8*MZ2^3*SW2^3*CHe[2, 2] - 
    (2*MW2 - MZ2)^3*(CHl1[2, 2] + CHl3[2, 2])))/(6*Pi^3*VMU^2) + 
 (MZ*A0i[aa0, MH2]*(-2*MZ2*SW2*CHe[2, 2] - (MH2 - 2*MW2 + MZ2)*
     (CHl1[2, 2] + CHl3[2, 2])))/(576*Pi^3*VMU^2) - 
 (MZ*B0i[bb0, MZ2, MH2, MZ2]*(2*(MH2^2 + 12*MW2*MZ2 - 2*MH2*(MW2 + MZ2))*
     CHe[2, 2] + (MH2^2 + 24*MW2*MZ2 - 2*MH2*(2*MW2 + MZ2))*
     (CHl1[2, 2] + CHl3[2, 2])))/(576*Pi^3*VMU^2) - 
 (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MZ2]*
   (MW2^2*(CHl1[1, 1] + CHl1[2, 2] - CHl3[1, 1] - CHl3[2, 2]) - 
    MZ2^2*(CHl3[1, 1] + CHl3[2, 2]) - MW2*MZ2*(CHl1[1, 1] + CHl1[2, 2] - 
      3*(CHl3[1, 1] + CHl3[2, 2]))))/(64*MZ2^3*Pi^3*SW2*VMU^2) + 
 (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MW2]*
   (MH2*MW2*(CHl1[1, 1] + CHl1[2, 2]) + 
    MW2^2*(-CHl1[1, 1] - CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]) + 
    MH2*MZ2*(-CHl1[1, 1] - CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]) + 
    MW2*MZ2*(CHl1[1, 1] + CHl1[2, 2] - 2*(CHl3[1, 1] + CHl3[2, 2]))))/
  (64*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MZ*A0i[aa0, MW2]*((48*MW2^3 - 96*MW2^2*MZ2 + 66*MW2*MZ2^2 + 
      MZ2^2*(MH2 + MZ2))*CHe[2, 2] + (48*MW2^3 - 48*MW2^2*MZ2 + 
      86*MW2*MZ2^2 + (MH2 - 17*MZ2)*MZ2^2)*CHl1[2, 2] + 
    32*MW2^2*MZ2*CHl3[1, 1] - 24*MW2*MZ2^2*CHl3[1, 1] + 96*MW2^3*CHl3[2, 2] - 
    32*MW2^2*MZ2*CHl3[2, 2] + MH2*MZ2^2*CHl3[2, 2] - 
    18*MW2*MZ2^2*CHl3[2, 2] + 21*MZ2^3*CHl3[2, 2] + 32*MW2^2*MZ2*CHl3[3, 3] - 
    24*MW2*MZ2^2*CHl3[3, 3] + 96*MW2^2*MZ2*CHq3[1, 1] - 
    72*MW2*MZ2^2*CHq3[1, 1] + 96*MW2^2*MZ2*CHq3[2, 2] - 
    72*MW2*MZ2^2*CHq3[2, 2]))/(288*MZ2^2*Pi^3*VMU^2) - 
 (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MT2]*
   (CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]))/(64*MZ2*Pi^3*VMU^2) - 
 (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*(-3*MT2*CHl3[1, 1] + MZ2*CHl3[1, 1] - 
    3*MT2*CHl3[2, 2] + MZ2*CHl3[2, 2] + MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
    12*MW2*(CHl3[1, 1] + CHl3[2, 2]) + 6*MT2*CHq3[3, 3]))/
  (384*MZ2*Pi^3*VMU^2) - ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*
   B0i[bb0, MW2, 0, MT2]*(MZ2*CHe[2, 2] + MZ2*CHl1[2, 2] + MZ2*CHl3[2, 2] + 
    8*MW2*CHq3[3, 3] - 6*MZ2*CHq3[3, 3]))/(48*MZ2*Pi^3*VMU^2) - 
 (A0i[aa0, MZ2]*(192*MW2^2*MZ*MZ2^2*SW2*CHe[2, 2] + 
    12*MH2*MZ*MZ2^3*SW2*CHe[2, 2] + 114*MW2*MZ*MZ2^3*SW2*CHe[2, 2] - 
    6*MZ*MZ2^4*SW2*CHe[2, 2] - 120*MW2^3*MZ*MZ2*CHl1[2, 2] - 
    6*MH2*MW2*MZ*MZ2^2*CHl1[2, 2] + 114*MW2^2*MZ*MZ2^2*CHl1[2, 2] + 
    6*MH2*MZ*MZ2^3*CHl1[2, 2] + 3*MW2*MZ*MZ2^3*CHl1[2, 2] + 
    3*MZ*MZ2^4*CHl1[2, 2] - 120*MW2^3*MZ*MZ2*CHl3[2, 2] - 
    6*MH2*MW2*MZ*MZ2^2*CHl3[2, 2] + 114*MW2^2*MZ*MZ2^2*CHl3[2, 2] + 
    6*MH2*MZ*MZ2^3*CHl3[2, 2] + 3*MW2*MZ*MZ2^3*CHl3[2, 2] + 
    3*MZ*MZ2^4*CHl3[2, 2] + MZ*(2*MW2 - MZ2)*MZ2*SW2*
     (3*(24*MW2^2 + 36*MW2*MZ2 - MZ2^2)*CHl1[2, 2] - 
      3*(72*MW2^2 + 108*MW2*MZ2 + MZ2^2)*CHl3[2, 2] + 
      16*MW2*(-3*MZ2*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + 
          CHl1[2, 2] + CHl1[3, 3] - CHl3[1, 1] - CHl3[2, 2] - CHl3[3, 3]) + 
        3*MW2*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 
          CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3]) + 
        3*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] + 
          CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 
          2*CHu[1, 1] - 2*CHu[2, 2]) + 3*MZ2*(-CHd[1, 1] - CHd[2, 2] - 
          CHd[3, 3] + CHq1[1, 1] + CHq1[2, 2] + 2*CHq1[3, 3] + 3*CHq3[1, 1] + 
          3*CHq3[2, 2] + 2*CHq3[3, 3] + 2*CHu[1, 1] + 2*CHu[2, 2]))) + 
    2*MZ2^2*SW2^2*(3*MZ*MZ2^2*CHe[2, 2] - 
      16*MW2*MZ*(-3*MZ2*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + 
          CHl1[2, 2] + CHl1[3, 3] - CHl3[1, 1] - CHl3[2, 2] - CHl3[3, 3]) + 
        3*MW2*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 
          CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3]) + 
        3*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] + 
          CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 
          2*CHu[1, 1] - 2*CHu[2, 2]) + 3*MZ2*(-CHd[1, 1] - CHd[2, 2] - 
          CHd[3, 3] + CHq1[1, 1] + CHq1[2, 2] + 2*CHq1[3, 3] + 3*CHq3[1, 1] + 
          3*CHq3[2, 2] + 2*CHq3[3, 3] + 2*CHu[1, 1] + 2*CHu[2, 2])))))/
  (3456*MZ2^3*Pi^3*SW2*VMU^2) + 
 (MZ*A0i[aa0, MT2]*((-64*MW2^3 + 168*MW2^2*MZ2 - 138*MW2*MZ2^2 + 
      MZ2^2*(9*MT2 + 34*MZ2))*CHe[2, 2] + 
    (-64*MW2^3 + 136*MW2^2*MZ2 + 9*MT2*MZ2^2 - 98*MW2*MZ2^2 + 17*MZ2^3)*
     CHl1[2, 2] - 64*MW2^3*CHl3[2, 2] + 136*MW2^2*MZ2*CHl3[2, 2] + 
    9*MT2*MZ2^2*CHl3[2, 2] - 98*MW2*MZ2^2*CHl3[2, 2] + 17*MZ2^3*CHl3[2, 2] - 
    144*MW2^2*MZ2*CHq1[3, 3] + 132*MW2*MZ2^2*CHq1[3, 3] - 
    15*MZ2^3*CHq1[3, 3] + 72*MT2*MW2*MZ2*CHq3[3, 3] - 
    54*MT2*MZ2^2*CHq3[3, 3] - 24*MW2*MZ2^2*CHq3[3, 3] + 15*MZ2^3*CHq3[3, 3] - 
    72*MW2^2*MZ2*CHu[3, 3] + 132*MW2*MZ2^2*CHu[3, 3] - 60*MZ2^3*CHu[3, 3]))/
  (432*MZ2^2*Pi^3*VMU^2) + (MZ*B0i[bb0, MZ2, MT2, MT2]*
   (2*(3*MW2*MZ2^2*(-4*MW2 + MZ2) + MT2*(64*MW2^3 - 168*MW2^2*MZ2 + 
        120*MW2*MZ2^2 - 7*MZ2^3))*CHe[2, 2] + 
    (6*MW2*MZ2^2*(-4*MW2 + MZ2) + MT2*(128*MW2^3 - 272*MW2^2*MZ2 + 
        160*MW2*MZ2^2 - 7*MZ2^3))*CHl1[2, 2] + 128*MT2*MW2^3*CHl3[2, 2] - 
    272*MT2*MW2^2*MZ2*CHl3[2, 2] + 160*MT2*MW2*MZ2^2*CHl3[2, 2] - 
    24*MW2^2*MZ2^2*CHl3[2, 2] - 7*MT2*MZ2^3*CHl3[2, 2] + 
    6*MW2*MZ2^3*CHl3[2, 2] + 72*MT2*MW2^2*MZ2*CHq1[3, 3] + 
    96*MW2^3*MZ2*CHq1[3, 3] - 264*MT2*MW2*MZ2^2*CHq1[3, 3] - 
    24*MW2^2*MZ2^2*CHq1[3, 3] + 165*MT2*MZ2^3*CHq1[3, 3] - 
    36*MW2*MZ2^3*CHq1[3, 3] - 72*MT2*MW2^2*MZ2*CHq3[3, 3] - 
    96*MW2^3*MZ2*CHq3[3, 3] + 264*MT2*MW2*MZ2^2*CHq3[3, 3] + 
    24*MW2^2*MZ2^2*CHq3[3, 3] - 165*MT2*MZ2^3*CHq3[3, 3] + 
    36*MW2*MZ2^3*CHq3[3, 3] + 360*MT2*MW2^2*MZ2*CHu[3, 3] + 
    96*MW2^3*MZ2*CHu[3, 3] - 264*MT2*MW2*MZ2^2*CHu[3, 3] - 
    168*MW2^2*MZ2^2*CHu[3, 3] - 15*MT2*MZ2^3*CHu[3, 3] + 
    72*MW2*MZ2^3*CHu[3, 3]))/(864*MZ2^2*Pi^3*VMU^2) + 
 (MZ*B0i[dbb0, MZ2, MT2, MT2]*(2*MZ2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
      MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*SW2*CHe[2, 2] - 
    (2*MW2 - MZ2)*(64*MT2*MW2^2 - 80*MT2*MW2*MZ2 + 32*MW2^2*MZ2 + 
      7*MT2*MZ2^2 - 40*MW2*MZ2^2 + 17*MZ2^3)*CHl1[2, 2] - 
    128*MT2*MW2^3*CHl3[2, 2] + 224*MT2*MW2^2*MZ2*CHl3[2, 2] - 
    64*MW2^3*MZ2*CHl3[2, 2] - 94*MT2*MW2*MZ2^2*CHl3[2, 2] + 
    112*MW2^2*MZ2^2*CHl3[2, 2] + 7*MT2*MZ2^3*CHl3[2, 2] - 
    74*MW2*MZ2^3*CHl3[2, 2] + 17*MZ2^4*CHl3[2, 2] + 
    192*MT2*MW2^3*CHq1[3, 3] - 552*MT2*MW2^2*MZ2*CHq1[3, 3] + 
    96*MW2^3*MZ2*CHq1[3, 3] + 516*MT2*MW2*MZ2^2*CHq1[3, 3] - 
    168*MW2^2*MZ2^2*CHq1[3, 3] - 165*MT2*MZ2^3*CHq1[3, 3] + 
    96*MW2*MZ2^3*CHq1[3, 3] - 15*MZ2^4*CHq1[3, 3] - 
    192*MT2*MW2^3*CHq3[3, 3] + 552*MT2*MW2^2*MZ2*CHq3[3, 3] - 
    96*MW2^3*MZ2*CHq3[3, 3] - 516*MT2*MW2*MZ2^2*CHq3[3, 3] + 
    168*MW2^2*MZ2^2*CHq3[3, 3] + 165*MT2*MZ2^3*CHq3[3, 3] - 
    96*MW2*MZ2^3*CHq3[3, 3] + 15*MZ2^4*CHq3[3, 3] + 192*MT2*MW2^3*CHu[3, 3] - 
    264*MT2*MW2^2*MZ2*CHu[3, 3] + 96*MW2^3*MZ2*CHu[3, 3] + 
    84*MT2*MW2*MZ2^2*CHu[3, 3] - 240*MW2^2*MZ2^2*CHu[3, 3] + 
    15*MT2*MZ2^3*CHu[3, 3] + 204*MW2*MZ2^3*CHu[3, 3] - 60*MZ2^4*CHu[3, 3]))/
  (864*MZ2*Pi^3*VMU^2) + 
 (MZ*(-36*MH2*MW2*CHe[2, 2] + 1944*MT2*MW2*CHe[2, 2] + 864*MW2^2*CHe[2, 2] + 
    (768*MT2*MW2^3*CHe[2, 2])/MZ2^2 - (864*MW2^4*CHe[2, 2])/MZ2^2 - 
    (2304*MT2*MW2^2*CHe[2, 2])/MZ2 + (2136*MW2^3*CHe[2, 2])/MZ2 + 
    36*MH2*MZ2*CHe[2, 2] - 408*MT2*MZ2*CHe[2, 2] - 3528*MW2*MZ2*CHe[2, 2] + 
    1176*MZ2^2*CHe[2, 2] - 36*MH2*MW2*CHl1[2, 2] + 1464*MT2*MW2*CHl1[2, 2] - 
    1056*MW2^2*CHl1[2, 2] + (768*MT2*MW2^3*CHl1[2, 2])/MZ2^2 - 
    (864*MW2^4*CHl1[2, 2])/MZ2^2 - (1920*MT2*MW2^2*CHl1[2, 2])/MZ2 + 
    (1704*MW2^3*CHl1[2, 2])/MZ2 + 18*MH2*MZ2*CHl1[2, 2] - 
    204*MT2*MZ2*CHl1[2, 2] + 960*MW2*MZ2*CHl1[2, 2] - 303*MZ2^2*CHl1[2, 2] - 
    36*MH2*MW2*CHl3[2, 2] + 1464*MT2*MW2*CHl3[2, 2] - 1056*MW2^2*CHl3[2, 2] + 
    (768*MT2*MW2^3*CHl3[2, 2])/MZ2^2 - (864*MW2^4*CHl3[2, 2])/MZ2^2 - 
    (1920*MT2*MW2^2*CHl3[2, 2])/MZ2 + (1704*MW2^3*CHl3[2, 2])/MZ2 + 
    18*MH2*MZ2*CHl3[2, 2] - 204*MT2*MZ2*CHl3[2, 2] + 960*MW2*MZ2*CHl3[2, 2] - 
    303*MZ2^2*CHl3[2, 2] - 
    (4*SW2*((-216*MW2^3 - 1302*MW2^2*MZ2 + 2994*MW2*MZ2^2 + 
         (9*MH2 - 1476*MZ2)*MZ2^2)*CHe[2, 2] + 
       4*MZ2*(-(MW2*MZ2*(6*(4*CHe[1, 1] + 4*CHe[2, 2] + 4*CHe[3, 3] + 
              4*CHl1[1, 1] + 4*CHl1[2, 2] + 4*CHl1[3, 3] + 5*CHl3[1, 1] + 
              5*CHl3[2, 2] + 5*CHl3[3, 3]) + 3*(8*CHd[1, 1] + 8*CHd[2, 2] + 
              8*CHd[3, 3] - 8*CHq1[1, 1] - 8*CHq1[2, 2] + 11*CHq1[3, 3] + 
              30*CHq3[1, 1] + 30*CHq3[2, 2] + 11*CHq3[3, 3] - 16*CHu[1, 1] - 
              16*CHu[2, 2]))) + 3*MZ2^2*(6*(CHe[1, 1] + CHe[2, 2] + 
             CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3]) + 
           3*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 2*CHq1[1, 1] - 
             2*CHq1[2, 2] - CHq1[3, 3] - CHq3[3, 3] - 4*CHu[1, 1] - 
             4*CHu[2, 2])) + 2*MW2^2*(3*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + 
             CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 5*CHl3[1, 1] + 
             5*CHl3[2, 2] + 5*CHl3[3, 3]) + 3*(CHd[1, 1] + CHd[2, 2] + 
             CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 
             15*CHq3[1, 1] + 15*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
             2*CHu[2, 2])))))/MZ2 - 
    ((-2*MW2 + MZ2)*((-432*MW2^3 - 2820*MW2^2*MZ2 + 2046*MW2*MZ2^2 + 
         (18*MH2 - 279*MZ2)*MZ2^2)*CHl1[2, 2] + 
       (-432*MW2^3 - 1020*MW2^2*MZ2 + 3690*MW2*MZ2^2 + (18*MH2 - 255*MZ2)*
          MZ2^2)*CHl3[2, 2] + 
       4*MZ2*(-2*MW2*MZ2*(3*(5*CHe[1, 1] + 5*CHe[2, 2] + 5*CHe[3, 3] + 
             5*CHl1[1, 1] + 5*CHl1[2, 2] + 5*CHl1[3, 3] + 7*CHl3[1, 1] + 
             7*CHl3[2, 2] + 7*CHl3[3, 3]) + 3*(5*CHd[1, 1] + 5*CHd[2, 2] + 
             5*CHd[3, 3] - 5*CHq1[1, 1] - 5*CHq1[2, 2] + 8*CHq1[3, 3] + 
             21*CHq3[1, 1] + 21*CHq3[2, 2] + 8*CHq3[3, 3] - 10*CHu[1, 1] - 
             10*CHu[2, 2])) + 3*MZ2^2*(6*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + 
             CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3]) + 
           3*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 2*CHq1[1, 1] - 
             2*CHq1[2, 2] - CHq1[3, 3] - CHq3[3, 3] - 4*CHu[1, 1] - 
             4*CHu[2, 2])) + 4*MW2^2*(3*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + 
             CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 5*CHl3[1, 1] + 
             5*CHl3[2, 2] + 5*CHl3[3, 3]) + 3*(CHd[1, 1] + CHd[2, 2] + 
             CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 
             15*CHq3[1, 1] + 15*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
             2*CHu[2, 2])))))/MZ2^2 + 
    (12*(-2*MW2 + MZ2)*(MT2*(-32*MW2^2 + 40*MW2*MZ2 - 17*MZ2^2)*CHl1[2, 2] + 
       MT2*(-32*MW2^2 + 40*MW2*MZ2 - 17*MZ2^2)*CHl3[2, 2] + 
       4*MW2*MZ2*(MZ2*(CHq1[3, 3] - CHq3[3, 3] - 2*CHu[3, 3]) + 
         2*MW2*(CHq1[3, 3] + 2*CHq3[3, 3] + CHu[3, 3])) - 
       6*MT2*MZ2*(MZ2*(-CHq1[3, 3] + CHq3[3, 3] - 4*CHu[3, 3]) + 
         2*MW2*(5*CHq1[3, 3] + CHq3[3, 3] + 2*CHu[3, 3]))))/MZ2^2 - 
    (24*SW2*(MT2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*CHe[2, 2] - 
       4*MZ2*(MW2*(MZ2*(CHq1[3, 3] - CHq3[3, 3] - 2*CHu[3, 3]) + 
           2*MW2*(CHq1[3, 3] + 2*CHq3[3, 3] + CHu[3, 3])) + 
         3*MT2*(MW2*(-7*CHq1[3, 3] + CHq3[3, 3] - 4*CHu[3, 3]) + 
           MZ2*(CHq1[3, 3] - CHq3[3, 3] + 4*CHu[3, 3])))))/MZ2))/
  (10368*Pi^3*VMU^2) - (MZ*MZ2^2*SW2*Cld[2, 2, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[2, 2, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[2, 2, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 2, 2])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[2, 2, 2, 2])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 2, 2])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[3, 3, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 2, 2])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[3, 3, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 2, 2])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 2, 2])/(54*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[1, 1, 2, 2])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 1, 2, 2])/(54*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (MZ*(-((2*MW2 - MZ2)*(864*MW2^4 + 4*MW2*(9*MH2 - 366*MT2 - 240*MZ2)*MZ2^2 + 
       16*MW2^2*MZ2*(120*MT2 + 66*MZ2) - 8*MW2^3*(96*MT2 + 213*MZ2) + 
       MZ2^3*(-18*MH2 + 204*MT2 + 303*MZ2))) + 
    8*MZ2*(216*MW2^4 + 4*MW2^2*(144*MT2 - 54*MZ2)*MZ2 + 
      (-9*MH2 + 102*MT2 - 294*MZ2)*MZ2^3 - 2*MW2^3*(96*MT2 + 267*MZ2) + 
      MW2*MZ2^2*(9*MH2 - 486*MT2 + 882*MZ2))*SW2)*Cll[1, 2, 2, 1])/
  (5184*MZ2^3*Pi^3*VMU^2) + (CW2*MZ*SW2*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) - 
 (CW2*MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MZ*(-((2*MW2 - MZ2)*(MH2 - 4*MW2 + 2*MZ2)) + 8*MZ2^2*SW2^2)*A0i[aa0, MH2]*
   Cll[1, 2, 2, 1])/(288*MZ2*Pi^3*VMU^2) - 
 (MZ*((2*MW2 - MZ2)*(64*MW2^3 - 160*MW2^2*MZ2 + 122*MW2*MZ2^2 - 
      MZ2^2*(18*MT2 + 17*MZ2)) - 4*MZ2*(32*MW2^3 - 96*MW2^2*MZ2 + 
      81*MW2*MZ2^2 - MZ2^2*(9*MT2 + 17*MZ2))*SW2)*A0i[aa0, MT2]*
   Cll[1, 2, 2, 1])/(432*MZ2^3*Pi^3*VMU^2) + 
 (MZ*((2*MW2 - MZ2)*(48*MW2^3 - 96*MW2^2*MZ2 + 146*MW2*MZ2^2 + 
      (2*MH2 - 15*MZ2)*MZ2^2) - 4*MZ2*(24*MW2^3 - 72*MW2^2*MZ2 + 
      65*MW2*MZ2^2 + MZ2^2*(MH2 + 2*MZ2))*SW2)*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*MZ2^3*Pi^3*VMU^2) + (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) - (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) + (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) - 
 (MZ*((2*MW2 - MZ2)*(120*MW2^2 + 6*MW2*MZ2 + 3*MZ2*(2*MH2 + MZ2)) - 
    4*MZ2*(96*MW2^2 + 57*MW2*MZ2 + 3*(2*MH2 - MZ2)*MZ2)*SW2)*A0i[aa0, MZ2]*
   Cll[1, 2, 2, 1])/(1728*MZ2^2*Pi^3*VMU^2) - 
 (MZ*(MW2 - 2*MZ2)*(2*MW2 - MZ2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(64*MZ2^3*Pi^3*SW2*VMU^2) - 
 ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*(4*MW2 - 3*MZ2)*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*(4*MW2 - 3*MZ2)*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*MZ2*Pi^3*VMU^2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*(4*MW2 - 3*MZ2)*
   B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   (-2*MW2 + MZ2 + 2*(-MW2 + MZ2))*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MZ2^2*Pi^3*VMU^2) + 
 (MZ*(-((2*MW2 - MZ2)*(MH2^2 + 6*MZ2*(2*MW2 + MZ2) - MH2*(2*MW2 + 3*MZ2))) + 
    4*MZ2*(MH2^2 + 6*MZ2*(MW2 + MZ2) - MH2*(MW2 + 3*MZ2))*SW2)*
   B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(288*MZ2*Pi^3*VMU^2) + 
 (MZ*((2*MW2 - MZ2)*(12*MW2*MZ2^2*(-4*MW2 + MZ2) + 
      MT2*(128*MW2^3 - 320*MW2^2*MZ2 + 226*MW2*MZ2^2 - 7*MZ2^3)) - 
    4*MZ2*(6*MW2*MZ2^2*(-4*MW2 + MZ2) + MT2*(64*MW2^3 - 192*MW2^2*MZ2 + 
        153*MW2*MZ2^2 - 7*MZ2^3))*SW2)*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(864*MZ2^3*Pi^3*VMU^2) + 
 (MW2*MZ*(-24*MW2^4 + 60*MW2^3*MZ2 + 22*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
    2*MZ2^4 - 3*(8*MW2^4 - 32*MW2^3*MZ2 + 4*MW2^2*MZ2^2 + 23*MW2*MZ2^3 - 
      3*MZ2^4))*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*MZ2^3*Pi^3*VMU^2) - (MZ*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(576*MZ2*Pi^3*VMU^2) - 
 (MZ*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*((-2*MW2 + MZ2)^2 + 
    4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (864*MZ2^2*Pi^3*VMU^2) + 
 (MZ*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(576*MZ2^2*Pi^3*VMU^2) + 
 (MW2^3*MZ*(2*MW2 - MZ2)*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(12*MZ2^2*Pi^3*VMU^2) + 
 (CW2*MZ*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (MZ*((-2*MW2 + MZ2)^4 + 16*MZ2^4*SW2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MW2]*
   (2*MW2^2*(Cll[1, 1, 2, 2] + Cll[1, 2, 2, 1]) + 
    2*MH2*MZ2*(Cll[1, 1, 2, 2] + Cll[1, 2, 2, 1]) - 
    MH2*MW2*(2*Cll[1, 1, 2, 2] + Cll[1, 2, 2, 1]) - 
    MW2*MZ2*(2*Cll[1, 1, 2, 2] + 3*Cll[1, 2, 2, 1])))/
  (64*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + (MW2*MZ*MZ2*Cll[2, 2, 2, 2])/
  (108*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Cll[2, 2, 2, 2])/(54*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*Cll[2, 2, 2, 2])/(432*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*Cll[2, 2, 2, 2])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[2, 2, 2, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[2, 2, 2, 2])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[2, 2, 3, 3])/(54*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[2, 2, 3, 3])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[2, 2, 3, 3])/(54*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[2, 3, 3, 2])/(432*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[2, 3, 3, 2])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[2, 3, 3, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[2, 3, 3, 2])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(36*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*Clq1[2, 2, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[2, 2, 1, 1])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[2, 2, 1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*Clq1[2, 2, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[2, 2, 2, 2])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[2, 2, 2, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*Clq1[2, 2, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Clq1[2, 2, 3, 3])/(18*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq1[2, 2, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Clq1[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq1[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq1[2, 2, 3, 3])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[2, 2, 3, 3])/(864*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[2, 2, 3, 3])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MT2]*Clq1[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq1[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq1[2, 2, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq1[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/(18*Pi^3*VMU^2) + 
 (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/(288*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/
  (36*Pi^3*VMU^2) + (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/
  (144*Pi^3*VMU^2) + (MW2*MZ*MZ2*Clq3[2, 2, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[2, 2, 1, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 1, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 1, 1])/(24*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq3[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[2, 2, 2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 2, 2])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 2, 2])/(24*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*Clq3[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Clq3[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*Clq3[2, 2, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Clq3[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq3[2, 2, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq3[2, 2, 3, 3])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq3[2, 2, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq3[2, 2, 3, 3])/(144*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/(288*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/
  (144*Pi^3*VMU^2) + (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/
  (36*Pi^3*VMU^2) - (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/
  (288*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/
  (144*Pi^3*VMU^2) - (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   (2*MW2*(5*Cll[1, 1, 2, 2] - 6*Cll[1, 2, 2, 1]) - MH2*Cll[1, 2, 2, 1] + 
    6*MT2*Cll[1, 2, 2, 1] + 4*MZ2*Cll[1, 2, 2, 1] - 3*MT2*Clq3[1, 1, 3, 3] - 
    3*MT2*Clq3[2, 2, 3, 3]))/(384*MZ2*Pi^3*VMU^2) + 
 (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MT2]*
   (6*Cll[1, 2, 2, 1] - 3*(Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3])))/
  (192*MZ2*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*Clu[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[2, 2, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[2, 2, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[2, 2, 1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Clu[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[2, 2, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[2, 2, 2, 2])/(36*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*Clu[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*Clu[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Clu[2, 2, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Clu[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[2, 2, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[2, 2, 3, 3])/(32*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[2, 2, 3, 3])/(16*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[2, 2, 3, 3])/
  (18*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[2, 2, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[2, 2, 3, 3])/(36*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*Cqe[1, 1, 2, 2])/
  (108*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*Cqe[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*Cqe[2, 2, 2, 2])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cqe[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*Cqe[3, 3, 2, 2])/(18*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*Cqe[3, 3, 2, 2])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cqe[3, 3, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cqe[3, 3, 2, 2])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MT2]*Cqe[3, 3, 2, 2])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Cqe[3, 3, 2, 2])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 2, 2])/(144*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 2, 2])/(18*Pi^3*VMU^2) + 
 (11*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 2, 2])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 2, 2])/
  (36*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 2, 2])/
  (144*Pi^3*VMU^2) - (MT*MW*MZ*(-2*MW2 + MZ2 + 2*(-MW2 + MZ2))*A0i[aa0, MT2]*
   CuW[3, 3])/(4*Sqrt[2]*MZ2*Pi^3*VMU^2) - 
 (MT*MW*(MT2 - MW2)*MZ*(4*MW2 - 3*MZ2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MZ2*Pi^3*VMU^2) + 
 (MT*MZ*(8*MW2 - 5*MZ2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   B0i[dbb0, MZ2, MT2, MT2]*(MZ*SW*CuB[3, 3] - MW*CuW[3, 3]))/
  (48*Sqrt[2]*MZ2*Pi^3*VMU^2) - (MT*(-2*MW2 + MZ2 + 2*(-MW2 + MZ2))*
   B0i[bb0, MZ2, MT2, MT2]*(3*MW2*MZ2*SW*CuB[3, 3] - 11*MW*MW2*MZ*CuW[3, 3] + 
    5*MW*MZ*MZ2*CuW[3, 3]))/(24*Sqrt[2]*MZ2*Pi^3*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam61_GF_MW_MZ_Zmutau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
$Failed


==> anc/Analytic_Files/analytic_expressions/Zll/Gam61_GF_MW_MZ_Ztautau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CW2*CWw*MW*MZ*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2 + 8*MZ2^2*SW2^2))/
  (96*Pi^3*VMU^3) + (MZ*(4*CHbox*(MH2 + MW2) + CHD*(-MH2 + 8*MW2 + MZ2))*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2))/(1536*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2*SW*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2))/(32*MW*Pi^3*VMU^2) - 
 (CHWB*MW2^2*SW*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2 + 8*MZ2^2*SW2^2))/
  (16*MW*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*(8*MW2^3 - 8*MW2^2*MZ2 + MZ2^3 + 4*MZ2^2*(2*MW2 + MZ2)*SW2^2))/
  (64*MZ2^2*Pi^3*VMU^2) - 
 (MZ*(CHD*(1728*MW2^5 + MW2*(36*MH2 - 720*MT2 - 861*MZ2)*MZ2^3 - 
      36*MW2^2*MZ2^2*(2*MH2 + 12*MT2 + 7*MZ2) - 16*MW2^4*(96*MT2 + 105*MZ2) + 
      MZ2^4*(204*MT2 + 321*MZ2) + 4*MW2^3*MZ2*(576*MT2 + 375*MZ2) + 
      8*(216*MW2^5 + 2*MW2^3*(192*MT2 - 54*MZ2)*MZ2 + (102*MT2 - 285*MZ2)*
         MZ2^4 - 3*MW2^2*MZ2^2*(3*MH2 + 18*MT2 + 17*MZ2) - 
        2*MW2^4*(96*MT2 + 159*MZ2) + MW2*MZ2^3*(9*MH2 - 240*MT2 + 
          573*MZ2))) + 12*CHbox*MZ2^2*
     ((2*MW2 - MZ2)*(6*MH2*MW2 + 8*MW2^2 - 3*MH2*MZ2 - 2*MW2*MZ2 - 3*MZ2^2) + 
      4*MZ2^2*(3*MH2 + 4*MW2 + 3*MZ2)*SW2^2)))/(10368*MZ2^3*Pi^3*VMU^2) + 
 (CHWB*MW2*(7776*MW2^5 - 72*MW2^4*(96*MT2 + MZ2*(249 + 36*SW2)) - 
    4*MW2^2*MZ2^2*(-27*MH2 - 9*MZ2*(389 + 60*SW2) + 18*MT2*(269 + 80*SW2) + 
      3*MZ2*(1851 + 444*SW2)) + MW2*MZ2^3*(-54*MH2*(3 + 2*SW2) - 
      9*MZ2*(839 + 36*SW2) + 36*MT2*(215 + 122*SW2) + 
      3*MZ2*(2874 + 1068*SW2)) - MZ2^4*(-54*MH2*(1 + SW2) + 
      36*MT2*(29 + 17*SW2) + MZ2*(1224 + 882*SW2 + 9*(-163 + 3*SW2))) + 
    8*MW2^3*MZ2*(144*MT2*(17 + 2*SW2) + 
      MZ2*(-909 + 243*SW2 + 6*(510 + 66*SW2))) + 
    4*(1944*MW2^5 - 18*MW2^4*(96*MT2 + MZ2*(339 + 36*SW2)) + 
      2*MW2^3*MZ2*(288*MT2*(11 + SW2) + 9*MZ2*(-239 + 45*SW2) + 
        6*MZ2*(675 + 66*SW2)) + MZ2^4*(27*MH2*(1 + SW2) - 
        18*MT2*(49 + 17*SW2) - 3*MZ2*(342 + 147*SW2) + 
        9*MZ2*(473 + 147*SW2)) - 3*MW2*MZ2^3*(9*MH2*(2 + SW2) - 
        18*MT2*(86 + 27*SW2) + MZ2*(4812 + 3*(-591 - 135*SW2) + 1287*SW2)) - 
      3*MW2^2*MZ2^2*(-9*MH2 + 18*MT2*(155 + 32*SW2) + 
        MZ2*(-5421 - 792*SW2 + 3*(1113 + 192*SW2))))))/
  (15552*MW*MZ2^3*Pi^3*SW*VMU^2) - 
 ((4*CHbox - CHD)*CW2*MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MH2])/
  (256*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MZ*(-8*CHbox*(2*MW2 - MZ2)*(MH2 - 4*MW2 + 2*MZ2) - 
    4*CHD*(2*MH2 - 13*MW2 - 9*MZ2)*MZ2*SW2 + 64*CHbox*MZ2^2*SW2^2 + 
    CHD*(-52*MW2^2 + 8*MW2*MZ2 + 9*MZ2^2 - 4*MH2*MZ2*SW2))*A0i[aa0, MH2])/
  (2304*MZ2*Pi^3*VMU^2) + 
 ((12*CHW*MW2^2*MZ*(2*MW2 - MZ2) - 12*CHB*MW2*MZ*(6*MW2 - 5*MZ2)*MZ2*SW2 + 
    CHWB*MW*MZ2*SW*(MH2*(-4*MW2 + MZ2) + 22*MW2*(-2*MW2 + MZ2) + 
      2*(MH2 + 34*MW2)*MZ2*SW2))*A0i[aa0, MH2])/(576*MW2*MZ2*Pi^3*VMU^2) + 
 (CHD*MZ*(-128*MW2^4 + 192*MW2^3*MZ2 - 36*MW2^2*MZ2^2 + 
    6*MW2*(3*MT2 - 10*MZ2)*MZ2^2 + 17*MZ2^4 + 
    2*(-64*MW2^4 + 128*MW2^3*MZ2 - 18*MW2^2*MZ2^2 + MW2*(9*MT2 - 80*MZ2)*
       MZ2^2 + 34*MZ2^4))*A0i[aa0, MT2])/(864*MZ2^3*Pi^3*VMU^2) + 
 (CHWB*(384*MW2^5 - 9*MT2*MZ2^4 - 64*MW2^4*MZ2*(17 + 2*SW2) + 
    4*MW2^3*MZ2^2*(269 + 80*SW2) + 2*MW2*MZ2^3*(18*MT2*(1 + SW2) + 
      MZ2*(29 + 17*SW2)) - 2*MW2^2*MZ2^2*(18*MT2 + MZ2*(215 + 122*SW2)) + 
    2*(192*MW2^5 - 9*MT2*MZ2^4 - 64*MW2^4*MZ2*(11 + SW2) + 
      6*MW2^3*MZ2^2*(155 + 32*SW2) - 6*MW2^2*MZ2^2*(3*MT2 + 86*MZ2 + 
        27*MZ2*SW2) + MW2*MZ2^3*(27*MT2 + 98*MZ2 + 18*MT2*SW2 + 34*MZ2*SW2)))*
   A0i[aa0, MT2])/(864*MW*MZ2^3*Pi^3*SW*VMU^2) - 
 (CW2*CWw*MW*MZ*(10*MW2 - 7*MZ2)*A0i[aa0, MW2])/(8*Pi^3*VMU^3) + 
 (MZ*(4*CHbox*(MH2 - 2*MW2)*(4*MW2 - 3*MZ2)*MZ2^2 + 
    CHD*(96*MW2^4 - 120*MW2^3*MZ2 + 200*MW2^2*MZ2^2 - 22*MW2*MZ2^3 + 
      (MH2 - 10*MZ2)*MZ2^3) + 2*CHD*(48*MW2^4 - 96*MW2^3*MZ2 + 
      86*MW2^2*MZ2^2 - 18*MW2*MZ2^3 + (MH2 - MZ2)*MZ2^3))*A0i[aa0, MW2])/
  (576*MZ2^3*Pi^3*VMU^2) + 
 (MZ*(CHD*MH2*(MW2 - 2*MZ2) + CHD*MW2*MZ2 + 4*CHbox*MW2*(-MW2 + MZ2))*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MW2])/
  (256*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 ((48*CHW*MW2^2*MZ*MZ2^2*(-2*MW2 + MZ2 + 2*(-MW2 + MZ2))*SW - 
    CHWB*MW*(288*MW2^5 + MZ2^4*(MH2 + MZ2) - 96*MW2^4*MZ2*(8 + SW2) + 
      4*MW2^3*MZ2^2*(237 + 48*SW2) + 2*MW2*MZ2^3*(-2*MH2*(1 + SW2) + 
        MZ2*(64 + 15*SW2)) - 2*MW2^2*MZ2^2*(-2*MH2 + 
        MZ2*(241 + 98*SW2 + 48*(1 + SW2))) + 
      2*(144*MW2^5 + MZ2^4*(MH2 + MZ2) - 48*MW2^4*MZ2*(11 + SW2) + 
        2*MW2^3*MZ2^2*(385 + 72*SW2) + MW2*MZ2^3*(MZ2*(125 - 4*SW2) - 
          MH2*(3 + 2*SW2)) + 2*MW2^2*MZ2^2*(MH2 - MZ2*(256 + 65*SW2)))))*
   A0i[aa0, MW2])/(576*MW2*MZ2^3*Pi^3*SW*VMU^2) + 
 (CW2*CWw*MW*MZ*(4*MW2 - 3*MZ2)*A0i[aa0, MZ2])/(4*Pi^3*VMU^3) - 
 (CHD*MZ*(4*MW2^2 - 6*MW2*MZ2 + MZ2^2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   A0i[aa0, MZ2])/(256*MZ2^3*Pi^3*SW2*VMU^2) - 
 (MZ*(CHD*(-48*MW2^3 + 144*MW2^2*MZ2 + MW2*(3*MH2 - 36*MZ2)*MZ2 - 3*MZ2^3 + 
      2*(-24*MW2^3 + 117*MW2^2*MZ2 + MW2*(3*MH2 - 15*MZ2)*MZ2 - 3*MZ2^3)) + 
    3*CHbox*MZ2*((2*MH2 - 2*MW2 - 3*MZ2)*(2*MW2 - MZ2) - 
      4*(2*MH2 - MW2 - 3*MZ2)*MZ2*SW2))*A0i[aa0, MZ2])/
  (1728*MZ2^2*Pi^3*VMU^2) + 
 ((-108*MW*MZ*MZ2*SW*(CHW*MW2*(-14*MW2 + 11*MZ2) - CHB*(6*MW2 - 5*MZ2)*MZ2*
       SW2) + CHWB*(-1632*MW2^4 + 9*MZ2^4 + 
      MW2*MZ2^2*(MZ2*(807 - 9*SW2) - 9*MH2*(1 + 2*SW2)) + 
      2*MW2^3*MZ2*(9*(271 + 36*SW2) - 12*(13 + 42*SW2)) + 
      MW2^2*MZ2*(18*MH2 - MZ2*(2853 - 54*SW2 + 24*(28 + 3*SW2))) + 
      2*(-816*MW2^4 + 9*MZ2^4 + MW2*MZ2^2*(294*MZ2 + 9*MZ2*(46 + SW2) - 
          9*MH2*(1 + 2*SW2)) - 3*MW2^3*MZ2*(-993 - 72*SW2 + 
          3*(44 + 56*SW2)) - 3*MW2^2*MZ2*(-3*MH2 + MZ2*(828 + 57*SW2)))))*
   A0i[aa0, MZ2])/(5184*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHD*CW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*B0i[bb0, MW2, 0, MT2])/
  (24*Pi^3*VMU^2) + (CHWB*MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*
   (8*MW2^2 - 8*MW2*MZ2 + MZ2^2 + 2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2))*SW*
   B0i[bb0, MW2, 0, MT2])/(96*MW2*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*MW2^3*MZ*(8*MW2 - 7*MZ2)*B0i[bb0, MW2, 0, MW2])/(12*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*(16*MW2^2 - 12*MW2*MZ2 + MZ2^2 + 
    2*(8*MW2^2 - 9*MW2*MZ2 + MZ2^2))*SW*B0i[bb0, MW2, 0, MW2])/
  (12*Pi^3*VMU^2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*
   (CHbox*(16*MW2 - 12*MZ2) + 3*CHD*MZ2)*B0i[bb0, MW2, MH2, MW2])/
  (576*MZ2*Pi^3*VMU^2) - 
 ((CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(8*MW2^2 - 8*MW2*MZ2 + MZ2^2 + 
      2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2))*SW + 48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*
     (4*MW2 - 3*MZ2)*MZ2*SW2)*B0i[bb0, MW2, MH2, MW2])/
  (576*MW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CW2*CWw*MW*MZ*(4*MW2 - 3*MZ2)*(4*MW2 - MZ2)*B0i[bb0, MW2, MW2, MZ2])/
  (4*Pi^3*VMU^3) - (CHD*MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   (-4*MW2 + MZ2 + 2*(-2*MW2 + MZ2))*B0i[bb0, MW2, MW2, MZ2])/
  (576*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*MW*(4*MW2 - MZ2)*(192*MW2^4 - 212*MW2^2*MZ2^2 + 52*MW2*MZ2^3 + MZ2^4 + 
    2*(96*MW2^4 - 36*MW2^3*MZ2 - 116*MW2^2*MZ2^2 + 55*MW2*MZ2^3 + MZ2^4))*SW*
   B0i[bb0, MW2, MW2, MZ2])/(576*MW2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MZ*(-2*CHD*MW2*(MH2^2 + 12*MW2*MZ2 - 2*MH2*(MW2 + MZ2)) - 
    CHD*MW2*(MH2^2 + 24*MW2*MZ2 - 2*MH2*(2*MW2 + MZ2)) - 
    2*CHbox*(2*MW2 - MZ2)*(MH2^2 + 6*MZ2*(2*MW2 + MZ2) - 
      MH2*(2*MW2 + 3*MZ2)) + 8*CHbox*MZ2*(MH2^2 + 6*MZ2*(MW2 + MZ2) - 
      MH2*(MW2 + 3*MZ2))*SW2)*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2*Pi^3*VMU^2) + 
 ((-12*CHW*MW2*MZ*MZ2*SW2*(-((3*MH2 - 2*MW2 - 5*MZ2)*(2*MW2 - MZ2)) + 
      4*(2*MH2 - MW2 - 3*MZ2)*MZ2*SW2) + 12*CHB*MZ*MZ2^2*SW2^2*
     ((MH2 - 2*MW2 - MZ2)*(2*MW2 - MZ2) - 4*(MH2 - MW2 - MZ2)*MZ2*SW2) + 
    CHWB*MW*MZ2*SW*(MH2^2*(4*MW2 - 3*MZ2) - 
      4*MH2*(14*MW2^2 - 17*MW2*MZ2 + 4*MZ2^2) + 
      12*(4*MW2^3 + 4*MW2^2*MZ2 - 9*MW2*MZ2^2 + 2*MZ2^3) - 
      2*MZ2*(3*MH2^2 - 40*MH2*MW2 + 24*MW2^2 + 28*MH2*MZ2 + 48*MW2*MZ2 - 
        36*MZ2^2)*SW2))*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MZ*(6*MW2*MZ2^2*(-8*MW2^2 + MZ2^2) + 12*MW2*MZ2^2*(-4*MW2^2 + MZ2^2) + 
    4*MT2*(64*MW2^4 - 128*MW2^3*MZ2 + 80*MW2*MZ2^3 - 7*MZ2^4) + 
    MT2*(256*MW2^4 - 384*MW2^3*MZ2 + 120*MW2*MZ2^3 - 7*MZ2^4))*
   B0i[bb0, MZ2, MT2, MT2])/(1728*MZ2^3*Pi^3*VMU^2) + 
 (CHWB*MW2*(MZ2^2*(32*MW2^3 + 17*MZ2^3 + MW2^2*MZ2*(4 - 48*SW2) + 
      4*MW2*MZ2^2*(-11 + 3*SW2)) + 
    MT2*(-384*MW2^4 + 64*MW2^3*MZ2*(17 + 2*SW2) - MZ2^4*(40 + 7*SW2) - 
      2*MW2^2*MZ2^2*(529 + 160*SW2) + MW2*MZ2^3*(385 + 226*SW2)) - 
    2*(MT2*(192*MW2^4 - 64*MW2^3*MZ2*(11 + SW2) + MZ2^4*(80 + 7*SW2) - 
        3*MW2*MZ2^3*(163 + 51*SW2) + 3*MW2^2*MZ2^2*(307 + 64*SW2)) + 
      MZ2^2*(-16*MW2^3 - 17*MZ2^3 + 3*MW2*MZ2^2*(9 - 2*SW2) + 
        6*MW2^2*(MZ2 + 4*MZ2*SW2))))*B0i[bb0, MZ2, MT2, MT2])/
  (864*MW*MZ2^3*Pi^3*SW*VMU^2) - 
 (CW2*CWw*MW*MZ*(12*MW2^2 - 8*MW2*MZ2 + MZ2^2 + 
    2*(7*MW2^2 - 8*MW2*MZ2 + MZ2^2))*B0i[bb0, MZ2, MW2, MW2])/
  (8*Pi^3*VMU^3) - (CHD*MW2*MZ*(2*MW2 + MZ2)*(48*MW2^3 - 84*MW2^2*MZ2 + 
    4*MW2*MZ2^2 - MZ2^3 + 2*(24*MW2^3 - 60*MW2^2*MZ2 + 4*MW2*MZ2^2 - MZ2^3))*
   B0i[bb0, MZ2, MW2, MW2])/(576*MZ2^3*Pi^3*VMU^2) + 
 (CHWB*MW*(288*MW2^5 + MZ2^5 + 192*MW2^3*MZ2^2*(2 + SW2) - 
    96*MW2^4*MZ2*(8 + SW2) - 4*MW2*MZ2^4*(9 + 4*SW2) + 
    8*MW2^2*MZ2^3*(4 + 23*SW2) + 2*(144*MW2^5 + MZ2^5 - 
      48*MW2^4*MZ2*(11 + SW2) - 3*MW2*MZ2^4*(13 + 6*SW2) + 
      8*MW2^3*MZ2^2*(61 + 18*SW2) + 6*MW2^2*MZ2^3*(-11 + 20*SW2)))*
   B0i[bb0, MZ2, MW2, MW2])/(576*MZ2^3*Pi^3*SW*VMU^2) - 
 (MZ*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(CHD*MW2*(4*MW2 - 3*MZ2) + 
    CHbox*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2))*B0i[dbb0, MZ2, MH2, MZ2])/
  (576*MZ2*Pi^3*VMU^2) + 
 ((CHWB*MW*MZ2*SW*(-((2*MW2 - MZ2)*(MH2^2 + 24*MW2*MZ2 + 
         2*MH2*(-6*MW2 + MZ2))) + 2*MZ2*(MH2^2 - 12*MH2*MW2 + 8*MH2*MZ2 + 
        24*MW2*MZ2 - 12*MZ2^2)*SW2) + 6*CHW*MW2*MZ*(MH2 - 2*MZ2)*
     ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2) + 6*CHB*MZ*(MH2 - 2*MZ2)*MZ2*SW2*
     ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2))*B0i[dbb0, MZ2, MH2, MZ2])/
  (288*MZ2*Pi^3*VMU^2) + 
 (CHD*MZ*(MT2*(-256*MW2^4 + 288*MW2^3*MZ2 - 54*MW2*MZ2^3 + 7*MZ2^4) + 
    4*MT2*(-64*MW2^4 + 104*MW2^3*MZ2 - 47*MW2*MZ2^3 + 7*MZ2^4) + 
    MZ2*(-128*MW2^4 + 144*MW2^3*MZ2 - 54*MW2*MZ2^3 + 17*MZ2^4) + 
    4*MZ2*(-32*MW2^4 + 52*MW2^3*MZ2 - 37*MW2*MZ2^3 + 17*MZ2^4))*
   B0i[dbb0, MZ2, MT2, MT2])/(1728*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*CW2*SW*((2*MW2 - MZ2)*(MT2*(128*MW2^2 - 152*MW2*MZ2 + 27*MZ2^2) + 
      MZ2*(64*MW2^2 - 76*MW2*MZ2 + 27*MZ2^2)) - 
    2*MZ2*(MZ2*(64*MW2^2 - 92*MW2*MZ2 + 37*MZ2^2) + 
      MT2*(128*MW2^2 - 184*MW2*MZ2 + 47*MZ2^2))*SW2)*
   B0i[dbb0, MZ2, MT2, MT2])/(432*MW*Pi^3*VMU^2) - 
 (CW2*CWw*MW*MZ*(4*MW2 - MZ2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   B0i[dbb0, MZ2, MW2, MW2])/(16*Pi^3*VMU^3) + 
 (CHD*MW2*MZ*(4*MW2 - 3*MZ2)*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   B0i[dbb0, MZ2, MW2, MW2])/(576*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*MW*(4*MW2 - MZ2)*(2*(12*MW2^3 + 6*MW2^2*MZ2 - 8*MW2*MZ2^2 + MZ2^3) + 
    3*(8*MW2^3 - 2*MW2^2*MZ2 - 9*MW2*MZ2^2 + 3*MZ2^3))*SW*
   B0i[dbb0, MZ2, MW2, MW2])/(144*MZ2*Pi^3*VMU^2) - 
 (CW*CWw*MW2^3*(2*MW2 - MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*Pi^3*VMU^3) + (CHD*MW2^4*MZ*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(24*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*(4*MW2^2 + 5*MW2*MZ2 - MZ2^2)*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*(MW2 + MZ2)^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*Pi^3*VMU^2) - (CHWB*MW*SW*((2*MW2 - MZ2)^3 - 8*MZ2^3*SW2^3)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (CHD*MZ*(-((2*MW2 - MZ2)^3*(2*MW2 + MZ2)) + 16*MZ2^3*(MW2 + MZ2)*SW2^3)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ced[3, 3, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[3, 3, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ced[3, 3, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[3, 3, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ced[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[3, 3, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[3, 3, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[3, 3, 1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[3, 3, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[3, 3, 2, 2])/(36*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*Ceu[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ceu[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Ceu[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[3, 3, 3, 3])/(16*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*(-((2*MW2 - MZ2)*(864*MW2^4 + 4*MW2*(9*MH2 - 366*MT2 - 240*MZ2)*MZ2^2 + 
       16*MW2^2*MZ2*(120*MT2 + 66*MZ2) - 8*MW2^3*(96*MT2 + 213*MZ2) + 
       MZ2^3*(-18*MH2 + 204*MT2 + 303*MZ2))) + 
    8*MZ2*(216*MW2^4 + 4*MW2^2*(144*MT2 - 54*MZ2)*MZ2 + 
      (-9*MH2 + 102*MT2 - 294*MZ2)*MZ2^3 - 2*MW2^3*(96*MT2 + 267*MZ2) + 
      MW2*MZ2^2*(9*MH2 - 486*MT2 + 882*MZ2))*SW2)*(CHl3[1, 1] + CHl3[2, 2]))/
  (5184*MZ2^3*Pi^3*VMU^2) - (CW2*MZ*SW2*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   (CHl3[1, 1] + CHl3[2, 2]))/(16*Pi^3*VMU^2) + 
 (CW2*MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MH2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MZ*(-((2*MW2 - MZ2)*(MH2 - 4*MW2 + 2*MZ2)) + 8*MZ2^2*SW2^2)*A0i[aa0, MH2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(288*MZ2*Pi^3*VMU^2) + 
 (MZ*((2*MW2 - MZ2)*(64*MW2^3 - 160*MW2^2*MZ2 + 122*MW2*MZ2^2 - 
      MZ2^2*(18*MT2 + 17*MZ2)) - 4*MZ2*(32*MW2^3 - 96*MW2^2*MZ2 + 
      81*MW2*MZ2^2 - MZ2^2*(9*MT2 + 17*MZ2))*SW2)*A0i[aa0, MT2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(432*MZ2^3*Pi^3*VMU^2) - 
 (MZ*((2*MW2 - MZ2)*(48*MW2^3 - 96*MW2^2*MZ2 + 146*MW2*MZ2^2 + 
      (2*MH2 - 15*MZ2)*MZ2^2) - 4*MZ2*(24*MW2^3 - 72*MW2^2*MZ2 + 
      65*MW2*MZ2^2 + MZ2^2*(MH2 + 2*MZ2))*SW2)*A0i[aa0, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(288*MZ2^3*Pi^3*VMU^2) + 
 (MZ*((2*MW2 - MZ2)*(120*MW2^2 + 6*MW2*MZ2 + 3*MZ2*(2*MH2 + MZ2)) - 
    4*MZ2*(96*MW2^2 + 57*MW2*MZ2 + 3*(2*MH2 - MZ2)*MZ2)*SW2)*A0i[aa0, MZ2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(1728*MZ2^2*Pi^3*VMU^2) + 
 ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*(4*MW2 - 3*MZ2)*B0i[bb0, MW2, 0, MT2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(24*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*(4*MW2 - 3*MZ2)*SW2*B0i[bb0, MW2, 0, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(3*MZ2*Pi^3*VMU^2) - 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*(4*MW2 - 3*MZ2)*B0i[bb0, MW2, MH2, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(144*MZ2*Pi^3*VMU^2) + 
 (MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   (-2*MW2 + MZ2 + 2*(-MW2 + MZ2))*B0i[bb0, MW2, MW2, MZ2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(144*MZ2^2*Pi^3*VMU^2) - 
 (MZ*(-((2*MW2 - MZ2)*(MH2^2 + 6*MZ2*(2*MW2 + MZ2) - MH2*(2*MW2 + 3*MZ2))) + 
    4*MZ2*(MH2^2 + 6*MZ2*(MW2 + MZ2) - MH2*(MW2 + 3*MZ2))*SW2)*
   B0i[bb0, MZ2, MH2, MZ2]*(CHl3[1, 1] + CHl3[2, 2]))/(288*MZ2*Pi^3*VMU^2) - 
 (MZ*((2*MW2 - MZ2)*(12*MW2*MZ2^2*(-4*MW2 + MZ2) + 
      MT2*(128*MW2^3 - 320*MW2^2*MZ2 + 226*MW2*MZ2^2 - 7*MZ2^3)) - 
    4*MZ2*(6*MW2*MZ2^2*(-4*MW2 + MZ2) + MT2*(64*MW2^3 - 192*MW2^2*MZ2 + 
        153*MW2*MZ2^2 - 7*MZ2^3))*SW2)*B0i[bb0, MZ2, MT2, MT2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(864*MZ2^3*Pi^3*VMU^2) + 
 (MW2*MZ*(24*MW2^4 - 60*MW2^3*MZ2 - 22*MW2^2*MZ2^2 + 27*MW2*MZ2^3 - 2*MZ2^4 + 
    3*(8*MW2^4 - 32*MW2^3*MZ2 + 4*MW2^2*MZ2^2 + 23*MW2*MZ2^3 - 3*MZ2^4))*
   B0i[bb0, MZ2, MW2, MW2]*(CHl3[1, 1] + CHl3[2, 2]))/(72*MZ2^3*Pi^3*VMU^2) + 
 (MZ*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   B0i[dbb0, MZ2, MH2, MZ2]*(CHl3[1, 1] + CHl3[2, 2]))/(576*MZ2*Pi^3*VMU^2) + 
 (MZ*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*((-2*MW2 + MZ2)^2 + 
    4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MT2, MT2]*(CHl3[1, 1] + CHl3[2, 2]))/
  (864*MZ2^2*Pi^3*VMU^2) + 
 (MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MW2, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(576*MZ2^2*Pi^3*VMU^2) - 
 (MW2^3*MZ*(2*MW2 - MZ2)*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(12*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MZ*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(24*Pi^3*VMU^2) + 
 (MZ*((-2*MW2 + MZ2)^4 + 16*MZ2^4*SW2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   (CHl3[1, 1] + CHl3[2, 2]))/(12*MZ2*Pi^3*VMU^2) - 
 (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MZ2]*
   (MW2^2*(CHl1[1, 1] + CHl1[2, 2] - CHl3[1, 1] - CHl3[2, 2]) - 
    MZ2^2*(CHl3[1, 1] + CHl3[2, 2]) - MW2*MZ2*(CHl1[1, 1] + CHl1[2, 2] - 
      3*(CHl3[1, 1] + CHl3[2, 2]))))/(64*MZ2^3*Pi^3*SW2*VMU^2) + 
 (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MW2]*
   (MH2*MW2*(CHl1[1, 1] + CHl1[2, 2]) + 
    MW2^2*(-CHl1[1, 1] - CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]) + 
    MH2*MZ2*(-CHl1[1, 1] - CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]) + 
    MW2*MZ2*(CHl1[1, 1] + CHl1[2, 2] - 2*(CHl3[1, 1] + CHl3[2, 2]))))/
  (64*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]))/
  (6*Pi^3*VMU^2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*B0i[bb0, MW2, MH2, MW2]*
   (CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]))/(288*Pi^3*VMU^2) + 
 (MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2]*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]))/
  (288*MZ2*Pi^3*VMU^2) + (MW2^3*MZ*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*(MZ2*CHl1[3, 3] + (4*MW2 - MZ2)*CHl3[3, 3]))/(24*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MZ*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   (-(MZ2*SW2*CHl1[3, 3]) + (-3*MW2 + MZ2)*CHl3[3, 3]))/(24*Pi^3*VMU^2) + 
 (MZ*B0i[bb0, MZ2, MW2, MW2]*(2*(-48*MW2^4 + 96*MW2^3*MZ2 + 52*MW2^2*MZ2^2 - 
      2*MW2*MZ2^3 + MZ2^4)*CHe[3, 3] + 
    (-96*MW2^4 + 120*MW2^3*MZ2 + 76*MW2^2*MZ2^2 - 2*MW2*MZ2^3 + MZ2^4)*
     CHl1[3, 3] - (192*MW2^4 - 56*MW2^3*MZ2 - 204*MW2^2*MZ2^2 + 
      34*MW2*MZ2^3 + MZ2^4)*CHl3[3, 3]))/(576*MZ2^2*Pi^3*VMU^2) + 
 (MZ*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[dbb0, MZ2, MH2, MZ2]*
   (2*(-MW2 + MZ2)*CHe[3, 3] - (2*MW2 - MZ2)*(CHl1[3, 3] + CHl3[3, 3])))/
  (576*Pi^3*VMU^2) + (MW2*MZ*SW2*(-2*MZ2*SW2*CHe[3, 3] + 
    (2*MW2 - MZ2)*(CHl1[3, 3] + CHl3[3, 3])))/(16*Pi^3*VMU^2) + 
 (MZ*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   B0i[dbb0, MZ2, MW2, MW2]*(-2*MZ2*SW2*CHe[3, 3] + 
    (2*MW2 - MZ2)*(CHl1[3, 3] + CHl3[3, 3])))/(576*MZ2*Pi^3*VMU^2) + 
 (MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*(8*MZ2^3*SW2^3*CHe[3, 3] - 
    (2*MW2 - MZ2)^3*(CHl1[3, 3] + CHl3[3, 3])))/(6*Pi^3*VMU^2) + 
 (MZ*A0i[aa0, MH2]*(-2*MZ2*SW2*CHe[3, 3] - (MH2 - 2*MW2 + MZ2)*
     (CHl1[3, 3] + CHl3[3, 3])))/(576*Pi^3*VMU^2) - 
 (MZ*B0i[bb0, MZ2, MH2, MZ2]*(2*(MH2^2 + 12*MW2*MZ2 - 2*MH2*(MW2 + MZ2))*
     CHe[3, 3] + (MH2^2 + 24*MW2*MZ2 - 2*MH2*(2*MW2 + MZ2))*
     (CHl1[3, 3] + CHl3[3, 3])))/(576*Pi^3*VMU^2) + 
 (MZ*A0i[aa0, MW2]*((48*MW2^3 - 96*MW2^2*MZ2 + 66*MW2*MZ2^2 + 
      MZ2^2*(MH2 + MZ2))*CHe[3, 3] + (48*MW2^3 - 48*MW2^2*MZ2 + 
      86*MW2*MZ2^2 + (MH2 - 17*MZ2)*MZ2^2)*CHl1[3, 3] + 
    32*MW2^2*MZ2*CHl3[1, 1] - 24*MW2*MZ2^2*CHl3[1, 1] + 
    32*MW2^2*MZ2*CHl3[2, 2] - 24*MW2*MZ2^2*CHl3[2, 2] + 96*MW2^3*CHl3[3, 3] - 
    32*MW2^2*MZ2*CHl3[3, 3] + MH2*MZ2^2*CHl3[3, 3] - 
    18*MW2*MZ2^2*CHl3[3, 3] + 21*MZ2^3*CHl3[3, 3] + 96*MW2^2*MZ2*CHq3[1, 1] - 
    72*MW2*MZ2^2*CHq3[1, 1] + 96*MW2^2*MZ2*CHq3[2, 2] - 
    72*MW2*MZ2^2*CHq3[2, 2]))/(288*MZ2^2*Pi^3*VMU^2) - 
 (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MT2]*
   (CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]))/(64*MZ2*Pi^3*VMU^2) - 
 (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*(-3*MT2*CHl3[1, 1] + MZ2*CHl3[1, 1] - 
    3*MT2*CHl3[2, 2] + MZ2*CHl3[2, 2] + MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
    12*MW2*(CHl3[1, 1] + CHl3[2, 2]) + 6*MT2*CHq3[3, 3]))/
  (384*MZ2*Pi^3*VMU^2) - ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*
   B0i[bb0, MW2, 0, MT2]*(MZ2*CHe[3, 3] + MZ2*CHl1[3, 3] + MZ2*CHl3[3, 3] + 
    8*MW2*CHq3[3, 3] - 6*MZ2*CHq3[3, 3]))/(48*MZ2*Pi^3*VMU^2) - 
 (A0i[aa0, MZ2]*(192*MW2^2*MZ*MZ2^2*SW2*CHe[3, 3] + 
    12*MH2*MZ*MZ2^3*SW2*CHe[3, 3] + 114*MW2*MZ*MZ2^3*SW2*CHe[3, 3] - 
    6*MZ*MZ2^4*SW2*CHe[3, 3] - 120*MW2^3*MZ*MZ2*CHl1[3, 3] - 
    6*MH2*MW2*MZ*MZ2^2*CHl1[3, 3] + 114*MW2^2*MZ*MZ2^2*CHl1[3, 3] + 
    6*MH2*MZ*MZ2^3*CHl1[3, 3] + 3*MW2*MZ*MZ2^3*CHl1[3, 3] + 
    3*MZ*MZ2^4*CHl1[3, 3] - 120*MW2^3*MZ*MZ2*CHl3[3, 3] - 
    6*MH2*MW2*MZ*MZ2^2*CHl3[3, 3] + 114*MW2^2*MZ*MZ2^2*CHl3[3, 3] + 
    6*MH2*MZ*MZ2^3*CHl3[3, 3] + 3*MW2*MZ*MZ2^3*CHl3[3, 3] + 
    3*MZ*MZ2^4*CHl3[3, 3] + MZ*(2*MW2 - MZ2)*MZ2*SW2*
     (3*(24*MW2^2 + 36*MW2*MZ2 - MZ2^2)*CHl1[3, 3] - 
      3*(72*MW2^2 + 108*MW2*MZ2 + MZ2^2)*CHl3[3, 3] + 
      16*MW2*(-3*MZ2*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + 
          CHl1[2, 2] + CHl1[3, 3] - CHl3[1, 1] - CHl3[2, 2] - CHl3[3, 3]) + 
        3*MW2*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 
          CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3]) + 
        3*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] + 
          CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 
          2*CHu[1, 1] - 2*CHu[2, 2]) + 3*MZ2*(-CHd[1, 1] - CHd[2, 2] - 
          CHd[3, 3] + CHq1[1, 1] + CHq1[2, 2] + 2*CHq1[3, 3] + 3*CHq3[1, 1] + 
          3*CHq3[2, 2] + 2*CHq3[3, 3] + 2*CHu[1, 1] + 2*CHu[2, 2]))) + 
    2*MZ2^2*SW2^2*(3*MZ*MZ2^2*CHe[3, 3] - 
      16*MW2*MZ*(-3*MZ2*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + 
          CHl1[2, 2] + CHl1[3, 3] - CHl3[1, 1] - CHl3[2, 2] - CHl3[3, 3]) + 
        3*MW2*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 
          CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3]) + 
        3*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] + 
          CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 
          2*CHu[1, 1] - 2*CHu[2, 2]) + 3*MZ2*(-CHd[1, 1] - CHd[2, 2] - 
          CHd[3, 3] + CHq1[1, 1] + CHq1[2, 2] + 2*CHq1[3, 3] + 3*CHq3[1, 1] + 
          3*CHq3[2, 2] + 2*CHq3[3, 3] + 2*CHu[1, 1] + 2*CHu[2, 2])))))/
  (3456*MZ2^3*Pi^3*SW2*VMU^2) + 
 (MZ*A0i[aa0, MT2]*((-64*MW2^3 + 168*MW2^2*MZ2 - 138*MW2*MZ2^2 + 
      MZ2^2*(9*MT2 + 34*MZ2))*CHe[3, 3] + 
    (-64*MW2^3 + 136*MW2^2*MZ2 + 9*MT2*MZ2^2 - 98*MW2*MZ2^2 + 17*MZ2^3)*
     CHl1[3, 3] - 64*MW2^3*CHl3[3, 3] + 136*MW2^2*MZ2*CHl3[3, 3] + 
    9*MT2*MZ2^2*CHl3[3, 3] - 98*MW2*MZ2^2*CHl3[3, 3] + 17*MZ2^3*CHl3[3, 3] - 
    144*MW2^2*MZ2*CHq1[3, 3] + 132*MW2*MZ2^2*CHq1[3, 3] - 
    15*MZ2^3*CHq1[3, 3] + 72*MT2*MW2*MZ2*CHq3[3, 3] - 
    54*MT2*MZ2^2*CHq3[3, 3] - 24*MW2*MZ2^2*CHq3[3, 3] + 15*MZ2^3*CHq3[3, 3] - 
    72*MW2^2*MZ2*CHu[3, 3] + 132*MW2*MZ2^2*CHu[3, 3] - 60*MZ2^3*CHu[3, 3]))/
  (432*MZ2^2*Pi^3*VMU^2) + (MZ*B0i[bb0, MZ2, MT2, MT2]*
   (2*(3*MW2*MZ2^2*(-4*MW2 + MZ2) + MT2*(64*MW2^3 - 168*MW2^2*MZ2 + 
        120*MW2*MZ2^2 - 7*MZ2^3))*CHe[3, 3] + 
    (6*MW2*MZ2^2*(-4*MW2 + MZ2) + MT2*(128*MW2^3 - 272*MW2^2*MZ2 + 
        160*MW2*MZ2^2 - 7*MZ2^3))*CHl1[3, 3] + 128*MT2*MW2^3*CHl3[3, 3] - 
    272*MT2*MW2^2*MZ2*CHl3[3, 3] + 160*MT2*MW2*MZ2^2*CHl3[3, 3] - 
    24*MW2^2*MZ2^2*CHl3[3, 3] - 7*MT2*MZ2^3*CHl3[3, 3] + 
    6*MW2*MZ2^3*CHl3[3, 3] + 72*MT2*MW2^2*MZ2*CHq1[3, 3] + 
    96*MW2^3*MZ2*CHq1[3, 3] - 264*MT2*MW2*MZ2^2*CHq1[3, 3] - 
    24*MW2^2*MZ2^2*CHq1[3, 3] + 165*MT2*MZ2^3*CHq1[3, 3] - 
    36*MW2*MZ2^3*CHq1[3, 3] - 72*MT2*MW2^2*MZ2*CHq3[3, 3] - 
    96*MW2^3*MZ2*CHq3[3, 3] + 264*MT2*MW2*MZ2^2*CHq3[3, 3] + 
    24*MW2^2*MZ2^2*CHq3[3, 3] - 165*MT2*MZ2^3*CHq3[3, 3] + 
    36*MW2*MZ2^3*CHq3[3, 3] + 360*MT2*MW2^2*MZ2*CHu[3, 3] + 
    96*MW2^3*MZ2*CHu[3, 3] - 264*MT2*MW2*MZ2^2*CHu[3, 3] - 
    168*MW2^2*MZ2^2*CHu[3, 3] - 15*MT2*MZ2^3*CHu[3, 3] + 
    72*MW2*MZ2^3*CHu[3, 3]))/(864*MZ2^2*Pi^3*VMU^2) + 
 (MZ*B0i[dbb0, MZ2, MT2, MT2]*(2*MZ2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
      MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*SW2*CHe[3, 3] - 
    (2*MW2 - MZ2)*(64*MT2*MW2^2 - 80*MT2*MW2*MZ2 + 32*MW2^2*MZ2 + 
      7*MT2*MZ2^2 - 40*MW2*MZ2^2 + 17*MZ2^3)*CHl1[3, 3] - 
    128*MT2*MW2^3*CHl3[3, 3] + 224*MT2*MW2^2*MZ2*CHl3[3, 3] - 
    64*MW2^3*MZ2*CHl3[3, 3] - 94*MT2*MW2*MZ2^2*CHl3[3, 3] + 
    112*MW2^2*MZ2^2*CHl3[3, 3] + 7*MT2*MZ2^3*CHl3[3, 3] - 
    74*MW2*MZ2^3*CHl3[3, 3] + 17*MZ2^4*CHl3[3, 3] + 
    192*MT2*MW2^3*CHq1[3, 3] - 552*MT2*MW2^2*MZ2*CHq1[3, 3] + 
    96*MW2^3*MZ2*CHq1[3, 3] + 516*MT2*MW2*MZ2^2*CHq1[3, 3] - 
    168*MW2^2*MZ2^2*CHq1[3, 3] - 165*MT2*MZ2^3*CHq1[3, 3] + 
    96*MW2*MZ2^3*CHq1[3, 3] - 15*MZ2^4*CHq1[3, 3] - 
    192*MT2*MW2^3*CHq3[3, 3] + 552*MT2*MW2^2*MZ2*CHq3[3, 3] - 
    96*MW2^3*MZ2*CHq3[3, 3] - 516*MT2*MW2*MZ2^2*CHq3[3, 3] + 
    168*MW2^2*MZ2^2*CHq3[3, 3] + 165*MT2*MZ2^3*CHq3[3, 3] - 
    96*MW2*MZ2^3*CHq3[3, 3] + 15*MZ2^4*CHq3[3, 3] + 192*MT2*MW2^3*CHu[3, 3] - 
    264*MT2*MW2^2*MZ2*CHu[3, 3] + 96*MW2^3*MZ2*CHu[3, 3] + 
    84*MT2*MW2*MZ2^2*CHu[3, 3] - 240*MW2^2*MZ2^2*CHu[3, 3] + 
    15*MT2*MZ2^3*CHu[3, 3] + 204*MW2*MZ2^3*CHu[3, 3] - 60*MZ2^4*CHu[3, 3]))/
  (864*MZ2*Pi^3*VMU^2) + 
 (MZ*(-36*MH2*MW2*CHe[3, 3] + 1944*MT2*MW2*CHe[3, 3] + 864*MW2^2*CHe[3, 3] + 
    (768*MT2*MW2^3*CHe[3, 3])/MZ2^2 - (864*MW2^4*CHe[3, 3])/MZ2^2 - 
    (2304*MT2*MW2^2*CHe[3, 3])/MZ2 + (2136*MW2^3*CHe[3, 3])/MZ2 + 
    36*MH2*MZ2*CHe[3, 3] - 408*MT2*MZ2*CHe[3, 3] - 3528*MW2*MZ2*CHe[3, 3] + 
    1176*MZ2^2*CHe[3, 3] - 36*MH2*MW2*CHl1[3, 3] + 1464*MT2*MW2*CHl1[3, 3] - 
    1056*MW2^2*CHl1[3, 3] + (768*MT2*MW2^3*CHl1[3, 3])/MZ2^2 - 
    (864*MW2^4*CHl1[3, 3])/MZ2^2 - (1920*MT2*MW2^2*CHl1[3, 3])/MZ2 + 
    (1704*MW2^3*CHl1[3, 3])/MZ2 + 18*MH2*MZ2*CHl1[3, 3] - 
    204*MT2*MZ2*CHl1[3, 3] + 960*MW2*MZ2*CHl1[3, 3] - 303*MZ2^2*CHl1[3, 3] - 
    36*MH2*MW2*CHl3[3, 3] + 1464*MT2*MW2*CHl3[3, 3] - 1056*MW2^2*CHl3[3, 3] + 
    (768*MT2*MW2^3*CHl3[3, 3])/MZ2^2 - (864*MW2^4*CHl3[3, 3])/MZ2^2 - 
    (1920*MT2*MW2^2*CHl3[3, 3])/MZ2 + (1704*MW2^3*CHl3[3, 3])/MZ2 + 
    18*MH2*MZ2*CHl3[3, 3] - 204*MT2*MZ2*CHl3[3, 3] + 960*MW2*MZ2*CHl3[3, 3] - 
    303*MZ2^2*CHl3[3, 3] - 
    (4*SW2*((-216*MW2^3 - 1302*MW2^2*MZ2 + 2994*MW2*MZ2^2 + 
         (9*MH2 - 1476*MZ2)*MZ2^2)*CHe[3, 3] + 
       4*MZ2*(-(MW2*MZ2*(6*(4*CHe[1, 1] + 4*CHe[2, 2] + 4*CHe[3, 3] + 
              4*CHl1[1, 1] + 4*CHl1[2, 2] + 4*CHl1[3, 3] + 5*CHl3[1, 1] + 
              5*CHl3[2, 2] + 5*CHl3[3, 3]) + 3*(8*CHd[1, 1] + 8*CHd[2, 2] + 
              8*CHd[3, 3] - 8*CHq1[1, 1] - 8*CHq1[2, 2] + 11*CHq1[3, 3] + 
              30*CHq3[1, 1] + 30*CHq3[2, 2] + 11*CHq3[3, 3] - 16*CHu[1, 1] - 
              16*CHu[2, 2]))) + 3*MZ2^2*(6*(CHe[1, 1] + CHe[2, 2] + 
             CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3]) + 
           3*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 2*CHq1[1, 1] - 
             2*CHq1[2, 2] - CHq1[3, 3] - CHq3[3, 3] - 4*CHu[1, 1] - 
             4*CHu[2, 2])) + 2*MW2^2*(3*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + 
             CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 5*CHl3[1, 1] + 
             5*CHl3[2, 2] + 5*CHl3[3, 3]) + 3*(CHd[1, 1] + CHd[2, 2] + 
             CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 
             15*CHq3[1, 1] + 15*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
             2*CHu[2, 2])))))/MZ2 - 
    ((-2*MW2 + MZ2)*((-432*MW2^3 - 2820*MW2^2*MZ2 + 2046*MW2*MZ2^2 + 
         (18*MH2 - 279*MZ2)*MZ2^2)*CHl1[3, 3] + 
       (-432*MW2^3 - 1020*MW2^2*MZ2 + 3690*MW2*MZ2^2 + (18*MH2 - 255*MZ2)*
          MZ2^2)*CHl3[3, 3] + 
       4*MZ2*(-2*MW2*MZ2*(3*(5*CHe[1, 1] + 5*CHe[2, 2] + 5*CHe[3, 3] + 
             5*CHl1[1, 1] + 5*CHl1[2, 2] + 5*CHl1[3, 3] + 7*CHl3[1, 1] + 
             7*CHl3[2, 2] + 7*CHl3[3, 3]) + 3*(5*CHd[1, 1] + 5*CHd[2, 2] + 
             5*CHd[3, 3] - 5*CHq1[1, 1] - 5*CHq1[2, 2] + 8*CHq1[3, 3] + 
             21*CHq3[1, 1] + 21*CHq3[2, 2] + 8*CHq3[3, 3] - 10*CHu[1, 1] - 
             10*CHu[2, 2])) + 3*MZ2^2*(6*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + 
             CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3]) + 
           3*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 2*CHq1[1, 1] - 
             2*CHq1[2, 2] - CHq1[3, 3] - CHq3[3, 3] - 4*CHu[1, 1] - 
             4*CHu[2, 2])) + 4*MW2^2*(3*(CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + 
             CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 5*CHl3[1, 1] + 
             5*CHl3[2, 2] + 5*CHl3[3, 3]) + 3*(CHd[1, 1] + CHd[2, 2] + 
             CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 
             15*CHq3[1, 1] + 15*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
             2*CHu[2, 2])))))/MZ2^2 + 
    (12*(-2*MW2 + MZ2)*(MT2*(-32*MW2^2 + 40*MW2*MZ2 - 17*MZ2^2)*CHl1[3, 3] + 
       MT2*(-32*MW2^2 + 40*MW2*MZ2 - 17*MZ2^2)*CHl3[3, 3] + 
       4*MW2*MZ2*(MZ2*(CHq1[3, 3] - CHq3[3, 3] - 2*CHu[3, 3]) + 
         2*MW2*(CHq1[3, 3] + 2*CHq3[3, 3] + CHu[3, 3])) - 
       6*MT2*MZ2*(MZ2*(-CHq1[3, 3] + CHq3[3, 3] - 4*CHu[3, 3]) + 
         2*MW2*(5*CHq1[3, 3] + CHq3[3, 3] + 2*CHu[3, 3]))))/MZ2^2 - 
    (24*SW2*(MT2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*CHe[3, 3] - 
       4*MZ2*(MW2*(MZ2*(CHq1[3, 3] - CHq3[3, 3] - 2*CHu[3, 3]) + 
           2*MW2*(CHq1[3, 3] + 2*CHq3[3, 3] + CHu[3, 3])) + 
         3*MT2*(MW2*(-7*CHq1[3, 3] + CHq3[3, 3] - 4*CHu[3, 3]) + 
           MZ2*(CHq1[3, 3] - CHq3[3, 3] + 4*CHu[3, 3])))))/MZ2))/
  (10368*Pi^3*VMU^2) - (MZ*MZ2^2*SW2*Cld[3, 3, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[3, 3, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[3, 3, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[3, 3, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[3, 3, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 3, 3])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 3, 3])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[3, 3, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[3, 3, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 2, 2])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[3, 3, 3, 3])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[3, 3, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 3, 3])/(54*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[1, 1, 3, 3])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 1, 3, 3])/(54*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(36*Pi^3*VMU^2) + 
 (MZ*(-((2*MW2 - MZ2)*(864*MW2^4 + 4*MW2*(9*MH2 - 366*MT2 - 240*MZ2)*MZ2^2 + 
       16*MW2^2*MZ2*(120*MT2 + 66*MZ2) - 8*MW2^3*(96*MT2 + 213*MZ2) + 
       MZ2^3*(-18*MH2 + 204*MT2 + 303*MZ2))) + 
    8*MZ2*(216*MW2^4 + 4*MW2^2*(144*MT2 - 54*MZ2)*MZ2 + 
      (-9*MH2 + 102*MT2 - 294*MZ2)*MZ2^3 - 2*MW2^3*(96*MT2 + 267*MZ2) + 
      MW2*MZ2^2*(9*MH2 - 486*MT2 + 882*MZ2))*SW2)*Cll[1, 2, 2, 1])/
  (5184*MZ2^3*Pi^3*VMU^2) + (CW2*MZ*SW2*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) - 
 (CW2*MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MZ*(-((2*MW2 - MZ2)*(MH2 - 4*MW2 + 2*MZ2)) + 8*MZ2^2*SW2^2)*A0i[aa0, MH2]*
   Cll[1, 2, 2, 1])/(288*MZ2*Pi^3*VMU^2) - 
 (MZ*((2*MW2 - MZ2)*(64*MW2^3 - 160*MW2^2*MZ2 + 122*MW2*MZ2^2 - 
      MZ2^2*(18*MT2 + 17*MZ2)) - 4*MZ2*(32*MW2^3 - 96*MW2^2*MZ2 + 
      81*MW2*MZ2^2 - MZ2^2*(9*MT2 + 17*MZ2))*SW2)*A0i[aa0, MT2]*
   Cll[1, 2, 2, 1])/(432*MZ2^3*Pi^3*VMU^2) + 
 (MZ*((2*MW2 - MZ2)*(48*MW2^3 - 96*MW2^2*MZ2 + 146*MW2*MZ2^2 + 
      (2*MH2 - 15*MZ2)*MZ2^2) - 4*MZ2*(24*MW2^3 - 72*MW2^2*MZ2 + 
      65*MW2*MZ2^2 + MZ2^2*(MH2 + 2*MZ2))*SW2)*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*MZ2^3*Pi^3*VMU^2) - 
 (MZ*((2*MW2 - MZ2)*(120*MW2^2 + 6*MW2*MZ2 + 3*MZ2*(2*MH2 + MZ2)) - 
    4*MZ2*(96*MW2^2 + 57*MW2*MZ2 + 3*(2*MH2 - MZ2)*MZ2)*SW2)*A0i[aa0, MZ2]*
   Cll[1, 2, 2, 1])/(1728*MZ2^2*Pi^3*VMU^2) - 
 (MZ*(MW2 - 2*MZ2)*(2*MW2 - MZ2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(64*MZ2^3*Pi^3*SW2*VMU^2) - 
 ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*(4*MW2 - 3*MZ2)*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*(4*MW2 - 3*MZ2)*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*MZ2*Pi^3*VMU^2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*(4*MW2 - 3*MZ2)*
   B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   (-2*MW2 + MZ2 + 2*(-MW2 + MZ2))*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MZ2^2*Pi^3*VMU^2) + 
 (MZ*(-((2*MW2 - MZ2)*(MH2^2 + 6*MZ2*(2*MW2 + MZ2) - MH2*(2*MW2 + 3*MZ2))) + 
    4*MZ2*(MH2^2 + 6*MZ2*(MW2 + MZ2) - MH2*(MW2 + 3*MZ2))*SW2)*
   B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(288*MZ2*Pi^3*VMU^2) + 
 (MZ*((2*MW2 - MZ2)*(12*MW2*MZ2^2*(-4*MW2 + MZ2) + 
      MT2*(128*MW2^3 - 320*MW2^2*MZ2 + 226*MW2*MZ2^2 - 7*MZ2^3)) - 
    4*MZ2*(6*MW2*MZ2^2*(-4*MW2 + MZ2) + MT2*(64*MW2^3 - 192*MW2^2*MZ2 + 
        153*MW2*MZ2^2 - 7*MZ2^3))*SW2)*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(864*MZ2^3*Pi^3*VMU^2) + 
 (MW2*MZ*(-24*MW2^4 + 60*MW2^3*MZ2 + 22*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
    2*MZ2^4 - 3*(8*MW2^4 - 32*MW2^3*MZ2 + 4*MW2^2*MZ2^2 + 23*MW2*MZ2^3 - 
      3*MZ2^4))*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*MZ2^3*Pi^3*VMU^2) - (MZ*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(576*MZ2*Pi^3*VMU^2) - 
 (MZ*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*((-2*MW2 + MZ2)^2 + 
    4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (864*MZ2^2*Pi^3*VMU^2) + 
 (MZ*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   ((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*B0i[dbb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(576*MZ2^2*Pi^3*VMU^2) + 
 (MW2^3*MZ*(2*MW2 - MZ2)*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(12*MZ2^2*Pi^3*VMU^2) + 
 (CW2*MZ*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (MZ*((-2*MW2 + MZ2)^4 + 16*MZ2^4*SW2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MW2]*
   (2*MW2^2*(Cll[1, 1, 2, 2] + Cll[1, 2, 2, 1]) + 
    2*MH2*MZ2*(Cll[1, 1, 2, 2] + Cll[1, 2, 2, 1]) - 
    MH2*MW2*(2*Cll[1, 1, 2, 2] + Cll[1, 2, 2, 1]) - 
    MW2*MZ2*(2*Cll[1, 1, 2, 2] + 3*Cll[1, 2, 2, 1])))/
  (64*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - (MZ*MZ2^2*Cll[1, 3, 3, 1])/
  (432*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*Cll[1, 3, 3, 1])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[1, 3, 3, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[1, 3, 3, 1])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[2, 2, 3, 3])/(54*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[2, 2, 3, 3])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[2, 2, 3, 3])/(54*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[2, 3, 3, 2])/(432*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[2, 3, 3, 2])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[2, 3, 3, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[2, 3, 3, 2])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[3, 3, 3, 3])/(54*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*Cll[3, 3, 3, 3])/(432*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*Cll[3, 3, 3, 3])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[3, 3, 3, 3])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[3, 3, 3, 3])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*Clq1[3, 3, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[3, 3, 1, 1])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[3, 3, 1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[3, 3, 1, 1])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*Clq1[3, 3, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[3, 3, 2, 2])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[3, 3, 2, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[3, 3, 2, 2])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 2, 2])/(72*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*Clq1[3, 3, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Clq1[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq1[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Clq1[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq1[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq1[3, 3, 3, 3])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[3, 3, 3, 3])/(864*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[3, 3, 3, 3])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MT2]*Clq1[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq1[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq1[3, 3, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq1[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/(288*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/
  (36*Pi^3*VMU^2) + (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/
  (144*Pi^3*VMU^2) - (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   (2*MW2*(5*Cll[1, 1, 2, 2] - 6*Cll[1, 2, 2, 1]) - MH2*Cll[1, 2, 2, 1] + 
    6*MT2*Cll[1, 2, 2, 1] + 4*MZ2*Cll[1, 2, 2, 1] - 3*MT2*Clq3[1, 1, 3, 3] - 
    3*MT2*Clq3[2, 2, 3, 3]))/(384*MZ2*Pi^3*VMU^2) + 
 (MZ*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*A0i[aa0, MT2]*
   (6*Cll[1, 2, 2, 1] - 3*(Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3])))/
  (192*MZ2*Pi^3*VMU^2) + (MW2*MZ*MZ2*Clq3[3, 3, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[3, 3, 1, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 1, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 1, 1])/(24*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq3[3, 3, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[3, 3, 2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 2, 2])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 2, 2])/(24*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*Clq3[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Clq3[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*Clq3[3, 3, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Clq3[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq3[3, 3, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq3[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq3[3, 3, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq3[3, 3, 3, 3])/(144*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/(288*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/
  (144*Pi^3*VMU^2) + (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/
  (36*Pi^3*VMU^2) - (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/
  (288*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/
  (144*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*Clu[3, 3, 1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[3, 3, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[3, 3, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[3, 3, 1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Clu[3, 3, 2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[3, 3, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[3, 3, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[3, 3, 2, 2])/(36*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*Clu[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*Clu[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Clu[3, 3, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Clu[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[3, 3, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[3, 3, 3, 3])/(32*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[3, 3, 3, 3])/(16*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[3, 3, 3, 3])/
  (18*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[3, 3, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[3, 3, 3, 3])/(36*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*Cqe[1, 1, 3, 3])/
  (108*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*Cqe[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*Cqe[2, 2, 3, 3])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cqe[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*Cqe[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*Cqe[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cqe[3, 3, 3, 3])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cqe[3, 3, 3, 3])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MT2]*Cqe[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Cqe[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (11*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 3, 3])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 3, 3])/
  (36*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 3, 3])/
  (144*Pi^3*VMU^2) - (MT*MW*MZ*(-2*MW2 + MZ2 + 2*(-MW2 + MZ2))*A0i[aa0, MT2]*
   CuW[3, 3])/(4*Sqrt[2]*MZ2*Pi^3*VMU^2) - 
 (MT*MW*(MT2 - MW2)*MZ*(4*MW2 - 3*MZ2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MZ2*Pi^3*VMU^2) + 
 (MT*MZ*(8*MW2 - 5*MZ2)*((-2*MW2 + MZ2)^2 + 4*MZ2^2*SW2^2)*
   B0i[dbb0, MZ2, MT2, MT2]*(MZ*SW*CuB[3, 3] - MW*CuW[3, 3]))/
  (48*Sqrt[2]*MZ2*Pi^3*VMU^2) - (MT*(-2*MW2 + MZ2 + 2*(-MW2 + MZ2))*
   B0i[bb0, MZ2, MT2, MT2]*(3*MW2*MZ2*SW*CuB[3, 3] - 11*MW*MW2*MZ*CuW[3, 3] + 
    5*MW*MZ*MZ2*CuW[3, 3]))/(24*Sqrt[2]*MZ2*Pi^3*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam61_GF_SWeff_MZ_Zee.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CW2*CWw*MW*MW2^2*MZ)/(12*Pi^3*VMU^3) - (5*CW2*CWw*MW*MW2*MZ*MZ2)/
  (48*Pi^3*VMU^3) - (CW2*CWw*MW2^2*MZ*MZ2)/(48*MW*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^2)/(32*Pi^3*VMU^3) + (CW2*CWw*MW2*MZ*MZ2^2)/
  (48*MW*Pi^3*VMU^3) + (CW2*CWw*MW2^2*MZ*MZ2*SW2)/(12*MW*Pi^3*VMU^3) - 
 (CW2*CWw*MW2*MZ*MZ2^2*SW2)/(12*MW*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^2*SW2^2)/(12*Pi^3*VMU^3) + 
 (CHD*MH2^3*MZ)/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MT2^3*MZ)/(32*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2*MZ)/(288*Pi^3*VMU^2) - (CHD*MH2*MW2*MZ)/(96*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ)/(288*Pi^3*VMU^2) + (569*CHD*MT2*MW2*MZ)/
  (1728*Pi^3*VMU^2) - (3*CHD*CW2*MT2*MW2*MZ)/(16*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2*MZ)/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MT2*MW2*MZ)/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW2*MZ)/(16*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MW2^2*MZ)/(288*Pi^3*VMU^2) - (1345*CHD*MW2^2*MZ)/(3456*Pi^3*VMU^2) - 
 (545*CHD*CW2*MW2^2*MZ)/(576*Pi^3*VMU^2) + (151*CHD*CW2^2*MW2^2*MZ)/
  (144*Pi^3*VMU^2) + (CHD*MH2*MW2^2*MZ)/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (197*CHD*CW2*MH2*MW2^2*MZ)/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2^2*MZ)/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2*MW2^2*MZ)/(32*(MT2 - MW2)*Pi^3*VMU^2) - 
 (197*CHD*CW2*MW2^3*MZ)/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MW2^3*MZ)/(16*(MT2 - MW2)*Pi^3*VMU^2) - 
 (67*CHD*MW2^3*MZ)/(72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW2^5*MZ)/(6*MZ2^3*Pi^3*VMU^2) - 
 (CHD*MW2^6*MZ)/(3*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (4*CHD*MT2*MW2^3*MZ)/(27*MZ2^2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MT2*MW2^3*MZ)/(27*MZ2^2*Pi^3*VMU^2) - 
 (3*CHD*MW2^4*MZ)/(4*MZ2^2*Pi^3*VMU^2) + (CHD*CW2*MW2^4*MZ)/
  (12*MZ2^2*Pi^3*VMU^2) + (13*CHD*MW2^5*MZ)/(12*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (CHD*MH2^3*MW2*MZ)/(144*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MT2^3*MW2*MZ)/(24*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2^2*MZ)/(288*MZ2*Pi^3*VMU^2) + 
 (19*CHD*MH2*MW2^2*MZ)/(1152*MZ2*Pi^3*VMU^2) - 
 (305*CHD*MT2*MW2^2*MZ)/(864*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MT2*MW2^2*MZ)/(9*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW2^2*MZ)/(36*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW2^2*MZ)/(12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (7*CHbox*MW2^3*MZ)/(864*MZ2*Pi^3*VMU^2) + 
 (1655*CHD*MW2^3*MZ)/(1728*MZ2*Pi^3*VMU^2) - 
 (89*CHD*CW2*MW2^3*MZ)/(432*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2*MW2^3*MZ)/(12*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MT2*MW2^3*MZ)/(24*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^4*MZ)/(12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (17*CHD*MW2^4*MZ)/(48*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2*MZ*MZ2)/(1152*Pi^3*VMU^2) - (CHD*MH2*MZ*MZ2)/(1536*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2)/(288*Pi^3*VMU^2) - (85*CHD*MT2*MZ*MZ2)/
  (864*Pi^3*VMU^2) + (17*CHD*CW2*MT2*MZ*MZ2)/(432*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^2*MZ*MZ2)/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2*MZ*MZ2)/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MZ*MZ2)/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2)/(576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MT2^2*MZ*MZ2)/(96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (25*CHbox*MW2*MZ*MZ2)/(3456*Pi^3*VMU^2) - (1951*CHD*MW2*MZ*MZ2)/
  (6912*Pi^3*VMU^2) + (7*CHD*CW2*MW2*MZ*MZ2)/(3*Pi^3*VMU^2) - 
 (337*CHD*CW2^2*MW2*MZ*MZ2)/(144*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MW2*MZ*MZ2)/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (1489*CHD*CW2*MH2*MW2*MZ*MZ2)/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MT2*MW2*MZ*MZ2)/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MW2^2*MZ*MZ2)/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1567*CHD*CW2*MW2^2*MZ*MZ2)/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (43*CHD*MW2^2*MZ*MZ2)/(72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2^2)/(288*Pi^3*VMU^2) + (2621*CHD*MZ*MZ2^2)/(13824*Pi^3*VMU^2) - 
 (10675*CHD*CW2*MZ*MZ2^2)/(6912*Pi^3*VMU^2) + 
 (317*CHD*CW2^2*MZ*MZ2^2)/(192*Pi^3*VMU^2) - (CHbox*CW2*MH2*MZ*MZ2^2)/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (4681*CHD*CW2*MH2*MZ*MZ2^2)/
  (6912*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHbox*CW2*MW2*MZ*MZ2^2)/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4681*CHD*CW2*MW2*MZ*MZ2^2)/
  (1728*(MH2 - 4*MW2)*Pi^3*VMU^2) - (47*CHD*MW2*MZ*MZ2^2)/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + (293*CHD*CW2*MZ*MZ2^3)/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) + (77*CHD*CW2*MZ*MZ2^3)/
  (256*MW2*Pi^3*VMU^2) - (11*CHD*CW2^2*MZ*MZ2^3)/(32*MW2*Pi^3*VMU^2) - 
 (293*CHD*CW2*MH2*MZ*MZ2^3)/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (13*CHD*MZ*MZ2^3)/(2304*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2*MZ*MZ2*Nc)/(864*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2*Nc)/(108*Pi^3*VMU^2) + 
 (7*CHD*CW2*MZ*MZ2^2*Nc)/(1728*Pi^3*VMU^2) - (CHD*CW2^2*MZ*MZ2^2*Nc)/
  (216*Pi^3*VMU^2) - (7*CHWB*MH2*MW2^2)/(288*MW*Pi^3*SW*VMU^2) + 
 (731*CHWB*MT2*MW2^2)/(432*MW*Pi^3*SW*VMU^2) + 
 (233*CHWB*MW2^3)/(216*MW*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2*MT2*MW2*MZ)/
  (3*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (4043*CHWB*CW2*MH2*MW2^2*MZ)/
  (864*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (4*CHWB*CW2*MT2*MW2^2*MZ)/
  (3*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (4043*CHWB*CW2*MW2^3*MZ)/
  (216*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (8*CHWB*MT2*MW2^5)/
  (9*MW*MZ2^3*Pi^3*SW*VMU^2) + (CHWB*MW2^6)/(MW*MZ2^3*Pi^3*SW*VMU^2) + 
 (26*CHWB*MT2*MW2^4)/(9*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (49*CHWB*MW2^5)/(18*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2*MT2*MW2^3*MZ)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2^4*MZ)/(2*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MT2*MW2^4*MZ)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MW2^5*MZ)/(CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^3)/(72*MW*MZ2*Pi^3*SW*VMU^2) - 
 (367*CHWB*MT2*MW2^3)/(108*MW*MZ2*Pi^3*SW*VMU^2) + 
 (25*CHWB*MW2^4)/(12*MW*MZ2*Pi^3*SW*VMU^2) + (7*CHWB*CW2*MH2*MT2*MW2^2*MZ)/
  (9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - (187*CHWB*CW2*MH2*MW2^3*MZ)/
  (72*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - (28*CHWB*CW2*MT2*MW2^3*MZ)/
  (9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + (187*CHWB*CW2*MW2^4*MZ)/
  (18*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ2)/(96*MW*Pi^3*SW*VMU^2) - (127*CHWB*MT2*MW2*MZ2)/
  (432*MW*Pi^3*SW*VMU^2) - (437*CHWB*MW2^2*MZ2)/(192*MW*Pi^3*SW*VMU^2) - 
 (5749*CHWB*CW2*MH2*MW2*MZ*MZ2)/(1728*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (5749*CHWB*CW2*MW2^2*MZ*MZ2)/(432*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (1463*CHWB*MW2*MZ2^2)/(1728*MW*Pi^3*SW*VMU^2) + 
 (143*CHWB*CW2*MH2*MZ*MZ2^2)/(192*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (143*CHWB*CW2*MW2*MZ*MZ2^2)/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW2^3*SW)/(4*MW*Pi^3*VMU^2) + (CHWB*MH2^3*MZ*SW)/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MT2^3*MZ*SW)/
  (16*CW*(MT2 - MW2)*Pi^3*VMU^2) - (CHWB*MH2*MW2*MZ*SW)/(192*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ*SW)/(144*CW*Pi^3*VMU^2) + 
 (43*CHWB*MT2*MW2*MZ*SW)/(288*CW*Pi^3*VMU^2) - 
 (3*CHWB*CW2*MT2*MW2*MZ*SW)/(8*CW*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW)/(24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MT2^2*MW2*MZ*SW)/(8*CW*(MT2 - MW2)*Pi^3*VMU^2) - 
 (751*CHWB*MW2^2*MZ*SW)/(864*CW*Pi^3*VMU^2) - 
 (71*CHWB*CW*MW2^2*MZ*SW)/(288*Pi^3*VMU^2) + (23*CHWB*CW2*MW2^2*MZ*SW)/
  (288*CW*Pi^3*VMU^2) - (71*CHWB*CW*CW2*MW2^2*MZ*SW)/(24*Pi^3*VMU^2) + 
 (151*CHWB*CW2^2*MW2^2*MZ*SW)/(72*CW*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*SW)/(8*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2*MW2^2*MZ*SW)/(16*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ*SW)/(8*CW*(MT2 - MW2)*Pi^3*VMU^2) - 
 (67*CHWB*MW2^3*MZ*SW)/(36*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CHWB*MT2*MW2^4*MZ*SW)/(27*CW*MZ2^3*Pi^3*VMU^2) + 
 (CHWB*MW2^5*MZ*SW)/(CW*MZ2^3*Pi^3*VMU^2) - 
 (2*CHWB*MW2^6*MZ*SW)/(3*CW*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (4*CHWB*MT2*MW2^3*MZ*SW)/(3*CW*MZ2^2*Pi^3*VMU^2) - 
 (4*CHWB*CW2*MT2*MW2^3*MZ*SW)/(27*CW*MZ2^2*Pi^3*VMU^2) - 
 (223*CHWB*MW2^4*MZ*SW)/(108*CW*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^4*MZ*SW)/(6*CW*MZ2^2*Pi^3*VMU^2) + 
 (13*CHWB*MW2^5*MZ*SW)/(6*CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MW2^4*SW)/(2*MW*MZ2*Pi^3*VMU^2) - (CHWB*MH2^3*MW2*MZ*SW)/
  (72*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHWB*MT2^3*MW2*MZ*SW)/
  (12*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + (CHWB*MH2*MW2^2*MZ*SW)/
  (96*CW*MZ2*Pi^3*VMU^2) - (377*CHWB*MT2*MW2^2*MZ*SW)/
  (432*CW*MZ2*Pi^3*VMU^2) + (4*CHWB*CW2*MT2*MW2^2*MZ*SW)/
  (9*CW*MZ2*Pi^3*VMU^2) + (CHWB*MH2^2*MW2^2*MZ*SW)/
  (18*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHWB*MT2^2*MW2^2*MZ*SW)/
  (6*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + (503*CHWB*MW2^3*MZ*SW)/
  (288*CW*MZ2*Pi^3*VMU^2) - (89*CHWB*CW2*MW2^3*MZ*SW)/
  (216*CW*MZ2*Pi^3*VMU^2) - (CHWB*MH2*MW2^3*MZ*SW)/
  (6*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (CHWB*MT2*MW2^3*MZ*SW)/
  (12*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - (CHWB*MW2^4*MZ*SW)/
  (6*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - (17*CHWB*MW2^4*MZ*SW)/
  (24*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (5*CHWB*MW2^2*MZ2*SW)/
  (16*MW*Pi^3*VMU^2) - (CHWB*CW2*MH2*MZ*MZ2*SW)/(144*CW*Pi^3*VMU^2) + 
 (17*CHWB*CW2*MT2*MZ*MZ2*SW)/(216*CW*Pi^3*VMU^2) + 
 (23*CHWB*MW2*MZ*MZ2*SW)/(128*CW*Pi^3*VMU^2) + 
 (41*CHWB*CW*MW2*MZ*MZ2*SW)/(72*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2*SW)/(9*CW*Pi^3*VMU^2) + (41*CHWB*CW*CW2*MW2*MZ*MZ2*SW)/
  (6*Pi^3*VMU^2) - (337*CHWB*CW2^2*MW2*MZ*MZ2*SW)/(72*CW*Pi^3*VMU^2) + 
 (43*CHWB*MW2^2*MZ*MZ2*SW)/(36*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2^2*SW)/(32*MW*Pi^3*VMU^2) - (157*CHWB*CW*MZ*MZ2^2*SW)/
  (384*Pi^3*VMU^2) + (629*CHWB*CW2*MZ*MZ2^2*SW)/(3456*CW*Pi^3*VMU^2) - 
 (157*CHWB*CW*CW2*MZ*MZ2^2*SW)/(32*Pi^3*VMU^2) + 
 (317*CHWB*CW2^2*MZ*MZ2^2*SW)/(96*CW*Pi^3*VMU^2) - 
 (47*CHWB*MW2*MZ*MZ2^2*SW)/(288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*CW*MZ*MZ2^3*SW)/(128*MW2*Pi^3*VMU^2) - 
 (11*CHWB*CW2*MZ*MZ2^3*SW)/(128*CW*MW2*Pi^3*VMU^2) + 
 (33*CHWB*CW*CW2*MZ*MZ2^3*SW)/(32*MW2*Pi^3*VMU^2) - 
 (11*CHWB*CW2^2*MZ*MZ2^3*SW)/(16*CW*MW2*Pi^3*VMU^2) - 
 (13*CHWB*MZ*MZ2^3*SW)/(1152*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW)/(108*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2*Nc*SW)/(432*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*Nc*SW)/(432*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*Nc*SW)/(36*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2*MZ*MZ2*Nc*SW)/(54*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*Nc*SW)/(864*Pi^3*VMU^2) - (CHWB*CW2*MZ*MZ2^2*Nc*SW)/
  (864*CW*Pi^3*VMU^2) + (CHWB*CW*CW2*MZ*MZ2^2*Nc*SW)/(72*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MZ*MZ2^2*Nc*SW)/(108*CW*Pi^3*VMU^2) + 
 (9*CHD*MH2^2*MW2^2*MZ)/(256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (9*CHD*MH2*MW2^3*MZ)/(256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CHD*MH2*MW2^3*MZ)/(128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CHD*MW2^4*MZ)/(128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2^2*MW2^4*MZ)/(64*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW2^5*MZ)/(64*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW2^5*MZ)/(32*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MW2^6*MZ)/(32*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MH2^2*MW2^3*MZ)/(64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (3*CHD*MH2*MW2^4*MZ)/(64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHD*MH2*MW2^4*MZ)/(64*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHD*MW2^5*MZ)/(64*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2^2*MW2*MZ*MZ2)/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*MZ2)/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CHD*MH2*MW2^2*MZ*MZ2)/(256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MW2^3*MZ*MZ2)/(256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (71*CHWB*CW*CW2*MW2^2*MZ*SW)/(288*Pi^3*SW2*VMU^2) + 
 (9*CHWB*MH2^2*MW2^2*MZ*SW)/(128*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (9*CHWB*MH2*MW2^3*MZ*SW)/(128*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*MH2*MW2^3*MZ*SW)/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CHWB*MW2^4*MZ*SW)/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2^2*MW2^4*MZ*SW)/(32*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2*MW2^5*MZ*SW)/(32*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2*MW2^5*MZ*SW)/(16*CW*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHWB*MW2^6*MZ*SW)/(16*CW*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MH2^2*MW2^3*MZ*SW)/(32*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MH2*MW2^4*MZ*SW)/(32*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHWB*MH2*MW2^4*MZ*SW)/(32*CW*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHWB*MW2^5*MZ*SW)/(32*CW*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (41*CHWB*CW*CW2*MW2*MZ*MZ2*SW)/(72*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*MZ2*SW)/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*MZ2*SW)/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MH2*MW2^2*MZ*MZ2*SW)/(128*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MW2^3*MZ*MZ2*SW)/(128*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (157*CHWB*CW*CW2*MZ*MZ2^2*SW)/(384*Pi^3*SW2*VMU^2) - 
 (11*CHWB*CW*CW2*MZ*MZ2^3*SW)/(128*MW2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*Nc*SW)/(432*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*Nc*SW)/(864*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW2*MZ*SW2)/(144*Pi^3*VMU^2) + (3*CHD*MT2*MW2*MZ*SW2)/
  (16*Pi^3*VMU^2) + (CHD*CW2*MH2*MT2*MW2*MZ*SW2)/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (55*CHD*MW2^2*MZ*SW2)/(288*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2^2*MZ*SW2)/(36*Pi^3*VMU^2) - (197*CHD*CW2*MH2*MW2^2*MZ*SW2)/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CHD*CW2*MT2*MW2^2*MZ*SW2)/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MH2^2*MW2^2*MZ*SW2)/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) + (197*CHD*CW2*MW2^3*MZ*SW2)/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2*MW2^3*MZ*SW2)/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - (CHD*MH2*MW2^3*MZ*SW2)/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + (CHD*MW2^4*MZ*SW2)/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + (2*CHD*MT2*MW2^3*MZ*SW2)/
  (9*MZ2^2*Pi^3*VMU^2) - (5*CHD*MW2^4*MZ*SW2)/(12*MZ2^2*Pi^3*VMU^2) - 
 (4*CHD*MT2*MW2^2*MZ*SW2)/(9*MZ2*Pi^3*VMU^2) + 
 (77*CHD*MW2^3*MZ*SW2)/(144*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2*SW2)/(192*Pi^3*VMU^2) - (CHD*CW2*MT2*MZ*MZ2*SW2)/
  (32*Pi^3*VMU^2) + (5*CHD*CW2*MH2^2*MZ*MZ2*SW2)/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + (5*CHD*CW2*MH2*MT2*MZ*MZ2*SW2)/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MT2^2*MZ*MZ2*SW2)/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MH2^3*MZ*MZ2*SW2)/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + (CHD*CW2*MH2*MT2^2*MZ*MZ2*SW2)/
  (24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (25*CHD*MW2*MZ*MZ2*SW2)/
  (72*Pi^3*VMU^2) - (289*CHD*CW2*MW2*MZ*MZ2*SW2)/(288*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW2*MZ*MZ2*SW2)/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1489*CHD*CW2*MH2*MW2*MZ*MZ2*SW2)/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MT2*MW2*MZ*MZ2*SW2)/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2*MZ*MZ2*SW2)/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MW2^2*MZ*MZ2*SW2)/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (1567*CHD*CW2*MW2^2*MZ*MZ2*SW2)/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*MZ2*SW2)/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*CHD*MH2*MW2^2*MZ*MZ2*SW2)/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*MW2^3*MZ*MZ2*SW2)/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (155*CHD*CW2*MZ*MZ2^2*SW2)/(192*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MZ*MZ2^2*SW2)/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4681*CHD*CW2*MH2*MZ*MZ2^2*SW2)/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CHbox*CW2*MW2*MZ*MZ2^2*SW2)/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4681*CHD*CW2*MW2*MZ*MZ2^2*SW2)/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (293*CHD*CW2*MZ*MZ2^3*SW2)/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CHD*CW2*MZ*MZ2^3*SW2)/(64*MW2*Pi^3*VMU^2) + 
 (293*CHD*CW2*MH2*MZ*MZ2^3*SW2)/(576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MT2*MZ*MZ2*Nc*SW2)/(216*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2*MZ*MZ2*Nc*SW2)/(27*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*Nc*SW2)/(216*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^2*Nc*SW2)/(432*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^2*SW2)/(72*MW*Pi^3*SW*VMU^2) + 
 (71*CHWB*MT2*MW2^2*SW2)/(108*MW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*SW2)/(27*MW*Pi^3*SW*VMU^2) + (191*CHWB*CW2*MH2*MT2*MW2*MZ*SW2)/
  (108*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (18107*CHWB*CW2*MH2*MW2^2*MZ*SW2)/
  (864*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (191*CHWB*CW2*MT2*MW2^2*MZ*SW2)/
  (27*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (18107*CHWB*CW2*MW2^3*MZ*SW2)/
  (216*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (8*CHWB*MT2*MW2^4*SW2)/
  (27*MW*MZ2^2*Pi^3*SW*VMU^2) - (CHWB*MW2^5*SW2)/(3*MW*MZ2^2*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MH2*MT2*MW2^3*MZ*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   VMU^2) - (2*CHWB*CW2*MH2*MW2^4*MZ*SW2)/(CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   VMU^2) - (64*CHWB*CW2*MT2*MW2^4*MZ*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   VMU^2) + (8*CHWB*CW2*MW2^5*MZ*SW2)/(CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   VMU^2) - (22*CHWB*MT2*MW2^3*SW2)/(27*MW*MZ2*Pi^3*SW*VMU^2) + 
 (20*CHWB*MW2^4*SW2)/(27*MW*MZ2*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MH2*MT2*MW2^2*MZ*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (98*CHWB*CW2*MH2*MW2^3*MZ*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (128*CHWB*CW2*MT2*MW2^3*MZ*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (392*CHWB*CW2*MW2^4*MZ*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ2*SW2)/(96*MW*Pi^3*SW*VMU^2) - 
 (17*CHWB*MT2*MW2*MZ2*SW2)/(144*MW*Pi^3*SW*VMU^2) - 
 (107*CHWB*MW2^2*MZ2*SW2)/(216*MW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^2*MZ*MZ2*SW2)/(576*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2*MH2*MT2*MZ*MZ2*SW2)/(864*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2^2*MZ*MZ2*SW2)/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MZ*MZ2*SW2)/(288*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MT2^2*MZ*MZ2*SW2)/(48*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (7087*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2)/(432*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MT2*MW2*MZ*MZ2*SW2)/(216*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (3551*CHWB*CW2*MW2^2*MZ*MZ2*SW2)/(54*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (97*CHWB*MW2*MZ2^2*SW2)/(576*MW*Pi^3*SW*VMU^2) - 
 (14117*CHWB*CW2*MH2*MZ*MZ2^2*SW2)/(3456*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (14117*CHWB*CW2*MW2*MZ*MZ2^2*SW2)/(864*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^3*SW2)/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ*MZ2^3*SW2)/(288*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2*MZ*SW*SW2)/(72*CW*Pi^3*VMU^2) + 
 (3*CHWB*MT2*MW2*MZ*SW*SW2)/(8*CW*Pi^3*VMU^2) + 
 (55*CHWB*MW2^2*MZ*SW*SW2)/(144*CW*Pi^3*VMU^2) + 
 (71*CHWB*CW*MW2^2*MZ*SW*SW2)/(72*Pi^3*VMU^2) - 
 (49*CHWB*CW2*MW2^2*MZ*SW*SW2)/(36*CW*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2^2*MZ*SW*SW2)/(32*CW*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^3*MZ*SW*SW2)/(32*CW*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^3*MZ*SW*SW2)/(16*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*MW2^4*MZ*SW*SW2)/(16*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (4*CHWB*MT2*MW2^3*MZ*SW*SW2)/(9*CW*MZ2^2*Pi^3*VMU^2) - 
 (5*CHWB*MW2^4*MZ*SW*SW2)/(6*CW*MZ2^2*Pi^3*VMU^2) - 
 (8*CHWB*MT2*MW2^2*MZ*SW*SW2)/(9*CW*MZ2*Pi^3*VMU^2) + 
 (77*CHWB*MW2^3*MZ*SW*SW2)/(72*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2*SW*SW2)/(96*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MT2*MZ*MZ2*SW*SW2)/(16*CW*Pi^3*VMU^2) - 
 (25*CHWB*MW2*MZ*MZ2*SW*SW2)/(36*CW*Pi^3*VMU^2) - 
 (41*CHWB*CW*MW2*MZ*MZ2*SW*SW2)/(18*Pi^3*VMU^2) + 
 (367*CHWB*CW2*MW2*MZ*MZ2*SW*SW2)/(144*CW*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*MZ2*SW*SW2)/(16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*MZ2*SW*SW2)/(16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*CHWB*MH2*MW2^2*MZ*MZ2*SW*SW2)/(32*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*MW2^3*MZ*MZ2*SW*SW2)/(32*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (157*CHWB*CW*MZ*MZ2^2*SW*SW2)/(96*Pi^3*VMU^2) - 
 (53*CHWB*CW2*MZ*MZ2^2*SW*SW2)/(32*CW*Pi^3*VMU^2) - 
 (11*CHWB*CW*MZ*MZ2^3*SW*SW2)/(32*MW2*Pi^3*VMU^2) + 
 (11*CHWB*CW2*MZ*MZ2^3*SW*SW2)/(32*CW*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MZ*MZ2*Nc*SW*SW2)/(108*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2*MZ*MZ2*Nc*SW*SW2)/(108*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*SW2)/(9*Pi^3*VMU^2) + 
 (2*CHWB*CW2^2*MT2*MZ*MZ2*Nc*SW*SW2)/(27*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*Nc*SW*SW2)/(108*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2*Nc*SW*SW2)/(108*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*Nc*SW*SW2)/(216*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*Nc*SW*SW2)/(216*CW*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*SW2^2)/(8*Pi^3*VMU^2) + (CHD*MW2^3*MZ*SW2^2)/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHbox*MH2*MZ*MZ2*SW2^2)/(288*Pi^3*VMU^2) - 
 (CHD*MH2*MZ*MZ2*SW2^2)/(384*Pi^3*VMU^2) - (7*CHbox*MW2*MZ*MZ2*SW2^2)/
  (864*Pi^3*VMU^2) - (3*CHD*MW2*MZ*MZ2*SW2^2)/(64*Pi^3*VMU^2) + 
 (17*CHD*MW2^2*MZ*MZ2*SW2^2)/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2^2*SW2^2)/(72*Pi^3*VMU^2) + (CHD*MZ*MZ2^2*SW2^2)/
  (384*Pi^3*VMU^2) + (3*CHD*CW2^2*MZ*MZ2^2*SW2^2)/(16*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2^2*SW2^2)/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2^3*SW2^2)/(576*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MZ*MZ2*Nc*SW2^2)/(54*Pi^3*VMU^2) - 
 (47*CHWB*CW2*MH2*MT2*MW2*MZ*SW2^2)/(27*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (215*CHWB*CW2*MH2*MW2^2*MZ*SW2^2)/(24*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (188*CHWB*CW2*MT2*MW2^2*MZ*SW2^2)/(27*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (215*CHWB*CW2*MW2^3*MZ*SW2^2)/(6*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MH2*MT2*MW2^2*MZ*SW2^2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*
   VMU^2) - (2*CHWB*CW2*MH2*MW2^3*MZ*SW2^2)/(CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*
   VMU^2) - (64*CHWB*CW2*MT2*MW2^3*MZ*SW2^2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*
   VMU^2) + (8*CHWB*CW2*MW2^4*MZ*SW2^2)/(CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*
   VMU^2) - (7*CHWB*CW2*MH2^2*MZ*MZ2*SW2^2)/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (17*CHWB*CW2*MH2*MT2*MZ*MZ2*SW2^2)/(216*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MT2^2*MZ*MZ2*SW2^2)/(3*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^3*MZ*MZ2*SW2^2)/(72*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MT2^2*MZ*MZ2*SW2^2)/(12*CW*MW2*(-MH2 + 4*MW2)*Pi^3*
   SW*VMU^2) - (223*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2^2)/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (17*CHWB*CW2*MT2*MW2*MZ*MZ2*SW2^2)/
  (54*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (451*CHWB*CW2*MW2^2*MZ*MZ2*SW2^2)/
  (9*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (3821*CHWB*CW2*MH2*MZ*MZ2^2*SW2^2)/
  (864*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (3821*CHWB*CW2*MW2*MZ*MZ2^2*SW2^2)/
  (216*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2*MZ*MZ2^3*SW2^2)/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2*MZ*MZ2^3*SW2^2)/
  (72*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*MW2^3*MZ*SW*SW2^2)/
  (6*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW2^2*MZ2*SW*SW2^2)/
  (2*MW*Pi^3*VMU^2) - (CHWB*MW2*MZ*MZ2*SW*SW2^2)/(96*CW*Pi^3*VMU^2) + 
 (17*CHWB*MW2^2*MZ*MZ2*SW*SW2^2)/(72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2^2*SW*SW2^2)/(8*MW*Pi^3*VMU^2) + 
 (3*CHWB*CW2^2*MZ*MZ2^2*SW*SW2^2)/(8*CW*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^2*SW*SW2^2)/(18*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MZ*MZ2^3*SW*SW2^2)/(288*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MZ*MZ2*Nc*SW*SW2^2)/(27*Pi^3*VMU^2) - 
 (CHWB*CW2*MT2*MZ*MZ2*Nc*SW*SW2^2)/(27*CW*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^2*SW2^3)/(16*Pi^3*VMU^2) - (CHWB*CW2*MZ*MZ2^2*SW*SW2^3)/
  (8*CW*Pi^3*VMU^2) + (CHbox*MH2*MZ*A0i[aa0, MH2])/(288*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2*MZ*A0i[aa0, MH2])/(1152*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*A0i[aa0, MH2])/(1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW2*MZ*A0i[aa0, MH2])/(36*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*A0i[aa0, MH2])/(96*Pi^3*VMU^2) - 
 (CHW*MW2*MZ*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MH2])/(1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MW2^2*MZ*A0i[aa0, MH2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*A0i[aa0, MH2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MH2])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*A0i[aa0, MH2])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MH2])/(144*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW2*MZ*A0i[aa0, MH2])/(576*MZ2*Pi^3*VMU^2) + 
 (CHbox*MW2^2*MZ*A0i[aa0, MH2])/(36*MZ2*Pi^3*VMU^2) - 
 (7*CHD*MW2^2*MZ*A0i[aa0, MH2])/(192*MZ2*Pi^3*VMU^2) + 
 (CHW*MW2^2*MZ*A0i[aa0, MH2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MH2])/(256*Pi^3*VMU^2) + 
 (31*CHD*CW2*MH2*MZ*MZ2*A0i[aa0, MH2])/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2*MZ*MZ2*A0i[aa0, MH2])/(1152*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2*A0i[aa0, MH2])/(144*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*A0i[aa0, MH2])/(1152*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CHbox*CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (11*CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/(192*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MH2])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*A0i[aa0, MH2])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2^2*A0i[aa0, MH2])/(256*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*CW2*MZ*MZ2^2*A0i[aa0, MH2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^2*A0i[aa0, MH2])/(256*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*A0i[aa0, MH2])/(16*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^3*A0i[aa0, MH2])/(16*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (3*CHWB*CW2*MH2*MW2*MZ2*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (3*CHWB*CW2*MW2^2*MZ2*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ2^2*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2*MZ2^2*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*SW*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
 (11*CHWB*MW*MW2*SW*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*SW*A0i[aa0, MH2])/(576*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*SW*A0i[aa0, MH2])/(576*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*SW*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MH2*MZ*SW*A0i[aa0, MH2])/(72*CW*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*SW*A0i[aa0, MH2])/(72*CW*Pi^3*VMU^2) + 
 (3*CHWB*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MH2])/(32*CW*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHWB*CW2*MW2^3*MZ*SW*A0i[aa0, MH2])/
  (16*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + (CHWB*MH2*MW2*MZ*SW*A0i[aa0, MH2])/
  (288*CW*MZ2*Pi^3*VMU^2) - (CHWB*MW2^2*MZ*SW*A0i[aa0, MH2])/
  (36*CW*MZ2*Pi^3*VMU^2) + (11*CHWB*MW*MZ2*SW*A0i[aa0, MH2])/
  (288*Pi^3*VMU^2) + (CHWB*MH2*MW*MZ2*SW*A0i[aa0, MH2])/
  (576*MW2*Pi^3*VMU^2) + (CHWB*CW*MH2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (576*MW2*Pi^3*VMU^2) - (CHWB*CW2*MH2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (576*CW*MW2*Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (48*MW2*Pi^3*VMU^2) - (CHWB*CW2^2*MH2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (72*CW*MW2*Pi^3*VMU^2) - (CHWB*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (16*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MH2])/(32*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2^2*SW*A0i[aa0, MH2])/(128*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*SW*A0i[aa0, MH2])/(576*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*A0i[aa0, MH2])/(576*MW2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MZ*SW2*A0i[aa0, MH2])/(192*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*SW2*A0i[aa0, MH2])/(288*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHB*MW2*MZ*SW2*A0i[aa0, MH2])/(8*Pi^3*VMU^2) + 
 (13*CHD*MW2*MZ*SW2*A0i[aa0, MH2])/(576*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CHB*MZ*MZ2*SW2*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*SW2*A0i[aa0, MH2])/(64*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2*SW2*A0i[aa0, MH2])/(72*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(144*(MH2 - MW2)*Pi^3*VMU^2) - 
 (31*CHD*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(288*MW2*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/(144*(MH2 - MW2)*MW2*Pi^3*
   VMU^2) + (CHD*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) + (CHD*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (6*(MH2 - MW2)*Pi^3*VMU^2) - (CHB*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (24*(-MH2 + MW2)*Pi^3*VMU^2) + (CHW*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (24*(-MH2 + MW2)*Pi^3*VMU^2) + (CHB*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (24*(-MH2 + MW2)*Pi^3*VMU^2) - (CHW*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (24*(-MH2 + MW2)*Pi^3*VMU^2) - (CHD*CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + (CHD*CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + (CHWB*CW2*MH2*MW2^2*SW2*A0i[aa0, MH2])/
  (4*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2*MW2^3*SW2*A0i[aa0, MH2])/
  (4*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^2*MZ2*SW2*A0i[aa0, MH2])/
  (576*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (275*CHWB*CW2*MH2*MW2*MZ2*SW2*A0i[aa0, MH2])/(576*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (23*CHWB*CW2*MW2^2*MZ2*SW2*A0i[aa0, MH2])/
  (48*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (73*CHWB*CW2*MH2*MZ2^2*SW2*A0i[aa0, MH2])/(576*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^2*MZ2^2*SW2*A0i[aa0, MH2])/
  (576*MW*MW2*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (3*CHWB*CW2*MW2*MZ2^2*SW2*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW*MH2*MZ*SW*SW2*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MZ*SW*SW2*A0i[aa0, MH2])/(144*CW*Pi^3*VMU^2) + 
 (17*CHWB*MW*MZ2*SW*SW2*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MZ2*SW*SW2*A0i[aa0, MH2])/(288*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/(36*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/(144*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/(144*CW*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + (CHbox*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (36*Pi^3*VMU^2) + (CHbox*CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)*Pi^3*VMU^2) - (CHbox*CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)*MW2*Pi^3*VMU^2) + (CHB*CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (6*(-MH2 + MW2)*Pi^3*VMU^2) - (CHW*CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (6*(-MH2 + MW2)*Pi^3*VMU^2) - (CHB*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (6*(-MH2 + MW2)*Pi^3*VMU^2) + (CHW*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (6*(-MH2 + MW2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - (CHbox*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (CHD*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)*Pi^3*VMU^2) + (CHWB*CW2*MH2^2*MZ2*SW2^2*A0i[aa0, MH2])/
  (144*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (59*CHWB*CW2*MH2*MW2*MZ2*SW2^2*A0i[aa0, MH2])/(144*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) - (5*CHWB*CW2*MW2^2*MZ2*SW2^2*A0i[aa0, MH2])/
  (12*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ2^2*SW2^2*A0i[aa0, MH2])/(144*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^2*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (144*MW*MW2*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ2^2*SW2^2*A0i[aa0, MH2])/(8*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/
  (32*CW*(MH2 - MW2)^2*Pi^3*VMU^2) - (CHD*CW2*MT2*MZ*A0i[aa0, MT2])/
  (48*Pi^3*VMU^2) - (271*CHD*MW2*MZ*A0i[aa0, MT2])/(864*Pi^3*VMU^2) + 
 (109*CHD*CW2*MW2*MZ*A0i[aa0, MT2])/(432*Pi^3*VMU^2) - 
 (4*CHD*MW2^3*MZ*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^3*MZ*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VMU^2) + 
 (CHD*MT2*MW2*MZ*A0i[aa0, MT2])/(48*MZ2*Pi^3*VMU^2) + 
 (139*CHD*MW2^2*MZ*A0i[aa0, MT2])/(432*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^2*MZ*A0i[aa0, MT2])/(9*MZ2*Pi^3*VMU^2) + 
 (85*CHD*MZ*MZ2*A0i[aa0, MT2])/(864*Pi^3*VMU^2) - 
 (5*CHD*CW2*MZ*MZ2*A0i[aa0, MT2])/(96*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MZ*MZ2*A0i[aa0, MT2])/(192*MW2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2])/(576*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2])/(72*MW2*Pi^3*VMU^2) + 
 (5*CHWB*MT2*MW2*A0i[aa0, MT2])/(48*MW*Pi^3*SW*VMU^2) - 
 (731*CHWB*MW2^2*A0i[aa0, MT2])/(432*MW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW2^2*A0i[aa0, MT2])/(9*MW*Pi^3*SW*VMU^2) + 
 (8*CHWB*MW2^5*A0i[aa0, MT2])/(9*MW*MZ2^3*Pi^3*SW*VMU^2) - 
 (26*CHWB*MW2^4*A0i[aa0, MT2])/(9*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MW2^2*A0i[aa0, MT2])/(12*MW*MZ2*Pi^3*SW*VMU^2) + 
 (367*CHWB*MW2^3*A0i[aa0, MT2])/(108*MW*MZ2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MW2^3*A0i[aa0, MT2])/(9*MW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MZ2*A0i[aa0, MT2])/(32*MW*Pi^3*SW*VMU^2) + 
 (127*CHWB*MW2*MZ2*A0i[aa0, MT2])/(432*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MT2])/(3*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MZ*SW*A0i[aa0, MT2])/(24*CW*Pi^3*VMU^2) - 
 (17*CHWB*MW2*MZ*SW*A0i[aa0, MT2])/(144*CW*Pi^3*VMU^2) + 
 (3*CHWB*CW2*MW2*MZ*SW*A0i[aa0, MT2])/(8*CW*Pi^3*VMU^2) + 
 (16*CHWB*MW2^4*MZ*SW*A0i[aa0, MT2])/(27*CW*MZ2^3*Pi^3*VMU^2) - 
 (4*CHWB*MW2^3*MZ*SW*A0i[aa0, MT2])/(3*CW*MZ2^2*Pi^3*VMU^2) + 
 (4*CHWB*CW2*MW2^3*MZ*SW*A0i[aa0, MT2])/(27*CW*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MT2*MW2*MZ*SW*A0i[aa0, MT2])/(24*CW*MZ2*Pi^3*VMU^2) + 
 (175*CHWB*MW2^2*MZ*SW*A0i[aa0, MT2])/(216*CW*MZ2*Pi^3*VMU^2) - 
 (4*CHWB*CW2*MW2^2*MZ*SW*A0i[aa0, MT2])/(9*CW*MZ2*Pi^3*VMU^2) - 
 (17*CHWB*CW2*MZ*MZ2*SW*A0i[aa0, MT2])/(216*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MT2])/(108*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MZ*MZ2*Nc*SW*A0i[aa0, MT2])/(288*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2*MZ*MZ2*Nc*SW*A0i[aa0, MT2])/(288*CW*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*A0i[aa0, MT2])/(24*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MT2*MZ*MZ2*Nc*SW*A0i[aa0, MT2])/(36*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*A0i[aa0, MT2])/(288*MW2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MW2*MZ*SW2*A0i[aa0, MT2])/(16*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*SW2*A0i[aa0, MT2])/(27*Pi^3*VMU^2) - 
 (2*CHD*MW2^3*MZ*SW2*A0i[aa0, MT2])/(9*MZ2^2*Pi^3*VMU^2) + 
 (4*CHD*MW2^2*MZ*SW2*A0i[aa0, MT2])/(9*MZ2*Pi^3*VMU^2) + 
 (59*CHD*CW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(432*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2])/(48*MW2*Pi^3*VMU^2) + 
 (7*CHD*CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2])/(216*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2])/(27*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2])/(144*MW2*Pi^3*VMU^2) + 
 (CHWB*MT2*MW2*SW2*A0i[aa0, MT2])/(12*MW*Pi^3*SW*VMU^2) - 
 (71*CHWB*MW2^2*SW2*A0i[aa0, MT2])/(108*MW*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MW2^2*SW2*A0i[aa0, MT2])/(9*MW*Pi^3*SW*VMU^2) - 
 (8*CHWB*MW2^4*SW2*A0i[aa0, MT2])/(27*MW*MZ2^2*Pi^3*SW*VMU^2) + 
 (22*CHWB*MW2^3*SW2*A0i[aa0, MT2])/(27*MW*MZ2*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MW2^3*SW2*A0i[aa0, MT2])/(9*MW*MZ2*Pi^3*SW*VMU^2) + 
 (17*CHWB*MW2*MZ2*SW2*A0i[aa0, MT2])/(144*MW*Pi^3*SW*VMU^2) + 
 (191*CHWB*CW2*MW2*MZ2*SW2*A0i[aa0, MT2])/(108*MW*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MZ2^2*SW2*A0i[aa0, MT2])/(432*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MZ2^2*SW2*A0i[aa0, MT2])/(96*MW*MW2*Pi^3*SW*VMU^2) - 
 (3*CHWB*MW2*MZ*SW*SW2*A0i[aa0, MT2])/(8*CW*Pi^3*VMU^2) - 
 (4*CHWB*MW2^3*MZ*SW*SW2*A0i[aa0, MT2])/(9*CW*MZ2^2*Pi^3*VMU^2) + 
 (8*CHWB*MW2^2*MZ*SW*SW2*A0i[aa0, MT2])/(9*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2*SW*SW2*A0i[aa0, MT2])/(8*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MT2])/(108*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MT2])/(108*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MT2])/(9*Pi^3*VMU^2) - 
 (2*CHWB*CW2^2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MT2])/(27*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MT2])/(72*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MT2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MT2])/(72*CW*MW2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2])/(54*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MT2])/(54*Pi^3*VMU^2) + 
 (16*CHWB*CW2*MW2^2*SW2^2*A0i[aa0, MT2])/(9*MW*Pi^3*SW*VMU^2) - 
 (47*CHWB*CW2*MW2*MZ2*SW2^2*A0i[aa0, MT2])/(27*MW*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MZ2^2*SW2^2*A0i[aa0, MT2])/(108*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MT2*MZ2^2*SW2^2*A0i[aa0, MT2])/(24*MW*MW2*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MZ*MZ2*Nc*SW*SW2^2*A0i[aa0, MT2])/(27*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2*Nc*SW*SW2^2*A0i[aa0, MT2])/(27*CW*Pi^3*VMU^2) - 
 (3*CW2*CWw*MW*MW2*MZ*A0i[aa0, MW2])/(2*Pi^3*VMU^3) + 
 (11*CW2*CWw*MW*MZ*MZ2*A0i[aa0, MW2])/(8*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MW2*MZ*SW2*A0i[aa0, MW2])/(Pi^3*VMU^3) - 
 (2*CW2*CWw*MW*MZ*MZ2*SW2*A0i[aa0, MW2])/(Pi^3*VMU^3) - 
 (CHbox*MH2*MZ*A0i[aa0, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2*MZ*A0i[aa0, MW2])/(144*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*A0i[aa0, MW2])/(288*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*A0i[aa0, MW2])/(24*Pi^3*VMU^2) + 
 (59*CHD*MW2*MZ*A0i[aa0, MW2])/(288*Pi^3*VMU^2) + 
 (CHW*MW2*MZ*A0i[aa0, MW2])/(4*Pi^3*VMU^2) + (5*CHD*CW2*MW2*MZ*A0i[aa0, MW2])/
  (288*Pi^3*VMU^2) - (5*CHD*CW2^2*MW2*MZ*A0i[aa0, MW2])/(18*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (149*CHD*CW2*MH2*MW2*MZ*A0i[aa0, MW2])/(96*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*CW2*MW2^2*MZ*A0i[aa0, MW2])/(2*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CHD*MW2^2*MZ*A0i[aa0, MW2])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW2^4*MZ*A0i[aa0, MW2])/(12*MZ2^3*Pi^3*VMU^2) - 
 (CHD*MW2^5*MZ*A0i[aa0, MW2])/(3*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (7*CHD*MW2^3*MZ*A0i[aa0, MW2])/(24*MZ2^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(12*MZ2^2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(12*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/(12*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (CHD*MW2^4*MZ*A0i[aa0, MW2])/((4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MW2])/(36*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2*MW2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*A0i[aa0, MW2])/(18*MZ2*Pi^3*VMU^2) - 
 (35*CHD*MW2^2*MZ*A0i[aa0, MW2])/(96*MZ2*Pi^3*VMU^2) - 
 (CHW*MW2^2*MZ*A0i[aa0, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (19*CHD*CW2*MW2^2*MZ*A0i[aa0, MW2])/(48*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*A0i[aa0, MW2])/(6*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(9*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(9*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^3*MZ*A0i[aa0, MW2])/(18*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (13*CHD*MZ*MZ2*A0i[aa0, MW2])/(384*Pi^3*VMU^2) - 
 (15*CHD*CW2*MZ*MZ2*A0i[aa0, MW2])/(32*Pi^3*VMU^2) + 
 (19*CHD*CW2^2*MZ*MZ2*A0i[aa0, MW2])/(36*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(48*(MH2 - MW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(1152*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*MZ2*A0i[aa0, MW2])/(144*MW2*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(144*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (79*CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/(96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(12*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHW*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/(12*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW2*MZ*MZ2*A0i[aa0, MW2])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (55*CHD*CW2*MZ*MZ2^2*A0i[aa0, MW2])/(288*(MH2 - MW2)*Pi^3*VMU^2) + 
 (119*CHD*CW2*MZ*MZ2^2*A0i[aa0, MW2])/(1152*MW2*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MZ*MZ2^2*A0i[aa0, MW2])/(144*MW2*Pi^3*VMU^2) + 
 (55*CHD*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MZ*MZ2*Nc*A0i[aa0, MW2])/(144*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2*Nc*A0i[aa0, MW2])/(18*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW*A0i[aa0, MW2])/(288*Pi^3*SW*VMU^2) + 
 (89*CHWB*MW*MW2*A0i[aa0, MW2])/(32*Pi^3*SW*VMU^2) - 
 (199*CHWB*CW2*MH2*MW2^2*A0i[aa0, MW2])/(36*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (199*CHWB*CW2*MW2^3*A0i[aa0, MW2])/(36*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^4*A0i[aa0, MW2])/(MZ2^3*Pi^3*SW*VMU^2) + 
 (19*CHWB*MW*MW2^3*A0i[aa0, MW2])/(6*MZ2^2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2*MW2^4*A0i[aa0, MW2])/(3*MW*(-MH2 + MW2)*MZ2^2*Pi^3*SW*
   VMU^2) + (4*CHWB*CW2*MW2^5*A0i[aa0, MW2])/(3*MW*(-MH2 + MW2)*MZ2^2*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW*MW2*A0i[aa0, MW2])/(72*MZ2*Pi^3*SW*VMU^2) - 
 (311*CHWB*MW*MW2^2*A0i[aa0, MW2])/(72*MZ2*Pi^3*SW*VMU^2) + 
 (295*CHWB*CW2*MH2*MW2^3*A0i[aa0, MW2])/(72*MW*(-MH2 + MW2)*MZ2*Pi^3*SW*
   VMU^2) - (295*CHWB*CW2*MW2^4*A0i[aa0, MW2])/(72*MW*(-MH2 + MW2)*MZ2*Pi^3*
   SW*VMU^2) - (21*CHWB*MW*MZ2*A0i[aa0, MW2])/(32*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MZ2*A0i[aa0, MW2])/(192*MW2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MZ2*A0i[aa0, MW2])/(576*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (249*CHWB*CW2*MH2*MW2*MZ2*A0i[aa0, MW2])/(64*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) - (139*CHWB*CW2*MW2^2*MZ2*A0i[aa0, MW2])/
  (36*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - (CHWB*MW*MZ2^2*A0i[aa0, MW2])/
  (192*MW2*Pi^3*SW*VMU^2) - (37*CHWB*CW2*MH2*MZ2^2*A0i[aa0, MW2])/
  (32*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^2*MZ2^2*A0i[aa0, MW2])/
  (576*MW*MW2*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (649*CHWB*CW2*MW2*MZ2^2*A0i[aa0, MW2])/(576*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (35*CHWB*CW2*MZ2^3*A0i[aa0, MW2])/(576*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (35*CHWB*CW2*MH2*MZ2^3*A0i[aa0, MW2])/(576*MW*MW2*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MZ*SW*A0i[aa0, MW2])/(288*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MZ*SW*A0i[aa0, MW2])/(144*CW*Pi^3*VMU^2) + 
 (11*CHWB*MW2*MZ*SW*A0i[aa0, MW2])/(18*CW*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2*MZ*SW*A0i[aa0, MW2])/(72*Pi^3*VMU^2) - 
 (25*CHWB*CW2*MW2*MZ*SW*A0i[aa0, MW2])/(48*CW*Pi^3*VMU^2) + 
 (5*CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MW2])/(6*Pi^3*VMU^2) - 
 (5*CHWB*CW2^2*MW2*MZ*SW*A0i[aa0, MW2])/(9*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2*MZ*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(16*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(16*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CHWB*MW2^2*MZ*SW*A0i[aa0, MW2])/(6*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*MW2^4*MZ*SW*A0i[aa0, MW2])/(6*CW*MZ2^3*Pi^3*VMU^2) - 
 (2*CHWB*MW2^5*MZ*SW*A0i[aa0, MW2])/(3*CW*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (5*CHWB*MW2^3*MZ*SW*A0i[aa0, MW2])/(3*CW*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(6*CW*MZ2^2*Pi^3*VMU^2) + 
 (2*CHWB*MW2^4*MZ*SW*A0i[aa0, MW2])/(CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2*MZ*SW*A0i[aa0, MW2])/(72*CW*MZ2*Pi^3*VMU^2) - 
 (97*CHWB*MW2^2*MZ*SW*A0i[aa0, MW2])/(48*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MW2])/(24*MZ2*Pi^3*VMU^2) + 
 (11*CHWB*CW2*MW2^2*MZ*SW*A0i[aa0, MW2])/(24*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MW2])/(2*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2^2*MZ*SW*A0i[aa0, MW2])/(3*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^3*MZ*SW*A0i[aa0, MW2])/(9*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*MZ*MZ2*SW*A0i[aa0, MW2])/(192*CW*Pi^3*VMU^2) - 
 (19*CHWB*CW*MZ*MZ2*SW*A0i[aa0, MW2])/(144*Pi^3*VMU^2) + 
 (17*CHWB*CW2*MZ*MZ2*SW*A0i[aa0, MW2])/(144*CW*Pi^3*VMU^2) - 
 (19*CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MW2])/(12*Pi^3*VMU^2) + 
 (19*CHWB*CW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(18*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2*SW*A0i[aa0, MW2])/(576*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2*SW*A0i[aa0, MW2])/(576*CW*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*A0i[aa0, MW2])/(48*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MH2*MZ*MZ2*SW*A0i[aa0, MW2])/(72*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (3*CHWB*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(32*CW*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (11*CHWB*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + (17*CHWB*CW*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (576*MW2*Pi^3*VMU^2) - (17*CHWB*CW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (576*CW*MW2*Pi^3*VMU^2) + (17*CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (48*MW2*Pi^3*VMU^2) - (17*CHWB*CW2^2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (72*CW*MW2*Pi^3*VMU^2) - (CHWB*CW*MZ*MZ2*Nc*SW*A0i[aa0, MW2])/
  (72*Pi^3*VMU^2) + (CHWB*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MW2])/
  (72*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MW2])/
  (6*Pi^3*VMU^2) + (CHWB*CW2^2*MZ*MZ2*Nc*SW*A0i[aa0, MW2])/
  (9*CW*Pi^3*VMU^2) - (9*CHD*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2])/
  (256*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (9*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(256*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (7*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - (7*CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2*MH2*MW2^4*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MH2*MW2^4*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2*MW2^5*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*MZ2^2*Pi^3*
   SW2^2*VMU^2) + (3*CHD*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (3*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*
   VMU^2) - (5*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (5*CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/(64*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (3*CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHD*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(256*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (9*CHWB*CW2*MH2^2*MW2*MZ*SW*A0i[aa0, MW2])/
  (128*CW*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (9*CHWB*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(128*CW*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (7*CHWB*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (7*CHWB*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHWB*CW2*MH2^2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (32*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW2^2*VMU^2) + (CHWB*CW2*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/
  (16*CW*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2*MW2^5*MZ*SW*A0i[aa0, MW2])/(16*CW*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2^2*
   VMU^2) + (3*CHWB*CW2*MH2^2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (32*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (3*CHWB*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*MZ2*Pi^3*
   SW2^2*VMU^2) - (5*CHWB*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (5*CHWB*CW2*MW2^4*MZ*SW*A0i[aa0, MW2])/(32*CW*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*
   VMU^2) + (CHWB*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (3*CHWB*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (128*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(128*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (9*CHD*MH2^2*MW2*MZ*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (9*CHD*MH2*MW2*MZ*A0i[aa0, MW2])/(256*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (149*CHD*CW2*MH2*MW2*MZ*A0i[aa0, MW2])/
  (384*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (9*CHD*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (5*CHbox*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CHD*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (3*CHD*CW2*MW2^2*MZ*A0i[aa0, MW2])/
  (8*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (21*CHD*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (7*CHD*MW2^3*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (CHD*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/
  (16*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + (CHD*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(48*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (3*CHD*MH2*MW2^4*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW2*VMU^2) - (CHbox*MW2^4*MZ*A0i[aa0, MW2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (7*CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/(48*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (5*CHD*MH2*MW2^4*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*MZ2^2*Pi^3*
   SW2*VMU^2) - (CHD*MW2^5*MZ*A0i[aa0, MW2])/(8*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) + (9*CHD*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - (3*CHD*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + (CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (18*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - (3*CHD*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + (CHbox*MW2^3*MZ*A0i[aa0, MW2])/
  (8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + (CHD*MW2^3*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - (CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/
  (18*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - (5*CHD*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + (15*CHD*MW2^4*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + (CHD*MH2^2*MZ*MZ2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHD*MH2*MZ*MZ2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (7*CHD*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHbox*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHD*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (256*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (79*CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (3*CHD*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (3*CHD*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (55*CHD*CW2*MZ*MZ2^2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (55*CHD*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (169*CHWB*CW2*MH2*MW2^2*A0i[aa0, MW2])/(144*MW*(-MH2 + MW2)*Pi^3*SW*SW2*
   VMU^2) - (169*CHWB*CW2*MW2^3*A0i[aa0, MW2])/(144*MW*(-MH2 + MW2)*Pi^3*SW*
   SW2*VMU^2) + (CHWB*CW2*MH2*MW2^4*A0i[aa0, MW2])/
  (3*MW*(-MH2 + MW2)*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW2^5*A0i[aa0, MW2])/(3*MW*(-MH2 + MW2)*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (73*CHWB*CW2*MH2*MW2^3*A0i[aa0, MW2])/(72*MW*(-MH2 + MW2)*MZ2*Pi^3*SW*SW2*
   VMU^2) + (73*CHWB*CW2*MW2^4*A0i[aa0, MW2])/(72*MW*(-MH2 + MW2)*MZ2*Pi^3*SW*
   SW2*VMU^2) - (23*CHWB*CW2*MH2*MW2*MZ2*A0i[aa0, MW2])/
  (36*MW*(-MH2 + MW2)*Pi^3*SW*SW2*VMU^2) + 
 (23*CHWB*CW2*MW2^2*MZ2*A0i[aa0, MW2])/(36*MW*(-MH2 + MW2)*Pi^3*SW*SW2*
   VMU^2) + (7*CHWB*CW2*MH2*MZ2^2*A0i[aa0, MW2])/
  (48*MW*(-MH2 + MW2)*Pi^3*SW*SW2*VMU^2) - 
 (7*CHWB*CW2*MW2*MZ2^2*A0i[aa0, MW2])/(48*MW*(-MH2 + MW2)*Pi^3*SW*SW2*
   VMU^2) - (5*CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MW2])/(72*Pi^3*SW2*VMU^2) - 
 (9*CHWB*MH2^2*MW2*MZ*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (9*CHWB*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (128*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (21*CHWB*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) - (7*CHWB*MW2^3*MZ*SW*A0i[aa0, MW2])/(32*CW*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) - (CHWB*MH2^2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (8*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) + (5*CHWB*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/
  (16*CW*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW2^5*MZ*SW*A0i[aa0, MW2])/(4*CW*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) - (CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MW2])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (9*CHWB*MH2^2*MW2^2*MZ*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) - (3*CHWB*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (16*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHWB*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/(8*CW*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (15*CHWB*MW2^4*MZ*SW*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (19*CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MW2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*A0i[aa0, MW2])/(576*MW2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (3*CHWB*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (128*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (17*CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/(576*MW2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MW2])/(72*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MZ*SW2*A0i[aa0, MW2])/(288*Pi^3*VMU^2) + 
 (65*CHD*MW2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2*MZ*SW2*A0i[aa0, MW2])/(36*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2*MZ*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHD*MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CHD*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHD*MW2^3*MZ*SW2*A0i[aa0, MW2])/(16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHD*MW2^3*MZ*SW2*A0i[aa0, MW2])/(3*MZ2^2*Pi^3*VMU^2) - 
 (3*CHD*MW2^2*MZ*SW2*A0i[aa0, MW2])/(4*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(12*MZ2*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^2) + 
 (19*CHD*CW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(72*Pi^3*VMU^2) + 
 (CHD*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(12*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(288*MW2*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(36*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(96*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(18*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*CHD*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CHD*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(3*(-MH2 + MW2)*Pi^3*VMU^2) - 
 (CHW*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(3*(-MH2 + MW2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(288*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MW2])/(36*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*SW2*A0i[aa0, MW2])/(72*Pi^3*SW*VMU^2) + 
 (23*CHWB*MW*MW2*SW2*A0i[aa0, MW2])/(24*Pi^3*SW*VMU^2) + 
 (10*CHWB*CW2*MH2*MW2^2*SW2*A0i[aa0, MW2])/(3*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) - (10*CHWB*CW2*MW2^3*SW2*A0i[aa0, MW2])/
  (3*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^3*SW2*A0i[aa0, MW2])/
  (3*MZ2^2*Pi^3*SW*VMU^2) - (5*CHWB*MW*MW2^2*SW2*A0i[aa0, MW2])/
  (6*MZ2*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2*MW2^3*SW2*A0i[aa0, MW2])/
  (6*MW*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) + (CHWB*CW2*MW2^4*SW2*A0i[aa0, MW2])/
  (6*MW*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - (11*CHWB*MW*MZ2*SW2*A0i[aa0, MW2])/
  (288*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^2*MZ2*SW2*A0i[aa0, MW2])/
  (144*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (769*CHWB*CW2*MH2*MW2*MZ2*SW2*A0i[aa0, MW2])/(144*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (47*CHWB*CW2*MW2^2*MZ2*SW2*A0i[aa0, MW2])/
  (9*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (55*CHWB*CW2*MH2*MZ2^2*SW2*A0i[aa0, MW2])/(24*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^2*MZ2^2*SW2*A0i[aa0, MW2])/
  (144*MW*MW2*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (313*CHWB*CW2*MW2*MZ2^2*SW2*A0i[aa0, MW2])/(144*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (35*CHWB*CW2*MZ2^3*SW2*A0i[aa0, MW2])/
  (144*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (35*CHWB*CW2*MH2*MZ2^3*SW2*A0i[aa0, MW2])/(144*MW*MW2*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MZ*SW*SW2*A0i[aa0, MW2])/(144*CW*Pi^3*VMU^2) + 
 (65*CHWB*MW2*MZ*SW*SW2*A0i[aa0, MW2])/(72*CW*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW2*MZ*SW*SW2*A0i[aa0, MW2])/(18*Pi^3*VMU^2) + 
 (5*CHWB*CW2*MW2*MZ*SW*SW2*A0i[aa0, MW2])/(18*CW*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW*SW2*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*CHWB*MH2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/(16*CW*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHWB*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/
  (8*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + (2*CHWB*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/
  (3*CW*MZ2^2*Pi^3*VMU^2) - (3*CHWB*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/
  (2*CW*MZ2*Pi^3*VMU^2) - (CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/
  (6*MZ2*Pi^3*VMU^2) + (CHWB*CW2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/
  (6*CW*MZ2*Pi^3*VMU^2) + (CHWB*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (72*CW*Pi^3*VMU^2) + (19*CHWB*CW*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (36*Pi^3*VMU^2) - (19*CHWB*CW2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (36*CW*Pi^3*VMU^2) + (CHWB*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/(144*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/(144*CW*MW2*Pi^3*VMU^2) - 
 (3*CHWB*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/(16*CW*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (3*CHWB*MW2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*CHWB*CW*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/(144*MW2*Pi^3*VMU^2) + 
 (17*CHWB*CW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/(144*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MW2])/(18*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MW2])/(18*CW*Pi^3*VMU^2) + 
 (CW2*CWw*MW*MW2*MZ*A0i[aa0, MZ2])/(Pi^3*VMU^3) - 
 (CW2*CWw*MW*MZ*MZ2*A0i[aa0, MZ2])/(Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2*SW2*A0i[aa0, MZ2])/(Pi^3*VMU^3) + 
 (CHbox*MH2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MZ*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2*MZ*A0i[aa0, MZ2])/(1152*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (11*CHD*MW2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) - 
 (11*CHW*MW2*MZ*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) + 
 (CHB*CW2*MW2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
 (29*CHD*CW2*MW2*MZ*A0i[aa0, MZ2])/(72*Pi^3*VMU^2) - 
 (CHW*CW2*MW2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
 (23*CHD*MW2^3*MZ*A0i[aa0, MZ2])/(144*MZ2^2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(24*MZ2^2*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2*MW2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VMU^2) + 
 (CHbox*MW2^2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*A0i[aa0, MZ2])/(4*MZ2*Pi^3*VMU^2) + 
 (7*CHW*MW2^2*MZ*A0i[aa0, MZ2])/(24*MZ2*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*A0i[aa0, MZ2])/(12*MZ2*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2*A0i[aa0, MZ2])/(192*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MZ2])/(192*Pi^3*VMU^2) - 
 (CHB*CW2*MZ*MZ2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) - 
 (CHbox*CW2*MZ*MZ2*A0i[aa0, MZ2])/(72*Pi^3*VMU^2) - 
 (59*CHD*CW2*MZ*MZ2*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) - 
 (CHW*CW2*MZ*MZ2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2*A0i[aa0, MZ2])/(12*Pi^3*VMU^2) - 
 (5*CHD*CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(1152*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(144*MW2*Pi^3*VMU^2) + 
 (49*CHD*CW2*MW2*MZ*Nc*A0i[aa0, MZ2])/(864*Pi^3*VMU^2) - 
 (7*CHD*CW2^2*MW2*MZ*Nc*A0i[aa0, MZ2])/(108*Pi^3*VMU^2) + 
 (7*CHD*CW2*MZ*MZ2*Nc*A0i[aa0, MZ2])/(1728*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2*Nc*A0i[aa0, MZ2])/(216*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2*A0i[aa0, MZ2])/(192*MW*Pi^3*SW*VMU^2) - 
 (2831*CHWB*MW2^2*A0i[aa0, MZ2])/(1728*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ*A0i[aa0, MZ2])/(576*CW*Pi^3*SW*VMU^2) - 
 (4643*CHWB*CW2*MW2*MZ*A0i[aa0, MZ2])/(864*CW*Pi^3*SW*VMU^2) + 
 (77*CHWB*CW2*MW2^4*MZ*A0i[aa0, MZ2])/(18*CW*MZ2^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*MW2^4*A0i[aa0, MZ2])/(27*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (637*CHWB*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(48*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MZ2])/(144*MW*MZ2*Pi^3*SW*VMU^2) + 
 (811*CHWB*MW2^3*A0i[aa0, MZ2])/(432*MW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ*A0i[aa0, MZ2])/(576*CW*MZ2*Pi^3*SW*VMU^2) + 
 (12193*CHWB*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(864*CW*MZ2*Pi^3*SW*VMU^2) + 
 (247*CHWB*MW2*MZ2*A0i[aa0, MZ2])/(576*MW*Pi^3*SW*VMU^2) + 
 (491*CHWB*CW2*MZ*MZ2*A0i[aa0, MZ2])/(1728*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MZ2^2*A0i[aa0, MZ2])/(192*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(576*CW*MW2*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MH2*MZ*SW*A0i[aa0, MZ2])/(576*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*SW*A0i[aa0, MZ2])/(192*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*SW*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MH2*MZ*SW*A0i[aa0, MZ2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*SW*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) + 
 (5*CHWB*CW2*MW2*MZ*SW*A0i[aa0, MZ2])/(36*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MZ2])/(8*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MW2*MZ*SW*A0i[aa0, MZ2])/(12*CW*Pi^3*VMU^2) + 
 (5*CHWB*MW2^3*MZ*SW*A0i[aa0, MZ2])/(24*CW*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/(288*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^2*MZ*SW*A0i[aa0, MZ2])/(16*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MZ2])/(48*MZ2*Pi^3*VMU^2) + 
 (13*CHWB*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(144*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(4*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(6*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2*SW*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2*SW*A0i[aa0, MZ2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MZ2])/(4*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MZ*MZ2*SW*A0i[aa0, MZ2])/(6*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(576*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(576*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(48*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(72*CW*MW2*Pi^3*VMU^2) + 
 (7*CHWB*CW*MW2*MZ*Nc*SW*A0i[aa0, MZ2])/(432*Pi^3*VMU^2) - 
 (7*CHWB*CW2*MW2*MZ*Nc*SW*A0i[aa0, MZ2])/(432*CW*Pi^3*VMU^2) + 
 (7*CHWB*CW*CW2*MW2*MZ*Nc*SW*A0i[aa0, MZ2])/(36*Pi^3*VMU^2) - 
 (7*CHWB*CW2^2*MW2*MZ*Nc*SW*A0i[aa0, MZ2])/(54*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2*Nc*SW*A0i[aa0, MZ2])/(864*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MZ2])/(864*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MZ2])/(72*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MZ*MZ2*Nc*SW*A0i[aa0, MZ2])/(108*CW*Pi^3*VMU^2) - 
 (3*CHD*CW2*MW2*MZ*A0i[aa0, MZ2])/(128*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(32*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHD*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(64*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MZ*MZ2*A0i[aa0, MZ2])/(256*Pi^3*SW2^2*VMU^2) - 
 (3*CHWB*CW2*MW2*MZ*SW*A0i[aa0, MZ2])/(64*CW*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ*SW*A0i[aa0, MZ2])/(16*CW*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(32*CW*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2*MZ*MZ2*SW*A0i[aa0, MZ2])/(128*CW*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MH2*MZ*A0i[aa0, MZ2])/(1152*Pi^3*SW2*VMU^2) + 
 (CHD*MW2*MZ*A0i[aa0, MZ2])/(64*Pi^3*SW2*VMU^2) - 
 (3*CHD*CW2*MW2*MZ*A0i[aa0, MZ2])/(32*Pi^3*SW2*VMU^2) - 
 (CHD*MW2^4*MZ*A0i[aa0, MZ2])/(16*MZ2^3*Pi^3*SW2*VMU^2) + 
 (CHD*MW2^3*MZ*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(96*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MZ2])/(1152*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(192*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*MZ*MZ2*A0i[aa0, MZ2])/(256*Pi^3*SW2*VMU^2) + 
 (11*CHD*CW2*MZ*MZ2*A0i[aa0, MZ2])/(384*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(384*MW2*Pi^3*SW2*VMU^2) + 
 (47*CHWB*CW2*MW2*MZ*A0i[aa0, MZ2])/(48*CW*Pi^3*SW*SW2*VMU^2) - 
 (77*CHWB*CW2*MW2^4*MZ*A0i[aa0, MZ2])/(72*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (443*CHWB*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(144*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (427*CHWB*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(144*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MZ*MZ2*A0i[aa0, MZ2])/(48*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*SW*A0i[aa0, MZ2])/(576*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MW2*MZ*SW*A0i[aa0, MZ2])/(64*CW*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MZ2])/(96*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MW2^3*MZ*SW*A0i[aa0, MZ2])/(16*CW*MZ2^2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MW2^2*MZ*SW*A0i[aa0, MZ2])/(16*CW*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(48*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MZ2])/(48*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(576*MW2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*CW*CW2*MW2*MZ*Nc*SW*A0i[aa0, MZ2])/(432*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MZ2])/(864*Pi^3*SW2*VMU^2) + 
 (CHbox*MH2*MZ*SW2*A0i[aa0, MZ2])/(72*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MZ*SW2*A0i[aa0, MZ2])/(36*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*SW2*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) + 
 (CHB*MW2*MZ*SW2*A0i[aa0, MZ2])/(8*Pi^3*VMU^2) - 
 (CHbox*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (17*CHD*MW2*MZ*SW2*A0i[aa0, MZ2])/(576*Pi^3*VMU^2) - 
 (CHB*CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(6*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) + 
 (CHW*CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(6*Pi^3*VMU^2) - 
 (25*CHD*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(24*MZ2*Pi^3*VMU^2) - 
 (5*CHB*MZ*MZ2*SW2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2*SW2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (CHD*MZ*MZ2*SW2*A0i[aa0, MZ2])/(64*Pi^3*VMU^2) + 
 (CHB*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(6*Pi^3*VMU^2) + 
 (CHbox*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(18*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
 (CHW*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(6*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(288*MW2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*Nc*SW2*A0i[aa0, MZ2])/(216*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2])/(432*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2*SW2*A0i[aa0, MZ2])/(96*MW*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2^2*SW2*A0i[aa0, MZ2])/(72*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MZ*SW2*A0i[aa0, MZ2])/(144*CW*Pi^3*SW*VMU^2) + 
 (1259*CHWB*CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(216*CW*Pi^3*SW*VMU^2) + 
 (139*CHWB*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2])/(36*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (13*CHWB*MW2^3*SW2*A0i[aa0, MZ2])/(72*MW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*CW*MZ2*Pi^3*SW*VMU^2) - 
 (1945*CHWB*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(216*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW2*MZ2*SW2*A0i[aa0, MZ2])/(576*MW*Pi^3*SW*VMU^2) - 
 (347*CHWB*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(432*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(144*CW*MW2*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MH2*MZ*SW*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*SW*SW2*A0i[aa0, MZ2])/(144*CW*Pi^3*VMU^2) - 
 (37*CHWB*MW2*MZ*SW*SW2*A0i[aa0, MZ2])/(288*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*SW*SW2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*SW*SW2*A0i[aa0, MZ2])/(24*CW*Pi^3*VMU^2) - 
 (2*CHWB*MW2^2*MZ*SW*SW2*A0i[aa0, MZ2])/(9*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MZ2])/(12*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*SW*SW2*A0i[aa0, MZ2])/(12*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2*SW*SW2*A0i[aa0, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2*SW*SW2*A0i[aa0, MZ2])/(12*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*SW*SW2*A0i[aa0, MZ2])/(144*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MZ2])/(144*CW*MW2*Pi^3*VMU^2) - 
 (7*CHWB*CW*MW2*MZ*Nc*SW*SW2*A0i[aa0, MZ2])/(108*Pi^3*VMU^2) + 
 (7*CHWB*CW2*MW2*MZ*Nc*SW*SW2*A0i[aa0, MZ2])/(108*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MZ2])/(216*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MZ2])/(216*CW*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^2) + 
 (CHD*MT2^3*MZ*B0i[bb0, MW2, 0, MT2])/(32*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^2) + 
 (CHD*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^2) - 
 (CHD*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(32*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(4*MZ2*Pi^3*VMU^2) + 
 (CHD*MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(64*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(64*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(32*Pi^3*VMU^2) + 
 (7*CHD*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(576*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(72*Pi^3*VMU^2) + 
 (7*CHD*CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(576*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(72*MW2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(288*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(36*Pi^3*VMU^2) + 
 (CHWB*MT2^3*MZ*SW*B0i[bb0, MW2, 0, MT2])/(16*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/(4*CW*Pi^3*VMU^2) - 
 (CHWB*MT2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/(16*CW*(MT2 - MW2)*Pi^3*
   VMU^2) + (CHWB*MT2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  (6*CW*MZ2*Pi^3*VMU^2) - (CHWB*MT2^2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  (6*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, 0, MT2])/(2*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MT2*MW2^3*MZ*SW*B0i[bb0, MW2, 0, MT2])/(6*CW*(MT2 - MW2)*MZ2*Pi^3*
   VMU^2) + (CHWB*CW2*MT2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (32*CW*Pi^3*VMU^2) + (CHWB*CW2*MT2^2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (32*CW*MW2*Pi^3*VMU^2) + (CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (16*CW*Pi^3*VMU^2) + (CHWB*CW*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (288*Pi^3*VMU^2) - (CHWB*CW2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (288*CW*Pi^3*VMU^2) + (CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (24*Pi^3*VMU^2) - (CHWB*CW2^2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (36*CW*Pi^3*VMU^2) + (CHWB*CW*MT2^2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (288*MW2*Pi^3*VMU^2) - (CHWB*CW2*MT2^2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (288*CW*MW2*Pi^3*VMU^2) + (CHWB*CW*CW2*MT2^2*MZ*MZ2*Nc*SW*
   B0i[bb0, MW2, 0, MT2])/(24*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MT2^2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (36*CW*MW2*Pi^3*VMU^2) - (CHWB*CW*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (144*Pi^3*VMU^2) + (CHWB*CW2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (144*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (12*Pi^3*VMU^2) + (CHWB*CW2^2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (18*CW*Pi^3*VMU^2) - (3*CHWB*MT2^2*MW*SW*B0i[bb0, MW2, 0, MT2])/
  (16*Pi^3*SW2*VMU^2) - (3*CHWB*MT2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/
  (16*Pi^3*SW2*VMU^2) + (3*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/
  (8*Pi^3*SW2*VMU^2) + (CHWB*MT2^2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/
  (6*MZ2*Pi^3*SW2*VMU^2) + (CHWB*MT2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/
  (6*MZ2*Pi^3*SW2*VMU^2) - (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, 0, MT2])/
  (3*MZ2*Pi^3*SW2*VMU^2) + (CHWB*MT2*MW*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (32*Pi^3*SW2*VMU^2) + (CHWB*MT2^2*MW*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (32*MW2*Pi^3*SW2*VMU^2) - (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (16*Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (288*Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MT2^2*MZ*MZ2*Nc*SW*
   B0i[bb0, MW2, 0, MT2])/(288*MW2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/(144*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(16*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2])/(144*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2])/(144*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2])/(72*Pi^3*VMU^2) - 
 (CHWB*CW2*MT2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/(8*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MT2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/(8*CW*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/(4*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MW2, 0, MT2])/(72*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MW2, 0, MT2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MW2, 0, MT2])/(72*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2^2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (72*CW*MW2*Pi^3*VMU^2) + (CHWB*CW*MW2*MZ*MZ2*Nc*SW*SW2*
   B0i[bb0, MW2, 0, MT2])/(36*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MW2, 0, MT2])/(36*CW*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) + 
 (2*CHD*MW2^4*MZ*B0i[bb0, MW2, 0, MW2])/(3*MZ2^2*Pi^3*VMU^2) - 
 (7*CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/(12*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(24*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) + 
 (8*CHWB*CW2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^2) + 
 (2*CHWB*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MW2])/(3*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MW2])/(Pi^3*VMU^2) + 
 (2*CHWB*CW2^2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MW2])/(3*CW*Pi^3*VMU^2) - 
 (2*CHWB*CW2*MW2^3*MZ*SW*B0i[bb0, MW2, 0, MW2])/(3*CW*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*CW2*MW*MW2*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(3*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(Pi^3*VMU^2) - 
 (2*CHWB*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(3*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MZ2^2*SW*B0i[bb0, MW2, 0, MW2])/(4*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*SW2*VMU^2) - 
 (CHD*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^2) + 
 (CHD*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(MZ2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(24*Pi^3*VMU^2) - 
 (CHWB*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, 0, MW2])/(CW*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) - 
 (2*CHWB*CW2*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, 0, MW2])/(3*CW*Pi^3*VMU^2) + 
 (2*CHWB*MW2^3*MZ*SW*SW2*B0i[bb0, MW2, 0, MW2])/(CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) + 
 (4*CHWB*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MW2])/(3*CW*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(192*Pi^3*VMU^2) - 
 (CHD*MH2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHW*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*Pi^3*VMU^2) + 
 (3*CHD*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(16*Pi^3*VMU^2) - 
 (CHW*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(2*Pi^3*VMU^2) - 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(36*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(9*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(18*MZ2*Pi^3*VMU^2) - 
 (CHW*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(72*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (CHbox*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(4*MZ2*Pi^3*VMU^2) + 
 (2*CHW*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(36*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(288*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(36*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHW*CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(1152*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(144*MW2*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (7*CHbox*CW2*MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (17*CHD*CW2*MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (2*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CHW*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MH2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (48*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(4*CW*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(4*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(9*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (36*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(2*CW*MZ2*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (18*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^4*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(3*CW*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (CHWB*CW*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (144*Pi^3*VMU^2) - (CHWB*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (144*CW*Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (12*Pi^3*VMU^2) - (CHWB*CW2^2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (18*CW*Pi^3*VMU^2) - (CHWB*CW*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (576*MW2*Pi^3*VMU^2) + (CHWB*CW2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (576*CW*MW2*Pi^3*VMU^2) - (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*
   B0i[bb0, MW2, MH2, MW2])/(48*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (72*CW*MW2*Pi^3*VMU^2) - (CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (48*Pi^3*VMU^2) + (CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (48*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (4*Pi^3*VMU^2) + (CHWB*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (6*CW*Pi^3*VMU^2) + (CHWB*CW2*MH2^2*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (48*MW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^3*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (192*MW*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (48*MW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (6*MW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2])/(32*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(9*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2*MW*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2^2*MW*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(192*MW2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(16*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (576*MW2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*VMU^2) - 
 (2*CHbox*CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHW*CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(288*MW2*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (36*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (7*CHbox*CW2*MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CHW*CW2*MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  ((MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CHbox*CW2*MW2^2*MZ*MZ2*SW2*
   B0i[bb0, MW2, MH2, MW2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (8*CHW*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(36*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(36*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(144*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (144*CW*MW2*Pi^3*VMU^2) + (CHWB*CW*MW2*MZ*MZ2*SW*SW2*
   B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(12*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (12*MW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^3*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (48*MW*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (12*MW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CHWB*CW2*MW2^2*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*MW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*CWw*MW*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) - 
 (5*CW2*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) + 
 (4*CW2*CWw*MW*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) - 
 (CW2*CWw*MW*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) - 
 (17*CHD*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(48*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) + 
 (83*CHD*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHD*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*VMU^2) - 
 (2*CHD*MW2^5*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (CHD*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(36*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^2) + 
 (29*CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) - 
 (5*CHD*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(192*Pi^3*VMU^2) - 
 (41*CHD*CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(96*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(96*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(144*MW2*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(192*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (67*CHWB*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(36*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^2) - 
 (2*CHWB*CW2^2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(3*CW*Pi^3*VMU^2) + 
 (83*CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(36*CW*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (8*CHWB*MW2^4*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*CW*MZ2^2*Pi^3*VMU^2) - (4*CHWB*MW2^5*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(3*CW*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*MW2^4*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(9*CW*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (17*CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (144*Pi^3*VMU^2) - (13*CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (72*CW*Pi^3*VMU^2) + (17*CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (12*Pi^3*VMU^2) - (17*CHWB*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (18*CW*Pi^3*VMU^2) - (5*CHWB*MW2^2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (8*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) - 
 (11*CHWB*CW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(144*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) + 
 (2*CHWB*CW2^2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(9*CW*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (48*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(288*CW*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(48*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(72*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(96*CW*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (71*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (12*Pi^3*SW2*VMU^2) + (8*CHWB*MW*MW2^4*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*MZ2^2*Pi^3*SW2*VMU^2) - (7*CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ2*Pi^3*SW2*VMU^2) + (91*CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (48*Pi^3*SW2*VMU^2) - (17*CHWB*CW*CW2*MW2*MZ*MZ2*SW*
   B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*SW2*VMU^2) - 
 (25*CHWB*MW*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(192*MW2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(6*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) + 
 (17*CHD*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(48*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*CW*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) + 
 (13*CHWB*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(18*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^2) + 
 (11*CHWB*CW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^3*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(144*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^3*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*CW*MW2*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) + 
 (CHD*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) - 
 (CHW*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) + 
 (CHB*CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHW*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^2) + 
 (CHW*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(8*MZ2*Pi^3*VMU^2) - 
 (CHW*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) - 
 (CHB*CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (11*CHD*CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) + 
 (5*CHW*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHB*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHW*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHB*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHbox*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (5*CHD*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHW*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(24*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(16*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(12*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(8*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/(24*MW*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(192*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MH2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(288*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*CW*MZ2*Pi^3*VMU^2) - 
 (7*CHWB*MH2*MW*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MH2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(18*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(24*CW*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(48*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(6*CW*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*SW2*VMU^2) + 
 (17*CHWB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*MH2*MW*MW2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2*MW*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*MW*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW2*VMU^2) + 
 (CHbox*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHB*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) + 
 (CHD*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) - 
 (CHW*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHB*CW2*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHB*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHW*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHB*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHbox*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHB*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(9*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHW*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^3*VMU^2) + 
 (CHB*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*Pi^3*VMU^2) - 
 (CHW*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*Pi^3*VMU^2) + 
 (CHB*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHB*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*Pi^3*VMU^2) - 
 (CHbox*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHW*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(576*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*MW*Pi^3*SW*VMU^2) + 
 (13*CHWB*CW2*MH2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*MW*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*MW*Pi^3*SW*VMU^2) - 
 (3*CHWB*CW2*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/(16*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MH2^2*MZ*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MZ*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*CW*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2*MZ*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(36*CW*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*CW*Pi^3*VMU^2) - 
 (CHB*MH2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHB*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHB*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(144*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(3*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(36*MW*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MW2*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(3*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*MW*Pi^3*SW*VMU^2) + 
 (35*CHD*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^2) - 
 (7*CHD*CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(32*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^2) + 
 (4*CHD*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (193*CHD*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*VMU^2) + 
 (CHD*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*MZ2*Pi^3*VMU^2) - 
 (35*CHD*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) + 
 (113*CHD*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(192*Pi^3*VMU^2) + 
 (7*CHD*CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^2) - 
 (77*CHD*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) + 
 (11*CHD*CW2^2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^2) - 
 (7*CHD*CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) + 
 (1363*CHWB*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(864*MW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(108*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(3*CW*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*CW*Pi^3*SW*VMU^2) - 
 (8*CHWB*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/(9*MW*MZ2^3*Pi^3*SW*VMU^2) + 
 (26*CHWB*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(9*MW*MZ2^2*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*MZ2^2*Pi^3*SW*VMU^2) - (725*CHWB*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (216*MW*MZ2*Pi^3*SW*VMU^2) + (2*CHWB*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2*Pi^3*SW*VMU^2) - 
 (25*CHWB*MT2*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(108*MW*Pi^3*SW*VMU^2) - 
 (49*CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(432*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(6*CW*Pi^3*SW*VMU^2) + 
 (17*CHWB*MW2*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(288*MW*Pi^3*SW*VMU^2) + 
 (5*CHWB*MT2*MW2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(36*CW*Pi^3*VMU^2) - 
 (17*CHWB*CW2*MT2*MW2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(48*CW*Pi^3*VMU^2) - 
 (CHWB*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(18*CW*Pi^3*VMU^2) - 
 (16*CHWB*MT2*MW2^4*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(27*CW*MZ2^3*Pi^3*VMU^2) + 
 (4*CHWB*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(3*CW*MZ2^2*Pi^3*VMU^2) - 
 (4*CHWB*CW2*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*CW*MZ2^2*Pi^3*VMU^2) - 
 (193*CHWB*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(216*CW*MZ2*Pi^3*VMU^2) + 
 (4*CHWB*CW2*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(6*CW*MZ2*Pi^3*VMU^2) + 
 (7*CHWB*CW2*MT2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/(432*CW*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/(144*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/(72*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW2*MZ*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^2) - 
 (CHWB*CW2*MT2*MW2*MZ*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(108*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MW2*MZ*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(9*Pi^3*VMU^2) - 
 (2*CHWB*CW2^2*MT2*MW2*MZ*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) - 
 (11*CHWB*CW*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) + 
 (11*CHWB*CW2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(864*CW*Pi^3*VMU^2) - 
 (11*CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^2) + 
 (11*CHWB*CW2^2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/
  (108*CW*Pi^3*VMU^2) + (CHWB*CW*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/
  (216*Pi^3*VMU^2) - (CHWB*CW2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/
  (216*CW*Pi^3*VMU^2) + (CHWB*CW*CW2*MW2*MZ*MZ2*Nc*SW*
   B0i[bb0, MZ2, MT2, MT2])/(18*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(864*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MZ*MZ2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(108*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MW2*MZ*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/
  (108*Pi^3*SW2*VMU^2) + (11*CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*
   B0i[bb0, MZ2, MT2, MT2])/(864*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/
  (216*Pi^3*SW2*VMU^2) + (CHWB*CW*CW2*MZ*MZ2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/
  (864*Pi^3*SW2*VMU^2) + (17*CHD*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (96*Pi^3*VMU^2) + (CHD*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (6*Pi^3*VMU^2) - (CHD*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (18*Pi^3*VMU^2) + (2*CHD*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MZ2^2*Pi^3*VMU^2) - (4*CHD*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MZ2*Pi^3*VMU^2) - (11*CHD*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (48*Pi^3*VMU^2) + (CHD*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (144*Pi^3*VMU^2) + (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (12*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (48*Pi^3*VMU^2) - (CHD*CW2*MT2*MW2*MZ*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (54*Pi^3*VMU^2) + (11*CHD*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*Pi^3*VMU^2) - (CHD*CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (108*Pi^3*VMU^2) + (CHD*CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*Pi^3*VMU^2) + (133*CHWB*MT2*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*MW*Pi^3*SW*VMU^2) - (CHWB*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*Pi^3*SW*VMU^2) - (191*CHWB*CW2*MT2*MW2*MZ*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(108*CW*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*CW*Pi^3*SW*VMU^2) + 
 (8*CHWB*MT2*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (22*CHWB*MT2*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MW*MZ2*Pi^3*SW*VMU^2) + 
 (32*CHWB*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*MZ2*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MT2*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(288*MW*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(36*MW*Pi^3*SW*VMU^2) + 
 (73*CHWB*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (864*CW*Pi^3*SW*VMU^2) - (191*CHWB*CW2*MW2*MZ*MZ2*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(216*CW*Pi^3*SW*VMU^2) + 
 (23*CHWB*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(864*CW*Pi^3*SW*VMU^2) + 
 (17*CHWB*MT2*MW2*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(48*CW*Pi^3*VMU^2) - 
 (CHWB*MW2^2*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*CW*Pi^3*VMU^2) + 
 (4*CHWB*MT2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*MZ2^2*Pi^3*VMU^2) - (8*CHWB*MT2*MW2^2*MZ*SW*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MW2*MZ*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2*MW2*MZ*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) + 
 (11*CHWB*CW*MT2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) - 
 (11*CHWB*CW2*MT2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*CW*Pi^3*VMU^2) - (CHWB*CW*MW2*MZ*MZ2*Nc*SW*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(54*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2^2*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(216*CW*Pi^3*VMU^2) + 
 (47*CHWB*CW2*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (27*CW*Pi^3*SW*VMU^2) - (8*CHWB*CW2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*Pi^3*SW*VMU^2) - (16*CHWB*CW2*MT2*MW2^2*MZ*SW2^2*
   B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2*Pi^3*SW*VMU^2) - 
 (73*CHWB*CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (216*CW*Pi^3*SW*VMU^2) + (47*CHWB*CW2*MW2*MZ*MZ2*SW2^2*
   B0i[bb0, MZ2, MT2, MT2])/(54*CW*Pi^3*SW*VMU^2) - 
 (23*CHWB*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (216*CW*Pi^3*SW*VMU^2) - (3*CW2*CWw*MW*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (Pi^3*VMU^3) + (29*CW2*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (8*Pi^3*VMU^3) - (CW2*CWw*MW*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (2*Pi^3*VMU^3) - (CW2*CWw*MW*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (Pi^3*VMU^3) - (5*CW2*CWw*MW*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (2*Pi^3*VMU^3) + (CW2*CWw*MW*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (2*Pi^3*VMU^3) + (21*CHD*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (32*Pi^3*VMU^2) - (CHD*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (16*Pi^3*VMU^2) + (13*CHD*CW2^2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (36*Pi^3*VMU^2) + (7*CHD*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (2*MZ2^3*Pi^3*VMU^2) + (CHD*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (13*CHD*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(8*MZ2^2*Pi^3*VMU^2) - 
 (CHD*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/((4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*CHD*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*Pi^3*VMU^2) + 
 (CHD*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(18*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (19*CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) + 
 (11*CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^2) - 
 (11*CHD*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (288*Pi^3*VMU^2) + (CHD*CW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*VMU^2) - (25*CHWB*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*SW*VMU^2) + (25*CHWB*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (72*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (MZ2^3*Pi^3*SW*VMU^2) - (19*CHWB*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (6*MZ2^2*Pi^3*SW*VMU^2) - (CHWB*CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*CW*MZ2^2*Pi^3*SW*VMU^2) + (85*CHWB*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (36*MZ2*Pi^3*SW*VMU^2) + (7*CHWB*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (72*CW*MZ2*Pi^3*SW*VMU^2) - (19*CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (96*Pi^3*SW*VMU^2) - (CHWB*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (9*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (192*Pi^3*SW*VMU^2) + (4*CHWB*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*CW*Pi^3*VMU^2) - (13*CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*VMU^2) + (13*CHWB*CW2*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (144*CW*Pi^3*VMU^2) - (13*CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (12*Pi^3*VMU^2) + (13*CHWB*CW2^2*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (18*CW*Pi^3*VMU^2) + (7*CHWB*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (6*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHWB*MW2^5*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(3*CW*MZ2^3*Pi^3*VMU^2) + 
 (2*CHWB*MW2^6*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(3*CW*(4*MW2 - MZ2)*MZ2^3*Pi^3*
   VMU^2) - (13*CHWB*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*CW*MZ2^2*Pi^3*VMU^2) - (2*CHWB*MW2^5*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (5*CHWB*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(24*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(24*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(2*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(3*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(9*CW*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (11*CHWB*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (144*CW*Pi^3*VMU^2) - (11*CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (288*Pi^3*VMU^2) + (11*CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (288*CW*Pi^3*VMU^2) - (11*CHWB*CW*CW2*MW2*MZ*MZ2*SW*
   B0i[bb0, MZ2, MW2, MW2])/(24*Pi^3*VMU^2) + 
 (11*CHWB*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/(36*CW*Pi^3*VMU^2) - 
 (11*CHWB*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/(576*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/(48*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/(72*CW*Pi^3*VMU^2) + 
 (13*CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (11*CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (288*Pi^3*SW2*VMU^2) + (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (576*Pi^3*SW2*VMU^2) - (5*CHD*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (6*Pi^3*VMU^2) - (CHD*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (2*MZ2*Pi^3*VMU^2) - (19*CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (72*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*VMU^2) + (53*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (72*Pi^3*SW*VMU^2) - (155*CHWB*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (144*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2^2*Pi^3*SW*VMU^2) + (4*CHWB*CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*CW*MZ2^2*Pi^3*SW*VMU^2) + (5*CHWB*MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (6*MZ2*Pi^3*SW*VMU^2) - (31*CHWB*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (72*CW*MZ2*Pi^3*SW*VMU^2) - 
 (13*CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*SW*VMU^2) + 
 (197*CHWB*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (288*CW*Pi^3*SW*VMU^2) + (CHWB*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (192*CW*Pi^3*SW*VMU^2) + (13*CHWB*CW*MW2^2*MZ*SW*SW2*
   B0i[bb0, MZ2, MW2, MW2])/(36*Pi^3*VMU^2) - 
 (13*CHWB*CW2*MW2^2*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(36*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(6*CW*MZ2*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^2) - 
 (11*CHWB*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(72*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(144*CW*Pi^3*VMU^2) - 
 (5*CHWB*CW2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2])/(4*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2])/(6*CW*MZ2*Pi^3*SW*VMU^2) - 
 (23*CHWB*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (24*CW*Pi^3*SW*VMU^2) - (CHWB*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (48*CW*Pi^3*SW*VMU^2) + (CHbox*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*Pi^3*VMU^2) + (CHD*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (288*Pi^3*VMU^2) + (CHbox*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*Pi^3*VMU^2) + (CHD*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (72*Pi^3*VMU^2) - (CHW*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) - (CHW*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^2) + 
 (CHW*MH2*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHD*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) + 
 (CHW*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHW*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHbox*MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHW*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW*B0i[dbb0, MZ2, MH2, MZ2])/(288*CW*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ*SW*B0i[dbb0, MZ2, MH2, MZ2])/(36*CW*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2^2*MZ*SW*B0i[dbb0, MZ2, MH2, MZ2])/(144*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(18*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2*MZ*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(72*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MZ2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(24*CW*Pi^3*VMU^2) + 
 (CHB*MH2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) - 
 (CHB*MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHB*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHB*MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) + 
 (CHB*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHB*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*MZ2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ*MZ2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*CW*Pi^3*VMU^2) + (CHWB*MH2*MW*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (18*Pi^3*VMU^2) + (CHWB*MW*MW2*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (6*Pi^3*VMU^2) + (CHWB*CW2*MH2*MZ*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*CW*Pi^3*VMU^2) - (CHWB*MW*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) - (CHWB*CW2*MZ*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*CW*Pi^3*VMU^2) - (CHbox*MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*Pi^3*VMU^2) + (CHW*MH2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) + (CHbox*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*Pi^3*VMU^2) - (CHW*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (6*Pi^3*VMU^2) - (CHbox*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) + (CHB*MH2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) - (CHB*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MH2, MZ2])/
  (6*Pi^3*VMU^2) + (103*CHD*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*VMU^2) - (5*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (108*Pi^3*VMU^2) - (5*CHD*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (54*MZ2*Pi^3*VMU^2) - (37*CHD*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (216*Pi^3*VMU^2) + (65*CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*VMU^2) + (35*CHD*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (1728*Pi^3*VMU^2) - (4*CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*Pi^3*VMU^2) + (85*CHD*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/
  (1728*Pi^3*VMU^2) - (16*CHWB*CW2*MT2*MW2^3*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*Pi^3*VMU^2) + (103*CHWB*MT2*MW2^2*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (216*CW*Pi^3*VMU^2) - (CHWB*MW2^3*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (2*CW*Pi^3*VMU^2) + (16*CHWB*MT2*MW2^4*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (27*CW*MZ2^2*Pi^3*VMU^2) - (CHWB*MT2*MW2^3*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (CW*MZ2*Pi^3*VMU^2) + (8*CHWB*MW2^4*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (27*CW*MZ2*Pi^3*VMU^2) + (CHWB*CW2*MT2*MW2^2*MZ2*SW*
   B0i[dbb0, MZ2, MT2, MT2])/(MW*Pi^3*VMU^2) - 
 (8*CHWB*CW2*MW2^3*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/(27*MW*Pi^3*VMU^2) - 
 (CHWB*MT2*MW2*MZ*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/(16*CW*Pi^3*VMU^2) + 
 (65*CHWB*MW2^2*MZ*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/(216*CW*Pi^3*VMU^2) - 
 (103*CHWB*CW2*MT2*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (216*MW*Pi^3*VMU^2) + (CHWB*CW2*MW2^2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (2*MW*Pi^3*VMU^2) - (CHWB*MW2*MZ*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (16*CW*Pi^3*VMU^2) + (CHWB*CW2*MT2*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (16*MW*Pi^3*VMU^2) - (65*CHWB*CW2*MW2*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (216*MW*Pi^3*VMU^2) + (CHWB*CW2*MZ2^4*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (16*MW*Pi^3*VMU^2) - (4*CHD*CW2*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*Pi^3*VMU^2) + (5*CHD*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*Pi^3*VMU^2) - (2*CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*Pi^3*VMU^2) - (7*CHD*CW2*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*VMU^2) + (5*CHD*CW2*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (54*Pi^3*VMU^2) - (17*CHD*CW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*VMU^2) - (8*CHWB*CW2*MT2*MW2^2*MZ*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) + 
 (16*CHWB*CW2*MT2*MW2^2*MZ2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*Pi^3*VMU^2) + (10*CHWB*CW2*MT2*MW2*MZ*MZ2*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) - 
 (4*CHWB*CW2*MW2^2*MZ*MZ2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*CW*Pi^3*VMU^2) - (23*CHWB*CW2*MT2*MW2*MZ2^2*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*MW*Pi^3*VMU^2) + 
 (8*CHWB*CW2*MW2^2*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*Pi^3*VMU^2) - (7*CHWB*CW2*MT2*MZ*MZ2^2*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(216*CW*Pi^3*VMU^2) + 
 (5*CHWB*CW2*MW2*MZ*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*CW*Pi^3*VMU^2) + (47*CHWB*CW2*MT2*MZ2^3*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(216*MW*Pi^3*VMU^2) - 
 (23*CHWB*CW2*MW2*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/(54*MW*Pi^3*VMU^2) - 
 (17*CHWB*CW2*MZ*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/(216*CW*Pi^3*VMU^2) + 
 (37*CHWB*CW2*MZ2^4*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/(216*MW*Pi^3*VMU^2) + 
 (4*CHD*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^2) - 
 (5*CHD*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^2) + 
 (2*CHD*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^2) - 
 (5*CHD*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^2) + 
 (8*CHWB*MT2*MW2^2*MZ*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) - 
 (5*CHWB*MT2*MW2*MZ*MZ2*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*CW*Pi^3*VMU^2) + (4*CHWB*MW2^2*MZ*MZ2*SW*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) - 
 (5*CHWB*MW2*MZ*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(54*CW*Pi^3*VMU^2) - 
 (CW2*CWw*MW*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(Pi^3*VMU^3) + 
 (5*CW2*CWw*MW*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(2*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(16*Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^3) - 
 (67*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) + 
 (277*CHD*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(3*MZ2^2*Pi^3*VMU^2) - 
 (11*CHD*MW2^6*MZ*B0i[dbb0, MZ2, MW2, MW2])/(6*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (2*CHD*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(9*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(8*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) - 
 (19*CHD*MW2^3*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/
  (18*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (192*Pi^3*VMU^2) + (19*CHD*MW2^2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (96*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHD*MW2*MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/
  (1152*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*MZ*MZ2^4*B0i[dbb0, MZ2, MW2, MW2])/
  (2304*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^2) + 
 (277*CHWB*MW2^4*MZ*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHWB*MW2^6*MZ*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (3*CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHWB*MW*MW2^4*SW*B0i[dbb0, MZ2, MW2, MW2])/(3*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^5*MZ*SW*B0i[dbb0, MZ2, MW2, MW2])/(4*CW*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (89*CHWB*MW*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (72*Pi^3*VMU^2) - (19*CHWB*MW2^3*MZ*MZ2*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (9*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (29*CHWB*MW*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MW2, MW2])/(48*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*MZ*MZ2^2*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (48*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHWB*MW*MZ2^3*SW*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) - 
 (11*CHWB*MW2*MZ*MZ2^3*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (576*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MZ*MZ2^4*SW*B0i[dbb0, MZ2, MW2, MW2])/(1152*CW*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2])/(18*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (72*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (288*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/(3*CW*Pi^3*VMU^2) + 
 (17*CHWB*CW2*MW2^2*MZ*MZ2*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*CW*Pi^3*VMU^2) - (CHWB*CW2*MW2*MZ*MZ2^2*SW*SW2*
   B0i[dbb0, MZ2, MW2, MW2])/(9*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2^4*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (144*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^2) - 
 (CHD*MW2^4*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^2) - 
 (11*CHD*MW2^3*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(36*Pi^3*VMU^2) + 
 (25*CHD*MW2^2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (288*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(576*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (CHWB*MW2^3*MZ*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (2*CW*Pi^3*VMU^2) - (CHWB*MW2^4*MZ*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (3*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*MW2^2*MZ*MZ2*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*CW*Pi^3*VMU^2) - (11*CHWB*MW2^3*MZ*MZ2*SW*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(36*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(18*CW*Pi^3*VMU^2) + 
 (25*CHWB*MW2^2*MZ*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (18*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (144*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*MZ*MZ2^4*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (288*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*Pi^3*VMU^3) + 
 (CW*CWw*MW2^3*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*Pi^3*VMU^3) + 
 (CW2*CWw*MW2^3*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*MW*Pi^3*VMU^3) - 
 (CW2^2*CWw*MW2^3*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (4*MW*Pi^3*VMU^3) - (CW2*CWw*MW2^3*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(MW*Pi^3*VMU^3) + (CW2^2*CWw*MW2^3*MZ*MZ2*SW2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(MW*Pi^3*VMU^3) + 
 (CHD*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^2) - 
 (CHD*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2^2*Pi^3*VMU^2) - 
 (CHD*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (6*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*CW*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW*MW2^3*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*CW*Pi^3*VMU^2) - (5*CHWB*MW2^5*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*CW*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^4*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^4*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^4*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*CW*MZ2*Pi^3*VMU^2) + (CHWB*CW*CW2*MW2^4*MZ*SW*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2^4*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*MZ2*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*MZ2*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(Pi^3*VMU^2) + 
 (2*CHWB*CW2^2*MW2^2*MZ*MZ2*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(24*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2^4*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*MZ2*Pi^3*SW2*VMU^2) + (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*Pi^3*VMU^2) - (17*CHWB*CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(12*CW*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MW2^5*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (11*CHWB*CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*CW*MZ2*Pi^3*SW*VMU^2) + (5*CHWB*CW2*MW2^2*MZ*MZ2*SW2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MW2^3*MZ*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (6*CW*Pi^3*VMU^2) - (CHWB*CW*MW2^4*MZ*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(6*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^4*MZ*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (6*CW*MZ2*Pi^3*VMU^2) + (CHWB*CW*MW2^2*MZ*MZ2*SW*SW2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ*MZ2*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*CW*Pi^3*VMU^2) + (5*CHWB*CW2*MW2^3*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(3*CW*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MW2^4*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (6*CW*MZ2*Pi^3*SW*VMU^2) - (2*CHWB*CW2*MW2^2*MZ*MZ2*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(CW*Pi^3*SW*VMU^2) + 
 (CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) + 
 (CHD*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*Pi^3*VMU^2) + (CHWB*CW*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*VMU^2) - (3*CHWB*CW2*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (16*CW*Pi^3*VMU^2) + (CHWB*CW*CW2*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MW2])/(4*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*CW*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VMU^2) - 
 (5*CHWB*CW2*MW2^2*MZ*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*VMU^2) + (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2^2*MZ*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*CW*Pi^3*VMU^2) + (CHWB*MW*MW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*Pi^3*VMU^2) - (CHWB*CW*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*VMU^2) + (CHWB*CW2*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*CW*Pi^3*VMU^2) - (CHWB*CW*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*VMU^2) + (CHWB*CW2*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MW2])/(4*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*SW2*VMU^2) + (CHWB*CW*CW2*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MW2])/(48*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^4*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (3*CW*Pi^3*SW*VMU^2) - (5*CHWB*CW2*MW2*MZ*MZ2^2*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*SW*VMU^2) - (CHWB*CW*MW2^3*MZ*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (12*CW*Pi^3*VMU^2) - (CHWB*CW*MW2^2*MZ*MZ2*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*MZ2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (12*CW*Pi^3*VMU^2) + (CHWB*CW*MW2*MZ*MZ2^2*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2^2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (12*CW*Pi^3*VMU^2) + (CHWB*CW*MZ*MZ2^3*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MW2])/(12*Pi^3*VMU^2) - (CHWB*CW2*MZ*MZ2^3*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*CW*Pi^3*VMU^2) + 
 (3*CHWB*CW2*MW2^3*MZ*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (4*CW*Pi^3*SW*VMU^2) + (2*CHWB*CW2*MW2^2*MZ*MZ2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(3*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (4*CW*Pi^3*SW*VMU^2) - (CHWB*CW2*MZ*MZ2^3*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*CW*Pi^3*SW*VMU^2) - 
 (4*CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (2*CHD*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*VMU^2) + 
 (CHD*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) - 
 (9*CHD*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
 (13*CHD*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^2) - 
 (3*CHD*CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*MW2*Pi^3*VMU^2) + 
 (2*CHWB*CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (CW*Pi^3*SW*VMU^2) + (49*CHWB*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(12*CW*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (12*CW*Pi^3*SW*VMU^2) - (8*CHWB*MW*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) - (4*CHWB*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (CW*Pi^3*VMU^2) + (8*CHWB*MW2^4*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*CW*MZ2*Pi^3*VMU^2) + (4*CHWB*MW*MW2^2*MZ2*SW*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) + 
 (2*CHWB*MW2^2*MZ*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*Pi^3*VMU^2) - 
 (2*CHWB*MW*MW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) + (CHWB*MW*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) + (5*CHWB*CW*CW2*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (12*Pi^3*VMU^2) - (CHWB*CW*CW2*MZ*MZ2^4*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (8*MW2*Pi^3*VMU^2) - (2*CHD*CW2*MW2^2*MZ*MZ2*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) - (4*CHD*CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(3*Pi^3*VMU^2) - (113*CHD*CW2*MZ*MZ2^3*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
 (5*CHD*CW2^2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (19*CHD*CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (16*MW2*Pi^3*VMU^2) - (CHD*CW2^2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(2*MW2*Pi^3*VMU^2) - 
 (8*CHWB*CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (CW*Pi^3*SW*VMU^2) + (67*CHWB*CW2*MW2^2*MZ*MZ2*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*CW*Pi^3*SW*VMU^2) - 
 (79*CHWB*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (4*CW*Pi^3*SW*VMU^2) + (133*CHWB*CW2*MZ*MZ2^3*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) - (CHWB*CW2*MW2*MZ*MZ2^2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(3*CW*Pi^3*VMU^2) + (4*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) - 
 (8*CHWB*CW2^2*MW2*MZ*MZ2^2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*CW*Pi^3*VMU^2) - (5*CHWB*CW*MZ*MZ2^3*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(12*Pi^3*VMU^2) + (5*CHWB*CW2*MZ*MZ2^3*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(12*CW*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (Pi^3*VMU^2) + (10*CHWB*CW2^2*MZ*MZ2^3*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(3*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^4*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (8*MW2*Pi^3*VMU^2) - (CHWB*CW2*MZ*MZ2^4*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(8*CW*MW2*Pi^3*VMU^2) + 
 (3*CHWB*CW*CW2*MZ*MZ2^4*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (2*MW2*Pi^3*VMU^2) - (CHWB*CW2^2*MZ*MZ2^4*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*MW2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) + (5*CHD*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (6*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (4*MW2*Pi^3*VMU^2) - (28*CHWB*CW2*MW2^2*MZ*MZ2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*CW*Pi^3*SW*VMU^2) + 
 (41*CHWB*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*CW*Pi^3*SW*VMU^2) - (29*CHWB*CW2*MZ*MZ2^3*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*CW*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) + (4*CHWB*CW2*MW2*MZ*MZ2^2*SW*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*CW*Pi^3*VMU^2) + 
 (5*CHWB*CW*MZ*MZ2^3*SW*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) - (5*CHWB*CW2*MZ*MZ2^3*SW*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(3*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^4*SW*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (2*MW2*Pi^3*VMU^2) + (CHWB*CW2*MZ*MZ2^4*SW*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*CW*MW2*Pi^3*VMU^2) + 
 (2*CHD*MW2*MZ*MZ2^2*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (2*CHD*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) - 
 (4*CHD*CW2*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (8*CHWB*MW*MZ2^3*SW*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) - 
 (8*CHWB*CW2*MZ*MZ2^3*SW*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*CW*Pi^3*VMU^2) - (MZ*MZ2^2*SW2^2*Ced[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ced[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ced[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Ced[Leff, Leff, 1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Ced[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Ced[Leff, Leff, 1, 1])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Ced[Leff, Leff, 1, 1])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Ced[Leff, Leff, 1, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Ced[Leff, Leff, 1, 1])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Ced[Leff, Leff, 2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Ced[Leff, Leff, 2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Ced[Leff, Leff, 2, 2])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Ced[Leff, Leff, 2, 2])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Ced[Leff, Leff, 2, 2])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Ced[Leff, Leff, 2, 2])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Ced[Leff, Leff, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Ced[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Ced[Leff, Leff, 3, 3])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Ced[Leff, Leff, 3, 3])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Ced[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Ced[Leff, Leff, 3, 3])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(36*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 1, 1])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 2, 2])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2*Cee[Leff, Leff, 1, 1])/(216*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^2*Cee[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^3*Cee[Leff, Leff, 1, 1])/(432*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2*SW2*Cee[Leff, Leff, 1, 1])/(54*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^2*SW2*Cee[Leff, Leff, 1, 1])/(36*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^3*SW2*Cee[Leff, Leff, 1, 1])/(108*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(8*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (24*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 1, 1])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 1, 1])/(6*MW2*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2*Cee[Leff, Leff, 2, 2])/(216*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^2*Cee[Leff, Leff, 2, 2])/(144*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^3*Cee[Leff, Leff, 2, 2])/(432*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2*SW2*Cee[Leff, Leff, 2, 2])/(54*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^2*SW2*Cee[Leff, Leff, 2, 2])/(36*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^3*SW2*Cee[Leff, Leff, 2, 2])/(108*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(8*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (24*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 2, 2])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 2, 2])/(6*MW2*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2*Cee[Leff, Leff, 3, 3])/(216*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^2*Cee[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^3*Cee[Leff, Leff, 3, 3])/(432*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2*SW2*Cee[Leff, Leff, 3, 3])/(54*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^2*SW2*Cee[Leff, Leff, 3, 3])/(36*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^3*SW2*Cee[Leff, Leff, 3, 3])/(108*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(8*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (24*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 3, 3])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 3, 3])/(6*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[1, 1, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[1, 1, 1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[1, 1, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[1, 1, 2, 2])/(36*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*Ceu[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ceu[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Ceu[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[1, 1, 3, 3])/(16*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[1, 1, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Ceu[Leff, Leff, 1, 1])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Ceu[Leff, Leff, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Ceu[Leff, Leff, 1, 1])/(108*MW2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*Ceu[Leff, Leff, 1, 1])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Ceu[Leff, Leff, 1, 1])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Ceu[Leff, Leff, 1, 1])/(27*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(6*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Ceu[Leff, Leff, 2, 2])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Ceu[Leff, Leff, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Ceu[Leff, Leff, 2, 2])/(108*MW2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*Ceu[Leff, Leff, 2, 2])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Ceu[Leff, Leff, 2, 2])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Ceu[Leff, Leff, 2, 2])/(27*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(24*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(6*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Ceu[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Ceu[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Ceu[Leff, Leff, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Ceu[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Ceu[Leff, Leff, 3, 3])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Ceu[Leff, Leff, 3, 3])/(216*MW2*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*Ceu[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*Ceu[Leff, Leff, 3, 3])/(3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Ceu[Leff, Leff, 3, 3])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Ceu[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*Ceu[Leff, Leff, 3, 3])/(9*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Ceu[Leff, Leff, 3, 3])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(36*MW2*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(9*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (18*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (9*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (9*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(6*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(18*MW2*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHd[1, 1])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHd[1, 1])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHd[1, 1])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHd[1, 1])/(144*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHd[1, 1])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHd[1, 1])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHd[1, 1])/(36*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHd[1, 1])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*CHd[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHd[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHd[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHd[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHd[2, 2])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHd[2, 2])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHd[2, 2])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHd[2, 2])/(144*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHd[2, 2])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHd[2, 2])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHd[2, 2])/(36*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHd[2, 2])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*CHd[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHd[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHd[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHd[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHd[3, 3])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHd[3, 3])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHd[3, 3])/(432*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHd[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHd[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHd[3, 3])/(144*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*CHd[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*CHd[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHd[3, 3])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*CHd[3, 3])/(27*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHd[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2*SW2*CHd[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHd[3, 3])/(36*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*CHd[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2*CHd[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHd[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(18*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*CHe[1, 1])/(288*Pi^3*VMU^2) + (3*MT2*MW2*MZ*CHe[1, 1])/
  (16*Pi^3*VMU^2) + (MW2^2*MZ*CHe[1, 1])/(18*Pi^3*VMU^2) - 
 (71*CW2*MW2^2*MZ*CHe[1, 1])/(144*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*CHe[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*CHe[1, 1])/(12*MZ2^2*Pi^3*VMU^2) - 
 (2*MT2*MW2^2*MZ*CHe[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (31*MW2^3*MZ*CHe[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*CHe[1, 1])/(288*Pi^3*VMU^2) - (17*MT2*MZ*MZ2*CHe[1, 1])/
  (432*Pi^3*VMU^2) - (17*MW2*MZ*MZ2*CHe[1, 1])/(54*Pi^3*VMU^2) + 
 (41*CW2*MW2*MZ*MZ2*CHe[1, 1])/(36*Pi^3*VMU^2) + 
 (23*MZ*MZ2^2*CHe[1, 1])/(216*Pi^3*VMU^2) - (157*CW2*MZ*MZ2^2*CHe[1, 1])/
  (192*Pi^3*VMU^2) + (11*CW2*MZ*MZ2^3*CHe[1, 1])/(64*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*CHe[1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*CHe[1, 1])/(432*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*SW2*CHe[1, 1])/(54*Pi^3*VMU^2) + 
 (71*MW2^2*MZ*SW2*CHe[1, 1])/(144*Pi^3*VMU^2) - 
 (2*MT2*MW2^2*MZ*SW2*CHe[1, 1])/(27*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*CHe[1, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*CHe[1, 1])/(288*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*SW2*CHe[1, 1])/(432*Pi^3*VMU^2) - 
 (161*MW2*MZ*MZ2*SW2*CHe[1, 1])/(144*Pi^3*VMU^2) + 
 (13*MZ*MZ2^2*SW2*CHe[1, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHe[1, 1])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHe[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*CHe[1, 1])/(54*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHe[1, 1])/(8*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHe[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHe[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MH2]*CHe[1, 1])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHe[1, 1])/(288*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[1, 1])/(288*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHe[1, 1])/(48*Pi^3*VMU^2) - 
 (23*MW2*MZ*A0i[aa0, MT2]*CHe[1, 1])/(72*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHe[1, 1])/(27*MZ2^2*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*A0i[aa0, MT2]*CHe[1, 1])/(18*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*A0i[aa0, MT2]*CHe[1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*CHe[1, 1])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHe[1, 1])/(54*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHe[1, 1])/(288*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MW2]*CHe[1, 1])/(48*Pi^3*VMU^2) + 
 (5*CW2*MW2*MZ*A0i[aa0, MW2]*CHe[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHe[1, 1])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHe[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MW2]*CHe[1, 1])/(12*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MW2]*CHe[1, 1])/(288*Pi^3*VMU^2) - 
 (19*CW2*MZ*MZ2*A0i[aa0, MW2]*CHe[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHe[1, 1])/(288*MW2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[1, 1])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MW2]*CHe[1, 1])/(36*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(288*Pi^3*VMU^2) - 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(64*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(144*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*CHe[1, 1])/(576*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[1, 1])/(288*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2]*CHe[1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2]*CHe[1, 1])/(432*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(576*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(18*Pi^3*VMU^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[1, 1])/(48*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[1, 1])/(48*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[1, 1])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*CHe[1, 1])/(6*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[1, 1])/(6*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHe[1, 1])/(6*Pi^3*VMU^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[1, 1])/(288*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[1, 1])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[1, 1])/(24*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/(6*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/(18*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/(288*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[1, 1])/(288*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[1, 1])/(288*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[1, 1])/(144*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[1, 1])/(24*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(36*Pi^3*VMU^2) + 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (7*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(18*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(54*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(432*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(432*Pi^3*VMU^2) + 
 (13*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/(72*Pi^3*VMU^2) - 
 (13*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/(6*MZ2^2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/(144*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/(144*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/(288*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHe[1, 1])/(288*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[1, 1])/(288*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[1, 1])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[1, 1])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHe[1, 1])/(24*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[1, 1])/(27*Pi^3*VMU^2) - 
 (5*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[1, 1])/(27*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[1, 1])/(27*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[1, 1])/(432*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[1, 1])/(54*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[1, 1])/(432*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[1, 1])/(6*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[1, 1])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[1, 1])/(288*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[1, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[1, 1])/
  (12*MZ2*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[1, 1])/(6*Pi^3*VMU^2) + (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[1, 1])/
  (24*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[1, 1])/(24*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[1, 1])/(24*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[1, 1])/
  (3*Pi^3*VMU^2) - (5*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[1, 1])/(6*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[1, 1])/
  (4*MW2*Pi^3*VMU^2) + (4*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[1, 1])/(3*Pi^3*VMU^2) - (MW2^2*MZ*CHe[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHe[2, 2])/(108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHe[2, 2])/
  (432*Pi^3*VMU^2) - (MZ*MZ2^2*CHe[2, 2])/(144*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*CHe[2, 2])/(108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHe[2, 2])/
  (27*Pi^3*VMU^2) - (MZ*MZ2^2*SW2*CHe[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHe[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHe[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHe[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHe[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHe[3, 3])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHe[3, 3])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHe[3, 3])/(432*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHe[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHe[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHe[3, 3])/(144*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*CHe[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*CHe[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHe[3, 3])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*CHe[3, 3])/(27*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHe[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2*SW2*CHe[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHe[3, 3])/(36*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*CHe[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2*CHe[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(18*Pi^3*VMU^2) + 
 (5*MH2^3*MZ*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MT2^3*MZ*CHe[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (253*MT2*MW2*MZ*CHe[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (43*CW2*MT2*MW2*MZ*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (5*MH2^2*MW2*MZ*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW2*MZ*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MT2^2*MW2*MZ*CHe[Leff, Leff])/(24*(MT2 - MW2)*Pi^3*VMU^2) - 
 (3011*MW2^2*MZ*CHe[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (247*CW2*MW2^2*MZ*CHe[Leff, Leff])/(864*Pi^3*VMU^2) + 
 (151*CW2^2*MW2^2*MZ*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*MH2*MW2^2*MZ*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (341*CW2*MH2*MW2^2*MZ*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^2*MZ*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MT2*MW2^2*MZ*CHe[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (341*CW2*MW2^3*MZ*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*CHe[Leff, Leff])/(24*(MT2 - MW2)*Pi^3*VMU^2) - 
 (217*MW2^3*MZ*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*MT2*MW2^4*MZ*CHe[Leff, Leff])/(27*MZ2^3*Pi^3*VMU^2) + 
 (MW2^5*MZ*CHe[Leff, Leff])/(MZ2^3*Pi^3*VMU^2) - 
 (2*MW2^6*MZ*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (44*MT2*MW2^3*MZ*CHe[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^3*MZ*CHe[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) - 
 (277*MW2^4*MZ*CHe[Leff, Leff])/(108*MZ2^2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*CHe[Leff, Leff])/(6*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^5*MZ*CHe[Leff, Leff])/(2*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (MH2^3*MW2*MZ*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2^3*MW2*MZ*CHe[Leff, Leff])/(12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*CHe[Leff, Leff])/(96*MZ2*Pi^3*VMU^2) - 
 (665*MT2*MW2^2*MZ*CHe[Leff, Leff])/(432*MZ2*Pi^3*VMU^2) + 
 (14*CW2*MT2*MW2^2*MZ*CHe[Leff, Leff])/(27*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2^2*MW2^2*MZ*CHe[Leff, Leff])/(6*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2401*MW2^3*MZ*CHe[Leff, Leff])/(864*MZ2*Pi^3*VMU^2) - 
 (107*CW2*MW2^3*MZ*CHe[Leff, Leff])/(216*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^3*MZ*CHe[Leff, Leff])/(6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^3*MZ*CHe[Leff, Leff])/(12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^4*MZ*CHe[Leff, Leff])/(6*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (43*MW2^4*MZ*CHe[Leff, Leff])/(24*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (43*MT2*MZ*MZ2*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (115*CW2*MT2*MZ*MZ2*CHe[Leff, Leff])/(432*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MZ*MZ2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MT2*MZ*MZ2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MZ*MZ2*CHe[Leff, Leff])/(16*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MZ*MZ2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MZ*MZ2*CHe[Leff, Leff])/(32*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (2123*MW2*MZ*MZ2*CHe[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (41*CW2*MW2*MZ*MZ2*CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (275*CW2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4685*CW2*MH2*MW2*MZ*MZ2*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/(32*(MT2 - MW2)*Pi^3*VMU^2) + 
 (4793*CW2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*CHe[Leff, Leff])/(16*(MT2 - MW2)*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(8*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*MZ*MZ2^2*CHe[Leff, Leff])/(256*Pi^3*VMU^2) + 
 (437*CW2*MZ*MZ2^2*CHe[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (1625*CW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (241*CW2*MH2*MZ*MZ2^2*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CW2*MT2*MZ*MZ2^2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MT2^2*MZ*MZ2^2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) + (CW2*MH2*MZ*MZ2^2*CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (17*CW2*MT2*MZ*MZ2^2*CHe[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MZ*MZ2^2*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (19*CW2*MH2*MT2*MZ*MZ2^2*CHe[Leff, Leff])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2^2*CHe[Leff, Leff])/
  (24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (245*CW2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) - (73*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
  (96*(4*MW2 - MZ2)*Pi^3*VMU^2) + (2227*CW2*MZ*MZ2^3*CHe[Leff, Leff])/
  (1728*(MH2 - 4*MW2)*Pi^3*VMU^2) - (1223*CW2*MZ*MZ2^3*CHe[Leff, Leff])/
  (6912*MW2*Pi^3*VMU^2) - (449*CW2^2*MZ*MZ2^3*CHe[Leff, Leff])/
  (192*MW2*Pi^3*VMU^2) - (2227*CW2*MH2*MZ*MZ2^3*CHe[Leff, Leff])/
  (6912*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + (9*MZ*MZ2^3*CHe[Leff, Leff])/
  (128*(4*MW2 - MZ2)*Pi^3*VMU^2) + (11*CW2*MZ*MZ2^4*CHe[Leff, Leff])/
  (256*MW2^2*Pi^3*VMU^2) + (11*CW2^2*MZ*MZ2^4*CHe[Leff, Leff])/
  (32*MW2^2*Pi^3*VMU^2) - (103*CW2*MH2*MZ*MZ2^4*CHe[Leff, Leff])/
  (2304*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + (103*CW2*MZ*MZ2^4*CHe[Leff, Leff])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + (13*MZ*MZ2^4*CHe[Leff, Leff])/
  (2304*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Nc*CHe[Leff, Leff])/
  (432*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*Nc*CHe[Leff, Leff])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Nc*CHe[Leff, Leff])/(1728*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*Nc*CHe[Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (15*MH2^2*MW2^2*MZ*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (15*MH2*MW2^3*MZ*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*MH2*MW2^3*MZ*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*MW2^4*MZ*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2^2*MW2^4*MZ*CHe[Leff, Leff])/(32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^5*MZ*CHe[Leff, Leff])/(32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^5*MZ*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MW2^6*MZ*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (7*MH2^2*MW2^3*MZ*CHe[Leff, Leff])/(64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (7*MH2*MW2^4*MZ*CHe[Leff, Leff])/(64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (3*MH2*MW2^4*MZ*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*MW2^5*MZ*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (13*MH2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/(256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (13*MH2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (5*MH2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (5*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2^2*MZ*MZ2^2*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*MH2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2*MZ*SW2*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (59*MT2*MW2*MZ*SW2*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MW2*MZ*SW2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*SW2*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (49*CW2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (341*CW2*MH2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (341*CW2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (4*MT2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(9*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*SW2*CHe[Leff, Leff])/(6*MZ2^2*Pi^3*VMU^2) - 
 (10*MT2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) + 
 (107*MW2^3*MZ*SW2*CHe[Leff, Leff])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (3*MT2*MZ*MZ2*SW2*CHe[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*CHe[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MH2*MT2*MZ*MZ2*SW2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2*SW2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MT2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (85*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (155*CW2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (4685*CW2*MH2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CW2*MT2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*MH2^2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - (4793*CW2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (5*MH2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) + (MH2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) - (MW2^3*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) + (25*MZ*MZ2^2*SW2*CHe[Leff, Leff])/
  (72*Pi^3*VMU^2) - (211*CW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (241*CW2*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*CW2*MT2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) - (CW2*MH2*MT2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/
  (24*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(32*MW2*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (19*CW2*MH2*MT2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(6*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (245*CW2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (2227*CW2*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (75*CW2*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(64*MW2*Pi^3*VMU^2) + 
 (2227*CW2*MH2*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (11*CW2*MZ*MZ2^4*SW2*CHe[Leff, Leff])/(64*MW2^2*Pi^3*VMU^2) + 
 (103*CW2*MH2*MZ*MZ2^4*SW2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) - (103*CW2*MZ*MZ2^4*SW2*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*SW2*CHe[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (2*CW2^2*MT2*MZ*MZ2*Nc*SW2*CHe[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*CHe[Leff, Leff])/(108*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2*CHe[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (CW2^2*MT2*MZ*MZ2^2*Nc*SW2*CHe[Leff, Leff])/(27*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Nc*SW2*CHe[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^2*CHe[Leff, Leff])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (11*MW2^2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (3*CW2^2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (25*MW2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*CW2^2*MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/(16*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/(288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2^2*CHe[Leff, Leff])/(576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2^2*CHe[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*CHe[Leff, Leff])/(54*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^3*CHe[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^3*CHe[Leff, Leff])/(16*MW2*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW2^2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (MH2*MW2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(288*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(36*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(384*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(48*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(24*(MH2 - MW2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(1152*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^3*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(96*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (6*(MH2 - MW2)*Pi^3*VMU^2) - (CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (12*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(288*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (5*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(288*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + (MT2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) - (CW2*MT2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (24*Pi^3*VMU^2) - (113*MW2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (216*Pi^3*VMU^2) + (49*CW2*MW2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (72*Pi^3*VMU^2) + (16*MW2^4*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (27*MZ2^3*Pi^3*VMU^2) - (44*MW2^3*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (27*MZ2^2*Pi^3*VMU^2) + (4*CW2*MW2^3*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (27*MZ2^2*Pi^3*VMU^2) - (MT2*MW2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (24*MZ2*Pi^3*VMU^2) + (319*MW2^2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (216*MZ2*Pi^3*VMU^2) - (14*CW2*MW2^2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (17*MZ*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*VMU^2) - (59*CW2*MZ*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (216*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (192*MW2^2*Pi^3*VMU^2) + (19*CW2*MZ*MZ2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (864*MW2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (CW2^2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (36*MW2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (CW2^2*MT2*MZ*MZ2^2*Nc*A0i[aa0, MT2]*
   CHe[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (59*MW2*MZ*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(9*MZ2^2*Pi^3*VMU^2) + 
 (10*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) + 
 (3*MZ*MZ2*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(24*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(48*MW2^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(108*Pi^3*VMU^2) - 
 (2*CW2^2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*
   CHe[Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/(54*MW2*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (467*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (3*CW2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (7*CW2^2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (545*CW2*MH2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*CW2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(3*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (10*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) - (5*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (6*MZ2^3*Pi^3*VMU^2) - (2*MW2^5*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (25*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(12*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(6*MZ2^2*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (6*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (7*CW2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (6*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (7*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (MH2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(72*MZ2*Pi^3*VMU^2) - 
 (137*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(48*MZ2*Pi^3*VMU^2) + 
 (13*CW2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (36*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(36*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) - (10*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (191*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (109*CW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (4*CW2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (989*CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)*Pi^3*VMU^2) - (MH2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*MW2*Pi^3*VMU^2) + (CW2^2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (469*CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (53*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (29*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*
   CHe[Leff, Leff])/(1152*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (5*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(384*MW2*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*MW2*Pi^3*VMU^2) - 
 (55*CW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (139*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (3*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (11*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(1152*MW2^2*Pi^3*VMU^2) + 
 (17*CW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(18*MW2*Pi^3*VMU^2) - 
 (15*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (15*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2*MW2^5*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2^2*Pi^3*
   SW2^2*VMU^2) + (7*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (7*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (3*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (3*CW2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (13*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (13*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) + 
 (3*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (9*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (545*CW2*MH2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (21*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (41*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (29*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) - (MH2^2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (8*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (3*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (5*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MW2^5*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(4*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) + (11*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (15*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (25*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (19*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(32*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (11*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (989*CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (9*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (469*CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (27*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (17*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (29*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (139*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (3*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2^2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (119*MW2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(8*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(3*MZ2^2*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (7*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (2*CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (3*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (9*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (5*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHe[Leff, Leff])/(288*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (55*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (3*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(288*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(24*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(4*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) + 
 (37*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MZ2*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (3*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(64*MW2*Pi^3*VMU^2) - 
 (7*CW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (7*CW2^2*MW2*MZ*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1728*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (3*CW2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*Pi^3*SW2^2*VMU^2) - 
 (CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(8*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*Pi^3*SW2^2*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(256*MW2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*Pi^3*SW2*VMU^2) - 
 (9*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(64*Pi^3*SW2*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(192*Pi^3*SW2*VMU^2) - 
 (3*MW2^3*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*MZ2*Pi^3*SW2*VMU^2) + 
 (9*MW2^2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (3*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(128*Pi^3*SW2*VMU^2) - 
 (13*CW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*MW2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*MW2*Pi^3*SW2*VMU^2) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*MW2^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (5*MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) + 
 (37*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*MW2^2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*Nc*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (MT2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (12*(MT2 - MW2)*Pi^3*VMU^2) + (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(2*Pi^3*VMU^2) - 
 (7*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (48*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (6*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(2*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (6*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (MT2^3*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (32*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (32*(MT2 - MW2)*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (64*MW2^2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(64*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (CW2^2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (36*Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2^2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (36*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (18*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) + (CW2^2*MT2^2*MZ*MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (CW2^2*MT2*MZ*MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (8*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(4*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (16*MW2^2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(16*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (72*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (2*CW2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (5*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(MZ2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) - (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) - (MH2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (5*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(2*Pi^3*VMU^2) - 
 (13*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(2*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^4*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (3*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(1152*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (12*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) - (CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (91*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (2*CW2^2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (29*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(3*MZ2^2*Pi^3*VMU^2) - 
 (4*MW2^5*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (67*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (11*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (18*Pi^3*VMU^2) - (16*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + (13*CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (25*CW2^2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (36*Pi^3*VMU^2) + (7*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - (7*CW2^2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (48*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (192*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (18*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (288*MZ2*Pi^3*VMU^2) - (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (288*Pi^3*VMU^2) + (CW2^2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) - (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(48*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) + (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (253*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (95*CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) - (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) + (CW2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (18*Pi^3*VMU^2) - (16*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*MZ2^3*Pi^3*VMU^2) + (44*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*MZ2^2*Pi^3*VMU^2) - (337*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(216*MZ2*Pi^3*VMU^2) + 
 (14*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (6*MZ2*Pi^3*VMU^2) - (5*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (72*Pi^3*VMU^2) + (59*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(216*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (47*CW2*MT2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (1728*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(576*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (108*Pi^3*VMU^2) - (2*CW2^2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (5*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*VMU^2) + (5*CW2^2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (216*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (36*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(1728*MW2*Pi^3*VMU^2) - 
 (11*CW2^2*MT2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*Nc*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(1728*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) + (115*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (9*Pi^3*VMU^2) + (4*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(9*MZ2^2*Pi^3*VMU^2) - 
 (10*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (9*MZ2*Pi^3*VMU^2) - (17*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (23*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (72*Pi^3*VMU^2) + (5*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) - (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) - (7*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*Pi^3*VMU^2) - (5*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (54*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (432*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (23*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*CW2^2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (10*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + (5*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(3*MZ2^3*Pi^3*VMU^2) + 
 (2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (31*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(6*MZ2^2*Pi^3*VMU^2) - 
 (7*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (47*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2^2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (3*MZ2*Pi^3*VMU^2) + (10*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (107*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (13*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (53*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (5*CW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (31*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (18*Pi^3*VMU^2) - (4*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) + 
 (13*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (36*Pi^3*VMU^2) + (7*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) - (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (144*MZ2*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(24*MW2*Pi^3*VMU^2) + 
 (211*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (216*Pi^3*VMU^2) - (35*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (54*Pi^3*VMU^2) + (16*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) - 
 (35*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (8*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) - (65*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(216*Pi^3*VMU^2) + 
 (119*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (216*Pi^3*VMU^2) + (MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (32*Pi^3*VMU^2) - (23*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*Pi^3*VMU^2) + (14*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*Pi^3*VMU^2) - (47*CW2*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(216*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*Pi^3*VMU^2) - (37*CW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(216*Pi^3*VMU^2) + 
 (7*CW2*MT2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (432*MW2*Pi^3*VMU^2) + (17*CW2*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*Pi^3*VMU^2) - (MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*Pi^3*VMU^2) + (5*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(54*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) + (5*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (143*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW2^6*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (19*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (12*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (581*MW2^3*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (209*MW2^2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (125*MW2*MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MZ*MZ2^4*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^5*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (2304*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (11*CW2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (36*Pi^3*VMU^2) - (25*CW2*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (18*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(36*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (48*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(2*Pi^3*VMU^2) - 
 (MW2^4*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (9*Pi^3*VMU^2) - (5*MW2^3*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (24*Pi^3*VMU^2) + (MW2^2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(2*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (48*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^5*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/(2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) - (CW2^2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (5*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (12*MZ2^2*Pi^3*VMU^2) - (7*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (24*MZ2*Pi^3*VMU^2) - (CW2^2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (8*Pi^3*VMU^2) + (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (5*CW2^2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (6*MZ2*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (7*CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (24*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (13*CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) - (5*CW2^2*MZ*MZ2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (7*CW2^2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (13*CW2^2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (5*CW2^2*MZ*MZ2^3*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) - (7*CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (12*Pi^3*VMU^2) + (23*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (4*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(12*MW2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (2*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (12*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) - (16*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (8*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*MZ2*Pi^3*VMU^2) + (4*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) - (4*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (43*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (12*Pi^3*VMU^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) + (7*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (48*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(16*MW2^2*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) + (14*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(Pi^3*VMU^2) - 
 (8*CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) - (35*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(4*Pi^3*VMU^2) + 
 (14*CW2^2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) + (13*CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(12*MW2*Pi^3*VMU^2) - 
 (8*CW2^2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^5*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(16*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^5*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (2*MW2^2*Pi^3*VMU^2) + (4*CW2*MW2*MZ*MZ2^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) + (4*CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(3*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (4*MW2^2*Pi^3*VMU^2) - (8*CW2*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (4*CW2*MZ*MZ2^4*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) + (49*MT2*MW2*MZ*CHl1[1, 1])/(216*Pi^3*VMU^2) + 
 (29*MW2^2*MZ*CHl1[1, 1])/(54*Pi^3*VMU^2) - (71*CW2*MW2^2*MZ*CHl1[1, 1])/
  (144*Pi^3*VMU^2) + (4*MT2*MW2^3*MZ*CHl1[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*CHl1[1, 1])/(6*MZ2^2*Pi^3*VMU^2) - (17*MT2*MW2^2*MZ*CHl1[1, 1])/
  (54*MZ2*Pi^3*VMU^2) - (71*MW2^3*MZ*CHl1[1, 1])/(216*MZ2*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*CHl1[1, 1])/(432*Pi^3*VMU^2) - 
 (115*MW2*MZ*MZ2*CHl1[1, 1])/(864*Pi^3*VMU^2) + 
 (41*CW2*MW2*MZ*MZ2*CHl1[1, 1])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHl1[1, 1])/(108*Pi^3*VMU^2) - (157*CW2*MZ*MZ2^2*CHl1[1, 1])/
  (192*Pi^3*VMU^2) + (11*CW2*MZ*MZ2^3*CHl1[1, 1])/(64*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*CHl1[1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*CHl1[1, 1])/(432*Pi^3*VMU^2) + 
 (25*MW2^2*MZ*SW2*CHl1[1, 1])/(216*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*SW2*CHl1[1, 1])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHl1[1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHl1[1, 1])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHl1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*CHl1[1, 1])/(54*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl1[1, 1])/(576*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MH2]*CHl1[1, 1])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl1[1, 1])/(288*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl1[1, 1])/(576*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHl1[1, 1])/(288*MW2*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl1[1, 1])/(48*Pi^3*VMU^2) - 
 (49*MW2*MZ*A0i[aa0, MT2]*CHl1[1, 1])/(216*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHl1[1, 1])/(27*MZ2^2*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*A0i[aa0, MT2]*CHl1[1, 1])/(54*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*A0i[aa0, MT2]*CHl1[1, 1])/(432*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*CHl1[1, 1])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl1[1, 1])/(54*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(288*Pi^3*VMU^2) + 
 (43*MW2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(144*Pi^3*VMU^2) + 
 (5*CW2*MW2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (17*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(288*Pi^3*VMU^2) - 
 (19*CW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(288*MW2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MW2]*CHl1[1, 1])/(36*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(288*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(576*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(144*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(72*MZ2^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/(1152*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(288*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2]*CHl1[1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2]*CHl1[1, 1])/(432*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(576*Pi^3*SW2*VMU^2) + 
 (17*MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(1152*Pi^3*SW2*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(16*MZ2^3*Pi^3*SW2*VMU^2) + 
 (23*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(144*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(576*MZ2*Pi^3*SW2*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(9*MZ2*Pi^3*SW2*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/(1152*Pi^3*SW2*VMU^2) + 
 (5*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/(18*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/(18*Pi^3*VMU^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[1, 1])/(48*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[1, 1])/(48*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl1[1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl1[1, 1])/
  (144*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl1[1, 1])/
  (72*Pi^3*VMU^2) - (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*CHl1[1, 1])/
  (6*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHl1[1, 1])/
  (6*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[1, 1])/
  (6*Pi^3*VMU^2) + (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[1, 1])/
  (288*Pi^3*VMU^2) - (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[1, 1])/
  (72*Pi^3*VMU^2) + (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[1, 1])/
  (24*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[1, 1])/
  (72*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[1, 1])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[1, 1])/
  (24*Pi^3*VMU^2) - (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/
  (72*Pi^3*VMU^2) + (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/
  (6*Pi^3*VMU^2) - (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/
  (6*MZ2*Pi^3*VMU^2) + (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/
  (18*Pi^3*VMU^2) + (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/
  (72*Pi^3*VMU^2) + (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/
  (18*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/
  (288*MW2*Pi^3*VMU^2) - (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[1, 1])/
  (576*Pi^3*VMU^2) + (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[1, 1])/
  (288*Pi^3*VMU^2) + (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[1, 1])/
  (144*Pi^3*VMU^2) + (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[1, 1])/
  (288*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[1, 1])/
  (72*Pi^3*VMU^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[1, 1])/
  (24*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[1, 1])/
  (24*Pi^3*VMU^2) + (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/
  (27*Pi^3*VMU^2) - (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/
  (36*Pi^3*VMU^2) + (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/
  (27*MZ2^2*Pi^3*VMU^2) - (17*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[1, 1])/(54*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/(864*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/(54*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/(432*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/(432*Pi^3*VMU^2) + 
 (19*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/(144*Pi^3*VMU^2) - 
 (13*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/(6*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/(288*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/(144*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/(576*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/(288*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(288*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(48*Pi^3*VMU^2) + 
 (7*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(27*Pi^3*VMU^2) - 
 (2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(27*Pi^3*VMU^2) - 
 (4*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(27*MZ2*Pi^3*VMU^2) - 
 (47*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(432*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(54*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(864*Pi^3*VMU^2) - 
 (37*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(432*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(864*Pi^3*VMU^2) + 
 (11*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl1[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl1[1, 1])/(6*MZ2*Pi^3*VMU^2) - 
 (25*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[1, 1])/(144*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[1, 1])/(288*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[1, 1])/(576*Pi^3*VMU^2) + 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[1, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[1, 1])/(12*Pi^3*VMU^2) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[1, 1])/
  (12*MZ2*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[1, 1])/(6*Pi^3*VMU^2) + (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[1, 1])/
  (24*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[1, 1])/(24*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[1, 1])/
  (24*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[1, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[1, 1])/
  (24*Pi^3*VMU^2) - (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[1, 1])/
  (3*Pi^3*VMU^2) + (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[1, 1])/
  (Pi^3*VMU^2) - (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[1, 1])/
  (Pi^3*VMU^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[1, 1])/
  (6*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[1, 1])/(3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[1, 1])/
  (6*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[1, 1])/(4*MW2*Pi^3*VMU^2) - (MW2^2*MZ*CHl1[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHl1[2, 2])/(108*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*CHl1[2, 2])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHl1[2, 2])/(144*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHl1[2, 2])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHl1[2, 2])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHl1[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHl1[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHl1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(64*Pi^3*SW2*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(16*MZ2^3*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(8*MZ2^2*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(64*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/(18*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHl1[3, 3])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHl1[3, 3])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHl1[3, 3])/(432*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHl1[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHl1[3, 3])/(144*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*CHl1[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*CHl1[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHl1[3, 3])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHl1[3, 3])/(27*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2*SW2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHl1[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/(18*Pi^3*VMU^2) - 
 (3*MH2^2*MW2^2*MZ*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2^3*MZ*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*CHl1[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*CHl1[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW2^3*MZ*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^4*MZ*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^4*MZ*CHl1[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + 
 (MW2^5*MZ*CHl1[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + 
 (9*MH2^2*MW2*MZ*MZ2*CHl1[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (9*MH2*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (7*MH2*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (7*MW2^3*MZ*MZ2*CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2^2*CHl1[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*MZ2^2*CHl1[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2^3*MZ*SW2*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*CHl1[Leff, Leff])/(12*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*CHl1[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (377*MT2*MW2*MZ*SW2*CHl1[Leff, Leff])/(432*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2*MZ*SW2*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*SW2*CHl1[Leff, Leff])/(6*(MT2 - MW2)*Pi^3*VMU^2) + 
 (503*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (89*CW2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(12*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*CHl1[Leff, Leff])/(6*(MT2 - MW2)*Pi^3*VMU^2) - 
 (17*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*MT2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*CHl1[Leff, Leff])/(MZ2^2*Pi^3*VMU^2) - 
 (2*MW2^5*MZ*SW2*CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(27*MZ2*Pi^3*VMU^2) - 
 (223*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(108*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) + 
 (13*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(6*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (43*MT2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (3*CW2*MT2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(8*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MT2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(16*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (751*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(864*Pi^3*VMU^2) + 
 (23*CW2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (151*CW2^2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (353*CW2*MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) - (353*CW2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
  (8*(MT2 - MW2)*Pi^3*VMU^2) - (67*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) + (23*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
  (128*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (337*CW2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (587*CW2*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*CW2*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) - (CW2*MH2*MT2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (17*CW2*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (19*CW2*MH2*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (307*CW2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) + (43*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - (1063*CW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
  (864*(MH2 - 4*MW2)*Pi^3*VMU^2) + (629*CW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
  (3456*MW2*Pi^3*VMU^2) + (317*CW2^2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) + (1063*CW2*MH2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
  (3456*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (47*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*CW2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/
  (128*MW2^2*Pi^3*VMU^2) - (11*CW2^2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/
  (16*MW2^2*Pi^3*VMU^2) + (103*CW2*MH2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (103*CW2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (13*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(1152*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*CHl1[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*SW2*CHl1[Leff, Leff])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Nc*SW2*CHl1[Leff, Leff])/(864*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*Nc*SW2*CHl1[Leff, Leff])/(108*MW2*Pi^3*VMU^2) - 
 (8*MT2*MW2*MZ*SW2^2*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (77*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2^2*CHl1[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (3*MT2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (55*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (49*CW2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (353*CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (353*CW2*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - (MH2*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + (MW2^3*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - (25*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (36*Pi^3*VMU^2) + (367*CW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (587*CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CW2*MT2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) + (CW2*MH2*MT2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (12*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(96*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(16*MW2*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (19*CW2*MH2*MT2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (614*CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) + (3*MH2*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - (3*MW2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + (1063*CW2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) - (53*CW2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (1063*CW2*MH2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/
  (864*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff])/(32*MW2^2*Pi^3*VMU^2) - 
 (103*CW2*MH2*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) + (103*CW2*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^2*CHl1[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*CHl1[Leff, Leff])/(108*MW2*Pi^3*VMU^2) + 
 (2*CW2^2*MT2*MZ*MZ2^2*Nc*SW2^2*CHl1[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Nc*SW2^2*CHl1[Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*SW2^3*CHl1[Leff, Leff])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (17*MW2*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CW2^2*MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/(8*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/(18*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2^3*CHl1[Leff, Leff])/(288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^3*CHl1[Leff, Leff])/(27*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^4*CHl1[Leff, Leff])/(8*MW2*Pi^3*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (72*MW2^2*Pi^3*VMU^2) + (5*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(576*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (6*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) - (CW2^2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(16*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (MT2*MZ*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (175*MW2*MZ*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (16*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(27*MZ2*Pi^3*VMU^2) - 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (96*MW2^2*Pi^3*VMU^2) - (19*CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*
   CHl1[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) + (CW2^2*MT2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*
   CHl1[Leff, Leff])/(36*MW2^2*Pi^3*VMU^2) + 
 (8*MW2*MZ*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) - 
 (3*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (24*MW2^2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*
   CHl1[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) - (2*CW2^2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*
   CHl1[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^3*A0i[aa0, MT2]*CHl1[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (9*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (7*CW2*MH2*MW2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (7*CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (8*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (7*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (3*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (7*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/(4*(-MH2 + MW2)^2*MZ2*Pi^3*
   VMU^2) - (9*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (163*CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - MW2)*Pi^3*VMU^2) + 
 (9*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (59*CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)*Pi^3*VMU^2) + (21*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (191*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (13*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (3*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (3*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*
   SW2*VMU^2) - (9*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (97*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (7*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(9*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(6*MZ2^2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (6*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (7*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (6*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  ((4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (25*CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (5*CW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (163*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (59*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (18*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (191*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*MW2^2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(576*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (19*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (13*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (9*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (3*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (11*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (17*CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (17*CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(9*MW2*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) + 
 (65*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(144*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (19*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (3*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(48*MZ2*Pi^3*VMU^2) - 
 (3*MZ*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*MW2*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) + 
 (3*CW2*MW2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*SW2*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(128*MW2*Pi^3*SW2*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (31*CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (5*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(6*MW2*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (7*CW2^2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(864*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) - (2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (9*Pi^3*VMU^2) + (CW2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) - (37*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (24*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) + (7*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MZ2]*
   CHl1[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) + (MT2*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (MT2^2*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (6*(MT2 - MW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (6*(MT2 - MW2)*Pi^3*VMU^2) + (MT2^3*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(16*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (32*MW2^2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(32*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) - (CW2^2*MT2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(36*MW2^2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2^2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (8*MW2^2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(8*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (36*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(Pi^3*VMU^2) + 
 (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (2*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/
  (Pi^3*VMU^2) + (4*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (5*MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) + (CW2^2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) - (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(18*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(48*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (36*MW2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) - (2*CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(192*MW2^2*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (2*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + (8*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (67*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (36*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (83*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) - (17*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (8*(4*MW2 - MZ2)*Pi^3*VMU^2) + (7*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(48*MW2*Pi^3*VMU^2) + 
 (2*CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (9*MW2*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (96*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (17*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (9*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (24*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(48*MW2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (18*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(24*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (6*MW2*Pi^3*VMU^2) + (MH2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (193*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (216*Pi^3*VMU^2) + (4*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (16*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*MZ2^2*Pi^3*VMU^2) + (4*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (5*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (16*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (18*Pi^3*VMU^2) + (47*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(108*Pi^3*VMU^2) - 
 (2*CW2^2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*Pi^3*VMU^2) + (11*CW2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (11*CW2^2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) - (8*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (9*MZ2*Pi^3*VMU^2) + (17*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (54*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) - (31*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (7*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (24*MZ2*Pi^3*VMU^2) + (97*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (95*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (576*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (192*MW2*Pi^3*VMU^2) - (5*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (65*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (72*Pi^3*VMU^2) + (CW2^2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + (5*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(3*MZ2^2*Pi^3*VMU^2) + 
 (2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (3*MZ2*Pi^3*VMU^2) + (7*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  ((4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (181*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (13*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (179*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) + (11*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (13*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) - (MH2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (36*Pi^3*VMU^2) + (MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (24*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (36*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(12*MW2*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (16*MT2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (103*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (2*Pi^3*VMU^2) - (MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (65*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (216*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (16*Pi^3*VMU^2) - (8*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (10*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*Pi^3*VMU^2) - (7*CW2*MT2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) + (8*MT2*MW2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (5*MT2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*Pi^3*VMU^2) + (4*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (5*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (54*Pi^3*VMU^2) - (MW2^4*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (4*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*MW2^5*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (277*MW2^3*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (48*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^5*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (1152*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (17*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (9*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(36*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (144*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (2*Pi^3*VMU^2) - (MW2^3*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (36*Pi^3*VMU^2) - (11*MW2^2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (25*MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(18*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (144*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^5*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (2*Pi^3*VMU^2) - (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (5*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (4*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (5*CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (13*CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (5*CW2^2*MZ*MZ2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) + (7*CW2^2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (CW2^2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(2*Pi^3*VMU^2) - 
 (5*CW2^2*MZ*MZ2^3*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(48*MW2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (4*Pi^3*VMU^2) + (5*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (23*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(24*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (6*MW2*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (41*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) - (47*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(8*MW2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (4*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(Pi^3*VMU^2) + 
 (20*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(Pi^3*VMU^2) - 
 (41*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (47*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(3*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (2*MW2^2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (8*CW2^2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(12*MW2*Pi^3*VMU^2) + 
 (10*CW2^2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^5*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(8*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^5*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (MW2^2*Pi^3*VMU^2) + (4*CW2*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^4*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^5*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(2*MW2^2*Pi^3*VMU^2) - 
 (8*CW2*MZ*MZ2^4*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) - (MH2*MW2*MZ*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (481*MT2*MW2*MZ*CHl3[1, 1])/(864*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW2*MZ*CHl3[1, 1])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (167*MW2^2*MZ*CHl3[1, 1])/(864*Pi^3*VMU^2) + 
 (71*CW2*MH2*MW2^2*MZ*CHl3[1, 1])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^2*MZ*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (71*CW2*MW2^3*MZ*CHl3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*CHl3[1, 1])/(27*MZ2^3*Pi^3*VMU^2) + 
 (MW2^5*MZ*CHl3[1, 1])/(3*MZ2^3*Pi^3*VMU^2) + (28*MT2*MW2^3*MZ*CHl3[1, 1])/
  (27*MZ2^2*Pi^3*VMU^2) - (107*MW2^4*MZ*CHl3[1, 1])/(108*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*CHl3[1, 1])/(288*MZ2*Pi^3*VMU^2) - 
 (39*MT2*MW2^2*MZ*CHl3[1, 1])/(32*MZ2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*CHl3[1, 1])/(1152*Pi^3*VMU^2) - (245*MT2*MZ*MZ2*CHl3[1, 1])/
  (3456*Pi^3*VMU^2) + (CW2*MH2*MT2*MZ*MZ2*CHl3[1, 1])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (13*MW2*MZ*MZ2*CHl3[1, 1])/
  (864*Pi^3*VMU^2) - (83*CW2*MH2*MW2*MZ*MZ2*CHl3[1, 1])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CW2*MT2*MW2*MZ*MZ2*CHl3[1, 1])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + (83*CW2*MW2^2*MZ*MZ2*CHl3[1, 1])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (227*MZ*MZ2^2*CHl3[1, 1])/
  (3456*Pi^3*VMU^2) + (467*CW2*MH2*MZ*MZ2^2*CHl3[1, 1])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - (467*CW2*MW2*MZ*MZ2^2*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (11*CW2*MZ*MZ2^3*CHl3[1, 1])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - (11*CW2*MH2*MZ*MZ2^3*CHl3[1, 1])/
  (64*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (MH2*MW2*MZ*SW2*CHl3[1, 1])/
  (72*Pi^3*VMU^2) + (3*MT2*MW2*MZ*SW2*CHl3[1, 1])/(4*Pi^3*VMU^2) + 
 (2*CW2*MH2*MT2*MW2*MZ*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (89*MW2^2*MZ*SW2*CHl3[1, 1])/(216*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (71*CW2*MH2*MW2^2*MZ*SW2*CHl3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (71*CW2*MW2^3*MZ*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*SW2*CHl3[1, 1])/(3*MZ2^2*Pi^3*VMU^2) - 
 (8*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (89*MW2^3*MZ*SW2*CHl3[1, 1])/(108*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (2*CW2*MH2*MT2*MZ*MZ2*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (595*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(432*Pi^3*VMU^2) + 
 (173*CW2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (83*CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (166*CW2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (49*MZ*MZ2^2*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (10*CW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (1397*CW2*MH2*MZ*MZ2^2*SW2*CHl3[1, 1])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1397*CW2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*CHl3[1, 1])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*SW2*CHl3[1, 1])/(16*MW2*Pi^3*VMU^2) + 
 (11*CW2*MH2*MZ*MZ2^3*SW2*CHl3[1, 1])/(16*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*CHl3[1, 1])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2^2*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*CHl3[1, 1])/(32*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(8*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*CW2*MT2*MZ*MZ2*Nc*SW2^2*CHl3[1, 1])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(4*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(32*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (5*MZ*MZ2*A0i[aa0, MH2]*CHl3[1, 1])/(576*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*CHl3[1, 1])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(288*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (36*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*
   CHl3[1, 1])/(72*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(16*Pi^3*VMU^2) - 
 (227*MW2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(432*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (8*MW2^4*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(27*MZ2^3*Pi^3*VMU^2) - 
 (28*MW2^3*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(12*MZ2*Pi^3*VMU^2) + 
 (19*MW2^2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(16*MZ2*Pi^3*VMU^2) + 
 (109*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(1728*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(48*MW2*Pi^3*VMU^2) + 
 (MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(4*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(108*Pi^3*VMU^2) + 
 (2*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(12*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(36*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(16*Pi^3*VMU^2) + 
 (2*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(27*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (79*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(36*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(36*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(3*MZ2^3*Pi^3*VMU^2) + 
 (7*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (35*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(12*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) + (CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (12*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + (MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (48*Pi^3*VMU^2) + (91*CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (23*CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/(288*(MH2 - MW2)*Pi^3*VMU^2) - 
 (17*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (9*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (3*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*Pi^3*VMU^2) + (65*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*Pi^3*VMU^2) + (5*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*Pi^3*VMU^2) + (5*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*MZ2^2*Pi^3*VMU^2) - (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (MZ2*Pi^3*VMU^2) + (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*MZ2*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(3*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (19*CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (91*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(MH2 - MW2)*Pi^3*VMU^2) + (23*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*
   CHl3[1, 1])/(18*(MH2 - MW2)*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*MW2*Pi^3*VMU^2) + 
 (17*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (5*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(64*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(16*Pi^3*VMU^2) + 
 (17*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(72*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(384*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(288*MW2*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(576*Pi^3*SW2*VMU^2) - 
 (127*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(1152*Pi^3*SW2*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(16*MZ2^3*Pi^3*SW2*VMU^2) - 
 (31*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(576*MZ2*Pi^3*SW2*VMU^2) + 
 (67*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(288*MZ2*Pi^3*SW2*VMU^2) + 
 (17*MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(1152*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (7*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(36*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*Nc*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (7*MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (7*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(6*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(48*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (12*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (6*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (36*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(18*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (4*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (7*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (7*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (7*CW2*MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (151*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(72*Pi^3*VMU^2) - (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(6*Pi^3*VMU^2) + (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (13*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(18*MZ2*Pi^3*VMU^2) + 
 (13*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (7*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(288*MW2*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (4*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(36*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(192*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (25*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(54*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2^3*Pi^3*VMU^2) + 
 (28*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (29*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(432*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*MZ2^2*Pi^3*VMU^2) - (8*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(216*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(108*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(108*Pi^3*VMU^2) + 
 (27*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(16*Pi^3*VMU^2) + 
 (13*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*MZ2^3*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(2*MZ2^2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (61*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(576*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (13*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (53*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (11*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (22*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2*Pi^3*VMU^2) - 
 (101*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(432*Pi^3*VMU^2) + 
 (31*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(432*Pi^3*VMU^2) - 
 (91*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(432*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(432*Pi^3*VMU^2) + 
 (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*Pi^3*VMU^2) - 
 (10*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*Pi^3*VMU^2) + (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (216*Pi^3*VMU^2) - (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*Pi^3*VMU^2) + (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(216*Pi^3*VMU^2) + 
 (47*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (13*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (144*Pi^3*VMU^2) + (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (12*Pi^3*VMU^2) + (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (24*MZ2*Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (3*MZ2*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (12*Pi^3*VMU^2) + (CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) - (2*CW2^2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (24*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(12*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) - (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(Pi^3*VMU^2) + (4*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) - (5*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) - (3*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(2*Pi^3*VMU^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(4*Pi^3*VMU^2) + 
 (13*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (12*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (4*MW2*Pi^3*VMU^2) - (8*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (6*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (Pi^3*VMU^2) - (13*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (MW2*Pi^3*VMU^2) + (8*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (10*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(MW2*Pi^3*VMU^2) + 
 (4*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) - (MH2*MW2*MZ*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (95*MT2*MW2*MZ*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW2*MZ*CHl3[2, 2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (445*MW2^2*MZ*CHl3[2, 2])/(864*Pi^3*VMU^2) + (71*CW2*MW2^2*MZ*CHl3[2, 2])/
  (144*Pi^3*VMU^2) + (71*CW2*MH2*MW2^2*MZ*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (2*CW2*MT2*MW2^2*MZ*CHl3[2, 2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - (71*CW2*MW2^3*MZ*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (8*MT2*MW2^4*MZ*CHl3[2, 2])/
  (27*MZ2^3*Pi^3*VMU^2) + (MW2^5*MZ*CHl3[2, 2])/(3*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*CHl3[2, 2])/(9*MZ2^2*Pi^3*VMU^2) - 
 (89*MW2^4*MZ*CHl3[2, 2])/(108*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*CHl3[2, 2])/(288*MZ2*Pi^3*VMU^2) - 
 (781*MT2*MW2^2*MZ*CHl3[2, 2])/(864*MZ2*Pi^3*VMU^2) + 
 (71*MW2^3*MZ*CHl3[2, 2])/(108*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*CHl3[2, 2])/(1152*Pi^3*VMU^2) - (109*MT2*MZ*MZ2*CHl3[2, 2])/
  (3456*Pi^3*VMU^2) + (CW2*MH2*MT2*MZ*MZ2*CHl3[2, 2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (257*MW2*MZ*MZ2*CHl3[2, 2])/
  (864*Pi^3*VMU^2) - (41*CW2*MW2*MZ*MZ2*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (83*CW2*MH2*MW2*MZ*MZ2*CHl3[2, 2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2*MZ*MZ2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (83*CW2*MW2^2*MZ*MZ2*CHl3[2, 2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (211*MZ*MZ2^2*CHl3[2, 2])/(3456*Pi^3*VMU^2) + 
 (157*CW2*MZ*MZ2^2*CHl3[2, 2])/(192*Pi^3*VMU^2) + 
 (467*CW2*MH2*MZ*MZ2^2*CHl3[2, 2])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (467*CW2*MW2*MZ*MZ2^2*CHl3[2, 2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*CHl3[2, 2])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*CHl3[2, 2])/(64*MW2*Pi^3*VMU^2) - 
 (11*CW2*MH2*MZ*MZ2^3*CHl3[2, 2])/(64*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*CHl3[2, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*CHl3[2, 2])/(432*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (3*MT2*MW2*MZ*SW2*CHl3[2, 2])/(4*Pi^3*VMU^2) + 
 (2*CW2*MH2*MT2*MW2*MZ*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (31*MW2^2*MZ*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (71*CW2*MH2*MW2^2*MZ*SW2*CHl3[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (71*CW2*MW2^3*MZ*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*SW2*CHl3[2, 2])/(3*MZ2^2*Pi^3*VMU^2) - 
 (8*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (89*MW2^3*MZ*SW2*CHl3[2, 2])/(108*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (2*CW2*MH2*MT2*MZ*MZ2*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (71*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(54*Pi^3*VMU^2) + 
 (173*CW2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (83*CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (166*CW2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (49*MZ*MZ2^2*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (10*CW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (1397*CW2*MH2*MZ*MZ2^2*SW2*CHl3[2, 2])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1397*CW2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*CHl3[2, 2])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*SW2*CHl3[2, 2])/(16*MW2*Pi^3*VMU^2) + 
 (11*CW2*MH2*MZ*MZ2^3*SW2*CHl3[2, 2])/(16*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*SW2*CHl3[2, 2])/(54*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*CHl3[2, 2])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2^2*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*CHl3[2, 2])/(32*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(8*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*CW2*MT2*MZ*MZ2*Nc*SW2^2*CHl3[2, 2])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(4*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHl3[2, 2])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*CHl3[2, 2])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(288*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (36*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*
   CHl3[2, 2])/(72*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (43*MW2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (8*MW2^4*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(27*MZ2^3*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(9*MZ2^2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(12*MZ2*Pi^3*VMU^2) + 
 (377*MW2^2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(432*MZ2*Pi^3*VMU^2) + 
 (41*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(1728*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(48*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*CHl3[2, 2])/(144*MW2*Pi^3*VMU^2) + 
 (MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(4*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(108*Pi^3*VMU^2) + 
 (2*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(12*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(54*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(36*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(16*Pi^3*VMU^2) + 
 (2*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(27*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (19*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (5*CW2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(36*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(36*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(3*MZ2^3*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) - 
 (89*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(12*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(12*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) + (CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (12*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - (5*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*Pi^3*VMU^2) + (19*CW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*Pi^3*VMU^2) + (91*CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*MW2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (23*CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/(288*(MH2 - MW2)*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/(288*MW2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2*Nc*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*Pi^3*VMU^2) - (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (9*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (3*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*Pi^3*VMU^2) + (65*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*Pi^3*VMU^2) + (5*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*Pi^3*VMU^2) + (5*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*MZ2^2*Pi^3*VMU^2) - (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (MZ2*Pi^3*VMU^2) + (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*MZ2*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(3*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (19*CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (91*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(MH2 - MW2)*Pi^3*VMU^2) + (23*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*
   CHl3[2, 2])/(18*(MH2 - MW2)*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*MW2*Pi^3*VMU^2) + 
 (17*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(9*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(12*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(576*Pi^3*VMU^2) + 
 (13*CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MW2*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2]*CHl3[2, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2]*CHl3[2, 2])/(432*Pi^3*VMU^2) - 
 (7*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(64*Pi^3*SW2*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(16*MZ2^3*Pi^3*SW2*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(4*MZ2^2*Pi^3*SW2*VMU^2) + 
 (17*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(64*MZ2*Pi^3*SW2*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(64*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (7*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(36*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*Nc*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(8*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(4*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(6*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(6*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(48*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (144*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (72*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (12*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (12*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (6*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (36*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (4*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(4*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(288*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (7*CW2*MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(36*Pi^3*VMU^2) - (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) + (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(3*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(144*MW2*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (4*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(36*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(18*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*MZ2^2*Pi^3*VMU^2) - 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(216*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(864*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(54*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(432*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(432*Pi^3*VMU^2) + 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*MZ2^2*Pi^3*VMU^2) - (8*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(216*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(108*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(108*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (13*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*MZ2^3*Pi^3*VMU^2) - 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(6*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(6*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (13*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(216*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(216*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(864*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(864*Pi^3*VMU^2) + 
 (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*Pi^3*VMU^2) - 
 (10*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*Pi^3*VMU^2) + (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (216*Pi^3*VMU^2) - (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*Pi^3*VMU^2) + (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(216*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(2*Pi^3*VMU^2) - 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(9*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(576*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (144*Pi^3*VMU^2) + (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (6*Pi^3*VMU^2) - (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (12*Pi^3*VMU^2) - (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (6*MZ2^2*Pi^3*VMU^2) - (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(4*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (12*MZ2*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(6*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) + (CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) + (CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (6*Pi^3*VMU^2) - (CW2^2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (2*CW2^2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) - (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (6*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (12*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (8*Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) - (8*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) + (4*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*MZ2*Pi^3*VMU^2) + (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) - (2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) - (3*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(2*Pi^3*VMU^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (13*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (12*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (4*MW2*Pi^3*VMU^2) - (8*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (16*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) - (7*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(2*Pi^3*VMU^2) + 
 (3*CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (4*MW2*Pi^3*VMU^2) + (8*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2]*CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (10*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(MW2*Pi^3*VMU^2) + 
 (4*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) - (MW2^2*MZ*CHl3[3, 3])/(18*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*CHl3[3, 3])/(108*MZ2*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2*CHl3[3, 3])/(432*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2*CHl3[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*CHl3[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*CHl3[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*CHl3[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*MW2^2*MZ*SW2*CHl3[3, 3])/
  (108*Pi^3*VMU^2) + (5*MW2*MZ*MZ2*SW2*CHl3[3, 3])/(108*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2*SW2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(12*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(36*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(36*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/(9*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/(9*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/(18*Pi^3*VMU^2) - 
 (3*MH2^2*MW2^2*MZ*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2^3*MZ*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*CHl3[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*CHl3[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW2^3*MZ*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^4*MZ*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^4*MZ*CHl3[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + 
 (MW2^5*MZ*CHl3[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + 
 (9*MH2^2*MW2*MZ*MZ2*CHl3[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (9*MH2*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (7*MH2*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (7*MW2^3*MZ*MZ2*CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2^2*CHl3[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*MZ2^2*CHl3[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2^3*MZ*SW2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*CHl3[Leff, Leff])/(12*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (377*MT2*MW2*MZ*SW2*CHl3[Leff, Leff])/(432*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2*MZ*SW2*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*SW2*CHl3[Leff, Leff])/(6*(MT2 - MW2)*Pi^3*VMU^2) + 
 (503*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (89*CW2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(12*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*CHl3[Leff, Leff])/(6*(MT2 - MW2)*Pi^3*VMU^2) - 
 (17*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*MT2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*CHl3[Leff, Leff])/(MZ2^2*Pi^3*VMU^2) - 
 (2*MW2^5*MZ*SW2*CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(27*MZ2*Pi^3*VMU^2) - 
 (223*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(108*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) + 
 (13*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(6*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (43*MT2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (3*CW2*MT2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(8*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MT2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(16*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (751*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*Pi^3*VMU^2) + 
 (23*CW2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (151*CW2^2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (253*CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) - (253*CW2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
  (8*(MT2 - MW2)*Pi^3*VMU^2) - (67*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) + (23*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
  (128*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (337*CW2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (181*CW2*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*CW2*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) - (CW2*MH2*MT2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (17*CW2*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (19*CW2*MH2*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (751*CW2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (43*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - (349*CW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + (629*CW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
  (3456*MW2*Pi^3*VMU^2) + (317*CW2^2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) + (349*CW2*MH2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (47*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*CW2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/
  (128*MW2^2*Pi^3*VMU^2) - (11*CW2^2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/
  (16*MW2^2*Pi^3*VMU^2) + (103*CW2*MH2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (103*CW2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (13*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(1152*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*CHl3[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*SW2*CHl3[Leff, Leff])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Nc*SW2*CHl3[Leff, Leff])/(864*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*Nc*SW2*CHl3[Leff, Leff])/(108*MW2*Pi^3*VMU^2) - 
 (8*MT2*MW2*MZ*SW2^2*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (77*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2^2*CHl3[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (3*MT2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (55*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (49*CW2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (253*CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (253*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - (MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + (MW2^3*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - (25*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (36*Pi^3*VMU^2) + (367*CW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (181*CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) + (CW2*MH2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (12*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(96*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(16*MW2*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (19*CW2*MH2*MT2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (751*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) + (3*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - (3*MW2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + (349*CW2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (53*CW2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (349*CW2*MH2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff])/(32*MW2^2*Pi^3*VMU^2) - 
 (103*CW2*MH2*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) + (103*CW2*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^2*CHl3[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*CHl3[Leff, Leff])/(108*MW2*Pi^3*VMU^2) + 
 (2*CW2^2*MT2*MZ*MZ2^2*Nc*SW2^2*CHl3[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Nc*SW2^2*CHl3[Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*SW2^3*CHl3[Leff, Leff])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (17*MW2*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CW2^2*MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/(8*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/(18*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2^3*CHl3[Leff, Leff])/(288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^3*CHl3[Leff, Leff])/(27*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^4*CHl3[Leff, Leff])/(8*MW2*Pi^3*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (72*MW2^2*Pi^3*VMU^2) + (5*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(576*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (6*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) - (CW2^2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(16*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (175*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (16*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(27*MZ2*Pi^3*VMU^2) - 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (96*MW2^2*Pi^3*VMU^2) - (19*CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*
   CHl3[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) + (CW2^2*MT2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*
   CHl3[Leff, Leff])/(36*MW2^2*Pi^3*VMU^2) + 
 (8*MW2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) - 
 (3*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (24*MW2^2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*
   CHl3[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) - (2*CW2^2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*
   CHl3[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^3*A0i[aa0, MT2]*CHl3[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (9*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (18*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/(18*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (3*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (11*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/(4*(-MH2 + MW2)^2*MZ2*Pi^3*
   VMU^2) - (9*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (73*CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)*Pi^3*VMU^2) + (9*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (10*CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (21*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (343*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (5*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (3*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (3*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*
   SW2*VMU^2) - (9*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (97*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(9*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(6*MZ2^2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (11*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  ((4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (25*CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (5*CW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (73*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (40*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (343*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (72*MW2^2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(576*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (19*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (2*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (3*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (11*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (17*CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (17*CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(9*MW2*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) + 
 (65*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(144*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (19*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (3*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (5*CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (3*MZ*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (3*CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) + 
 (3*CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*SW2*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(128*MW2*Pi^3*SW2*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (5*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (3*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(4*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(6*MW2*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (7*CW2^2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(864*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) - (2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (9*Pi^3*VMU^2) + (CW2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) - (37*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (24*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) + (7*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MZ2]*
   CHl3[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) + (MT2*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (MT2^2*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (6*(MT2 - MW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (6*(MT2 - MW2)*Pi^3*VMU^2) + (MT2^3*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(16*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (32*MW2^2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(32*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) - (CW2^2*MT2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(36*MW2^2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2^2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (8*MW2^2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(8*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (36*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(Pi^3*VMU^2) + 
 (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (2*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/
  (Pi^3*VMU^2) + (4*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (5*MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) + (CW2^2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) - (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(18*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(48*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (36*MW2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (2*CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(192*MW2^2*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (2*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + (8*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (67*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (36*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (83*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) - (17*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (8*(4*MW2 - MZ2)*Pi^3*VMU^2) + (7*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(48*MW2*Pi^3*VMU^2) + 
 (2*CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (9*MW2*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (96*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (17*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (9*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(48*MW2*Pi^3*VMU^2) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (16*MW2*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(6*MW2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (36*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(12*MW2*Pi^3*VMU^2) - 
 (193*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (216*Pi^3*VMU^2) + (4*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (16*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*MZ2^2*Pi^3*VMU^2) + (4*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (5*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (16*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (18*Pi^3*VMU^2) + (47*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(108*Pi^3*VMU^2) - 
 (2*CW2^2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*Pi^3*VMU^2) + (11*CW2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (11*CW2^2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) - (8*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (9*MZ2*Pi^3*VMU^2) + (17*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (54*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) - (35*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (11*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (24*MZ2*Pi^3*VMU^2) + (21*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (3*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) - (5*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (73*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (72*Pi^3*VMU^2) + (CW2^2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + (5*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(3*MZ2^2*Pi^3*VMU^2) + 
 (2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (3*MZ2*Pi^3*VMU^2) + (11*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  ((4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (365*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (13*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (43*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) + (11*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (13*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (36*Pi^3*VMU^2) - (11*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) + (MH2^2*MW2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (72*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) - (MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (16*MT2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (103*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (2*Pi^3*VMU^2) - (MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (65*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (216*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (16*Pi^3*VMU^2) - (8*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (10*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*Pi^3*VMU^2) - (7*CW2*MT2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) + (8*MT2*MW2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (5*MT2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*Pi^3*VMU^2) + (4*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (5*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (54*Pi^3*VMU^2) - (MW2^4*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (4*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*MW2^5*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (277*MW2^3*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (48*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^5*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (1152*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (17*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (9*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(36*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (144*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (2*Pi^3*VMU^2) - (MW2^3*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (36*Pi^3*VMU^2) - (11*MW2^2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (25*MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(18*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (144*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^5*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (2*Pi^3*VMU^2) - (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (5*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (4*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (19*CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) + (5*CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (5*CW2^2*MZ*MZ2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) + (11*CW2^2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (11*CW2^2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (5*CW2^2*MZ*MZ2^3*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (11*CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (24*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (24*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(48*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) - (17*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) + (19*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) + (3*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(24*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (6*MW2*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (41*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) - (47*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(8*MW2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (4*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(Pi^3*VMU^2) + 
 (20*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(Pi^3*VMU^2) - 
 (41*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (47*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(3*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (2*MW2^2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (8*CW2^2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(12*MW2*Pi^3*VMU^2) + 
 (10*CW2^2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^5*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(8*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^5*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (MW2^2*Pi^3*VMU^2) + (4*CW2*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^4*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^5*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(2*MW2^2*Pi^3*VMU^2) - 
 (8*CW2*MZ*MZ2^4*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) + (MW2^2*MZ*CHq1[1, 1])/(36*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHq1[1, 1])/(108*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*CHq1[1, 1])/(432*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHq1[1, 1])/(144*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHq1[1, 1])/
  (108*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*CHq1[1, 1])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq1[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHq1[1, 1])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHq1[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*CHq1[2, 2])/(36*Pi^3*VMU^2) - (MW2^3*MZ*CHq1[2, 2])/
  (108*MZ2*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*CHq1[2, 2])/(432*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHq1[2, 2])/(144*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHq1[2, 2])/
  (108*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*CHq1[2, 2])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq1[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHq1[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHq1[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/(18*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*CHq1[3, 3])/(12*Pi^3*VMU^2) - (CW2*MH2*MT2*MW2*MZ*CHq1[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2^2*MZ*CHq1[3, 3])/(24*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^2*MZ*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MT2*MW2^2*MZ*CHq1[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHq1[3, 3])/(108*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*CHq1[3, 3])/(144*Pi^3*VMU^2) - (CW2*MH2*MT2*MZ*MZ2*CHq1[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*MW2*MZ*MZ2*CHq1[3, 3])/
  (432*Pi^3*VMU^2) + (CW2*MH2*MW2*MZ*MZ2*CHq1[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*MZ2*CHq1[3, 3])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*MZ2*CHq1[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MZ*MZ2^2*CHq1[3, 3])/(288*Pi^3*VMU^2) + 
 (5*CW2*MH2*MZ*MZ2^2*CHq1[3, 3])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2*MW2*MZ*MZ2^2*CHq1[3, 3])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MT2*MW2*MZ*SW2*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (2*CW2*MH2*MT2*MW2*MZ*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*CHq1[3, 3])/(108*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (13*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(216*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (8*CW2*MW2^2*MZ*MZ2*SW2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq1[3, 3])/(72*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*SW2*CHq1[3, 3])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (10*CW2*MW2*MZ*MZ2^2*SW2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(3*MZ2*Pi^3*VMU^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHq1[3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/(9*Pi^3*VMU^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) + 
 (7*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(24*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) - 
 (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(18*Pi^3*VMU^2) - 
 (23*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (43*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (55*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) - 
 (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHq3[1, 1])/(6*Pi^3*VMU^2) + (5*MW2^3*MZ*CHq3[1, 1])/
  (36*MZ2*Pi^3*VMU^2) + (7*MW2*MZ*MZ2*CHq3[1, 1])/(144*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*SW2*CHq3[1, 1])/(36*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2*SW2*CHq3[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHq3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(4*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/(12*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/(12*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/(3*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/(3*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(12*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHq3[1, 1])/(24*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/(6*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/(6*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHq3[2, 2])/(6*Pi^3*VMU^2) + (5*MW2^3*MZ*CHq3[2, 2])/
  (36*MZ2*Pi^3*VMU^2) + (7*MW2*MZ*MZ2*CHq3[2, 2])/(144*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*SW2*CHq3[2, 2])/(36*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2*SW2*CHq3[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHq3[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(4*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/(12*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/(12*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/(3*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/(3*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(12*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHq3[2, 2])/(24*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/(12*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/(6*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/(12*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/(6*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*CHq3[3, 3])/(16*Pi^3*VMU^2) + (CW2*MH2*MT2*MW2*MZ*CHq3[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2^2*MZ*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2^2*MZ*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MT2*MW2^2*MZ*CHq3[3, 3])/(144*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHq3[3, 3])/(36*MZ2*Pi^3*VMU^2) - (13*MT2*MZ*MZ2*CHq3[3, 3])/
  (576*Pi^3*VMU^2) - (CW2*MH2*MT2*MZ*MZ2*CHq3[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2*MZ*MZ2*CHq3[3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHq3[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*MZ2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHq3[3, 3])/(288*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*CHq3[3, 3])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*CHq3[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW2*MZ*SW2*CHq3[3, 3])/
  (36*Pi^3*VMU^2) - (2*CW2*MH2*MT2*MW2*MZ*SW2*CHq3[3, 3])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (2*CW2*MH2*MT2*MZ*MZ2*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*CHq3[3, 3])/(24*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2*MZ*MZ2*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHq3[3, 3])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2^2*CHq3[3, 3])/(16*Pi^3*VMU^2) - 
 (MT2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) - 
 (13*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(18*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(8*MZ2*Pi^3*VMU^2) + 
 (19*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(24*MW2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) - 
 (2*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(6*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/(9*Pi^3*VMU^2) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(4*Pi^3*VMU^2) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(12*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(3*Pi^3*VMU^2) + 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(12*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) - 
 (7*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) + 
 (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(18*Pi^3*VMU^2) + 
 (23*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (43*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (55*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) + 
 (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2^2*MZ*CHu[1, 1])/(18*Pi^3*VMU^2) - (MW2^3*MZ*CHu[1, 1])/
  (54*MZ2*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*CHu[1, 1])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHu[1, 1])/(72*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHu[1, 1])/
  (54*Pi^3*VMU^2) - (2*MW2*MZ*MZ2*SW2*CHu[1, 1])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHu[1, 1])/(18*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*CHu[1, 1])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CW2*MW2*MZ*MZ2^2*SW2*CHu[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CW2*MH2*MZ*MZ2^2*SW2^2*CHu[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (8*CW2*MW2*MZ*MZ2^2*SW2^2*CHu[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/
  (36*Pi^3*VMU^2) - (CW2*MW2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(18*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(12*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHu[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(9*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(18*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(9*Pi^3*VMU^2) + 
 (MW2^2*MZ*CHu[2, 2])/(18*Pi^3*VMU^2) - (MW2^3*MZ*CHu[2, 2])/
  (54*MZ2*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*CHu[2, 2])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHu[2, 2])/(72*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHu[2, 2])/
  (54*Pi^3*VMU^2) - (2*MW2*MZ*MZ2*SW2*CHu[2, 2])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHu[2, 2])/(18*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*CHu[2, 2])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CW2*MW2*MZ*MZ2^2*SW2*CHu[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CW2*MH2*MZ*MZ2^2*SW2^2*CHu[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (8*CW2*MW2*MZ*MZ2^2*SW2^2*CHu[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/
  (36*Pi^3*VMU^2) - (CW2*MW2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(18*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(12*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHu[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(9*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(18*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(9*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*CHu[3, 3])/(12*Pi^3*VMU^2) - (CW2*MH2*MT2*MW2*MZ*CHu[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^2*MZ*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*CHu[3, 3])/(18*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHu[3, 3])/(54*MZ2*Pi^3*VMU^2) + (MT2*MZ*MZ2*CHu[3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MH2*MT2*MZ*MZ2*CHu[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2*MZ*MZ2*CHu[3, 3])/(108*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHu[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2*MZ*MZ2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*CHu[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*CHu[3, 3])/(9*Pi^3*VMU^2) + 
 (2*CW2*MH2*MT2*MW2*MZ*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*CHu[3, 3])/(54*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*CHu[3, 3])/(9*Pi^3*VMU^2) - 
 (2*CW2*MH2*MT2*MZ*MZ2*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*CHu[3, 3])/(54*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2*MZ*MZ2*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2*SW2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(6*MZ2*Pi^3*VMU^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*CHu[3, 3])/(18*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) + 
 (2*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (5*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (5*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(288*Pi^3*VMU^2) - 
 (5*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) + 
 (5*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) - 
 (11*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*Pi^3*VMU^2) + 
 (5*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(288*Pi^3*VMU^2) + 
 (17*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) - 
 (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[1, 1, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[1, 1, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[1, 1, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (5*MZ*MZ2^2*SW2^2*Cld[Leff, Leff, 1, 1])/(432*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*Cld[Leff, Leff, 1, 1])/(48*MW2*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*SW2^3*Cld[Leff, Leff, 1, 1])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^3*Cld[Leff, Leff, 1, 1])/(12*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/
  (48*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/
  (12*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^2*Cld[Leff, Leff, 2, 2])/
  (432*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*Cld[Leff, Leff, 2, 2])/
  (48*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^3*Cld[Leff, Leff, 2, 2])/
  (108*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^3*Cld[Leff, Leff, 2, 2])/
  (12*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/
  (48*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/
  (12*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^2*Cld[Leff, Leff, 3, 3])/
  (432*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*Cld[Leff, Leff, 3, 3])/
  (48*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^3*Cld[Leff, Leff, 3, 3])/
  (108*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^3*Cld[Leff, Leff, 3, 3])/
  (12*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/
  (48*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/
  (12*MW2*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*Cle[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[1, 1, 1, 1])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 1, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Cle[1, 1, Leff, Leff])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Cle[1, 1, Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Cle[1, 1, Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Cle[1, 1, Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[1, 1, Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Cle[1, 1, Leff, Leff])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 1, 1])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[2, 2, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Cle[2, 2, Leff, Leff])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Cle[2, 2, Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Cle[2, 2, Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Cle[2, 2, Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[2, 2, Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Cle[2, 2, Leff, Leff])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[3, 3, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 1, 1])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[3, 3, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Cle[3, 3, Leff, Leff])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Cle[3, 3, Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Cle[3, 3, Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Cle[3, 3, Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[3, 3, Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Cle[3, 3, Leff, Leff])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (5*MZ*MZ2^2*SW2^2*Cle[Leff, Leff, 1, 1])/(432*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*Cle[Leff, Leff, 1, 1])/(48*MW2*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*SW2^3*Cle[Leff, Leff, 1, 1])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^3*Cle[Leff, Leff, 1, 1])/(12*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (48*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (12*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^2*Cle[Leff, Leff, 2, 2])/
  (432*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*Cle[Leff, Leff, 2, 2])/
  (48*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^3*Cle[Leff, Leff, 2, 2])/
  (108*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^3*Cle[Leff, Leff, 2, 2])/
  (12*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (48*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (12*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^2*Cle[Leff, Leff, 3, 3])/
  (432*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*Cle[Leff, Leff, 3, 3])/
  (48*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^3*Cle[Leff, Leff, 3, 3])/
  (108*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^3*Cle[Leff, Leff, 3, 3])/
  (12*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (48*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (12*MW2*Pi^3*VMU^2) + (MW2*MZ*MZ2*Cll[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 1, 1])/(54*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*Cll[1, 1, 1, 1])/(432*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*Cll[1, 1, 1, 1])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[1, 1, 1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[1, 1, 1, 1])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(36*Pi^3*VMU^2) + 
 (5*MW2^2*MZ*Cll[1, 1, 2, 2])/(48*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*Cll[1, 1, 2, 2])/(48*MZ2*Pi^3*VMU^2) - 
 (29*MW2*MZ*MZ2*Cll[1, 1, 2, 2])/(1728*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 2, 2])/(54*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[1, 1, 2, 2])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 1, 2, 2])/(54*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2*SW2^2*Cll[1, 1, 2, 2])/(48*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (5*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(4*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 3, 3])/(54*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[1, 1, 3, 3])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 1, 3, 3])/(54*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(36*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (43*MT2*MW2*MZ*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (11*MW2^2*MZ*Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) - 
 (71*CW2*MW2^2*MZ*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*Cll[1, 2, 2, 1])/(27*MZ2^3*Pi^3*VMU^2) - 
 (MW2^5*MZ*Cll[1, 2, 2, 1])/(3*MZ2^3*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*Cll[1, 2, 2, 1])/(9*MZ2^2*Pi^3*VMU^2) + 
 (89*MW2^4*MZ*Cll[1, 2, 2, 1])/(108*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*Cll[1, 2, 2, 1])/(288*MZ2*Pi^3*VMU^2) + 
 (377*MT2*MW2^2*MZ*Cll[1, 2, 2, 1])/(432*MZ2*Pi^3*VMU^2) - 
 (11*MW2^3*MZ*Cll[1, 2, 2, 1])/(18*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*Cll[1, 2, 2, 1])/(1152*Pi^3*VMU^2) + 
 (41*MT2*MZ*MZ2*Cll[1, 2, 2, 1])/(1728*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (55*CW2*MW2*MZ*MZ2*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (79*MZ*MZ2^2*Cll[1, 2, 2, 1])/(1728*Pi^3*VMU^2) - 
 (1403*CW2*MZ*MZ2^2*Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*Cll[1, 2, 2, 1])/(32*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (3*MT2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (151*CW2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(27*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (8*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (89*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(108*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (17*MT2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (2*CW2*MT2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (49*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (113*CW2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (97*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) + 
 (2837*CW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/(8*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*Cll[1, 2, 2, 1])/(54*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*SW2*Cll[1, 2, 2, 1])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (2*CW2*MT2*MZ*MZ2*Nc*SW2^2*Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(288*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(96*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) - (MT2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) + (17*MW2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) - (CW2*MW2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (18*Pi^3*VMU^2) - (8*MW2^4*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^3*Pi^3*VMU^2) + (8*MW2^3*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*MZ2^2*Pi^3*VMU^2) + (MT2*MW2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*MZ2*Pi^3*VMU^2) - (175*MW2^2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (216*MZ2*Pi^3*VMU^2) - (7*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (864*Pi^3*VMU^2) + (CW2*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (18*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (48*MW2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (144*MW2*Pi^3*VMU^2) - (MT2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) + (3*MW2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (4*Pi^3*VMU^2) + (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^2*Pi^3*VMU^2) - (8*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*MZ2*Pi^3*VMU^2) - (17*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (108*Pi^3*VMU^2) - (2*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (54*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (36*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) - (2*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) - (MH2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (11*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (5*CW2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^3*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(6*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (97*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (5*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*MW2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (9*MH2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (7*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (MH2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (MH2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (65*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (22*CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*MW2*Pi^3*VMU^2) + 
 (3*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) - (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(16*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(12*MZ2*Pi^3*VMU^2) + 
 (5*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) + 
 (13*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(64*Pi^3*SW2*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(8*MZ2^3*Pi^3*SW2*VMU^2) + 
 (7*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(16*MZ2^2*Pi^3*SW2*VMU^2) - 
 (15*MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*MZ2*Pi^3*SW2*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*Pi^3*SW2*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (4*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (7*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(36*MW2*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*Nc*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (144*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (18*Pi^3*VMU^2) - (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (4*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*MZ2*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) + (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) - (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (4*Pi^3*VMU^2) + (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (36*MZ2*Pi^3*VMU^2) - (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) + (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) + (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*MZ2^2*Pi^3*VMU^2) - (8*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (9*MZ2*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) - (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MW2*Pi^3*VMU^2) - (4*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (4*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*MW2*Pi^3*VMU^2) + (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (288*Pi^3*VMU^2) + (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*Pi^3*VMU^2) + (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) - (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) - (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MZ2*Pi^3*VMU^2) + (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^3*Pi^3*VMU^2) - (8*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*MZ2^2*Pi^3*VMU^2) + 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*MZ2*Pi^3*VMU^2) - (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*MZ2*Pi^3*VMU^2) + (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (864*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (54*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) - 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) - (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^2*Pi^3*VMU^2) + (8*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) + (11*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) - (2*CW2*MT2*MW2*MZ*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*Pi^3*VMU^2) - (4*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (13*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) - (2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*MZ2^3*Pi^3*VMU^2) + (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(6*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (144*Pi^3*VMU^2) + (13*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*MZ2*Pi^3*VMU^2) + (11*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MZ2*Pi^3*VMU^2) - (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*Pi^3*VMU^2) + (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) + (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (8*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^2*Pi^3*VMU^2) + (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(27*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) - (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) - 
 (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) + (10*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) - (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) - (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(2*Pi^3*VMU^2) + 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) - (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) + (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(6*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (4*MZ2*Pi^3*VMU^2) + (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) - (5*CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*MZ2*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (8*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*MZ2*Pi^3*VMU^2) - (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(Pi^3*VMU^2) + 
 (2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) + (2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (4*Pi^3*VMU^2) - (5*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (4*MW2*Pi^3*VMU^2) - (8*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (10*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (8*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (Pi^3*VMU^2) + (10*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (MW2*Pi^3*VMU^2) - (4*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - (MZ*MZ2^2*Cll[1, 3, 3, 1])/
  (432*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*Cll[1, 3, 3, 1])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[1, 3, 3, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[1, 3, 3, 1])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(36*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*MZ2*Cll[Leff, 1, 1, Leff])/(216*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^2*Cll[Leff, 1, 1, Leff])/(144*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*Cll[Leff, 1, 1, Leff])/(432*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*SW2*Cll[Leff, 1, 1, Leff])/(54*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^2*SW2*Cll[Leff, 1, 1, Leff])/(36*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*Cll[Leff, 1, 1, Leff])/(108*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (24*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 1, 1, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 1, 1, Leff])/(6*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*MZ2*Cll[Leff, 2, 2, Leff])/(216*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^2*Cll[Leff, 2, 2, Leff])/(144*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*Cll[Leff, 2, 2, Leff])/(432*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*SW2*Cll[Leff, 2, 2, Leff])/(54*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^2*SW2*Cll[Leff, 2, 2, Leff])/(36*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*Cll[Leff, 2, 2, Leff])/(108*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (24*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 2, 2, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 2, 2, Leff])/(6*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*MZ2*Cll[Leff, 3, 3, Leff])/(216*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^2*Cll[Leff, 3, 3, Leff])/(144*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*Cll[Leff, 3, 3, Leff])/(432*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*SW2*Cll[Leff, 3, 3, Leff])/(54*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^2*SW2*Cll[Leff, 3, 3, Leff])/(36*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*Cll[Leff, 3, 3, Leff])/(108*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (24*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 3, 3, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 3, 3, Leff])/(6*MW2*Pi^3*VMU^2) + 
 (5*MZ*MZ2^2*SW2^2*Cll[Leff, Leff, 1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*Cll[Leff, Leff, 1, 1])/(24*MW2*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*SW2^3*Cll[Leff, Leff, 1, 1])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^3*Cll[Leff, Leff, 1, 1])/(6*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (24*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (18*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (6*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^2*Cll[Leff, Leff, 2, 2])/
  (216*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*Cll[Leff, Leff, 2, 2])/
  (24*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^3*Cll[Leff, Leff, 2, 2])/
  (54*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^3*Cll[Leff, Leff, 2, 2])/
  (6*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (24*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (18*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (6*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^2*Cll[Leff, Leff, 3, 3])/
  (216*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*Cll[Leff, Leff, 3, 3])/
  (24*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^3*Cll[Leff, Leff, 3, 3])/
  (54*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^3*Cll[Leff, Leff, 3, 3])/
  (6*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (24*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (18*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (6*MW2*Pi^3*VMU^2) - (MW2*MZ*MZ2*Clq1[1, 1, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[1, 1, 1, 1])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[1, 1, 1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*Clq1[1, 1, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[1, 1, 2, 2])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[1, 1, 2, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*Clq1[1, 1, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Clq1[1, 1, 3, 3])/(18*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq1[1, 1, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Clq1[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq1[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq1[1, 1, 3, 3])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[1, 1, 3, 3])/(864*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[1, 1, 3, 3])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MT2]*Clq1[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq1[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq1[1, 1, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq1[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/(18*Pi^3*VMU^2) + 
 (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/(288*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/
  (36*Pi^3*VMU^2) + (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/
  (144*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^2*Clq1[Leff, Leff, 1, 1])/
  (432*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*Clq1[Leff, Leff, 1, 1])/
  (48*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^3*Clq1[Leff, Leff, 1, 1])/
  (108*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^3*Clq1[Leff, Leff, 1, 1])/
  (12*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/
  (144*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*
   Clq1[Leff, Leff, 1, 1])/(48*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/
  (12*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^2*Clq1[Leff, Leff, 2, 2])/
  (432*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*Clq1[Leff, Leff, 2, 2])/
  (48*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^3*Clq1[Leff, Leff, 2, 2])/
  (108*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^3*Clq1[Leff, Leff, 2, 2])/
  (12*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/
  (144*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*
   Clq1[Leff, Leff, 2, 2])/(48*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*Clq1[Leff, Leff, 3, 3])/
  (18*Pi^3*VMU^2) - (5*CW2*MT2*MZ*MZ2*Clq1[Leff, Leff, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Clq1[Leff, Leff, 3, 3])/
  (108*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^2*Clq1[Leff, Leff, 3, 3])/
  (432*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*Clq1[Leff, Leff, 3, 3])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*Clq1[Leff, Leff, 3, 3])/
  (432*MW2*Pi^3*VMU^2) - (2*CW2*MT2*MW2*MZ*SW2*Clq1[Leff, Leff, 3, 3])/
  (9*Pi^3*VMU^2) + (5*CW2*MT2*MZ*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/
  (18*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (25*CW2*MZ*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3])/(432*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3])/(18*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Clq1[Leff, Leff, 3, 3])/(288*MW2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*Clq1[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Clq1[Leff, Leff, 3, 3])/(24*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2^2*Clq1[Leff, Leff, 3, 3])/(108*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*SW2^2*Clq1[Leff, Leff, 3, 3])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/
  (18*MW2*Pi^3*VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (48*Pi^3*VMU^2) + (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) - (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (288*MW2*Pi^3*VMU^2) - (MW2*MZ*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (12*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) + (CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (5*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (288*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (288*MW2*Pi^3*VMU^2) - (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (16*Pi^3*VMU^2) + (5*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) - (5*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (18*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (4*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(6*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) + (MW2*MZ*MZ2*Clq3[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[1, 1, 1, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 1, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 1, 1])/(24*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq3[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[1, 1, 2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 2, 2])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 2, 2])/(24*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*Clq3[1, 1, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Clq3[1, 1, 3, 3])/(18*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*Clq3[1, 1, 3, 3])/(32*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq3[1, 1, 3, 3])/(1152*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Clq3[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq3[1, 1, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq3[1, 1, 3, 3])/(144*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*Clq3[1, 1, 3, 3])/(32*Pi^3*VMU^2) + 
 (5*MW2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(16*MZ2*Pi^3*VMU^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(576*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(16*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq3[1, 1, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq3[1, 1, 3, 3])/(144*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/(288*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/
  (144*Pi^3*VMU^2) + (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/
  (36*Pi^3*VMU^2) - (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/
  (288*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/
  (144*Pi^3*VMU^2) - (MT2*MW2*MZ*Clq3[2, 2, 3, 3])/(32*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*Clq3[2, 2, 3, 3])/(32*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq3[2, 2, 3, 3])/(128*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*Clq3[2, 2, 3, 3])/(32*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(16*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(16*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(64*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(16*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Clq3[Leff, Leff, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*Clq3[Leff, Leff, 1, 1])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 1, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 1, 1])/(6*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Clq3[Leff, Leff, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*Clq3[Leff, Leff, 2, 2])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 2, 2])/(24*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 2, 2])/(6*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (5*CW2*MT2*MZ*MZ2*Clq3[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq3[Leff, Leff, 3, 3])/(108*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*Clq3[Leff, Leff, 3, 3])/(432*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Clq3[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Clq3[Leff, Leff, 3, 3])/(432*MW2*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*Clq3[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) - 
 (5*CW2*MT2*MZ*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3])/(18*MW2*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2^3*SW2*Clq3[Leff, Leff, 3, 3])/(864*MW2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*Clq3[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Clq3[Leff, Leff, 3, 3])/(24*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2^2*Clq3[Leff, Leff, 3, 3])/(108*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*SW2^2*Clq3[Leff, Leff, 3, 3])/(216*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/
  (18*MW2*Pi^3*VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (48*Pi^3*VMU^2) + (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) - (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (288*MW2*Pi^3*VMU^2) - (MW2*MZ*SW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (12*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) + (CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (5*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (288*MW2*Pi^3*VMU^2) + (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (16*Pi^3*VMU^2) - (5*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (18*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (4*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(6*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*Clu[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[1, 1, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[1, 1, 1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Clu[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[1, 1, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[1, 1, 2, 2])/(36*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*Clu[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*Clu[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Clu[1, 1, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Clu[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[1, 1, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[1, 1, 3, 3])/(32*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[1, 1, 3, 3])/(16*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[1, 1, 3, 3])/
  (18*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[1, 1, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*SW2^2*Clu[Leff, Leff, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*Clu[Leff, Leff, 1, 1])/(24*MW2*Pi^3*VMU^2) + 
 (5*MZ*MZ2^2*SW2^3*Clu[Leff, Leff, 1, 1])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^3*Clu[Leff, Leff, 1, 1])/(6*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (24*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (18*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (6*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^2*Clu[Leff, Leff, 2, 2])/
  (216*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*Clu[Leff, Leff, 2, 2])/
  (24*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^3*Clu[Leff, Leff, 2, 2])/
  (54*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^3*Clu[Leff, Leff, 2, 2])/
  (6*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (72*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (24*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (18*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (6*MW2*Pi^3*VMU^2) + (MT2*MZ*MZ2*SW2^2*Clu[Leff, Leff, 3, 3])/
  (18*Pi^3*VMU^2) - (MZ*MZ2^2*SW2^2*Clu[Leff, Leff, 3, 3])/(108*Pi^3*VMU^2) - 
 (2*MT2*MZ*MZ2*SW2^3*Clu[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^3*Clu[Leff, Leff, 3, 3])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Clu[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (2*MZ*MZ2*SW2^3*A0i[aa0, MT2]*Clu[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (16*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) + (11*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (6*Pi^3*VMU^2) - (13*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (2*MT2*MZ*MZ2*SW2^3*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (9*Pi^3*VMU^2) + (MZ*MZ2^2*SW2^3*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*Cqe[1, 1, 1, 1])/
  (108*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*Cqe[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cqe[1, 1, Leff, Leff])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cqe[1, 1, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Cqe[1, 1, Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*Cqe[1, 1, Leff, Leff])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cqe[1, 1, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Cqe[1, 1, Leff, Leff])/(54*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*Cqe[2, 2, 1, 1])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cqe[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cqe[2, 2, Leff, Leff])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cqe[2, 2, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Cqe[2, 2, Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*Cqe[2, 2, Leff, Leff])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cqe[2, 2, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Cqe[2, 2, Leff, Leff])/(54*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*Cqe[3, 3, 1, 1])/(18*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*Cqe[3, 3, 1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cqe[3, 3, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cqe[3, 3, 1, 1])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MT2]*Cqe[3, 3, 1, 1])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Cqe[3, 3, 1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 1, 1])/(144*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 1, 1])/(18*Pi^3*VMU^2) + 
 (11*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 1, 1])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 1, 1])/
  (36*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 1, 1])/
  (144*Pi^3*VMU^2) - (CW2*MT2*MW2*MZ*Cqe[3, 3, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Cqe[3, 3, Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Cqe[3, 3, Leff, Leff])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Cqe[3, 3, Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Cqe[3, 3, Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Cqe[3, 3, Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*Cqe[3, 3, Leff, Leff])/(9*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*Cqe[3, 3, Leff, Leff])/(6*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2*SW2*Cqe[3, 3, Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cqe[3, 3, Leff, Leff])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*Cqe[3, 3, Leff, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Cqe[3, 3, Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(6*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (18*Pi^3*VMU^2) + (5*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(48*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (9*Pi^3*VMU^2) - (5*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (9*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(12*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (MT*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(2*Sqrt[2]*Pi^3*VMU^2) - 
 (3*MT*MW2*MZ2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (CW2*MT*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) + 
 (CW2*MT*MZ2^2*SW*SW2*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (2*Sqrt[2]*Pi^3*VMU^2) + (Sqrt[2]*MT*MW2^3*SW*B0i[dbb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(3*Pi^3*VMU^2) - (13*MT*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(12*Sqrt[2]*Pi^3*VMU^2) + 
 (7*MT*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) - (5*MT*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(48*Sqrt[2]*Pi^3*VMU^2) + 
 (Sqrt[2]*MT*MW2*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*Pi^3*VMU^2) - (5*MT*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) - (3*MT*MW*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*VMU^2) + (MT*MW*MW2*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VMU^2) - (CW2*MT*MW*MZ*MZ2*A0i[aa0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MW2*Pi^3*VMU^2) + (CW2*MT*MW*MZ*MZ2*SW2*A0i[aa0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MW2*Pi^3*VMU^2) + (3*MT*MT2*MW*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*VMU^2) - (3*MT*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*VMU^2) - (MT*MT2*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VMU^2) + (MT*MW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VMU^2) - (CW2*MT*MW*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(4*Sqrt[2]*Pi^3*VMU^2) + 
 (CW2*MT*MT2*MW*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MW2*Pi^3*VMU^2) + (CW2*MT*MW*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(Sqrt[2]*Pi^3*VMU^2) - 
 (CW2*MT*MT2*MW*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MW2*Pi^3*VMU^2) + (7*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) + 
 (2*Sqrt[2]*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/(3*Pi^3*VMU^2) - 
 (11*MT*MW*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (6*Sqrt[2]*MZ2*Pi^3*VMU^2) - (5*MT*MW*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) + 
 (11*CW2*MT*MW*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (24*Sqrt[2]*Pi^3*VMU^2) - (5*CW2*MT*MW*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(24*Sqrt[2]*MW2*Pi^3*VMU^2) - 
 (11*CW2*MT*MW*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (6*Sqrt[2]*Pi^3*VMU^2) + (5*CW2*MT*MW*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(6*Sqrt[2]*MW2*Pi^3*VMU^2) + 
 (13*MT*MW*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) - (Sqrt[2]*MT*MW*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(3*MZ2*Pi^3*VMU^2) - 
 (7*MT*MW*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) + (5*MT*MW*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(48*Sqrt[2]*Pi^3*VMU^2) - 
 (Sqrt[2]*MT*MW*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*Pi^3*VMU^2) + (5*MT*MW*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(12*Sqrt[2]*Pi^3*VMU^2) - (CHD*MT2^3*MZ*Log[mu2/MT2])/
  (32*(MT2 - MW2)*Pi^3*VMU^2) - (CHD*MT2^2*MW2*MZ*Log[mu2/MT2])/
  (32*(MT2 - MW2)*Pi^3*VMU^2) + (CHD*MT2*MW2^2*MZ*Log[mu2/MT2])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) + (CHD*MT2^3*MW2*MZ*Log[mu2/MT2])/
  (24*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + (CHD*MT2^2*MW2^2*MZ*Log[mu2/MT2])/
  (24*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - (CHD*MT2*MW2^3*MZ*Log[mu2/MT2])/
  (12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2*MT2*MZ*MZ2*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*CW2*MT2^2*MZ*MZ2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MH2*MT2^2*MZ*MZ2*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + (CHD*CW2*MT2*MW2*MZ*MZ2*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MT2^3*MZ*SW*Log[mu2/MT2])/
  (16*CW*(MT2 - MW2)*Pi^3*VMU^2) - (CHWB*MT2^2*MW2*MZ*SW*Log[mu2/MT2])/
  (16*CW*(MT2 - MW2)*Pi^3*VMU^2) + (CHWB*MT2*MW2^2*MZ*SW*Log[mu2/MT2])/
  (8*CW*(MT2 - MW2)*Pi^3*VMU^2) + (CHWB*MT2^3*MW2*MZ*SW*Log[mu2/MT2])/
  (12*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + (CHWB*MT2^2*MW2^2*MZ*SW*Log[mu2/MT2])/
  (12*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - (CHWB*MT2*MW2^3*MZ*SW*Log[mu2/MT2])/
  (6*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MT2*MZ*MZ2*SW2*Log[mu2/MT2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MZ*MZ2*SW2*Log[mu2/MT2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MT2^2*MZ*MZ2*SW2*Log[mu2/MT2])/(24*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (CHD*CW2*MT2*MW2*MZ*MZ2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*CW2*MH2*MT2*MZ*MZ2*SW2*Log[mu2/MT2])/
  (24*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2^2*MZ*MZ2*SW2*Log[mu2/MT2])/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2*MT2^2*MZ*MZ2*SW2*Log[mu2/MT2])/
  (48*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MW2*MZ*MZ2*SW2*Log[mu2/MT2])/(6*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MT2*MZ*MZ2*SW2^2*Log[mu2/MT2])/
  (6*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MT2^2*MZ*MZ2*SW2^2*Log[mu2/MT2])/(3*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MT2^2*MZ*MZ2*SW2^2*Log[mu2/MT2])/
  (12*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MT2*MW2*MZ*MZ2*SW2^2*Log[mu2/MT2])/
  (3*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*MT2^3*MZ*CHe[Leff, Leff]*Log[mu2/MT2])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (5*MT2^2*MW2*MZ*CHe[Leff, Leff]*Log[mu2/MT2])/(48*(MT2 - MW2)*Pi^3*VMU^2) + 
 (5*MT2*MW2^2*MZ*CHe[Leff, Leff]*Log[mu2/MT2])/(24*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW2*MZ*CHe[Leff, Leff]*Log[mu2/MT2])/(12*(MT2 - MW2)*MZ2*Pi^3*
   VMU^2) + (MT2^2*MW2^2*MZ*CHe[Leff, Leff]*Log[mu2/MT2])/
  (12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^3*MZ*CHe[Leff, Leff]*Log[mu2/MT2])/(6*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (32*(MT2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MT2^2*MZ*MZ2*CHe[Leff, Leff]*
   Log[mu2/MT2])/(48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(32*(MT2 - MW2)*MW2*Pi^3*
   VMU^2) + (CW2*MT2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(16*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MT2^2*MZ*MZ2^2*CHe[Leff, Leff]*
   Log[mu2/MT2])/(96*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*
   Log[mu2/MT2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MT2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*
   Log[mu2/MT2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/(12*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (12*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW2^2*MZ*SW2*CHl1[Leff, Leff]*
   Log[mu2/MT2])/(6*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^3*MZ*MZ2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MT2])/(16*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (8*(MT2 - MW2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MT2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (2*CW2*MT2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MT2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/(12*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (12*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW2^2*MZ*SW2*CHl3[Leff, Leff]*
   Log[mu2/MT2])/(6*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^3*MZ*MZ2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MT2])/(16*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (8*(MT2 - MW2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MT2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (2*CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (CHD*MH2^3*MZ*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MH2^2*MW2*MZ*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2*MW2^2*MZ*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MH2^3*MW2*MZ*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (CHD*MH2^2*MW2^2*MZ*Log[MH2/MW2])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHD*MH2*MW2^3*MZ*Log[MH2/MW2])/
  (12*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MZ*MZ2*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MH2^3*MZ*MZ2*Log[MH2/MW2])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2*MZ*MZ2*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MH2^3*MZ*SW*Log[MH2/MW2])/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MH2^2*MW2*MZ*SW*Log[MH2/MW2])/
  (24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MH2*MW2^2*MZ*SW*Log[MH2/MW2])/
  (8*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MH2^3*MW2*MZ*SW*Log[MH2/MW2])/
  (72*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2^2*MZ*SW*Log[MH2/MW2])/(18*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^3*MZ*SW*Log[MH2/MW2])/(6*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*Log[MH2/MW2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2*SW2*Log[MH2/MW2])/(144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*MZ2*SW2*Log[MH2/MW2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ*MZ2*SW2*Log[MH2/MW2])/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^3*MZ*MZ2*SW2*Log[MH2/MW2])/
  (288*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ*MZ2*SW2*Log[MH2/MW2])/(24*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^2*MZ*MZ2*SW2^2*Log[MH2/MW2])/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MZ*MZ2*SW2^2*Log[MH2/MW2])/(72*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MW2*MZ*MZ2*SW2^2*Log[MH2/MW2])/
  (6*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*MH2^3*MZ*CHe[Leff, Leff]*Log[MH2/MW2])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2^2*MW2*MZ*CHe[Leff, Leff]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW2^2*MZ*CHe[Leff, Leff]*Log[MH2/MW2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^3*MW2*MZ*CHe[Leff, Leff]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*CHe[Leff, Leff]*Log[MH2/MW2])/(18*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (MH2*MW2^3*MZ*CHe[Leff, Leff]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^3*MZ*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (576*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*
   Log[MH2/MW2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (36*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*
   Log[MH2/MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[MH2/MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (288*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*
   Log[MH2/MW2])/(72*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*
   Log[MH2/MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[MH2/MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (288*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*
   Log[MH2/MW2])/(72*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + (CHD*MH2^3*MZ*Log[mu2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2^2*MW2*MZ*Log[mu2/MW2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) + (5*CHD*MH2*MW2^2*MZ*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MW2^3*MZ*Log[mu2/MW2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2^3*MW2*MZ*Log[mu2/MW2])/
  (144*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHD*MH2^2*MW2^2*MZ*Log[mu2/MW2])/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (5*CHD*MH2*MW2^3*MZ*Log[mu2/MW2])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHD*MW2^4*MZ*Log[mu2/MW2])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MZ*MZ2*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*CW2*MH2^3*MZ*MZ2*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2*MZ*MZ2*Log[mu2/MW2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^3*MZ*SW*Log[mu2/MW2])/(96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW*Log[mu2/MW2])/(16*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW2^2*MZ*SW*Log[mu2/MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW2^3*MZ*SW*Log[mu2/MW2])/(4*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^3*MW2*MZ*SW*Log[mu2/MW2])/(72*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2^2*MZ*SW*Log[mu2/MW2])/(12*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*MH2*MW2^3*MZ*SW*Log[mu2/MW2])/(18*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^4*MZ*SW*Log[mu2/MW2])/(3*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*MZ2*SW2*Log[mu2/MW2])/(144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2*MZ*MZ2*SW2*Log[mu2/MW2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*SW2*Log[mu2/MW2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MZ*MZ2*SW2*Log[mu2/MW2])/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^3*MZ*MZ2*SW2*Log[mu2/MW2])/
  (288*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2*Log[mu2/MW2])/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW2^2*MZ*MZ2*SW2*Log[mu2/MW2])/
  (12*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ*MZ2*SW2^2*Log[mu2/MW2])/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^3*MZ*MZ2*SW2^2*Log[mu2/MW2])/
  (72*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2^2*Log[mu2/MW2])/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ*MZ2*SW2^2*Log[mu2/MW2])/(3*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (5*MH2^3*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2^2*MW2*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (25*MH2*MW2^2*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*MW2^3*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2^3*MW2*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/(12*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (5*MH2*MW2^3*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MW2^4*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (3*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2^3*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (5*MH2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (5*CW2*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*
   Log[mu2/MW2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (144*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2^3*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW2^2*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (4*(MH2 - 4*MW2)*Pi^3*VMU^2) + (5*CW2*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MW2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (288*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*
   Log[mu2/MW2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2^3*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW2^2*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (4*(MH2 - 4*MW2)*Pi^3*VMU^2) + (5*CW2*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MW2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (288*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*
   Log[mu2/MW2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2^2*MZ*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*CW2*MW2^3*MZ*Log[mu2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (83*CHD*MW2^3*MZ*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + (2*CHD*MW2^5*MZ*Log[mu2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + (CHD*MW2^4*MZ*Log[mu2/MZ2])/
  (9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (7*CHD*CW2*MH2*MW2*MZ*MZ2*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*CHD*CW2*MW2^2*MZ*MZ2*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (89*CHD*MW2^2*MZ*MZ2*Log[mu2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MZ*MZ2^2*Log[mu2/MZ2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MW2*MZ*MZ2^2*Log[mu2/MZ2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (19*CHD*MW2*MZ*MZ2^2*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^3*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MZ*MZ2^3*Log[mu2/MZ2])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (CHD*MZ*MZ2^3*Log[mu2/MZ2])/
  (192*(4*MW2 - MZ2)*Pi^3*VMU^2) - (83*CHWB*MW2^3*MZ*SW*Log[mu2/MZ2])/
  (36*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + (4*CHWB*MW2^5*MZ*SW*Log[mu2/MZ2])/
  (3*CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + (2*CHWB*MW2^4*MZ*SW*Log[mu2/MZ2])/
  (9*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (89*CHWB*MW2^2*MZ*MZ2*SW*Log[mu2/MZ2])/(72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CHWB*MW2*MZ*MZ2^2*SW*Log[mu2/MZ2])/(144*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MZ*MZ2^3*SW*Log[mu2/MZ2])/(96*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^2*MZ*SW2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^3*MZ*SW2*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2*MW2*MZ*MZ2*SW2*Log[mu2/MZ2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2^2*MZ*MZ2*SW2*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2^2*SW2*Log[mu2/MZ2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*SW2*Log[mu2/MZ2])/(2*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^3*SW2*Log[mu2/MZ2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2^3*SW2*Log[mu2/MZ2])/(144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW2^2*MZ*SW2*Log[mu2/MZ2])/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MW2^3*MZ*SW2*Log[mu2/MZ2])/
  (3*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2*Log[mu2/MZ2])/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (7*CHWB*CW2*MW2^2*MZ*MZ2*SW2*Log[mu2/MZ2])/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ*MZ2^2*SW2*Log[mu2/MZ2])/(16*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW2*MZ*MZ2^2*SW2*Log[mu2/MZ2])/
  (4*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*CW2*MZ*MZ2^3*SW2*Log[mu2/MZ2])/
  (72*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ*MZ2^3*SW2*Log[mu2/MZ2])/(288*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MW2^2*MZ*SW2^2*Log[mu2/MZ2])/
  (3*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MW2^3*MZ*SW2^2*Log[mu2/MZ2])/(3*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (7*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2^2*Log[mu2/MZ2])/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (14*CHWB*CW2*MW2^2*MZ*MZ2*SW2^2*Log[mu2/MZ2])/(9*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (4*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/(CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MZ*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2^3*SW2^2*Log[mu2/MZ2])/(72*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CW2*MH2*MW2^2*MZ*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2^3*MZ*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (29*MW2^3*MZ*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) + (4*MW2^5*MZ*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*CHe[Leff, Leff]*Log[mu2/MZ2])/(9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (43*MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (18*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*CHe[Leff, Leff]*
   Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*MW2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + (MZ*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (18*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (576*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/(144*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (MZ*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (192*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*SW2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2^3*MZ*SW2*CHe[Leff, Leff]*
   Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - (8*CW2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*
   Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + (16*CW2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*
   Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MZ*MZ2^3*SW2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*SW2*CHe[Leff, Leff]*
   Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^4*SW2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (83*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MZ2])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*CW2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (89*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (4*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*SW2*CHl1[Leff, Leff]*
   Log[mu2/MZ2])/(16*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (19*MZ*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^4*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (288*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(96*MW2*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff]*
   Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (14*CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*
   Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  ((MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff]*
   Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (83*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MZ2])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*CW2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (89*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (4*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*SW2*CHl3[Leff, Leff]*
   Log[mu2/MZ2])/(16*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (19*MZ*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^4*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (288*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(96*MW2*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff]*
   Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (14*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*
   Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  ((MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff]*
   Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (CHD*CW2*MW2^3*MZ*Log[-(MW2/MZ2)])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - (CHD*CW2*MW2^2*MZ*MZ2*Log[-(MW2/MZ2)])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) + (CHD*CW2*MZ*MZ2^3*Log[-(MW2/MZ2)])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*CW2*MW2^3*MZ*SW*Log[-(MW2/MZ2)])/
  (24*CW*(MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*CW2*MW2^2*MZ*MZ2*SW*Log[-(MW2/MZ2)])/
  (16*CW*(MW2 + MZ2)*Pi^3*VMU^2) + (CHWB*CW2*MZ*MZ2^3*SW*Log[-(MW2/MZ2)])/
  (48*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*CHe[Leff, Leff]*Log[-(MW2/MZ2)])/(24*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[-(MW2/MZ2)])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*CHe[Leff, Leff]*
   Log[-(MW2/MZ2)])/(32*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*CHe[Leff, Leff]*Log[-(MW2/MZ2)])/(48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*CHe[Leff, Leff]*Log[-(MW2/MZ2)])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[-(MW2/MZ2)])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[-(MW2/MZ2)])/(16*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*CHl1[Leff, Leff]*Log[-(MW2/MZ2)])/
  (48*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[-(MW2/MZ2)])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[-(MW2/MZ2)])/(16*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*CHl3[Leff, Leff]*Log[-(MW2/MZ2)])/
  (48*MW2*(MW2 + MZ2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MW2^2*MZ*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MW2^3*MZ*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + (67*CHD*MW2^3*MZ*Log[MW2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - (2*CHD*MW2^5*MZ*Log[MW2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - (4*CHD*MW2^4*MZ*Log[MW2/MZ2])/
  (9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (5*CHD*CW2*MH2*MW2*MZ*MZ2*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CHD*CW2*MW2^2*MZ*MZ2*Log[MW2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (11*CHD*MW2^2*MZ*MZ2*Log[MW2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + (7*CHD*CW2*MH2*MZ*MZ2^2*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CHD*CW2*MW2*MZ*MZ2^2*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MW2*MZ*MZ2^2*Log[MW2/MZ2])/
  (96*(4*MW2 - MZ2)*Pi^3*VMU^2) + (67*CHWB*MW2^3*MZ*SW*Log[MW2/MZ2])/
  (36*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - (4*CHWB*MW2^5*MZ*SW*Log[MW2/MZ2])/
  (3*CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - (8*CHWB*MW2^4*MZ*SW*Log[MW2/MZ2])/
  (9*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (11*CHWB*MW2^2*MZ*MZ2*SW*Log[MW2/MZ2])/(36*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^2*SW*Log[MW2/MZ2])/(48*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ*SW2*Log[MW2/MZ2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2*MZ*MZ2*SW2*Log[MW2/MZ2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (10*CHD*CW2*MW2^2*MZ*MZ2*SW2*Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2*MZ*MZ2^2*SW2*Log[MW2/MZ2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2*MZ*MZ2^2*SW2*Log[MW2/MZ2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*MZ*SW2*Log[MW2/MZ2])/(24*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW2^3*MZ*SW2*Log[MW2/MZ2])/
  (6*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2*Log[MW2/MZ2])/(36*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (5*CHWB*CW2*MW2^2*MZ*MZ2*SW2*Log[MW2/MZ2])/
  (9*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2*MZ*MZ2^2*SW2*Log[MW2/MZ2])/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (7*CHWB*CW2*MW2*MZ*MZ2^2*SW2*Log[MW2/MZ2])/
  (36*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2^2*MZ*SW2^2*Log[MW2/MZ2])/(6*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (2*CHWB*CW2*MW2^3*MZ*SW2^2*Log[MW2/MZ2])/
  (3*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2^2*Log[MW2/MZ2])/
  (9*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (20*CHWB*CW2*MW2^2*MZ*MZ2*SW2^2*Log[MW2/MZ2])/(9*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (7*CHWB*CW2*MH2*MZ*MZ2^2*SW2^2*Log[MW2/MZ2])/
  (36*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2*MZ*MZ2^2*SW2^2*Log[MW2/MZ2])/(9*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CW2*MH2*MW2^2*MZ*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW2^3*MZ*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (83*MW2^3*MZ*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - (4*MW2^5*MZ*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*CHe[Leff, Leff]*Log[MW2/MZ2])/(9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (89*MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MW2*MZ*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MZ*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/(96*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*SW2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*SW2*CHe[Leff, Leff]*
   Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (17*CW2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CW2*MZ*MZ2^3*SW2*CHe[Leff, Leff]*
   Log[MW2/MZ2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MH2*MZ*MZ2^3*SW2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (67*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CW2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*CW2*MH2*MZ*MZ2^3*SW2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + (20*CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CW2*MH2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(36*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (67*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CW2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*CW2*MH2*MZ*MZ2^3*SW2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + (20*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CW2*MH2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(36*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam61_GF_SWeff_MZ_Zmumu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CW2*CWw*MW*MW2^2*MZ)/(12*Pi^3*VMU^3) - (5*CW2*CWw*MW*MW2*MZ*MZ2)/
  (48*Pi^3*VMU^3) - (CW2*CWw*MW2^2*MZ*MZ2)/(48*MW*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^2)/(32*Pi^3*VMU^3) + (CW2*CWw*MW2*MZ*MZ2^2)/
  (48*MW*Pi^3*VMU^3) + (CW2*CWw*MW2^2*MZ*MZ2*SW2)/(12*MW*Pi^3*VMU^3) - 
 (CW2*CWw*MW2*MZ*MZ2^2*SW2)/(12*MW*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^2*SW2^2)/(12*Pi^3*VMU^3) + 
 (CHD*MH2^3*MZ)/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MT2^3*MZ)/(32*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2*MZ)/(288*Pi^3*VMU^2) - (CHD*MH2*MW2*MZ)/(96*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ)/(288*Pi^3*VMU^2) + (569*CHD*MT2*MW2*MZ)/
  (1728*Pi^3*VMU^2) - (3*CHD*CW2*MT2*MW2*MZ)/(16*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2*MZ)/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MT2*MW2*MZ)/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW2*MZ)/(16*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MW2^2*MZ)/(288*Pi^3*VMU^2) - (1345*CHD*MW2^2*MZ)/(3456*Pi^3*VMU^2) - 
 (545*CHD*CW2*MW2^2*MZ)/(576*Pi^3*VMU^2) + (151*CHD*CW2^2*MW2^2*MZ)/
  (144*Pi^3*VMU^2) + (CHD*MH2*MW2^2*MZ)/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (197*CHD*CW2*MH2*MW2^2*MZ)/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2^2*MZ)/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2*MW2^2*MZ)/(32*(MT2 - MW2)*Pi^3*VMU^2) - 
 (197*CHD*CW2*MW2^3*MZ)/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MW2^3*MZ)/(16*(MT2 - MW2)*Pi^3*VMU^2) - 
 (67*CHD*MW2^3*MZ)/(72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW2^5*MZ)/(6*MZ2^3*Pi^3*VMU^2) - 
 (CHD*MW2^6*MZ)/(3*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (4*CHD*MT2*MW2^3*MZ)/(27*MZ2^2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MT2*MW2^3*MZ)/(27*MZ2^2*Pi^3*VMU^2) - 
 (3*CHD*MW2^4*MZ)/(4*MZ2^2*Pi^3*VMU^2) + (CHD*CW2*MW2^4*MZ)/
  (12*MZ2^2*Pi^3*VMU^2) + (13*CHD*MW2^5*MZ)/(12*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (CHD*MH2^3*MW2*MZ)/(144*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MT2^3*MW2*MZ)/(24*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2^2*MZ)/(288*MZ2*Pi^3*VMU^2) + 
 (19*CHD*MH2*MW2^2*MZ)/(1152*MZ2*Pi^3*VMU^2) - 
 (305*CHD*MT2*MW2^2*MZ)/(864*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MT2*MW2^2*MZ)/(9*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW2^2*MZ)/(36*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW2^2*MZ)/(12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (7*CHbox*MW2^3*MZ)/(864*MZ2*Pi^3*VMU^2) + 
 (1655*CHD*MW2^3*MZ)/(1728*MZ2*Pi^3*VMU^2) - 
 (89*CHD*CW2*MW2^3*MZ)/(432*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2*MW2^3*MZ)/(12*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MT2*MW2^3*MZ)/(24*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^4*MZ)/(12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (17*CHD*MW2^4*MZ)/(48*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2*MZ*MZ2)/(1152*Pi^3*VMU^2) - (CHD*MH2*MZ*MZ2)/(1536*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2)/(288*Pi^3*VMU^2) - (85*CHD*MT2*MZ*MZ2)/
  (864*Pi^3*VMU^2) + (17*CHD*CW2*MT2*MZ*MZ2)/(432*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^2*MZ*MZ2)/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2*MZ*MZ2)/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MZ*MZ2)/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2)/(576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MT2^2*MZ*MZ2)/(96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (25*CHbox*MW2*MZ*MZ2)/(3456*Pi^3*VMU^2) - (1951*CHD*MW2*MZ*MZ2)/
  (6912*Pi^3*VMU^2) + (7*CHD*CW2*MW2*MZ*MZ2)/(3*Pi^3*VMU^2) - 
 (337*CHD*CW2^2*MW2*MZ*MZ2)/(144*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MW2*MZ*MZ2)/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (1489*CHD*CW2*MH2*MW2*MZ*MZ2)/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MT2*MW2*MZ*MZ2)/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MW2^2*MZ*MZ2)/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1567*CHD*CW2*MW2^2*MZ*MZ2)/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (43*CHD*MW2^2*MZ*MZ2)/(72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2^2)/(288*Pi^3*VMU^2) + (2621*CHD*MZ*MZ2^2)/(13824*Pi^3*VMU^2) - 
 (10675*CHD*CW2*MZ*MZ2^2)/(6912*Pi^3*VMU^2) + 
 (317*CHD*CW2^2*MZ*MZ2^2)/(192*Pi^3*VMU^2) - (CHbox*CW2*MH2*MZ*MZ2^2)/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (4681*CHD*CW2*MH2*MZ*MZ2^2)/
  (6912*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHbox*CW2*MW2*MZ*MZ2^2)/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4681*CHD*CW2*MW2*MZ*MZ2^2)/
  (1728*(MH2 - 4*MW2)*Pi^3*VMU^2) - (47*CHD*MW2*MZ*MZ2^2)/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + (293*CHD*CW2*MZ*MZ2^3)/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) + (77*CHD*CW2*MZ*MZ2^3)/
  (256*MW2*Pi^3*VMU^2) - (11*CHD*CW2^2*MZ*MZ2^3)/(32*MW2*Pi^3*VMU^2) - 
 (293*CHD*CW2*MH2*MZ*MZ2^3)/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (13*CHD*MZ*MZ2^3)/(2304*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2*MZ*MZ2*Nc)/(864*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2*Nc)/(108*Pi^3*VMU^2) + 
 (7*CHD*CW2*MZ*MZ2^2*Nc)/(1728*Pi^3*VMU^2) - (CHD*CW2^2*MZ*MZ2^2*Nc)/
  (216*Pi^3*VMU^2) - (7*CHWB*MH2*MW2^2)/(288*MW*Pi^3*SW*VMU^2) + 
 (731*CHWB*MT2*MW2^2)/(432*MW*Pi^3*SW*VMU^2) + 
 (233*CHWB*MW2^3)/(216*MW*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2*MT2*MW2*MZ)/
  (3*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (4043*CHWB*CW2*MH2*MW2^2*MZ)/
  (864*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (4*CHWB*CW2*MT2*MW2^2*MZ)/
  (3*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (4043*CHWB*CW2*MW2^3*MZ)/
  (216*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (8*CHWB*MT2*MW2^5)/
  (9*MW*MZ2^3*Pi^3*SW*VMU^2) + (CHWB*MW2^6)/(MW*MZ2^3*Pi^3*SW*VMU^2) + 
 (26*CHWB*MT2*MW2^4)/(9*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (49*CHWB*MW2^5)/(18*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2*MT2*MW2^3*MZ)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2^4*MZ)/(2*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MT2*MW2^4*MZ)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MW2^5*MZ)/(CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^3)/(72*MW*MZ2*Pi^3*SW*VMU^2) - 
 (367*CHWB*MT2*MW2^3)/(108*MW*MZ2*Pi^3*SW*VMU^2) + 
 (25*CHWB*MW2^4)/(12*MW*MZ2*Pi^3*SW*VMU^2) + (7*CHWB*CW2*MH2*MT2*MW2^2*MZ)/
  (9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - (187*CHWB*CW2*MH2*MW2^3*MZ)/
  (72*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - (28*CHWB*CW2*MT2*MW2^3*MZ)/
  (9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + (187*CHWB*CW2*MW2^4*MZ)/
  (18*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ2)/(96*MW*Pi^3*SW*VMU^2) - (127*CHWB*MT2*MW2*MZ2)/
  (432*MW*Pi^3*SW*VMU^2) - (437*CHWB*MW2^2*MZ2)/(192*MW*Pi^3*SW*VMU^2) - 
 (5749*CHWB*CW2*MH2*MW2*MZ*MZ2)/(1728*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (5749*CHWB*CW2*MW2^2*MZ*MZ2)/(432*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (1463*CHWB*MW2*MZ2^2)/(1728*MW*Pi^3*SW*VMU^2) + 
 (143*CHWB*CW2*MH2*MZ*MZ2^2)/(192*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (143*CHWB*CW2*MW2*MZ*MZ2^2)/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW2^3*SW)/(4*MW*Pi^3*VMU^2) + (CHWB*MH2^3*MZ*SW)/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MT2^3*MZ*SW)/
  (16*CW*(MT2 - MW2)*Pi^3*VMU^2) - (CHWB*MH2*MW2*MZ*SW)/(192*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ*SW)/(144*CW*Pi^3*VMU^2) + 
 (43*CHWB*MT2*MW2*MZ*SW)/(288*CW*Pi^3*VMU^2) - 
 (3*CHWB*CW2*MT2*MW2*MZ*SW)/(8*CW*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW)/(24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MT2^2*MW2*MZ*SW)/(8*CW*(MT2 - MW2)*Pi^3*VMU^2) - 
 (751*CHWB*MW2^2*MZ*SW)/(864*CW*Pi^3*VMU^2) - 
 (71*CHWB*CW*MW2^2*MZ*SW)/(288*Pi^3*VMU^2) + (23*CHWB*CW2*MW2^2*MZ*SW)/
  (288*CW*Pi^3*VMU^2) - (71*CHWB*CW*CW2*MW2^2*MZ*SW)/(24*Pi^3*VMU^2) + 
 (151*CHWB*CW2^2*MW2^2*MZ*SW)/(72*CW*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*SW)/(8*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2*MW2^2*MZ*SW)/(16*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ*SW)/(8*CW*(MT2 - MW2)*Pi^3*VMU^2) - 
 (67*CHWB*MW2^3*MZ*SW)/(36*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CHWB*MT2*MW2^4*MZ*SW)/(27*CW*MZ2^3*Pi^3*VMU^2) + 
 (CHWB*MW2^5*MZ*SW)/(CW*MZ2^3*Pi^3*VMU^2) - 
 (2*CHWB*MW2^6*MZ*SW)/(3*CW*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (4*CHWB*MT2*MW2^3*MZ*SW)/(3*CW*MZ2^2*Pi^3*VMU^2) - 
 (4*CHWB*CW2*MT2*MW2^3*MZ*SW)/(27*CW*MZ2^2*Pi^3*VMU^2) - 
 (223*CHWB*MW2^4*MZ*SW)/(108*CW*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^4*MZ*SW)/(6*CW*MZ2^2*Pi^3*VMU^2) + 
 (13*CHWB*MW2^5*MZ*SW)/(6*CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MW2^4*SW)/(2*MW*MZ2*Pi^3*VMU^2) - (CHWB*MH2^3*MW2*MZ*SW)/
  (72*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHWB*MT2^3*MW2*MZ*SW)/
  (12*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + (CHWB*MH2*MW2^2*MZ*SW)/
  (96*CW*MZ2*Pi^3*VMU^2) - (377*CHWB*MT2*MW2^2*MZ*SW)/
  (432*CW*MZ2*Pi^3*VMU^2) + (4*CHWB*CW2*MT2*MW2^2*MZ*SW)/
  (9*CW*MZ2*Pi^3*VMU^2) + (CHWB*MH2^2*MW2^2*MZ*SW)/
  (18*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHWB*MT2^2*MW2^2*MZ*SW)/
  (6*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + (503*CHWB*MW2^3*MZ*SW)/
  (288*CW*MZ2*Pi^3*VMU^2) - (89*CHWB*CW2*MW2^3*MZ*SW)/
  (216*CW*MZ2*Pi^3*VMU^2) - (CHWB*MH2*MW2^3*MZ*SW)/
  (6*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (CHWB*MT2*MW2^3*MZ*SW)/
  (12*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - (CHWB*MW2^4*MZ*SW)/
  (6*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - (17*CHWB*MW2^4*MZ*SW)/
  (24*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (5*CHWB*MW2^2*MZ2*SW)/
  (16*MW*Pi^3*VMU^2) - (CHWB*CW2*MH2*MZ*MZ2*SW)/(144*CW*Pi^3*VMU^2) + 
 (17*CHWB*CW2*MT2*MZ*MZ2*SW)/(216*CW*Pi^3*VMU^2) + 
 (23*CHWB*MW2*MZ*MZ2*SW)/(128*CW*Pi^3*VMU^2) + 
 (41*CHWB*CW*MW2*MZ*MZ2*SW)/(72*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2*SW)/(9*CW*Pi^3*VMU^2) + (41*CHWB*CW*CW2*MW2*MZ*MZ2*SW)/
  (6*Pi^3*VMU^2) - (337*CHWB*CW2^2*MW2*MZ*MZ2*SW)/(72*CW*Pi^3*VMU^2) + 
 (43*CHWB*MW2^2*MZ*MZ2*SW)/(36*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2^2*SW)/(32*MW*Pi^3*VMU^2) - (157*CHWB*CW*MZ*MZ2^2*SW)/
  (384*Pi^3*VMU^2) + (629*CHWB*CW2*MZ*MZ2^2*SW)/(3456*CW*Pi^3*VMU^2) - 
 (157*CHWB*CW*CW2*MZ*MZ2^2*SW)/(32*Pi^3*VMU^2) + 
 (317*CHWB*CW2^2*MZ*MZ2^2*SW)/(96*CW*Pi^3*VMU^2) - 
 (47*CHWB*MW2*MZ*MZ2^2*SW)/(288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*CW*MZ*MZ2^3*SW)/(128*MW2*Pi^3*VMU^2) - 
 (11*CHWB*CW2*MZ*MZ2^3*SW)/(128*CW*MW2*Pi^3*VMU^2) + 
 (33*CHWB*CW*CW2*MZ*MZ2^3*SW)/(32*MW2*Pi^3*VMU^2) - 
 (11*CHWB*CW2^2*MZ*MZ2^3*SW)/(16*CW*MW2*Pi^3*VMU^2) - 
 (13*CHWB*MZ*MZ2^3*SW)/(1152*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW)/(108*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2*Nc*SW)/(432*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*Nc*SW)/(432*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*Nc*SW)/(36*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2*MZ*MZ2*Nc*SW)/(54*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*Nc*SW)/(864*Pi^3*VMU^2) - (CHWB*CW2*MZ*MZ2^2*Nc*SW)/
  (864*CW*Pi^3*VMU^2) + (CHWB*CW*CW2*MZ*MZ2^2*Nc*SW)/(72*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MZ*MZ2^2*Nc*SW)/(108*CW*Pi^3*VMU^2) + 
 (9*CHD*MH2^2*MW2^2*MZ)/(256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (9*CHD*MH2*MW2^3*MZ)/(256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CHD*MH2*MW2^3*MZ)/(128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CHD*MW2^4*MZ)/(128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2^2*MW2^4*MZ)/(64*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW2^5*MZ)/(64*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW2^5*MZ)/(32*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MW2^6*MZ)/(32*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MH2^2*MW2^3*MZ)/(64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (3*CHD*MH2*MW2^4*MZ)/(64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHD*MH2*MW2^4*MZ)/(64*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHD*MW2^5*MZ)/(64*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2^2*MW2*MZ*MZ2)/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*MZ2)/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CHD*MH2*MW2^2*MZ*MZ2)/(256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MW2^3*MZ*MZ2)/(256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (71*CHWB*CW*CW2*MW2^2*MZ*SW)/(288*Pi^3*SW2*VMU^2) + 
 (9*CHWB*MH2^2*MW2^2*MZ*SW)/(128*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (9*CHWB*MH2*MW2^3*MZ*SW)/(128*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*MH2*MW2^3*MZ*SW)/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CHWB*MW2^4*MZ*SW)/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2^2*MW2^4*MZ*SW)/(32*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2*MW2^5*MZ*SW)/(32*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2*MW2^5*MZ*SW)/(16*CW*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHWB*MW2^6*MZ*SW)/(16*CW*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MH2^2*MW2^3*MZ*SW)/(32*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MH2*MW2^4*MZ*SW)/(32*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHWB*MH2*MW2^4*MZ*SW)/(32*CW*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHWB*MW2^5*MZ*SW)/(32*CW*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (41*CHWB*CW*CW2*MW2*MZ*MZ2*SW)/(72*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*MZ2*SW)/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*MZ2*SW)/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MH2*MW2^2*MZ*MZ2*SW)/(128*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MW2^3*MZ*MZ2*SW)/(128*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (157*CHWB*CW*CW2*MZ*MZ2^2*SW)/(384*Pi^3*SW2*VMU^2) - 
 (11*CHWB*CW*CW2*MZ*MZ2^3*SW)/(128*MW2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*Nc*SW)/(432*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*Nc*SW)/(864*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW2*MZ*SW2)/(144*Pi^3*VMU^2) + (3*CHD*MT2*MW2*MZ*SW2)/
  (16*Pi^3*VMU^2) + (CHD*CW2*MH2*MT2*MW2*MZ*SW2)/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (55*CHD*MW2^2*MZ*SW2)/(288*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2^2*MZ*SW2)/(36*Pi^3*VMU^2) - (197*CHD*CW2*MH2*MW2^2*MZ*SW2)/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CHD*CW2*MT2*MW2^2*MZ*SW2)/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MH2^2*MW2^2*MZ*SW2)/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) + (197*CHD*CW2*MW2^3*MZ*SW2)/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2*MW2^3*MZ*SW2)/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - (CHD*MH2*MW2^3*MZ*SW2)/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + (CHD*MW2^4*MZ*SW2)/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + (2*CHD*MT2*MW2^3*MZ*SW2)/
  (9*MZ2^2*Pi^3*VMU^2) - (5*CHD*MW2^4*MZ*SW2)/(12*MZ2^2*Pi^3*VMU^2) - 
 (4*CHD*MT2*MW2^2*MZ*SW2)/(9*MZ2*Pi^3*VMU^2) + 
 (77*CHD*MW2^3*MZ*SW2)/(144*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2*SW2)/(192*Pi^3*VMU^2) - (CHD*CW2*MT2*MZ*MZ2*SW2)/
  (32*Pi^3*VMU^2) + (5*CHD*CW2*MH2^2*MZ*MZ2*SW2)/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + (5*CHD*CW2*MH2*MT2*MZ*MZ2*SW2)/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MT2^2*MZ*MZ2*SW2)/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MH2^3*MZ*MZ2*SW2)/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + (CHD*CW2*MH2*MT2^2*MZ*MZ2*SW2)/
  (24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (25*CHD*MW2*MZ*MZ2*SW2)/
  (72*Pi^3*VMU^2) - (289*CHD*CW2*MW2*MZ*MZ2*SW2)/(288*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW2*MZ*MZ2*SW2)/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1489*CHD*CW2*MH2*MW2*MZ*MZ2*SW2)/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MT2*MW2*MZ*MZ2*SW2)/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2*MZ*MZ2*SW2)/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MW2^2*MZ*MZ2*SW2)/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (1567*CHD*CW2*MW2^2*MZ*MZ2*SW2)/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*MZ2*SW2)/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*CHD*MH2*MW2^2*MZ*MZ2*SW2)/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*MW2^3*MZ*MZ2*SW2)/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (155*CHD*CW2*MZ*MZ2^2*SW2)/(192*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MZ*MZ2^2*SW2)/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4681*CHD*CW2*MH2*MZ*MZ2^2*SW2)/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CHbox*CW2*MW2*MZ*MZ2^2*SW2)/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4681*CHD*CW2*MW2*MZ*MZ2^2*SW2)/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (293*CHD*CW2*MZ*MZ2^3*SW2)/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CHD*CW2*MZ*MZ2^3*SW2)/(64*MW2*Pi^3*VMU^2) + 
 (293*CHD*CW2*MH2*MZ*MZ2^3*SW2)/(576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MT2*MZ*MZ2*Nc*SW2)/(216*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2*MZ*MZ2*Nc*SW2)/(27*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*Nc*SW2)/(216*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^2*Nc*SW2)/(432*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^2*SW2)/(72*MW*Pi^3*SW*VMU^2) + 
 (71*CHWB*MT2*MW2^2*SW2)/(108*MW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*SW2)/(27*MW*Pi^3*SW*VMU^2) + (191*CHWB*CW2*MH2*MT2*MW2*MZ*SW2)/
  (108*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (18107*CHWB*CW2*MH2*MW2^2*MZ*SW2)/
  (864*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (191*CHWB*CW2*MT2*MW2^2*MZ*SW2)/
  (27*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (18107*CHWB*CW2*MW2^3*MZ*SW2)/
  (216*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (8*CHWB*MT2*MW2^4*SW2)/
  (27*MW*MZ2^2*Pi^3*SW*VMU^2) - (CHWB*MW2^5*SW2)/(3*MW*MZ2^2*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MH2*MT2*MW2^3*MZ*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   VMU^2) - (2*CHWB*CW2*MH2*MW2^4*MZ*SW2)/(CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   VMU^2) - (64*CHWB*CW2*MT2*MW2^4*MZ*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   VMU^2) + (8*CHWB*CW2*MW2^5*MZ*SW2)/(CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   VMU^2) - (22*CHWB*MT2*MW2^3*SW2)/(27*MW*MZ2*Pi^3*SW*VMU^2) + 
 (20*CHWB*MW2^4*SW2)/(27*MW*MZ2*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MH2*MT2*MW2^2*MZ*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (98*CHWB*CW2*MH2*MW2^3*MZ*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (128*CHWB*CW2*MT2*MW2^3*MZ*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (392*CHWB*CW2*MW2^4*MZ*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ2*SW2)/(96*MW*Pi^3*SW*VMU^2) - 
 (17*CHWB*MT2*MW2*MZ2*SW2)/(144*MW*Pi^3*SW*VMU^2) - 
 (107*CHWB*MW2^2*MZ2*SW2)/(216*MW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^2*MZ*MZ2*SW2)/(576*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2*MH2*MT2*MZ*MZ2*SW2)/(864*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2^2*MZ*MZ2*SW2)/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MZ*MZ2*SW2)/(288*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MT2^2*MZ*MZ2*SW2)/(48*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (7087*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2)/(432*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MT2*MW2*MZ*MZ2*SW2)/(216*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (3551*CHWB*CW2*MW2^2*MZ*MZ2*SW2)/(54*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (97*CHWB*MW2*MZ2^2*SW2)/(576*MW*Pi^3*SW*VMU^2) - 
 (14117*CHWB*CW2*MH2*MZ*MZ2^2*SW2)/(3456*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (14117*CHWB*CW2*MW2*MZ*MZ2^2*SW2)/(864*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^3*SW2)/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ*MZ2^3*SW2)/(288*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2*MZ*SW*SW2)/(72*CW*Pi^3*VMU^2) + 
 (3*CHWB*MT2*MW2*MZ*SW*SW2)/(8*CW*Pi^3*VMU^2) + 
 (55*CHWB*MW2^2*MZ*SW*SW2)/(144*CW*Pi^3*VMU^2) + 
 (71*CHWB*CW*MW2^2*MZ*SW*SW2)/(72*Pi^3*VMU^2) - 
 (49*CHWB*CW2*MW2^2*MZ*SW*SW2)/(36*CW*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2^2*MZ*SW*SW2)/(32*CW*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^3*MZ*SW*SW2)/(32*CW*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^3*MZ*SW*SW2)/(16*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*MW2^4*MZ*SW*SW2)/(16*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (4*CHWB*MT2*MW2^3*MZ*SW*SW2)/(9*CW*MZ2^2*Pi^3*VMU^2) - 
 (5*CHWB*MW2^4*MZ*SW*SW2)/(6*CW*MZ2^2*Pi^3*VMU^2) - 
 (8*CHWB*MT2*MW2^2*MZ*SW*SW2)/(9*CW*MZ2*Pi^3*VMU^2) + 
 (77*CHWB*MW2^3*MZ*SW*SW2)/(72*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2*SW*SW2)/(96*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MT2*MZ*MZ2*SW*SW2)/(16*CW*Pi^3*VMU^2) - 
 (25*CHWB*MW2*MZ*MZ2*SW*SW2)/(36*CW*Pi^3*VMU^2) - 
 (41*CHWB*CW*MW2*MZ*MZ2*SW*SW2)/(18*Pi^3*VMU^2) + 
 (367*CHWB*CW2*MW2*MZ*MZ2*SW*SW2)/(144*CW*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*MZ2*SW*SW2)/(16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*MZ2*SW*SW2)/(16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*CHWB*MH2*MW2^2*MZ*MZ2*SW*SW2)/(32*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*MW2^3*MZ*MZ2*SW*SW2)/(32*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (157*CHWB*CW*MZ*MZ2^2*SW*SW2)/(96*Pi^3*VMU^2) - 
 (53*CHWB*CW2*MZ*MZ2^2*SW*SW2)/(32*CW*Pi^3*VMU^2) - 
 (11*CHWB*CW*MZ*MZ2^3*SW*SW2)/(32*MW2*Pi^3*VMU^2) + 
 (11*CHWB*CW2*MZ*MZ2^3*SW*SW2)/(32*CW*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MZ*MZ2*Nc*SW*SW2)/(108*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2*MZ*MZ2*Nc*SW*SW2)/(108*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*SW2)/(9*Pi^3*VMU^2) + 
 (2*CHWB*CW2^2*MT2*MZ*MZ2*Nc*SW*SW2)/(27*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*Nc*SW*SW2)/(108*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2*Nc*SW*SW2)/(108*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*Nc*SW*SW2)/(216*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*Nc*SW*SW2)/(216*CW*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*SW2^2)/(8*Pi^3*VMU^2) + (CHD*MW2^3*MZ*SW2^2)/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHbox*MH2*MZ*MZ2*SW2^2)/(288*Pi^3*VMU^2) - 
 (CHD*MH2*MZ*MZ2*SW2^2)/(384*Pi^3*VMU^2) - (7*CHbox*MW2*MZ*MZ2*SW2^2)/
  (864*Pi^3*VMU^2) - (3*CHD*MW2*MZ*MZ2*SW2^2)/(64*Pi^3*VMU^2) + 
 (17*CHD*MW2^2*MZ*MZ2*SW2^2)/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2^2*SW2^2)/(72*Pi^3*VMU^2) + (CHD*MZ*MZ2^2*SW2^2)/
  (384*Pi^3*VMU^2) + (3*CHD*CW2^2*MZ*MZ2^2*SW2^2)/(16*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2^2*SW2^2)/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2^3*SW2^2)/(576*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MZ*MZ2*Nc*SW2^2)/(54*Pi^3*VMU^2) - 
 (47*CHWB*CW2*MH2*MT2*MW2*MZ*SW2^2)/(27*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (215*CHWB*CW2*MH2*MW2^2*MZ*SW2^2)/(24*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (188*CHWB*CW2*MT2*MW2^2*MZ*SW2^2)/(27*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (215*CHWB*CW2*MW2^3*MZ*SW2^2)/(6*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MH2*MT2*MW2^2*MZ*SW2^2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*
   VMU^2) - (2*CHWB*CW2*MH2*MW2^3*MZ*SW2^2)/(CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*
   VMU^2) - (64*CHWB*CW2*MT2*MW2^3*MZ*SW2^2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*
   VMU^2) + (8*CHWB*CW2*MW2^4*MZ*SW2^2)/(CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*
   VMU^2) - (7*CHWB*CW2*MH2^2*MZ*MZ2*SW2^2)/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (17*CHWB*CW2*MH2*MT2*MZ*MZ2*SW2^2)/(216*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MT2^2*MZ*MZ2*SW2^2)/(3*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^3*MZ*MZ2*SW2^2)/(72*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MT2^2*MZ*MZ2*SW2^2)/(12*CW*MW2*(-MH2 + 4*MW2)*Pi^3*
   SW*VMU^2) - (223*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2^2)/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (17*CHWB*CW2*MT2*MW2*MZ*MZ2*SW2^2)/
  (54*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (451*CHWB*CW2*MW2^2*MZ*MZ2*SW2^2)/
  (9*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (3821*CHWB*CW2*MH2*MZ*MZ2^2*SW2^2)/
  (864*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (3821*CHWB*CW2*MW2*MZ*MZ2^2*SW2^2)/
  (216*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2*MZ*MZ2^3*SW2^2)/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2*MZ*MZ2^3*SW2^2)/
  (72*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*MW2^3*MZ*SW*SW2^2)/
  (6*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW2^2*MZ2*SW*SW2^2)/
  (2*MW*Pi^3*VMU^2) - (CHWB*MW2*MZ*MZ2*SW*SW2^2)/(96*CW*Pi^3*VMU^2) + 
 (17*CHWB*MW2^2*MZ*MZ2*SW*SW2^2)/(72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2^2*SW*SW2^2)/(8*MW*Pi^3*VMU^2) + 
 (3*CHWB*CW2^2*MZ*MZ2^2*SW*SW2^2)/(8*CW*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^2*SW*SW2^2)/(18*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MZ*MZ2^3*SW*SW2^2)/(288*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MZ*MZ2*Nc*SW*SW2^2)/(27*Pi^3*VMU^2) - 
 (CHWB*CW2*MT2*MZ*MZ2*Nc*SW*SW2^2)/(27*CW*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^2*SW2^3)/(16*Pi^3*VMU^2) - (CHWB*CW2*MZ*MZ2^2*SW*SW2^3)/
  (8*CW*Pi^3*VMU^2) + (CHbox*MH2*MZ*A0i[aa0, MH2])/(288*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2*MZ*A0i[aa0, MH2])/(1152*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*A0i[aa0, MH2])/(1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW2*MZ*A0i[aa0, MH2])/(36*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*A0i[aa0, MH2])/(96*Pi^3*VMU^2) - 
 (CHW*MW2*MZ*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MH2])/(1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MW2^2*MZ*A0i[aa0, MH2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*A0i[aa0, MH2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MH2])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*A0i[aa0, MH2])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MH2])/(144*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW2*MZ*A0i[aa0, MH2])/(576*MZ2*Pi^3*VMU^2) + 
 (CHbox*MW2^2*MZ*A0i[aa0, MH2])/(36*MZ2*Pi^3*VMU^2) - 
 (7*CHD*MW2^2*MZ*A0i[aa0, MH2])/(192*MZ2*Pi^3*VMU^2) + 
 (CHW*MW2^2*MZ*A0i[aa0, MH2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MH2])/(256*Pi^3*VMU^2) + 
 (31*CHD*CW2*MH2*MZ*MZ2*A0i[aa0, MH2])/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2*MZ*MZ2*A0i[aa0, MH2])/(1152*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2*A0i[aa0, MH2])/(144*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*A0i[aa0, MH2])/(1152*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CHbox*CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (11*CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/(192*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MH2])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*A0i[aa0, MH2])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2^2*A0i[aa0, MH2])/(256*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*CW2*MZ*MZ2^2*A0i[aa0, MH2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^2*A0i[aa0, MH2])/(256*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*A0i[aa0, MH2])/(16*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^3*A0i[aa0, MH2])/(16*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (3*CHWB*CW2*MH2*MW2*MZ2*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (3*CHWB*CW2*MW2^2*MZ2*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ2^2*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2*MZ2^2*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*SW*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
 (11*CHWB*MW*MW2*SW*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*SW*A0i[aa0, MH2])/(576*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*SW*A0i[aa0, MH2])/(576*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*SW*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MH2*MZ*SW*A0i[aa0, MH2])/(72*CW*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*SW*A0i[aa0, MH2])/(72*CW*Pi^3*VMU^2) + 
 (3*CHWB*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MH2])/(32*CW*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHWB*CW2*MW2^3*MZ*SW*A0i[aa0, MH2])/
  (16*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + (CHWB*MH2*MW2*MZ*SW*A0i[aa0, MH2])/
  (288*CW*MZ2*Pi^3*VMU^2) - (CHWB*MW2^2*MZ*SW*A0i[aa0, MH2])/
  (36*CW*MZ2*Pi^3*VMU^2) + (11*CHWB*MW*MZ2*SW*A0i[aa0, MH2])/
  (288*Pi^3*VMU^2) + (CHWB*MH2*MW*MZ2*SW*A0i[aa0, MH2])/
  (576*MW2*Pi^3*VMU^2) + (CHWB*CW*MH2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (576*MW2*Pi^3*VMU^2) - (CHWB*CW2*MH2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (576*CW*MW2*Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (48*MW2*Pi^3*VMU^2) - (CHWB*CW2^2*MH2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (72*CW*MW2*Pi^3*VMU^2) - (CHWB*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (16*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MH2])/(32*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2^2*SW*A0i[aa0, MH2])/(128*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*SW*A0i[aa0, MH2])/(576*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*A0i[aa0, MH2])/(576*MW2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MZ*SW2*A0i[aa0, MH2])/(192*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*SW2*A0i[aa0, MH2])/(288*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHB*MW2*MZ*SW2*A0i[aa0, MH2])/(8*Pi^3*VMU^2) + 
 (13*CHD*MW2*MZ*SW2*A0i[aa0, MH2])/(576*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CHB*MZ*MZ2*SW2*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*SW2*A0i[aa0, MH2])/(64*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2*SW2*A0i[aa0, MH2])/(72*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(144*(MH2 - MW2)*Pi^3*VMU^2) - 
 (31*CHD*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(288*MW2*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/(144*(MH2 - MW2)*MW2*Pi^3*
   VMU^2) + (CHD*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) + (CHD*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (6*(MH2 - MW2)*Pi^3*VMU^2) - (CHB*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (24*(-MH2 + MW2)*Pi^3*VMU^2) + (CHW*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (24*(-MH2 + MW2)*Pi^3*VMU^2) + (CHB*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (24*(-MH2 + MW2)*Pi^3*VMU^2) - (CHW*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (24*(-MH2 + MW2)*Pi^3*VMU^2) - (CHD*CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + (CHD*CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + (CHWB*CW2*MH2*MW2^2*SW2*A0i[aa0, MH2])/
  (4*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2*MW2^3*SW2*A0i[aa0, MH2])/
  (4*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^2*MZ2*SW2*A0i[aa0, MH2])/
  (576*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (275*CHWB*CW2*MH2*MW2*MZ2*SW2*A0i[aa0, MH2])/(576*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (23*CHWB*CW2*MW2^2*MZ2*SW2*A0i[aa0, MH2])/
  (48*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (73*CHWB*CW2*MH2*MZ2^2*SW2*A0i[aa0, MH2])/(576*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^2*MZ2^2*SW2*A0i[aa0, MH2])/
  (576*MW*MW2*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (3*CHWB*CW2*MW2*MZ2^2*SW2*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW*MH2*MZ*SW*SW2*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MZ*SW*SW2*A0i[aa0, MH2])/(144*CW*Pi^3*VMU^2) + 
 (17*CHWB*MW*MZ2*SW*SW2*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MZ2*SW*SW2*A0i[aa0, MH2])/(288*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/(36*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/(144*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/(144*CW*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + (CHbox*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (36*Pi^3*VMU^2) + (CHbox*CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)*Pi^3*VMU^2) - (CHbox*CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)*MW2*Pi^3*VMU^2) + (CHB*CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (6*(-MH2 + MW2)*Pi^3*VMU^2) - (CHW*CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (6*(-MH2 + MW2)*Pi^3*VMU^2) - (CHB*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (6*(-MH2 + MW2)*Pi^3*VMU^2) + (CHW*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (6*(-MH2 + MW2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - (CHbox*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (CHD*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)*Pi^3*VMU^2) + (CHWB*CW2*MH2^2*MZ2*SW2^2*A0i[aa0, MH2])/
  (144*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (59*CHWB*CW2*MH2*MW2*MZ2*SW2^2*A0i[aa0, MH2])/(144*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) - (5*CHWB*CW2*MW2^2*MZ2*SW2^2*A0i[aa0, MH2])/
  (12*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ2^2*SW2^2*A0i[aa0, MH2])/(144*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^2*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (144*MW*MW2*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ2^2*SW2^2*A0i[aa0, MH2])/(8*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/
  (32*CW*(MH2 - MW2)^2*Pi^3*VMU^2) - (CHD*CW2*MT2*MZ*A0i[aa0, MT2])/
  (48*Pi^3*VMU^2) - (271*CHD*MW2*MZ*A0i[aa0, MT2])/(864*Pi^3*VMU^2) + 
 (109*CHD*CW2*MW2*MZ*A0i[aa0, MT2])/(432*Pi^3*VMU^2) - 
 (4*CHD*MW2^3*MZ*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^3*MZ*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VMU^2) + 
 (CHD*MT2*MW2*MZ*A0i[aa0, MT2])/(48*MZ2*Pi^3*VMU^2) + 
 (139*CHD*MW2^2*MZ*A0i[aa0, MT2])/(432*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^2*MZ*A0i[aa0, MT2])/(9*MZ2*Pi^3*VMU^2) + 
 (85*CHD*MZ*MZ2*A0i[aa0, MT2])/(864*Pi^3*VMU^2) - 
 (5*CHD*CW2*MZ*MZ2*A0i[aa0, MT2])/(96*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MZ*MZ2*A0i[aa0, MT2])/(192*MW2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2])/(576*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2])/(72*MW2*Pi^3*VMU^2) + 
 (5*CHWB*MT2*MW2*A0i[aa0, MT2])/(48*MW*Pi^3*SW*VMU^2) - 
 (731*CHWB*MW2^2*A0i[aa0, MT2])/(432*MW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW2^2*A0i[aa0, MT2])/(9*MW*Pi^3*SW*VMU^2) + 
 (8*CHWB*MW2^5*A0i[aa0, MT2])/(9*MW*MZ2^3*Pi^3*SW*VMU^2) - 
 (26*CHWB*MW2^4*A0i[aa0, MT2])/(9*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MW2^2*A0i[aa0, MT2])/(12*MW*MZ2*Pi^3*SW*VMU^2) + 
 (367*CHWB*MW2^3*A0i[aa0, MT2])/(108*MW*MZ2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MW2^3*A0i[aa0, MT2])/(9*MW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MZ2*A0i[aa0, MT2])/(32*MW*Pi^3*SW*VMU^2) + 
 (127*CHWB*MW2*MZ2*A0i[aa0, MT2])/(432*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MT2])/(3*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MZ*SW*A0i[aa0, MT2])/(24*CW*Pi^3*VMU^2) - 
 (17*CHWB*MW2*MZ*SW*A0i[aa0, MT2])/(144*CW*Pi^3*VMU^2) + 
 (3*CHWB*CW2*MW2*MZ*SW*A0i[aa0, MT2])/(8*CW*Pi^3*VMU^2) + 
 (16*CHWB*MW2^4*MZ*SW*A0i[aa0, MT2])/(27*CW*MZ2^3*Pi^3*VMU^2) - 
 (4*CHWB*MW2^3*MZ*SW*A0i[aa0, MT2])/(3*CW*MZ2^2*Pi^3*VMU^2) + 
 (4*CHWB*CW2*MW2^3*MZ*SW*A0i[aa0, MT2])/(27*CW*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MT2*MW2*MZ*SW*A0i[aa0, MT2])/(24*CW*MZ2*Pi^3*VMU^2) + 
 (175*CHWB*MW2^2*MZ*SW*A0i[aa0, MT2])/(216*CW*MZ2*Pi^3*VMU^2) - 
 (4*CHWB*CW2*MW2^2*MZ*SW*A0i[aa0, MT2])/(9*CW*MZ2*Pi^3*VMU^2) - 
 (17*CHWB*CW2*MZ*MZ2*SW*A0i[aa0, MT2])/(216*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MT2])/(108*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MZ*MZ2*Nc*SW*A0i[aa0, MT2])/(288*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2*MZ*MZ2*Nc*SW*A0i[aa0, MT2])/(288*CW*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*A0i[aa0, MT2])/(24*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MT2*MZ*MZ2*Nc*SW*A0i[aa0, MT2])/(36*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*A0i[aa0, MT2])/(288*MW2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MW2*MZ*SW2*A0i[aa0, MT2])/(16*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*SW2*A0i[aa0, MT2])/(27*Pi^3*VMU^2) - 
 (2*CHD*MW2^3*MZ*SW2*A0i[aa0, MT2])/(9*MZ2^2*Pi^3*VMU^2) + 
 (4*CHD*MW2^2*MZ*SW2*A0i[aa0, MT2])/(9*MZ2*Pi^3*VMU^2) + 
 (59*CHD*CW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(432*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2])/(48*MW2*Pi^3*VMU^2) + 
 (7*CHD*CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2])/(216*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2])/(27*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2])/(144*MW2*Pi^3*VMU^2) + 
 (CHWB*MT2*MW2*SW2*A0i[aa0, MT2])/(12*MW*Pi^3*SW*VMU^2) - 
 (71*CHWB*MW2^2*SW2*A0i[aa0, MT2])/(108*MW*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MW2^2*SW2*A0i[aa0, MT2])/(9*MW*Pi^3*SW*VMU^2) - 
 (8*CHWB*MW2^4*SW2*A0i[aa0, MT2])/(27*MW*MZ2^2*Pi^3*SW*VMU^2) + 
 (22*CHWB*MW2^3*SW2*A0i[aa0, MT2])/(27*MW*MZ2*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MW2^3*SW2*A0i[aa0, MT2])/(9*MW*MZ2*Pi^3*SW*VMU^2) + 
 (17*CHWB*MW2*MZ2*SW2*A0i[aa0, MT2])/(144*MW*Pi^3*SW*VMU^2) + 
 (191*CHWB*CW2*MW2*MZ2*SW2*A0i[aa0, MT2])/(108*MW*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MZ2^2*SW2*A0i[aa0, MT2])/(432*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MZ2^2*SW2*A0i[aa0, MT2])/(96*MW*MW2*Pi^3*SW*VMU^2) - 
 (3*CHWB*MW2*MZ*SW*SW2*A0i[aa0, MT2])/(8*CW*Pi^3*VMU^2) - 
 (4*CHWB*MW2^3*MZ*SW*SW2*A0i[aa0, MT2])/(9*CW*MZ2^2*Pi^3*VMU^2) + 
 (8*CHWB*MW2^2*MZ*SW*SW2*A0i[aa0, MT2])/(9*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2*SW*SW2*A0i[aa0, MT2])/(8*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MT2])/(108*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MT2])/(108*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MT2])/(9*Pi^3*VMU^2) - 
 (2*CHWB*CW2^2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MT2])/(27*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MT2])/(72*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MT2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MT2])/(72*CW*MW2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2])/(54*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MT2])/(54*Pi^3*VMU^2) + 
 (16*CHWB*CW2*MW2^2*SW2^2*A0i[aa0, MT2])/(9*MW*Pi^3*SW*VMU^2) - 
 (47*CHWB*CW2*MW2*MZ2*SW2^2*A0i[aa0, MT2])/(27*MW*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MZ2^2*SW2^2*A0i[aa0, MT2])/(108*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MT2*MZ2^2*SW2^2*A0i[aa0, MT2])/(24*MW*MW2*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MZ*MZ2*Nc*SW*SW2^2*A0i[aa0, MT2])/(27*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2*Nc*SW*SW2^2*A0i[aa0, MT2])/(27*CW*Pi^3*VMU^2) - 
 (3*CW2*CWw*MW*MW2*MZ*A0i[aa0, MW2])/(2*Pi^3*VMU^3) + 
 (11*CW2*CWw*MW*MZ*MZ2*A0i[aa0, MW2])/(8*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MW2*MZ*SW2*A0i[aa0, MW2])/(Pi^3*VMU^3) - 
 (2*CW2*CWw*MW*MZ*MZ2*SW2*A0i[aa0, MW2])/(Pi^3*VMU^3) - 
 (CHbox*MH2*MZ*A0i[aa0, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2*MZ*A0i[aa0, MW2])/(144*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*A0i[aa0, MW2])/(288*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*A0i[aa0, MW2])/(24*Pi^3*VMU^2) + 
 (59*CHD*MW2*MZ*A0i[aa0, MW2])/(288*Pi^3*VMU^2) + 
 (CHW*MW2*MZ*A0i[aa0, MW2])/(4*Pi^3*VMU^2) + (5*CHD*CW2*MW2*MZ*A0i[aa0, MW2])/
  (288*Pi^3*VMU^2) - (5*CHD*CW2^2*MW2*MZ*A0i[aa0, MW2])/(18*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (149*CHD*CW2*MH2*MW2*MZ*A0i[aa0, MW2])/(96*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*CW2*MW2^2*MZ*A0i[aa0, MW2])/(2*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CHD*MW2^2*MZ*A0i[aa0, MW2])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW2^4*MZ*A0i[aa0, MW2])/(12*MZ2^3*Pi^3*VMU^2) - 
 (CHD*MW2^5*MZ*A0i[aa0, MW2])/(3*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (7*CHD*MW2^3*MZ*A0i[aa0, MW2])/(24*MZ2^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(12*MZ2^2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(12*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/(12*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (CHD*MW2^4*MZ*A0i[aa0, MW2])/((4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MW2])/(36*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2*MW2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*A0i[aa0, MW2])/(18*MZ2*Pi^3*VMU^2) - 
 (35*CHD*MW2^2*MZ*A0i[aa0, MW2])/(96*MZ2*Pi^3*VMU^2) - 
 (CHW*MW2^2*MZ*A0i[aa0, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (19*CHD*CW2*MW2^2*MZ*A0i[aa0, MW2])/(48*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*A0i[aa0, MW2])/(6*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(9*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(9*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^3*MZ*A0i[aa0, MW2])/(18*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (13*CHD*MZ*MZ2*A0i[aa0, MW2])/(384*Pi^3*VMU^2) - 
 (15*CHD*CW2*MZ*MZ2*A0i[aa0, MW2])/(32*Pi^3*VMU^2) + 
 (19*CHD*CW2^2*MZ*MZ2*A0i[aa0, MW2])/(36*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(48*(MH2 - MW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(1152*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*MZ2*A0i[aa0, MW2])/(144*MW2*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(144*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (79*CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/(96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(12*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHW*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/(12*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW2*MZ*MZ2*A0i[aa0, MW2])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (55*CHD*CW2*MZ*MZ2^2*A0i[aa0, MW2])/(288*(MH2 - MW2)*Pi^3*VMU^2) + 
 (119*CHD*CW2*MZ*MZ2^2*A0i[aa0, MW2])/(1152*MW2*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MZ*MZ2^2*A0i[aa0, MW2])/(144*MW2*Pi^3*VMU^2) + 
 (55*CHD*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MZ*MZ2*Nc*A0i[aa0, MW2])/(144*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2*Nc*A0i[aa0, MW2])/(18*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW*A0i[aa0, MW2])/(288*Pi^3*SW*VMU^2) + 
 (89*CHWB*MW*MW2*A0i[aa0, MW2])/(32*Pi^3*SW*VMU^2) - 
 (199*CHWB*CW2*MH2*MW2^2*A0i[aa0, MW2])/(36*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (199*CHWB*CW2*MW2^3*A0i[aa0, MW2])/(36*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^4*A0i[aa0, MW2])/(MZ2^3*Pi^3*SW*VMU^2) + 
 (19*CHWB*MW*MW2^3*A0i[aa0, MW2])/(6*MZ2^2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2*MW2^4*A0i[aa0, MW2])/(3*MW*(-MH2 + MW2)*MZ2^2*Pi^3*SW*
   VMU^2) + (4*CHWB*CW2*MW2^5*A0i[aa0, MW2])/(3*MW*(-MH2 + MW2)*MZ2^2*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW*MW2*A0i[aa0, MW2])/(72*MZ2*Pi^3*SW*VMU^2) - 
 (311*CHWB*MW*MW2^2*A0i[aa0, MW2])/(72*MZ2*Pi^3*SW*VMU^2) + 
 (295*CHWB*CW2*MH2*MW2^3*A0i[aa0, MW2])/(72*MW*(-MH2 + MW2)*MZ2*Pi^3*SW*
   VMU^2) - (295*CHWB*CW2*MW2^4*A0i[aa0, MW2])/(72*MW*(-MH2 + MW2)*MZ2*Pi^3*
   SW*VMU^2) - (21*CHWB*MW*MZ2*A0i[aa0, MW2])/(32*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MZ2*A0i[aa0, MW2])/(192*MW2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MZ2*A0i[aa0, MW2])/(576*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (249*CHWB*CW2*MH2*MW2*MZ2*A0i[aa0, MW2])/(64*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) - (139*CHWB*CW2*MW2^2*MZ2*A0i[aa0, MW2])/
  (36*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - (CHWB*MW*MZ2^2*A0i[aa0, MW2])/
  (192*MW2*Pi^3*SW*VMU^2) - (37*CHWB*CW2*MH2*MZ2^2*A0i[aa0, MW2])/
  (32*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^2*MZ2^2*A0i[aa0, MW2])/
  (576*MW*MW2*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (649*CHWB*CW2*MW2*MZ2^2*A0i[aa0, MW2])/(576*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (35*CHWB*CW2*MZ2^3*A0i[aa0, MW2])/(576*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (35*CHWB*CW2*MH2*MZ2^3*A0i[aa0, MW2])/(576*MW*MW2*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MZ*SW*A0i[aa0, MW2])/(288*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MZ*SW*A0i[aa0, MW2])/(144*CW*Pi^3*VMU^2) + 
 (11*CHWB*MW2*MZ*SW*A0i[aa0, MW2])/(18*CW*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2*MZ*SW*A0i[aa0, MW2])/(72*Pi^3*VMU^2) - 
 (25*CHWB*CW2*MW2*MZ*SW*A0i[aa0, MW2])/(48*CW*Pi^3*VMU^2) + 
 (5*CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MW2])/(6*Pi^3*VMU^2) - 
 (5*CHWB*CW2^2*MW2*MZ*SW*A0i[aa0, MW2])/(9*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2*MZ*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(16*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(16*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CHWB*MW2^2*MZ*SW*A0i[aa0, MW2])/(6*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*MW2^4*MZ*SW*A0i[aa0, MW2])/(6*CW*MZ2^3*Pi^3*VMU^2) - 
 (2*CHWB*MW2^5*MZ*SW*A0i[aa0, MW2])/(3*CW*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (5*CHWB*MW2^3*MZ*SW*A0i[aa0, MW2])/(3*CW*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(6*CW*MZ2^2*Pi^3*VMU^2) + 
 (2*CHWB*MW2^4*MZ*SW*A0i[aa0, MW2])/(CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2*MZ*SW*A0i[aa0, MW2])/(72*CW*MZ2*Pi^3*VMU^2) - 
 (97*CHWB*MW2^2*MZ*SW*A0i[aa0, MW2])/(48*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MW2])/(24*MZ2*Pi^3*VMU^2) + 
 (11*CHWB*CW2*MW2^2*MZ*SW*A0i[aa0, MW2])/(24*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MW2])/(2*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2^2*MZ*SW*A0i[aa0, MW2])/(3*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^3*MZ*SW*A0i[aa0, MW2])/(9*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*MZ*MZ2*SW*A0i[aa0, MW2])/(192*CW*Pi^3*VMU^2) - 
 (19*CHWB*CW*MZ*MZ2*SW*A0i[aa0, MW2])/(144*Pi^3*VMU^2) + 
 (17*CHWB*CW2*MZ*MZ2*SW*A0i[aa0, MW2])/(144*CW*Pi^3*VMU^2) - 
 (19*CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MW2])/(12*Pi^3*VMU^2) + 
 (19*CHWB*CW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(18*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2*SW*A0i[aa0, MW2])/(576*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2*SW*A0i[aa0, MW2])/(576*CW*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*A0i[aa0, MW2])/(48*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MH2*MZ*MZ2*SW*A0i[aa0, MW2])/(72*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (3*CHWB*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(32*CW*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (11*CHWB*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + (17*CHWB*CW*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (576*MW2*Pi^3*VMU^2) - (17*CHWB*CW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (576*CW*MW2*Pi^3*VMU^2) + (17*CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (48*MW2*Pi^3*VMU^2) - (17*CHWB*CW2^2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (72*CW*MW2*Pi^3*VMU^2) - (CHWB*CW*MZ*MZ2*Nc*SW*A0i[aa0, MW2])/
  (72*Pi^3*VMU^2) + (CHWB*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MW2])/
  (72*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MW2])/
  (6*Pi^3*VMU^2) + (CHWB*CW2^2*MZ*MZ2*Nc*SW*A0i[aa0, MW2])/
  (9*CW*Pi^3*VMU^2) - (9*CHD*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2])/
  (256*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (9*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(256*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (7*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - (7*CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2*MH2*MW2^4*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MH2*MW2^4*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2*MW2^5*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*MZ2^2*Pi^3*
   SW2^2*VMU^2) + (3*CHD*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (3*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*
   VMU^2) - (5*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (5*CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/(64*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (3*CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHD*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(256*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (9*CHWB*CW2*MH2^2*MW2*MZ*SW*A0i[aa0, MW2])/
  (128*CW*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (9*CHWB*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(128*CW*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (7*CHWB*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (7*CHWB*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHWB*CW2*MH2^2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (32*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW2^2*VMU^2) + (CHWB*CW2*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/
  (16*CW*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2*MW2^5*MZ*SW*A0i[aa0, MW2])/(16*CW*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2^2*
   VMU^2) + (3*CHWB*CW2*MH2^2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (32*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (3*CHWB*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*MZ2*Pi^3*
   SW2^2*VMU^2) - (5*CHWB*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (5*CHWB*CW2*MW2^4*MZ*SW*A0i[aa0, MW2])/(32*CW*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*
   VMU^2) + (CHWB*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (3*CHWB*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (128*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(128*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (9*CHD*MH2^2*MW2*MZ*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (9*CHD*MH2*MW2*MZ*A0i[aa0, MW2])/(256*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (149*CHD*CW2*MH2*MW2*MZ*A0i[aa0, MW2])/
  (384*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (9*CHD*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (5*CHbox*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CHD*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (3*CHD*CW2*MW2^2*MZ*A0i[aa0, MW2])/
  (8*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (21*CHD*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (7*CHD*MW2^3*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (CHD*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/
  (16*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + (CHD*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(48*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (3*CHD*MH2*MW2^4*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW2*VMU^2) - (CHbox*MW2^4*MZ*A0i[aa0, MW2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (7*CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/(48*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (5*CHD*MH2*MW2^4*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*MZ2^2*Pi^3*
   SW2*VMU^2) - (CHD*MW2^5*MZ*A0i[aa0, MW2])/(8*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) + (9*CHD*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - (3*CHD*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + (CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (18*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - (3*CHD*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + (CHbox*MW2^3*MZ*A0i[aa0, MW2])/
  (8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + (CHD*MW2^3*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - (CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/
  (18*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - (5*CHD*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + (15*CHD*MW2^4*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + (CHD*MH2^2*MZ*MZ2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHD*MH2*MZ*MZ2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (7*CHD*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHbox*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHD*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (256*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (79*CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (3*CHD*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (3*CHD*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (55*CHD*CW2*MZ*MZ2^2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (55*CHD*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (169*CHWB*CW2*MH2*MW2^2*A0i[aa0, MW2])/(144*MW*(-MH2 + MW2)*Pi^3*SW*SW2*
   VMU^2) - (169*CHWB*CW2*MW2^3*A0i[aa0, MW2])/(144*MW*(-MH2 + MW2)*Pi^3*SW*
   SW2*VMU^2) + (CHWB*CW2*MH2*MW2^4*A0i[aa0, MW2])/
  (3*MW*(-MH2 + MW2)*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW2^5*A0i[aa0, MW2])/(3*MW*(-MH2 + MW2)*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (73*CHWB*CW2*MH2*MW2^3*A0i[aa0, MW2])/(72*MW*(-MH2 + MW2)*MZ2*Pi^3*SW*SW2*
   VMU^2) + (73*CHWB*CW2*MW2^4*A0i[aa0, MW2])/(72*MW*(-MH2 + MW2)*MZ2*Pi^3*SW*
   SW2*VMU^2) - (23*CHWB*CW2*MH2*MW2*MZ2*A0i[aa0, MW2])/
  (36*MW*(-MH2 + MW2)*Pi^3*SW*SW2*VMU^2) + 
 (23*CHWB*CW2*MW2^2*MZ2*A0i[aa0, MW2])/(36*MW*(-MH2 + MW2)*Pi^3*SW*SW2*
   VMU^2) + (7*CHWB*CW2*MH2*MZ2^2*A0i[aa0, MW2])/
  (48*MW*(-MH2 + MW2)*Pi^3*SW*SW2*VMU^2) - 
 (7*CHWB*CW2*MW2*MZ2^2*A0i[aa0, MW2])/(48*MW*(-MH2 + MW2)*Pi^3*SW*SW2*
   VMU^2) - (5*CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MW2])/(72*Pi^3*SW2*VMU^2) - 
 (9*CHWB*MH2^2*MW2*MZ*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (9*CHWB*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (128*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (21*CHWB*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) - (7*CHWB*MW2^3*MZ*SW*A0i[aa0, MW2])/(32*CW*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) - (CHWB*MH2^2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (8*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) + (5*CHWB*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/
  (16*CW*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW2^5*MZ*SW*A0i[aa0, MW2])/(4*CW*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) - (CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MW2])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (9*CHWB*MH2^2*MW2^2*MZ*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) - (3*CHWB*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (16*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHWB*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/(8*CW*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (15*CHWB*MW2^4*MZ*SW*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (19*CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MW2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*A0i[aa0, MW2])/(576*MW2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (3*CHWB*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (128*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (17*CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/(576*MW2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MW2])/(72*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MZ*SW2*A0i[aa0, MW2])/(288*Pi^3*VMU^2) + 
 (65*CHD*MW2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2*MZ*SW2*A0i[aa0, MW2])/(36*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2*MZ*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHD*MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CHD*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHD*MW2^3*MZ*SW2*A0i[aa0, MW2])/(16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHD*MW2^3*MZ*SW2*A0i[aa0, MW2])/(3*MZ2^2*Pi^3*VMU^2) - 
 (3*CHD*MW2^2*MZ*SW2*A0i[aa0, MW2])/(4*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(12*MZ2*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^2) + 
 (19*CHD*CW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(72*Pi^3*VMU^2) + 
 (CHD*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(12*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(288*MW2*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(36*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(96*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(18*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*CHD*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CHD*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(3*(-MH2 + MW2)*Pi^3*VMU^2) - 
 (CHW*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(3*(-MH2 + MW2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(288*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MW2])/(36*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*SW2*A0i[aa0, MW2])/(72*Pi^3*SW*VMU^2) + 
 (23*CHWB*MW*MW2*SW2*A0i[aa0, MW2])/(24*Pi^3*SW*VMU^2) + 
 (10*CHWB*CW2*MH2*MW2^2*SW2*A0i[aa0, MW2])/(3*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) - (10*CHWB*CW2*MW2^3*SW2*A0i[aa0, MW2])/
  (3*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^3*SW2*A0i[aa0, MW2])/
  (3*MZ2^2*Pi^3*SW*VMU^2) - (5*CHWB*MW*MW2^2*SW2*A0i[aa0, MW2])/
  (6*MZ2*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2*MW2^3*SW2*A0i[aa0, MW2])/
  (6*MW*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) + (CHWB*CW2*MW2^4*SW2*A0i[aa0, MW2])/
  (6*MW*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - (11*CHWB*MW*MZ2*SW2*A0i[aa0, MW2])/
  (288*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^2*MZ2*SW2*A0i[aa0, MW2])/
  (144*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (769*CHWB*CW2*MH2*MW2*MZ2*SW2*A0i[aa0, MW2])/(144*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (47*CHWB*CW2*MW2^2*MZ2*SW2*A0i[aa0, MW2])/
  (9*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (55*CHWB*CW2*MH2*MZ2^2*SW2*A0i[aa0, MW2])/(24*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^2*MZ2^2*SW2*A0i[aa0, MW2])/
  (144*MW*MW2*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (313*CHWB*CW2*MW2*MZ2^2*SW2*A0i[aa0, MW2])/(144*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (35*CHWB*CW2*MZ2^3*SW2*A0i[aa0, MW2])/
  (144*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (35*CHWB*CW2*MH2*MZ2^3*SW2*A0i[aa0, MW2])/(144*MW*MW2*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MZ*SW*SW2*A0i[aa0, MW2])/(144*CW*Pi^3*VMU^2) + 
 (65*CHWB*MW2*MZ*SW*SW2*A0i[aa0, MW2])/(72*CW*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW2*MZ*SW*SW2*A0i[aa0, MW2])/(18*Pi^3*VMU^2) + 
 (5*CHWB*CW2*MW2*MZ*SW*SW2*A0i[aa0, MW2])/(18*CW*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW*SW2*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*CHWB*MH2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/(16*CW*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHWB*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/
  (8*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + (2*CHWB*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/
  (3*CW*MZ2^2*Pi^3*VMU^2) - (3*CHWB*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/
  (2*CW*MZ2*Pi^3*VMU^2) - (CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/
  (6*MZ2*Pi^3*VMU^2) + (CHWB*CW2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/
  (6*CW*MZ2*Pi^3*VMU^2) + (CHWB*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (72*CW*Pi^3*VMU^2) + (19*CHWB*CW*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (36*Pi^3*VMU^2) - (19*CHWB*CW2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (36*CW*Pi^3*VMU^2) + (CHWB*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/(144*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/(144*CW*MW2*Pi^3*VMU^2) - 
 (3*CHWB*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/(16*CW*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (3*CHWB*MW2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*CHWB*CW*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/(144*MW2*Pi^3*VMU^2) + 
 (17*CHWB*CW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/(144*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MW2])/(18*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MW2])/(18*CW*Pi^3*VMU^2) + 
 (CW2*CWw*MW*MW2*MZ*A0i[aa0, MZ2])/(Pi^3*VMU^3) - 
 (CW2*CWw*MW*MZ*MZ2*A0i[aa0, MZ2])/(Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2*SW2*A0i[aa0, MZ2])/(Pi^3*VMU^3) + 
 (CHbox*MH2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MZ*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2*MZ*A0i[aa0, MZ2])/(1152*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (11*CHD*MW2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) - 
 (11*CHW*MW2*MZ*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) + 
 (CHB*CW2*MW2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
 (29*CHD*CW2*MW2*MZ*A0i[aa0, MZ2])/(72*Pi^3*VMU^2) - 
 (CHW*CW2*MW2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
 (23*CHD*MW2^3*MZ*A0i[aa0, MZ2])/(144*MZ2^2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(24*MZ2^2*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2*MW2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VMU^2) + 
 (CHbox*MW2^2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*A0i[aa0, MZ2])/(4*MZ2*Pi^3*VMU^2) + 
 (7*CHW*MW2^2*MZ*A0i[aa0, MZ2])/(24*MZ2*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*A0i[aa0, MZ2])/(12*MZ2*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2*A0i[aa0, MZ2])/(192*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MZ2])/(192*Pi^3*VMU^2) - 
 (CHB*CW2*MZ*MZ2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) - 
 (CHbox*CW2*MZ*MZ2*A0i[aa0, MZ2])/(72*Pi^3*VMU^2) - 
 (59*CHD*CW2*MZ*MZ2*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) - 
 (CHW*CW2*MZ*MZ2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2*A0i[aa0, MZ2])/(12*Pi^3*VMU^2) - 
 (5*CHD*CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(1152*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(144*MW2*Pi^3*VMU^2) + 
 (49*CHD*CW2*MW2*MZ*Nc*A0i[aa0, MZ2])/(864*Pi^3*VMU^2) - 
 (7*CHD*CW2^2*MW2*MZ*Nc*A0i[aa0, MZ2])/(108*Pi^3*VMU^2) + 
 (7*CHD*CW2*MZ*MZ2*Nc*A0i[aa0, MZ2])/(1728*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2*Nc*A0i[aa0, MZ2])/(216*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2*A0i[aa0, MZ2])/(192*MW*Pi^3*SW*VMU^2) - 
 (2831*CHWB*MW2^2*A0i[aa0, MZ2])/(1728*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ*A0i[aa0, MZ2])/(576*CW*Pi^3*SW*VMU^2) - 
 (4643*CHWB*CW2*MW2*MZ*A0i[aa0, MZ2])/(864*CW*Pi^3*SW*VMU^2) + 
 (77*CHWB*CW2*MW2^4*MZ*A0i[aa0, MZ2])/(18*CW*MZ2^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*MW2^4*A0i[aa0, MZ2])/(27*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (637*CHWB*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(48*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MZ2])/(144*MW*MZ2*Pi^3*SW*VMU^2) + 
 (811*CHWB*MW2^3*A0i[aa0, MZ2])/(432*MW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ*A0i[aa0, MZ2])/(576*CW*MZ2*Pi^3*SW*VMU^2) + 
 (12193*CHWB*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(864*CW*MZ2*Pi^3*SW*VMU^2) + 
 (247*CHWB*MW2*MZ2*A0i[aa0, MZ2])/(576*MW*Pi^3*SW*VMU^2) + 
 (491*CHWB*CW2*MZ*MZ2*A0i[aa0, MZ2])/(1728*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MZ2^2*A0i[aa0, MZ2])/(192*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(576*CW*MW2*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MH2*MZ*SW*A0i[aa0, MZ2])/(576*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*SW*A0i[aa0, MZ2])/(192*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*SW*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MH2*MZ*SW*A0i[aa0, MZ2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*SW*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) + 
 (5*CHWB*CW2*MW2*MZ*SW*A0i[aa0, MZ2])/(36*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MZ2])/(8*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MW2*MZ*SW*A0i[aa0, MZ2])/(12*CW*Pi^3*VMU^2) + 
 (5*CHWB*MW2^3*MZ*SW*A0i[aa0, MZ2])/(24*CW*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/(288*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^2*MZ*SW*A0i[aa0, MZ2])/(16*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MZ2])/(48*MZ2*Pi^3*VMU^2) + 
 (13*CHWB*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(144*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(4*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(6*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2*SW*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2*SW*A0i[aa0, MZ2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MZ2])/(4*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MZ*MZ2*SW*A0i[aa0, MZ2])/(6*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(576*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(576*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(48*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(72*CW*MW2*Pi^3*VMU^2) + 
 (7*CHWB*CW*MW2*MZ*Nc*SW*A0i[aa0, MZ2])/(432*Pi^3*VMU^2) - 
 (7*CHWB*CW2*MW2*MZ*Nc*SW*A0i[aa0, MZ2])/(432*CW*Pi^3*VMU^2) + 
 (7*CHWB*CW*CW2*MW2*MZ*Nc*SW*A0i[aa0, MZ2])/(36*Pi^3*VMU^2) - 
 (7*CHWB*CW2^2*MW2*MZ*Nc*SW*A0i[aa0, MZ2])/(54*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2*Nc*SW*A0i[aa0, MZ2])/(864*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MZ2])/(864*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MZ2])/(72*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MZ*MZ2*Nc*SW*A0i[aa0, MZ2])/(108*CW*Pi^3*VMU^2) - 
 (3*CHD*CW2*MW2*MZ*A0i[aa0, MZ2])/(128*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(32*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHD*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(64*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MZ*MZ2*A0i[aa0, MZ2])/(256*Pi^3*SW2^2*VMU^2) - 
 (3*CHWB*CW2*MW2*MZ*SW*A0i[aa0, MZ2])/(64*CW*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ*SW*A0i[aa0, MZ2])/(16*CW*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(32*CW*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2*MZ*MZ2*SW*A0i[aa0, MZ2])/(128*CW*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MH2*MZ*A0i[aa0, MZ2])/(1152*Pi^3*SW2*VMU^2) + 
 (CHD*MW2*MZ*A0i[aa0, MZ2])/(64*Pi^3*SW2*VMU^2) - 
 (3*CHD*CW2*MW2*MZ*A0i[aa0, MZ2])/(32*Pi^3*SW2*VMU^2) - 
 (CHD*MW2^4*MZ*A0i[aa0, MZ2])/(16*MZ2^3*Pi^3*SW2*VMU^2) + 
 (CHD*MW2^3*MZ*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(96*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MZ2])/(1152*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(192*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*MZ*MZ2*A0i[aa0, MZ2])/(256*Pi^3*SW2*VMU^2) + 
 (11*CHD*CW2*MZ*MZ2*A0i[aa0, MZ2])/(384*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(384*MW2*Pi^3*SW2*VMU^2) + 
 (47*CHWB*CW2*MW2*MZ*A0i[aa0, MZ2])/(48*CW*Pi^3*SW*SW2*VMU^2) - 
 (77*CHWB*CW2*MW2^4*MZ*A0i[aa0, MZ2])/(72*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (443*CHWB*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(144*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (427*CHWB*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(144*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MZ*MZ2*A0i[aa0, MZ2])/(48*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*SW*A0i[aa0, MZ2])/(576*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MW2*MZ*SW*A0i[aa0, MZ2])/(64*CW*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MZ2])/(96*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MW2^3*MZ*SW*A0i[aa0, MZ2])/(16*CW*MZ2^2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MW2^2*MZ*SW*A0i[aa0, MZ2])/(16*CW*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(48*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MZ2])/(48*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(576*MW2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*CW*CW2*MW2*MZ*Nc*SW*A0i[aa0, MZ2])/(432*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MZ2])/(864*Pi^3*SW2*VMU^2) + 
 (CHbox*MH2*MZ*SW2*A0i[aa0, MZ2])/(72*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MZ*SW2*A0i[aa0, MZ2])/(36*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*SW2*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) + 
 (CHB*MW2*MZ*SW2*A0i[aa0, MZ2])/(8*Pi^3*VMU^2) - 
 (CHbox*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (17*CHD*MW2*MZ*SW2*A0i[aa0, MZ2])/(576*Pi^3*VMU^2) - 
 (CHB*CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(6*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) + 
 (CHW*CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(6*Pi^3*VMU^2) - 
 (25*CHD*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(24*MZ2*Pi^3*VMU^2) - 
 (5*CHB*MZ*MZ2*SW2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2*SW2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (CHD*MZ*MZ2*SW2*A0i[aa0, MZ2])/(64*Pi^3*VMU^2) + 
 (CHB*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(6*Pi^3*VMU^2) + 
 (CHbox*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(18*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
 (CHW*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(6*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(288*MW2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*Nc*SW2*A0i[aa0, MZ2])/(216*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2])/(432*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2*SW2*A0i[aa0, MZ2])/(96*MW*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2^2*SW2*A0i[aa0, MZ2])/(72*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MZ*SW2*A0i[aa0, MZ2])/(144*CW*Pi^3*SW*VMU^2) + 
 (1259*CHWB*CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(216*CW*Pi^3*SW*VMU^2) + 
 (139*CHWB*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2])/(36*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (13*CHWB*MW2^3*SW2*A0i[aa0, MZ2])/(72*MW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*CW*MZ2*Pi^3*SW*VMU^2) - 
 (1945*CHWB*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(216*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW2*MZ2*SW2*A0i[aa0, MZ2])/(576*MW*Pi^3*SW*VMU^2) - 
 (347*CHWB*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(432*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(144*CW*MW2*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MH2*MZ*SW*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*SW*SW2*A0i[aa0, MZ2])/(144*CW*Pi^3*VMU^2) - 
 (37*CHWB*MW2*MZ*SW*SW2*A0i[aa0, MZ2])/(288*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*SW*SW2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*SW*SW2*A0i[aa0, MZ2])/(24*CW*Pi^3*VMU^2) - 
 (2*CHWB*MW2^2*MZ*SW*SW2*A0i[aa0, MZ2])/(9*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MZ2])/(12*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*SW*SW2*A0i[aa0, MZ2])/(12*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2*SW*SW2*A0i[aa0, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2*SW*SW2*A0i[aa0, MZ2])/(12*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*SW*SW2*A0i[aa0, MZ2])/(144*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MZ2])/(144*CW*MW2*Pi^3*VMU^2) - 
 (7*CHWB*CW*MW2*MZ*Nc*SW*SW2*A0i[aa0, MZ2])/(108*Pi^3*VMU^2) + 
 (7*CHWB*CW2*MW2*MZ*Nc*SW*SW2*A0i[aa0, MZ2])/(108*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MZ2])/(216*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MZ2])/(216*CW*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^2) + 
 (CHD*MT2^3*MZ*B0i[bb0, MW2, 0, MT2])/(32*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^2) + 
 (CHD*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^2) - 
 (CHD*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(32*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(4*MZ2*Pi^3*VMU^2) + 
 (CHD*MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(64*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(64*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(32*Pi^3*VMU^2) + 
 (7*CHD*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(576*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(72*Pi^3*VMU^2) + 
 (7*CHD*CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(576*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(72*MW2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(288*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(36*Pi^3*VMU^2) + 
 (CHWB*MT2^3*MZ*SW*B0i[bb0, MW2, 0, MT2])/(16*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/(4*CW*Pi^3*VMU^2) - 
 (CHWB*MT2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/(16*CW*(MT2 - MW2)*Pi^3*
   VMU^2) + (CHWB*MT2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  (6*CW*MZ2*Pi^3*VMU^2) - (CHWB*MT2^2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  (6*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, 0, MT2])/(2*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MT2*MW2^3*MZ*SW*B0i[bb0, MW2, 0, MT2])/(6*CW*(MT2 - MW2)*MZ2*Pi^3*
   VMU^2) + (CHWB*CW2*MT2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (32*CW*Pi^3*VMU^2) + (CHWB*CW2*MT2^2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (32*CW*MW2*Pi^3*VMU^2) + (CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (16*CW*Pi^3*VMU^2) + (CHWB*CW*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (288*Pi^3*VMU^2) - (CHWB*CW2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (288*CW*Pi^3*VMU^2) + (CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (24*Pi^3*VMU^2) - (CHWB*CW2^2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (36*CW*Pi^3*VMU^2) + (CHWB*CW*MT2^2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (288*MW2*Pi^3*VMU^2) - (CHWB*CW2*MT2^2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (288*CW*MW2*Pi^3*VMU^2) + (CHWB*CW*CW2*MT2^2*MZ*MZ2*Nc*SW*
   B0i[bb0, MW2, 0, MT2])/(24*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MT2^2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (36*CW*MW2*Pi^3*VMU^2) - (CHWB*CW*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (144*Pi^3*VMU^2) + (CHWB*CW2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (144*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (12*Pi^3*VMU^2) + (CHWB*CW2^2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (18*CW*Pi^3*VMU^2) - (3*CHWB*MT2^2*MW*SW*B0i[bb0, MW2, 0, MT2])/
  (16*Pi^3*SW2*VMU^2) - (3*CHWB*MT2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/
  (16*Pi^3*SW2*VMU^2) + (3*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/
  (8*Pi^3*SW2*VMU^2) + (CHWB*MT2^2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/
  (6*MZ2*Pi^3*SW2*VMU^2) + (CHWB*MT2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/
  (6*MZ2*Pi^3*SW2*VMU^2) - (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, 0, MT2])/
  (3*MZ2*Pi^3*SW2*VMU^2) + (CHWB*MT2*MW*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (32*Pi^3*SW2*VMU^2) + (CHWB*MT2^2*MW*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (32*MW2*Pi^3*SW2*VMU^2) - (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (16*Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (288*Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MT2^2*MZ*MZ2*Nc*SW*
   B0i[bb0, MW2, 0, MT2])/(288*MW2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/(144*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(16*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2])/(144*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2])/(144*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2])/(72*Pi^3*VMU^2) - 
 (CHWB*CW2*MT2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/(8*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MT2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/(8*CW*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/(4*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MW2, 0, MT2])/(72*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MW2, 0, MT2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MW2, 0, MT2])/(72*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2^2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (72*CW*MW2*Pi^3*VMU^2) + (CHWB*CW*MW2*MZ*MZ2*Nc*SW*SW2*
   B0i[bb0, MW2, 0, MT2])/(36*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MW2, 0, MT2])/(36*CW*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) + 
 (2*CHD*MW2^4*MZ*B0i[bb0, MW2, 0, MW2])/(3*MZ2^2*Pi^3*VMU^2) - 
 (7*CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/(12*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(24*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) + 
 (8*CHWB*CW2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^2) + 
 (2*CHWB*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MW2])/(3*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MW2])/(Pi^3*VMU^2) + 
 (2*CHWB*CW2^2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MW2])/(3*CW*Pi^3*VMU^2) - 
 (2*CHWB*CW2*MW2^3*MZ*SW*B0i[bb0, MW2, 0, MW2])/(3*CW*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*CW2*MW*MW2*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(3*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(Pi^3*VMU^2) - 
 (2*CHWB*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(3*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MZ2^2*SW*B0i[bb0, MW2, 0, MW2])/(4*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*SW2*VMU^2) - 
 (CHD*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^2) + 
 (CHD*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(MZ2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(24*Pi^3*VMU^2) - 
 (CHWB*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, 0, MW2])/(CW*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) - 
 (2*CHWB*CW2*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, 0, MW2])/(3*CW*Pi^3*VMU^2) + 
 (2*CHWB*MW2^3*MZ*SW*SW2*B0i[bb0, MW2, 0, MW2])/(CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) + 
 (4*CHWB*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MW2])/(3*CW*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(192*Pi^3*VMU^2) - 
 (CHD*MH2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHW*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*Pi^3*VMU^2) + 
 (3*CHD*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(16*Pi^3*VMU^2) - 
 (CHW*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(2*Pi^3*VMU^2) - 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(36*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(9*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(18*MZ2*Pi^3*VMU^2) - 
 (CHW*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(72*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (CHbox*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(4*MZ2*Pi^3*VMU^2) + 
 (2*CHW*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(36*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(288*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(36*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHW*CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(1152*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(144*MW2*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (7*CHbox*CW2*MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (17*CHD*CW2*MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (2*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CHW*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MH2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (48*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(4*CW*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(4*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(9*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (36*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(2*CW*MZ2*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (18*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^4*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(3*CW*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (CHWB*CW*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (144*Pi^3*VMU^2) - (CHWB*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (144*CW*Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (12*Pi^3*VMU^2) - (CHWB*CW2^2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (18*CW*Pi^3*VMU^2) - (CHWB*CW*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (576*MW2*Pi^3*VMU^2) + (CHWB*CW2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (576*CW*MW2*Pi^3*VMU^2) - (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*
   B0i[bb0, MW2, MH2, MW2])/(48*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (72*CW*MW2*Pi^3*VMU^2) - (CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (48*Pi^3*VMU^2) + (CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (48*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (4*Pi^3*VMU^2) + (CHWB*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (6*CW*Pi^3*VMU^2) + (CHWB*CW2*MH2^2*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (48*MW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^3*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (192*MW*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (48*MW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (6*MW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2])/(32*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(9*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2*MW*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2^2*MW*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(192*MW2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(16*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (576*MW2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*VMU^2) - 
 (2*CHbox*CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHW*CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(288*MW2*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (36*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (7*CHbox*CW2*MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CHW*CW2*MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  ((MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CHbox*CW2*MW2^2*MZ*MZ2*SW2*
   B0i[bb0, MW2, MH2, MW2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (8*CHW*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(36*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(36*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(144*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (144*CW*MW2*Pi^3*VMU^2) + (CHWB*CW*MW2*MZ*MZ2*SW*SW2*
   B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(12*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (12*MW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^3*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (48*MW*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (12*MW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CHWB*CW2*MW2^2*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*MW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*CWw*MW*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) - 
 (5*CW2*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) + 
 (4*CW2*CWw*MW*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) - 
 (CW2*CWw*MW*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) - 
 (17*CHD*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(48*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) + 
 (83*CHD*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHD*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*VMU^2) - 
 (2*CHD*MW2^5*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (CHD*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(36*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^2) + 
 (29*CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) - 
 (5*CHD*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(192*Pi^3*VMU^2) - 
 (41*CHD*CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(96*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(96*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(144*MW2*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(192*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (67*CHWB*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(36*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^2) - 
 (2*CHWB*CW2^2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(3*CW*Pi^3*VMU^2) + 
 (83*CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(36*CW*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (8*CHWB*MW2^4*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*CW*MZ2^2*Pi^3*VMU^2) - (4*CHWB*MW2^5*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(3*CW*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*MW2^4*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(9*CW*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (17*CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (144*Pi^3*VMU^2) - (13*CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (72*CW*Pi^3*VMU^2) + (17*CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (12*Pi^3*VMU^2) - (17*CHWB*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (18*CW*Pi^3*VMU^2) - (5*CHWB*MW2^2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (8*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) - 
 (11*CHWB*CW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(144*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) + 
 (2*CHWB*CW2^2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(9*CW*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (48*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(288*CW*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(48*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(72*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(96*CW*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (71*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (12*Pi^3*SW2*VMU^2) + (8*CHWB*MW*MW2^4*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*MZ2^2*Pi^3*SW2*VMU^2) - (7*CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ2*Pi^3*SW2*VMU^2) + (91*CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (48*Pi^3*SW2*VMU^2) - (17*CHWB*CW*CW2*MW2*MZ*MZ2*SW*
   B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*SW2*VMU^2) - 
 (25*CHWB*MW*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(192*MW2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(6*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) + 
 (17*CHD*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(48*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*CW*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) + 
 (13*CHWB*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(18*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^2) + 
 (11*CHWB*CW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^3*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(144*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^3*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*CW*MW2*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) + 
 (CHD*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) - 
 (CHW*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) + 
 (CHB*CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHW*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^2) + 
 (CHW*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(8*MZ2*Pi^3*VMU^2) - 
 (CHW*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) - 
 (CHB*CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (11*CHD*CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) + 
 (5*CHW*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHB*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHW*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHB*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHbox*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (5*CHD*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHW*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(24*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(16*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(12*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(8*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/(24*MW*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(192*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MH2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(288*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*CW*MZ2*Pi^3*VMU^2) - 
 (7*CHWB*MH2*MW*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MH2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(18*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(24*CW*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(48*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(6*CW*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*SW2*VMU^2) + 
 (17*CHWB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*MH2*MW*MW2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2*MW*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*MW*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW2*VMU^2) + 
 (CHbox*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHB*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) + 
 (CHD*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) - 
 (CHW*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHB*CW2*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHB*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHW*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHB*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHbox*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHB*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(9*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHW*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^3*VMU^2) + 
 (CHB*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*Pi^3*VMU^2) - 
 (CHW*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*Pi^3*VMU^2) + 
 (CHB*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHB*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*Pi^3*VMU^2) - 
 (CHbox*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHW*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(576*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*MW*Pi^3*SW*VMU^2) + 
 (13*CHWB*CW2*MH2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*MW*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*MW*Pi^3*SW*VMU^2) - 
 (3*CHWB*CW2*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/(16*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MH2^2*MZ*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MZ*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*CW*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2*MZ*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(36*CW*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*CW*Pi^3*VMU^2) - 
 (CHB*MH2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHB*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHB*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(144*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(3*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(36*MW*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MW2*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(3*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*MW*Pi^3*SW*VMU^2) + 
 (35*CHD*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^2) - 
 (7*CHD*CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(32*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^2) + 
 (4*CHD*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (193*CHD*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*VMU^2) + 
 (CHD*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*MZ2*Pi^3*VMU^2) - 
 (35*CHD*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) + 
 (113*CHD*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(192*Pi^3*VMU^2) + 
 (7*CHD*CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^2) - 
 (77*CHD*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) + 
 (11*CHD*CW2^2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^2) - 
 (7*CHD*CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) + 
 (1363*CHWB*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(864*MW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(108*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(3*CW*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*CW*Pi^3*SW*VMU^2) - 
 (8*CHWB*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/(9*MW*MZ2^3*Pi^3*SW*VMU^2) + 
 (26*CHWB*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(9*MW*MZ2^2*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*MZ2^2*Pi^3*SW*VMU^2) - (725*CHWB*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (216*MW*MZ2*Pi^3*SW*VMU^2) + (2*CHWB*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2*Pi^3*SW*VMU^2) - 
 (25*CHWB*MT2*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(108*MW*Pi^3*SW*VMU^2) - 
 (49*CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(432*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(6*CW*Pi^3*SW*VMU^2) + 
 (17*CHWB*MW2*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(288*MW*Pi^3*SW*VMU^2) + 
 (5*CHWB*MT2*MW2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(36*CW*Pi^3*VMU^2) - 
 (17*CHWB*CW2*MT2*MW2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(48*CW*Pi^3*VMU^2) - 
 (CHWB*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(18*CW*Pi^3*VMU^2) - 
 (16*CHWB*MT2*MW2^4*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(27*CW*MZ2^3*Pi^3*VMU^2) + 
 (4*CHWB*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(3*CW*MZ2^2*Pi^3*VMU^2) - 
 (4*CHWB*CW2*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*CW*MZ2^2*Pi^3*VMU^2) - 
 (193*CHWB*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(216*CW*MZ2*Pi^3*VMU^2) + 
 (4*CHWB*CW2*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(6*CW*MZ2*Pi^3*VMU^2) + 
 (7*CHWB*CW2*MT2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/(432*CW*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/(144*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/(72*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW2*MZ*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^2) - 
 (CHWB*CW2*MT2*MW2*MZ*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(108*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MW2*MZ*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(9*Pi^3*VMU^2) - 
 (2*CHWB*CW2^2*MT2*MW2*MZ*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) - 
 (11*CHWB*CW*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) + 
 (11*CHWB*CW2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(864*CW*Pi^3*VMU^2) - 
 (11*CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^2) + 
 (11*CHWB*CW2^2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/
  (108*CW*Pi^3*VMU^2) + (CHWB*CW*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/
  (216*Pi^3*VMU^2) - (CHWB*CW2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/
  (216*CW*Pi^3*VMU^2) + (CHWB*CW*CW2*MW2*MZ*MZ2*Nc*SW*
   B0i[bb0, MZ2, MT2, MT2])/(18*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(864*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MZ*MZ2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(108*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MW2*MZ*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/
  (108*Pi^3*SW2*VMU^2) + (11*CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*
   B0i[bb0, MZ2, MT2, MT2])/(864*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/
  (216*Pi^3*SW2*VMU^2) + (CHWB*CW*CW2*MZ*MZ2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/
  (864*Pi^3*SW2*VMU^2) + (17*CHD*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (96*Pi^3*VMU^2) + (CHD*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (6*Pi^3*VMU^2) - (CHD*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (18*Pi^3*VMU^2) + (2*CHD*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MZ2^2*Pi^3*VMU^2) - (4*CHD*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MZ2*Pi^3*VMU^2) - (11*CHD*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (48*Pi^3*VMU^2) + (CHD*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (144*Pi^3*VMU^2) + (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (12*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (48*Pi^3*VMU^2) - (CHD*CW2*MT2*MW2*MZ*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (54*Pi^3*VMU^2) + (11*CHD*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*Pi^3*VMU^2) - (CHD*CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (108*Pi^3*VMU^2) + (CHD*CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*Pi^3*VMU^2) + (133*CHWB*MT2*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*MW*Pi^3*SW*VMU^2) - (CHWB*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*Pi^3*SW*VMU^2) - (191*CHWB*CW2*MT2*MW2*MZ*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(108*CW*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*CW*Pi^3*SW*VMU^2) + 
 (8*CHWB*MT2*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (22*CHWB*MT2*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MW*MZ2*Pi^3*SW*VMU^2) + 
 (32*CHWB*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*MZ2*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MT2*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(288*MW*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(36*MW*Pi^3*SW*VMU^2) + 
 (73*CHWB*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (864*CW*Pi^3*SW*VMU^2) - (191*CHWB*CW2*MW2*MZ*MZ2*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(216*CW*Pi^3*SW*VMU^2) + 
 (23*CHWB*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(864*CW*Pi^3*SW*VMU^2) + 
 (17*CHWB*MT2*MW2*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(48*CW*Pi^3*VMU^2) - 
 (CHWB*MW2^2*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*CW*Pi^3*VMU^2) + 
 (4*CHWB*MT2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*MZ2^2*Pi^3*VMU^2) - (8*CHWB*MT2*MW2^2*MZ*SW*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MW2*MZ*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2*MW2*MZ*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) + 
 (11*CHWB*CW*MT2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) - 
 (11*CHWB*CW2*MT2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*CW*Pi^3*VMU^2) - (CHWB*CW*MW2*MZ*MZ2*Nc*SW*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(54*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2^2*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(216*CW*Pi^3*VMU^2) + 
 (47*CHWB*CW2*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (27*CW*Pi^3*SW*VMU^2) - (8*CHWB*CW2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*Pi^3*SW*VMU^2) - (16*CHWB*CW2*MT2*MW2^2*MZ*SW2^2*
   B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2*Pi^3*SW*VMU^2) - 
 (73*CHWB*CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (216*CW*Pi^3*SW*VMU^2) + (47*CHWB*CW2*MW2*MZ*MZ2*SW2^2*
   B0i[bb0, MZ2, MT2, MT2])/(54*CW*Pi^3*SW*VMU^2) - 
 (23*CHWB*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (216*CW*Pi^3*SW*VMU^2) - (3*CW2*CWw*MW*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (Pi^3*VMU^3) + (29*CW2*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (8*Pi^3*VMU^3) - (CW2*CWw*MW*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (2*Pi^3*VMU^3) - (CW2*CWw*MW*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (Pi^3*VMU^3) - (5*CW2*CWw*MW*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (2*Pi^3*VMU^3) + (CW2*CWw*MW*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (2*Pi^3*VMU^3) + (21*CHD*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (32*Pi^3*VMU^2) - (CHD*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (16*Pi^3*VMU^2) + (13*CHD*CW2^2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (36*Pi^3*VMU^2) + (7*CHD*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (2*MZ2^3*Pi^3*VMU^2) + (CHD*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (13*CHD*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(8*MZ2^2*Pi^3*VMU^2) - 
 (CHD*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/((4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*CHD*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*Pi^3*VMU^2) + 
 (CHD*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(18*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (19*CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) + 
 (11*CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^2) - 
 (11*CHD*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (288*Pi^3*VMU^2) + (CHD*CW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*VMU^2) - (25*CHWB*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*SW*VMU^2) + (25*CHWB*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (72*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (MZ2^3*Pi^3*SW*VMU^2) - (19*CHWB*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (6*MZ2^2*Pi^3*SW*VMU^2) - (CHWB*CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*CW*MZ2^2*Pi^3*SW*VMU^2) + (85*CHWB*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (36*MZ2*Pi^3*SW*VMU^2) + (7*CHWB*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (72*CW*MZ2*Pi^3*SW*VMU^2) - (19*CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (96*Pi^3*SW*VMU^2) - (CHWB*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (9*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (192*Pi^3*SW*VMU^2) + (4*CHWB*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*CW*Pi^3*VMU^2) - (13*CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*VMU^2) + (13*CHWB*CW2*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (144*CW*Pi^3*VMU^2) - (13*CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (12*Pi^3*VMU^2) + (13*CHWB*CW2^2*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (18*CW*Pi^3*VMU^2) + (7*CHWB*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (6*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHWB*MW2^5*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(3*CW*MZ2^3*Pi^3*VMU^2) + 
 (2*CHWB*MW2^6*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(3*CW*(4*MW2 - MZ2)*MZ2^3*Pi^3*
   VMU^2) - (13*CHWB*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*CW*MZ2^2*Pi^3*VMU^2) - (2*CHWB*MW2^5*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (5*CHWB*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(24*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(24*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(2*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(3*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(9*CW*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (11*CHWB*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (144*CW*Pi^3*VMU^2) - (11*CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (288*Pi^3*VMU^2) + (11*CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (288*CW*Pi^3*VMU^2) - (11*CHWB*CW*CW2*MW2*MZ*MZ2*SW*
   B0i[bb0, MZ2, MW2, MW2])/(24*Pi^3*VMU^2) + 
 (11*CHWB*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/(36*CW*Pi^3*VMU^2) - 
 (11*CHWB*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/(576*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/(48*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/(72*CW*Pi^3*VMU^2) + 
 (13*CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (11*CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (288*Pi^3*SW2*VMU^2) + (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (576*Pi^3*SW2*VMU^2) - (5*CHD*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (6*Pi^3*VMU^2) - (CHD*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (2*MZ2*Pi^3*VMU^2) - (19*CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (72*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*VMU^2) + (53*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (72*Pi^3*SW*VMU^2) - (155*CHWB*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (144*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2^2*Pi^3*SW*VMU^2) + (4*CHWB*CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*CW*MZ2^2*Pi^3*SW*VMU^2) + (5*CHWB*MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (6*MZ2*Pi^3*SW*VMU^2) - (31*CHWB*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (72*CW*MZ2*Pi^3*SW*VMU^2) - 
 (13*CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*SW*VMU^2) + 
 (197*CHWB*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (288*CW*Pi^3*SW*VMU^2) + (CHWB*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (192*CW*Pi^3*SW*VMU^2) + (13*CHWB*CW*MW2^2*MZ*SW*SW2*
   B0i[bb0, MZ2, MW2, MW2])/(36*Pi^3*VMU^2) - 
 (13*CHWB*CW2*MW2^2*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(36*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(6*CW*MZ2*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^2) - 
 (11*CHWB*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(72*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(144*CW*Pi^3*VMU^2) - 
 (5*CHWB*CW2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2])/(4*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2])/(6*CW*MZ2*Pi^3*SW*VMU^2) - 
 (23*CHWB*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (24*CW*Pi^3*SW*VMU^2) - (CHWB*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (48*CW*Pi^3*SW*VMU^2) + (CHbox*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*Pi^3*VMU^2) + (CHD*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (288*Pi^3*VMU^2) + (CHbox*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*Pi^3*VMU^2) + (CHD*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (72*Pi^3*VMU^2) - (CHW*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) - (CHW*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^2) + 
 (CHW*MH2*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHD*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) + 
 (CHW*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHW*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHbox*MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHW*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW*B0i[dbb0, MZ2, MH2, MZ2])/(288*CW*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ*SW*B0i[dbb0, MZ2, MH2, MZ2])/(36*CW*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2^2*MZ*SW*B0i[dbb0, MZ2, MH2, MZ2])/(144*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(18*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2*MZ*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(72*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MZ2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(24*CW*Pi^3*VMU^2) + 
 (CHB*MH2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) - 
 (CHB*MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHB*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHB*MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) + 
 (CHB*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHB*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*MZ2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ*MZ2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*CW*Pi^3*VMU^2) + (CHWB*MH2*MW*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (18*Pi^3*VMU^2) + (CHWB*MW*MW2*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (6*Pi^3*VMU^2) + (CHWB*CW2*MH2*MZ*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*CW*Pi^3*VMU^2) - (CHWB*MW*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) - (CHWB*CW2*MZ*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*CW*Pi^3*VMU^2) - (CHbox*MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*Pi^3*VMU^2) + (CHW*MH2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) + (CHbox*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*Pi^3*VMU^2) - (CHW*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (6*Pi^3*VMU^2) - (CHbox*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) + (CHB*MH2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) - (CHB*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MH2, MZ2])/
  (6*Pi^3*VMU^2) + (103*CHD*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*VMU^2) - (5*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (108*Pi^3*VMU^2) - (5*CHD*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (54*MZ2*Pi^3*VMU^2) - (37*CHD*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (216*Pi^3*VMU^2) + (65*CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*VMU^2) + (35*CHD*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (1728*Pi^3*VMU^2) - (4*CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*Pi^3*VMU^2) + (85*CHD*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/
  (1728*Pi^3*VMU^2) - (16*CHWB*CW2*MT2*MW2^3*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*Pi^3*VMU^2) + (103*CHWB*MT2*MW2^2*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (216*CW*Pi^3*VMU^2) - (CHWB*MW2^3*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (2*CW*Pi^3*VMU^2) + (16*CHWB*MT2*MW2^4*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (27*CW*MZ2^2*Pi^3*VMU^2) - (CHWB*MT2*MW2^3*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (CW*MZ2*Pi^3*VMU^2) + (8*CHWB*MW2^4*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (27*CW*MZ2*Pi^3*VMU^2) + (CHWB*CW2*MT2*MW2^2*MZ2*SW*
   B0i[dbb0, MZ2, MT2, MT2])/(MW*Pi^3*VMU^2) - 
 (8*CHWB*CW2*MW2^3*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/(27*MW*Pi^3*VMU^2) - 
 (CHWB*MT2*MW2*MZ*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/(16*CW*Pi^3*VMU^2) + 
 (65*CHWB*MW2^2*MZ*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/(216*CW*Pi^3*VMU^2) - 
 (103*CHWB*CW2*MT2*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (216*MW*Pi^3*VMU^2) + (CHWB*CW2*MW2^2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (2*MW*Pi^3*VMU^2) - (CHWB*MW2*MZ*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (16*CW*Pi^3*VMU^2) + (CHWB*CW2*MT2*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (16*MW*Pi^3*VMU^2) - (65*CHWB*CW2*MW2*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (216*MW*Pi^3*VMU^2) + (CHWB*CW2*MZ2^4*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (16*MW*Pi^3*VMU^2) - (4*CHD*CW2*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*Pi^3*VMU^2) + (5*CHD*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*Pi^3*VMU^2) - (2*CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*Pi^3*VMU^2) - (7*CHD*CW2*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*VMU^2) + (5*CHD*CW2*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (54*Pi^3*VMU^2) - (17*CHD*CW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*VMU^2) - (8*CHWB*CW2*MT2*MW2^2*MZ*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) + 
 (16*CHWB*CW2*MT2*MW2^2*MZ2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*Pi^3*VMU^2) + (10*CHWB*CW2*MT2*MW2*MZ*MZ2*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) - 
 (4*CHWB*CW2*MW2^2*MZ*MZ2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*CW*Pi^3*VMU^2) - (23*CHWB*CW2*MT2*MW2*MZ2^2*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*MW*Pi^3*VMU^2) + 
 (8*CHWB*CW2*MW2^2*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*Pi^3*VMU^2) - (7*CHWB*CW2*MT2*MZ*MZ2^2*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(216*CW*Pi^3*VMU^2) + 
 (5*CHWB*CW2*MW2*MZ*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*CW*Pi^3*VMU^2) + (47*CHWB*CW2*MT2*MZ2^3*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(216*MW*Pi^3*VMU^2) - 
 (23*CHWB*CW2*MW2*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/(54*MW*Pi^3*VMU^2) - 
 (17*CHWB*CW2*MZ*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/(216*CW*Pi^3*VMU^2) + 
 (37*CHWB*CW2*MZ2^4*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/(216*MW*Pi^3*VMU^2) + 
 (4*CHD*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^2) - 
 (5*CHD*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^2) + 
 (2*CHD*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^2) - 
 (5*CHD*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^2) + 
 (8*CHWB*MT2*MW2^2*MZ*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) - 
 (5*CHWB*MT2*MW2*MZ*MZ2*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*CW*Pi^3*VMU^2) + (4*CHWB*MW2^2*MZ*MZ2*SW*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) - 
 (5*CHWB*MW2*MZ*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(54*CW*Pi^3*VMU^2) - 
 (CW2*CWw*MW*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(Pi^3*VMU^3) + 
 (5*CW2*CWw*MW*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(2*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(16*Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^3) - 
 (67*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) + 
 (277*CHD*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(3*MZ2^2*Pi^3*VMU^2) - 
 (11*CHD*MW2^6*MZ*B0i[dbb0, MZ2, MW2, MW2])/(6*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (2*CHD*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(9*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(8*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) - 
 (19*CHD*MW2^3*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/
  (18*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (192*Pi^3*VMU^2) + (19*CHD*MW2^2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (96*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHD*MW2*MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/
  (1152*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*MZ*MZ2^4*B0i[dbb0, MZ2, MW2, MW2])/
  (2304*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^2) + 
 (277*CHWB*MW2^4*MZ*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHWB*MW2^6*MZ*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (3*CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHWB*MW*MW2^4*SW*B0i[dbb0, MZ2, MW2, MW2])/(3*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^5*MZ*SW*B0i[dbb0, MZ2, MW2, MW2])/(4*CW*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (89*CHWB*MW*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (72*Pi^3*VMU^2) - (19*CHWB*MW2^3*MZ*MZ2*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (9*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (29*CHWB*MW*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MW2, MW2])/(48*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*MZ*MZ2^2*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (48*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHWB*MW*MZ2^3*SW*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) - 
 (11*CHWB*MW2*MZ*MZ2^3*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (576*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MZ*MZ2^4*SW*B0i[dbb0, MZ2, MW2, MW2])/(1152*CW*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2])/(18*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (72*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (288*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/(3*CW*Pi^3*VMU^2) + 
 (17*CHWB*CW2*MW2^2*MZ*MZ2*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*CW*Pi^3*VMU^2) - (CHWB*CW2*MW2*MZ*MZ2^2*SW*SW2*
   B0i[dbb0, MZ2, MW2, MW2])/(9*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2^4*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (144*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^2) - 
 (CHD*MW2^4*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^2) - 
 (11*CHD*MW2^3*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(36*Pi^3*VMU^2) + 
 (25*CHD*MW2^2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (288*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(576*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (CHWB*MW2^3*MZ*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (2*CW*Pi^3*VMU^2) - (CHWB*MW2^4*MZ*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (3*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*MW2^2*MZ*MZ2*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*CW*Pi^3*VMU^2) - (11*CHWB*MW2^3*MZ*MZ2*SW*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(36*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(18*CW*Pi^3*VMU^2) + 
 (25*CHWB*MW2^2*MZ*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (18*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (144*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*MZ*MZ2^4*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (288*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*Pi^3*VMU^3) + 
 (CW*CWw*MW2^3*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*Pi^3*VMU^3) + 
 (CW2*CWw*MW2^3*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*MW*Pi^3*VMU^3) - 
 (CW2^2*CWw*MW2^3*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (4*MW*Pi^3*VMU^3) - (CW2*CWw*MW2^3*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(MW*Pi^3*VMU^3) + (CW2^2*CWw*MW2^3*MZ*MZ2*SW2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(MW*Pi^3*VMU^3) + 
 (CHD*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^2) - 
 (CHD*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2^2*Pi^3*VMU^2) - 
 (CHD*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (6*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*CW*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW*MW2^3*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*CW*Pi^3*VMU^2) - (5*CHWB*MW2^5*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*CW*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^4*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^4*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^4*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*CW*MZ2*Pi^3*VMU^2) + (CHWB*CW*CW2*MW2^4*MZ*SW*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2^4*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*MZ2*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*MZ2*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(Pi^3*VMU^2) + 
 (2*CHWB*CW2^2*MW2^2*MZ*MZ2*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(24*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2^4*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*MZ2*Pi^3*SW2*VMU^2) + (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*Pi^3*VMU^2) - (17*CHWB*CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(12*CW*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MW2^5*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (11*CHWB*CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*CW*MZ2*Pi^3*SW*VMU^2) + (5*CHWB*CW2*MW2^2*MZ*MZ2*SW2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MW2^3*MZ*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (6*CW*Pi^3*VMU^2) - (CHWB*CW*MW2^4*MZ*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(6*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^4*MZ*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (6*CW*MZ2*Pi^3*VMU^2) + (CHWB*CW*MW2^2*MZ*MZ2*SW*SW2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ*MZ2*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*CW*Pi^3*VMU^2) + (5*CHWB*CW2*MW2^3*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(3*CW*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MW2^4*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (6*CW*MZ2*Pi^3*SW*VMU^2) - (2*CHWB*CW2*MW2^2*MZ*MZ2*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(CW*Pi^3*SW*VMU^2) + 
 (CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) + 
 (CHD*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*Pi^3*VMU^2) + (CHWB*CW*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*VMU^2) - (3*CHWB*CW2*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (16*CW*Pi^3*VMU^2) + (CHWB*CW*CW2*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MW2])/(4*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*CW*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VMU^2) - 
 (5*CHWB*CW2*MW2^2*MZ*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*VMU^2) + (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2^2*MZ*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*CW*Pi^3*VMU^2) + (CHWB*MW*MW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*Pi^3*VMU^2) - (CHWB*CW*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*VMU^2) + (CHWB*CW2*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*CW*Pi^3*VMU^2) - (CHWB*CW*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*VMU^2) + (CHWB*CW2*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MW2])/(4*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*SW2*VMU^2) + (CHWB*CW*CW2*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MW2])/(48*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^4*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (3*CW*Pi^3*SW*VMU^2) - (5*CHWB*CW2*MW2*MZ*MZ2^2*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*SW*VMU^2) - (CHWB*CW*MW2^3*MZ*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (12*CW*Pi^3*VMU^2) - (CHWB*CW*MW2^2*MZ*MZ2*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*MZ2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (12*CW*Pi^3*VMU^2) + (CHWB*CW*MW2*MZ*MZ2^2*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2^2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (12*CW*Pi^3*VMU^2) + (CHWB*CW*MZ*MZ2^3*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MW2])/(12*Pi^3*VMU^2) - (CHWB*CW2*MZ*MZ2^3*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*CW*Pi^3*VMU^2) + 
 (3*CHWB*CW2*MW2^3*MZ*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (4*CW*Pi^3*SW*VMU^2) + (2*CHWB*CW2*MW2^2*MZ*MZ2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(3*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (4*CW*Pi^3*SW*VMU^2) - (CHWB*CW2*MZ*MZ2^3*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*CW*Pi^3*SW*VMU^2) - 
 (4*CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (2*CHD*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*VMU^2) + 
 (CHD*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) - 
 (9*CHD*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
 (13*CHD*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^2) - 
 (3*CHD*CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*MW2*Pi^3*VMU^2) + 
 (2*CHWB*CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (CW*Pi^3*SW*VMU^2) + (49*CHWB*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(12*CW*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (12*CW*Pi^3*SW*VMU^2) - (8*CHWB*MW*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) - (4*CHWB*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (CW*Pi^3*VMU^2) + (8*CHWB*MW2^4*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*CW*MZ2*Pi^3*VMU^2) + (4*CHWB*MW*MW2^2*MZ2*SW*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) + 
 (2*CHWB*MW2^2*MZ*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*Pi^3*VMU^2) - 
 (2*CHWB*MW*MW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) + (CHWB*MW*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) + (5*CHWB*CW*CW2*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (12*Pi^3*VMU^2) - (CHWB*CW*CW2*MZ*MZ2^4*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (8*MW2*Pi^3*VMU^2) - (2*CHD*CW2*MW2^2*MZ*MZ2*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) - (4*CHD*CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(3*Pi^3*VMU^2) - (113*CHD*CW2*MZ*MZ2^3*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
 (5*CHD*CW2^2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (19*CHD*CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (16*MW2*Pi^3*VMU^2) - (CHD*CW2^2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(2*MW2*Pi^3*VMU^2) - 
 (8*CHWB*CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (CW*Pi^3*SW*VMU^2) + (67*CHWB*CW2*MW2^2*MZ*MZ2*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*CW*Pi^3*SW*VMU^2) - 
 (79*CHWB*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (4*CW*Pi^3*SW*VMU^2) + (133*CHWB*CW2*MZ*MZ2^3*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) - (CHWB*CW2*MW2*MZ*MZ2^2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(3*CW*Pi^3*VMU^2) + (4*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) - 
 (8*CHWB*CW2^2*MW2*MZ*MZ2^2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*CW*Pi^3*VMU^2) - (5*CHWB*CW*MZ*MZ2^3*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(12*Pi^3*VMU^2) + (5*CHWB*CW2*MZ*MZ2^3*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(12*CW*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (Pi^3*VMU^2) + (10*CHWB*CW2^2*MZ*MZ2^3*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(3*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^4*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (8*MW2*Pi^3*VMU^2) - (CHWB*CW2*MZ*MZ2^4*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(8*CW*MW2*Pi^3*VMU^2) + 
 (3*CHWB*CW*CW2*MZ*MZ2^4*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (2*MW2*Pi^3*VMU^2) - (CHWB*CW2^2*MZ*MZ2^4*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*MW2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) + (5*CHD*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (6*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (4*MW2*Pi^3*VMU^2) - (28*CHWB*CW2*MW2^2*MZ*MZ2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*CW*Pi^3*SW*VMU^2) + 
 (41*CHWB*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*CW*Pi^3*SW*VMU^2) - (29*CHWB*CW2*MZ*MZ2^3*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*CW*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) + (4*CHWB*CW2*MW2*MZ*MZ2^2*SW*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*CW*Pi^3*VMU^2) + 
 (5*CHWB*CW*MZ*MZ2^3*SW*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) - (5*CHWB*CW2*MZ*MZ2^3*SW*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(3*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^4*SW*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (2*MW2*Pi^3*VMU^2) + (CHWB*CW2*MZ*MZ2^4*SW*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*CW*MW2*Pi^3*VMU^2) + 
 (2*CHD*MW2*MZ*MZ2^2*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (2*CHD*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) - 
 (4*CHD*CW2*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (8*CHWB*MW*MZ2^3*SW*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) - 
 (8*CHWB*CW2*MZ*MZ2^3*SW*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*CW*Pi^3*VMU^2) - (MZ*MZ2^2*SW2^2*Ced[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[2, 2, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ced[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ced[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Ced[Leff, Leff, 1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Ced[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Ced[Leff, Leff, 1, 1])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Ced[Leff, Leff, 1, 1])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Ced[Leff, Leff, 1, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Ced[Leff, Leff, 1, 1])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Ced[Leff, Leff, 2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Ced[Leff, Leff, 2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Ced[Leff, Leff, 2, 2])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Ced[Leff, Leff, 2, 2])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Ced[Leff, Leff, 2, 2])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Ced[Leff, Leff, 2, 2])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Ced[Leff, Leff, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Ced[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Ced[Leff, Leff, 3, 3])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Ced[Leff, Leff, 3, 3])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Ced[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Ced[Leff, Leff, 3, 3])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(36*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 2, 2])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[2, 2, 2, 2])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2*Cee[Leff, Leff, 1, 1])/(216*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^2*Cee[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^3*Cee[Leff, Leff, 1, 1])/(432*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2*SW2*Cee[Leff, Leff, 1, 1])/(54*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^2*SW2*Cee[Leff, Leff, 1, 1])/(36*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^3*SW2*Cee[Leff, Leff, 1, 1])/(108*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(8*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (24*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 1, 1])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 1, 1])/(6*MW2*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2*Cee[Leff, Leff, 2, 2])/(216*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^2*Cee[Leff, Leff, 2, 2])/(144*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^3*Cee[Leff, Leff, 2, 2])/(432*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2*SW2*Cee[Leff, Leff, 2, 2])/(54*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^2*SW2*Cee[Leff, Leff, 2, 2])/(36*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^3*SW2*Cee[Leff, Leff, 2, 2])/(108*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(8*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (24*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 2, 2])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 2, 2])/(6*MW2*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2*Cee[Leff, Leff, 3, 3])/(216*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^2*Cee[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^3*Cee[Leff, Leff, 3, 3])/(432*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2*SW2*Cee[Leff, Leff, 3, 3])/(54*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^2*SW2*Cee[Leff, Leff, 3, 3])/(36*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^3*SW2*Cee[Leff, Leff, 3, 3])/(108*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(8*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (24*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 3, 3])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 3, 3])/(6*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[2, 2, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[2, 2, 1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[2, 2, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[2, 2, 2, 2])/(36*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*Ceu[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ceu[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Ceu[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[2, 2, 3, 3])/(16*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[2, 2, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Ceu[Leff, Leff, 1, 1])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Ceu[Leff, Leff, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Ceu[Leff, Leff, 1, 1])/(108*MW2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*Ceu[Leff, Leff, 1, 1])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Ceu[Leff, Leff, 1, 1])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Ceu[Leff, Leff, 1, 1])/(27*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(6*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Ceu[Leff, Leff, 2, 2])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Ceu[Leff, Leff, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Ceu[Leff, Leff, 2, 2])/(108*MW2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*Ceu[Leff, Leff, 2, 2])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Ceu[Leff, Leff, 2, 2])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Ceu[Leff, Leff, 2, 2])/(27*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(24*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(6*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Ceu[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Ceu[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Ceu[Leff, Leff, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Ceu[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Ceu[Leff, Leff, 3, 3])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Ceu[Leff, Leff, 3, 3])/(216*MW2*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*Ceu[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*Ceu[Leff, Leff, 3, 3])/(3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Ceu[Leff, Leff, 3, 3])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Ceu[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*Ceu[Leff, Leff, 3, 3])/(9*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Ceu[Leff, Leff, 3, 3])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(36*MW2*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(9*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (18*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (9*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (9*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(6*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(18*MW2*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHd[1, 1])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHd[1, 1])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHd[1, 1])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHd[1, 1])/(144*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHd[1, 1])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHd[1, 1])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHd[1, 1])/(36*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHd[1, 1])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*CHd[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHd[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHd[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHd[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHd[2, 2])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHd[2, 2])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHd[2, 2])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHd[2, 2])/(144*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHd[2, 2])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHd[2, 2])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHd[2, 2])/(36*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHd[2, 2])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*CHd[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHd[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHd[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHd[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHd[3, 3])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHd[3, 3])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHd[3, 3])/(432*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHd[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHd[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHd[3, 3])/(144*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*CHd[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*CHd[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHd[3, 3])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*CHd[3, 3])/(27*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHd[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2*SW2*CHd[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHd[3, 3])/(36*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*CHd[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2*CHd[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHd[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHe[1, 1])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHe[1, 1])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHe[1, 1])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHe[1, 1])/(144*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHe[1, 1])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHe[1, 1])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHe[1, 1])/(36*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHe[1, 1])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*CHe[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHe[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHe[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(18*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*CHe[2, 2])/(288*Pi^3*VMU^2) + (3*MT2*MW2*MZ*CHe[2, 2])/
  (16*Pi^3*VMU^2) + (MW2^2*MZ*CHe[2, 2])/(18*Pi^3*VMU^2) - 
 (71*CW2*MW2^2*MZ*CHe[2, 2])/(144*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*CHe[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*CHe[2, 2])/(12*MZ2^2*Pi^3*VMU^2) - 
 (2*MT2*MW2^2*MZ*CHe[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (31*MW2^3*MZ*CHe[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*CHe[2, 2])/(288*Pi^3*VMU^2) - (17*MT2*MZ*MZ2*CHe[2, 2])/
  (432*Pi^3*VMU^2) - (17*MW2*MZ*MZ2*CHe[2, 2])/(54*Pi^3*VMU^2) + 
 (41*CW2*MW2*MZ*MZ2*CHe[2, 2])/(36*Pi^3*VMU^2) + 
 (23*MZ*MZ2^2*CHe[2, 2])/(216*Pi^3*VMU^2) - (157*CW2*MZ*MZ2^2*CHe[2, 2])/
  (192*Pi^3*VMU^2) + (11*CW2*MZ*MZ2^3*CHe[2, 2])/(64*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*CHe[2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*CHe[2, 2])/(432*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*SW2*CHe[2, 2])/(54*Pi^3*VMU^2) + 
 (71*MW2^2*MZ*SW2*CHe[2, 2])/(144*Pi^3*VMU^2) - 
 (2*MT2*MW2^2*MZ*SW2*CHe[2, 2])/(27*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*CHe[2, 2])/(12*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*CHe[2, 2])/(288*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*SW2*CHe[2, 2])/(432*Pi^3*VMU^2) - 
 (161*MW2*MZ*MZ2*SW2*CHe[2, 2])/(144*Pi^3*VMU^2) + 
 (13*MZ*MZ2^2*SW2*CHe[2, 2])/(24*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHe[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHe[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*CHe[2, 2])/(54*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHe[2, 2])/(8*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHe[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHe[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MH2]*CHe[2, 2])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHe[2, 2])/(288*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[2, 2])/(288*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHe[2, 2])/(48*Pi^3*VMU^2) - 
 (23*MW2*MZ*A0i[aa0, MT2]*CHe[2, 2])/(72*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHe[2, 2])/(27*MZ2^2*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*A0i[aa0, MT2]*CHe[2, 2])/(18*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*A0i[aa0, MT2]*CHe[2, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*CHe[2, 2])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHe[2, 2])/(54*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHe[2, 2])/(288*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MW2]*CHe[2, 2])/(48*Pi^3*VMU^2) + 
 (5*CW2*MW2*MZ*A0i[aa0, MW2]*CHe[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHe[2, 2])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHe[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MW2]*CHe[2, 2])/(12*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MW2]*CHe[2, 2])/(288*Pi^3*VMU^2) - 
 (19*CW2*MZ*MZ2*A0i[aa0, MW2]*CHe[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHe[2, 2])/(288*MW2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[2, 2])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MW2]*CHe[2, 2])/(36*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(288*Pi^3*VMU^2) - 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(64*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(144*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(72*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*CHe[2, 2])/(576*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[2, 2])/(288*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2]*CHe[2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2]*CHe[2, 2])/(432*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(36*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(576*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(18*Pi^3*VMU^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[2, 2])/(48*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[2, 2])/(48*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[2, 2])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*CHe[2, 2])/(6*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[2, 2])/(6*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHe[2, 2])/(6*Pi^3*VMU^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[2, 2])/(288*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[2, 2])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[2, 2])/(24*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/(6*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/(18*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/(288*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[2, 2])/(288*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[2, 2])/(288*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[2, 2])/(144*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[2, 2])/(24*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(36*Pi^3*VMU^2) + 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (7*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(18*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(54*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(432*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(432*Pi^3*VMU^2) + 
 (13*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/(72*Pi^3*VMU^2) - 
 (13*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/(6*MZ2^2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/(12*MZ2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/(144*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/(144*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/(288*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHe[2, 2])/(288*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[2, 2])/(288*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[2, 2])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[2, 2])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHe[2, 2])/(24*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[2, 2])/(27*Pi^3*VMU^2) - 
 (5*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[2, 2])/(27*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[2, 2])/(27*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[2, 2])/(432*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[2, 2])/(54*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[2, 2])/(432*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[2, 2])/(6*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[2, 2])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[2, 2])/(288*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[2, 2])/(12*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[2, 2])/
  (12*MZ2*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[2, 2])/(6*Pi^3*VMU^2) + (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[2, 2])/
  (24*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[2, 2])/(24*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[2, 2])/(24*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[2, 2])/
  (3*Pi^3*VMU^2) - (5*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[2, 2])/(6*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[2, 2])/
  (4*MW2*Pi^3*VMU^2) + (4*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[2, 2])/(3*Pi^3*VMU^2) - (MW2^2*MZ*CHe[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHe[3, 3])/(108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHe[3, 3])/
  (432*Pi^3*VMU^2) + (CW2*MH2*MW2*MZ*MZ2*CHe[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*CHe[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MZ*MZ2^2*CHe[3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*CHe[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*CHe[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*CHe[3, 3])/(108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHe[3, 3])/
  (27*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2*SW2*CHe[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (4*CW2*MW2^2*MZ*MZ2*SW2*CHe[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MZ*MZ2^2*SW2*CHe[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHe[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2*CHe[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(18*Pi^3*VMU^2) + 
 (5*MH2^3*MZ*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MT2^3*MZ*CHe[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (253*MT2*MW2*MZ*CHe[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (43*CW2*MT2*MW2*MZ*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (5*MH2^2*MW2*MZ*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW2*MZ*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MT2^2*MW2*MZ*CHe[Leff, Leff])/(24*(MT2 - MW2)*Pi^3*VMU^2) - 
 (3011*MW2^2*MZ*CHe[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (247*CW2*MW2^2*MZ*CHe[Leff, Leff])/(864*Pi^3*VMU^2) + 
 (151*CW2^2*MW2^2*MZ*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*MH2*MW2^2*MZ*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (341*CW2*MH2*MW2^2*MZ*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^2*MZ*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MT2*MW2^2*MZ*CHe[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (341*CW2*MW2^3*MZ*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*CHe[Leff, Leff])/(24*(MT2 - MW2)*Pi^3*VMU^2) - 
 (217*MW2^3*MZ*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*MT2*MW2^4*MZ*CHe[Leff, Leff])/(27*MZ2^3*Pi^3*VMU^2) + 
 (MW2^5*MZ*CHe[Leff, Leff])/(MZ2^3*Pi^3*VMU^2) - 
 (2*MW2^6*MZ*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (44*MT2*MW2^3*MZ*CHe[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^3*MZ*CHe[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) - 
 (277*MW2^4*MZ*CHe[Leff, Leff])/(108*MZ2^2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*CHe[Leff, Leff])/(6*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^5*MZ*CHe[Leff, Leff])/(2*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (MH2^3*MW2*MZ*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2^3*MW2*MZ*CHe[Leff, Leff])/(12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*CHe[Leff, Leff])/(96*MZ2*Pi^3*VMU^2) - 
 (665*MT2*MW2^2*MZ*CHe[Leff, Leff])/(432*MZ2*Pi^3*VMU^2) + 
 (14*CW2*MT2*MW2^2*MZ*CHe[Leff, Leff])/(27*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2^2*MW2^2*MZ*CHe[Leff, Leff])/(6*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2401*MW2^3*MZ*CHe[Leff, Leff])/(864*MZ2*Pi^3*VMU^2) - 
 (107*CW2*MW2^3*MZ*CHe[Leff, Leff])/(216*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^3*MZ*CHe[Leff, Leff])/(6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^3*MZ*CHe[Leff, Leff])/(12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^4*MZ*CHe[Leff, Leff])/(6*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (43*MW2^4*MZ*CHe[Leff, Leff])/(24*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (43*MT2*MZ*MZ2*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (115*CW2*MT2*MZ*MZ2*CHe[Leff, Leff])/(432*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MZ*MZ2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MT2*MZ*MZ2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MZ*MZ2*CHe[Leff, Leff])/(16*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MZ*MZ2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MZ*MZ2*CHe[Leff, Leff])/(32*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (2123*MW2*MZ*MZ2*CHe[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (41*CW2*MW2*MZ*MZ2*CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (275*CW2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4685*CW2*MH2*MW2*MZ*MZ2*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/(32*(MT2 - MW2)*Pi^3*VMU^2) + 
 (4793*CW2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*CHe[Leff, Leff])/(16*(MT2 - MW2)*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(8*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*MZ*MZ2^2*CHe[Leff, Leff])/(256*Pi^3*VMU^2) + 
 (437*CW2*MZ*MZ2^2*CHe[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (1625*CW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (241*CW2*MH2*MZ*MZ2^2*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CW2*MT2*MZ*MZ2^2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MT2^2*MZ*MZ2^2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) + (CW2*MH2*MZ*MZ2^2*CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (17*CW2*MT2*MZ*MZ2^2*CHe[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MZ*MZ2^2*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (19*CW2*MH2*MT2*MZ*MZ2^2*CHe[Leff, Leff])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2^2*CHe[Leff, Leff])/
  (24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (245*CW2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) - (73*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
  (96*(4*MW2 - MZ2)*Pi^3*VMU^2) + (2227*CW2*MZ*MZ2^3*CHe[Leff, Leff])/
  (1728*(MH2 - 4*MW2)*Pi^3*VMU^2) - (1223*CW2*MZ*MZ2^3*CHe[Leff, Leff])/
  (6912*MW2*Pi^3*VMU^2) - (449*CW2^2*MZ*MZ2^3*CHe[Leff, Leff])/
  (192*MW2*Pi^3*VMU^2) - (2227*CW2*MH2*MZ*MZ2^3*CHe[Leff, Leff])/
  (6912*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + (9*MZ*MZ2^3*CHe[Leff, Leff])/
  (128*(4*MW2 - MZ2)*Pi^3*VMU^2) + (11*CW2*MZ*MZ2^4*CHe[Leff, Leff])/
  (256*MW2^2*Pi^3*VMU^2) + (11*CW2^2*MZ*MZ2^4*CHe[Leff, Leff])/
  (32*MW2^2*Pi^3*VMU^2) - (103*CW2*MH2*MZ*MZ2^4*CHe[Leff, Leff])/
  (2304*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + (103*CW2*MZ*MZ2^4*CHe[Leff, Leff])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + (13*MZ*MZ2^4*CHe[Leff, Leff])/
  (2304*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Nc*CHe[Leff, Leff])/
  (432*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*Nc*CHe[Leff, Leff])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Nc*CHe[Leff, Leff])/(1728*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*Nc*CHe[Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (15*MH2^2*MW2^2*MZ*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (15*MH2*MW2^3*MZ*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*MH2*MW2^3*MZ*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*MW2^4*MZ*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2^2*MW2^4*MZ*CHe[Leff, Leff])/(32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^5*MZ*CHe[Leff, Leff])/(32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^5*MZ*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MW2^6*MZ*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (7*MH2^2*MW2^3*MZ*CHe[Leff, Leff])/(64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (7*MH2*MW2^4*MZ*CHe[Leff, Leff])/(64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (3*MH2*MW2^4*MZ*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*MW2^5*MZ*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (13*MH2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/(256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (13*MH2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (5*MH2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (5*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2^2*MZ*MZ2^2*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*MH2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2*MZ*SW2*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (59*MT2*MW2*MZ*SW2*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MW2*MZ*SW2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*SW2*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (49*CW2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (341*CW2*MH2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (341*CW2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (4*MT2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(9*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*SW2*CHe[Leff, Leff])/(6*MZ2^2*Pi^3*VMU^2) - 
 (10*MT2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) + 
 (107*MW2^3*MZ*SW2*CHe[Leff, Leff])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (3*MT2*MZ*MZ2*SW2*CHe[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*CHe[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MH2*MT2*MZ*MZ2*SW2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2*SW2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MT2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (85*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (155*CW2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (4685*CW2*MH2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CW2*MT2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*MH2^2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - (4793*CW2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (5*MH2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) + (MH2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) - (MW2^3*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) + (25*MZ*MZ2^2*SW2*CHe[Leff, Leff])/
  (72*Pi^3*VMU^2) - (211*CW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (241*CW2*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*CW2*MT2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) - (CW2*MH2*MT2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/
  (24*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(32*MW2*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (19*CW2*MH2*MT2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(6*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (245*CW2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (2227*CW2*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (75*CW2*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(64*MW2*Pi^3*VMU^2) + 
 (2227*CW2*MH2*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (11*CW2*MZ*MZ2^4*SW2*CHe[Leff, Leff])/(64*MW2^2*Pi^3*VMU^2) + 
 (103*CW2*MH2*MZ*MZ2^4*SW2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) - (103*CW2*MZ*MZ2^4*SW2*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*SW2*CHe[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (2*CW2^2*MT2*MZ*MZ2*Nc*SW2*CHe[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*CHe[Leff, Leff])/(108*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2*CHe[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (CW2^2*MT2*MZ*MZ2^2*Nc*SW2*CHe[Leff, Leff])/(27*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Nc*SW2*CHe[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^2*CHe[Leff, Leff])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (11*MW2^2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (3*CW2^2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (25*MW2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*CW2^2*MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/(16*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/(288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2^2*CHe[Leff, Leff])/(576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2^2*CHe[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*CHe[Leff, Leff])/(54*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^3*CHe[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^3*CHe[Leff, Leff])/(16*MW2*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW2^2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (MH2*MW2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(288*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(36*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(384*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(48*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(24*(MH2 - MW2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(1152*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^3*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(96*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (6*(MH2 - MW2)*Pi^3*VMU^2) - (CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (12*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(288*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (5*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(288*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + (MT2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) - (CW2*MT2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (24*Pi^3*VMU^2) - (113*MW2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (216*Pi^3*VMU^2) + (49*CW2*MW2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (72*Pi^3*VMU^2) + (16*MW2^4*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (27*MZ2^3*Pi^3*VMU^2) - (44*MW2^3*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (27*MZ2^2*Pi^3*VMU^2) + (4*CW2*MW2^3*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (27*MZ2^2*Pi^3*VMU^2) - (MT2*MW2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (24*MZ2*Pi^3*VMU^2) + (319*MW2^2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (216*MZ2*Pi^3*VMU^2) - (14*CW2*MW2^2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (17*MZ*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*VMU^2) - (59*CW2*MZ*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (216*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (192*MW2^2*Pi^3*VMU^2) + (19*CW2*MZ*MZ2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (864*MW2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (CW2^2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (36*MW2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (CW2^2*MT2*MZ*MZ2^2*Nc*A0i[aa0, MT2]*
   CHe[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (59*MW2*MZ*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(9*MZ2^2*Pi^3*VMU^2) + 
 (10*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) + 
 (3*MZ*MZ2*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(24*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(48*MW2^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(108*Pi^3*VMU^2) - 
 (2*CW2^2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*
   CHe[Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/(54*MW2*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (467*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (3*CW2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (7*CW2^2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (545*CW2*MH2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*CW2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(3*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (10*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) - (5*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (6*MZ2^3*Pi^3*VMU^2) - (2*MW2^5*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (25*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(12*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(6*MZ2^2*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (6*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (7*CW2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (6*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (7*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (MH2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(72*MZ2*Pi^3*VMU^2) - 
 (137*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(48*MZ2*Pi^3*VMU^2) + 
 (13*CW2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (36*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(36*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) - (10*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (191*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (109*CW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (4*CW2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (989*CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)*Pi^3*VMU^2) - (MH2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*MW2*Pi^3*VMU^2) + (CW2^2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (469*CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (53*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (29*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*
   CHe[Leff, Leff])/(1152*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (5*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(384*MW2*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*MW2*Pi^3*VMU^2) - 
 (55*CW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (139*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (3*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (11*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(1152*MW2^2*Pi^3*VMU^2) + 
 (17*CW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(18*MW2*Pi^3*VMU^2) - 
 (15*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (15*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2*MW2^5*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2^2*Pi^3*
   SW2^2*VMU^2) + (7*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (7*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (3*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (3*CW2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (13*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (13*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) + 
 (3*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (9*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (545*CW2*MH2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (21*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (41*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (29*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) - (MH2^2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (8*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (3*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (5*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MW2^5*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(4*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) + (11*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (15*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (25*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (19*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(32*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (11*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (989*CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (9*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (469*CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (27*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (17*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (29*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (139*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (3*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2^2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (119*MW2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(8*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(3*MZ2^2*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (7*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (2*CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (3*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (9*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (5*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHe[Leff, Leff])/(288*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (55*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (3*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(288*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(24*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(4*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) + 
 (37*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MZ2*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (3*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(64*MW2*Pi^3*VMU^2) - 
 (7*CW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (7*CW2^2*MW2*MZ*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1728*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (3*CW2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*Pi^3*SW2^2*VMU^2) - 
 (CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(8*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*Pi^3*SW2^2*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(256*MW2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*Pi^3*SW2*VMU^2) - 
 (9*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(64*Pi^3*SW2*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(192*Pi^3*SW2*VMU^2) - 
 (3*MW2^3*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*MZ2*Pi^3*SW2*VMU^2) + 
 (9*MW2^2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (3*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(128*Pi^3*SW2*VMU^2) - 
 (13*CW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*MW2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*MW2*Pi^3*SW2*VMU^2) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*MW2^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (5*MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) + 
 (37*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*MW2^2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*Nc*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (MT2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (12*(MT2 - MW2)*Pi^3*VMU^2) + (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(2*Pi^3*VMU^2) - 
 (7*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (48*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (6*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(2*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (6*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (MT2^3*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (32*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (32*(MT2 - MW2)*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (64*MW2^2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(64*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (CW2^2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (36*Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2^2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (36*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (18*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) + (CW2^2*MT2^2*MZ*MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (CW2^2*MT2*MZ*MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (8*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(4*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (16*MW2^2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(16*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (72*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (2*CW2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (5*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(MZ2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) - (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) - (MH2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (5*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(2*Pi^3*VMU^2) - 
 (13*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(2*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^4*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (3*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(1152*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (12*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) - (CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (91*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (2*CW2^2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (29*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(3*MZ2^2*Pi^3*VMU^2) - 
 (4*MW2^5*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (67*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (11*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (18*Pi^3*VMU^2) - (16*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + (13*CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (25*CW2^2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (36*Pi^3*VMU^2) + (7*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - (7*CW2^2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (48*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (192*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (18*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (288*MZ2*Pi^3*VMU^2) - (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (288*Pi^3*VMU^2) + (CW2^2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) - (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(48*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) + (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (253*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (95*CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) - (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) + (CW2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (18*Pi^3*VMU^2) - (16*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*MZ2^3*Pi^3*VMU^2) + (44*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*MZ2^2*Pi^3*VMU^2) - (337*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(216*MZ2*Pi^3*VMU^2) + 
 (14*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (6*MZ2*Pi^3*VMU^2) - (5*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (72*Pi^3*VMU^2) + (59*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(216*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (47*CW2*MT2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (1728*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(576*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (108*Pi^3*VMU^2) - (2*CW2^2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (5*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*VMU^2) + (5*CW2^2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (216*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (36*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(1728*MW2*Pi^3*VMU^2) - 
 (11*CW2^2*MT2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*Nc*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(1728*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) + (115*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (9*Pi^3*VMU^2) + (4*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(9*MZ2^2*Pi^3*VMU^2) - 
 (10*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (9*MZ2*Pi^3*VMU^2) - (17*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (23*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (72*Pi^3*VMU^2) + (5*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) - (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) - (7*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*Pi^3*VMU^2) - (5*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (54*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (432*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (23*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*CW2^2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (10*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + (5*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(3*MZ2^3*Pi^3*VMU^2) + 
 (2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (31*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(6*MZ2^2*Pi^3*VMU^2) - 
 (7*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (47*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2^2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (3*MZ2*Pi^3*VMU^2) + (10*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (107*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (13*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (53*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (5*CW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (31*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (18*Pi^3*VMU^2) - (4*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) + 
 (13*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (36*Pi^3*VMU^2) + (7*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) - (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (144*MZ2*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(24*MW2*Pi^3*VMU^2) + 
 (211*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (216*Pi^3*VMU^2) - (35*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (54*Pi^3*VMU^2) + (16*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) - 
 (35*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (8*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) - (65*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(216*Pi^3*VMU^2) + 
 (119*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (216*Pi^3*VMU^2) + (MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (32*Pi^3*VMU^2) - (23*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*Pi^3*VMU^2) + (14*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*Pi^3*VMU^2) - (47*CW2*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(216*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*Pi^3*VMU^2) - (37*CW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(216*Pi^3*VMU^2) + 
 (7*CW2*MT2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (432*MW2*Pi^3*VMU^2) + (17*CW2*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*Pi^3*VMU^2) - (MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*Pi^3*VMU^2) + (5*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(54*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) + (5*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (143*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW2^6*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (19*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (12*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (581*MW2^3*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (209*MW2^2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (125*MW2*MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MZ*MZ2^4*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^5*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (2304*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (11*CW2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (36*Pi^3*VMU^2) - (25*CW2*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (18*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(36*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (48*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(2*Pi^3*VMU^2) - 
 (MW2^4*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (9*Pi^3*VMU^2) - (5*MW2^3*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (24*Pi^3*VMU^2) + (MW2^2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(2*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (48*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^5*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/(2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) - (CW2^2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (5*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (12*MZ2^2*Pi^3*VMU^2) - (7*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (24*MZ2*Pi^3*VMU^2) - (CW2^2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (8*Pi^3*VMU^2) + (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (5*CW2^2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (6*MZ2*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (7*CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (24*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (13*CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) - (5*CW2^2*MZ*MZ2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (7*CW2^2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (13*CW2^2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (5*CW2^2*MZ*MZ2^3*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) - (7*CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (12*Pi^3*VMU^2) + (23*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (4*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(12*MW2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (2*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (12*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) - (16*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (8*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*MZ2*Pi^3*VMU^2) + (4*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) - (4*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (43*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (12*Pi^3*VMU^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) + (7*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (48*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(16*MW2^2*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) + (14*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(Pi^3*VMU^2) - 
 (8*CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) - (35*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(4*Pi^3*VMU^2) + 
 (14*CW2^2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) + (13*CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(12*MW2*Pi^3*VMU^2) - 
 (8*CW2^2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^5*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(16*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^5*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (2*MW2^2*Pi^3*VMU^2) + (4*CW2*MW2*MZ*MZ2^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) + (4*CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(3*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (4*MW2^2*Pi^3*VMU^2) - (8*CW2*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (4*CW2*MZ*MZ2^4*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) - (MW2^2*MZ*CHl1[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHl1[1, 1])/(108*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*CHl1[1, 1])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHl1[1, 1])/(144*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHl1[1, 1])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHl1[1, 1])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHl1[1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHl1[1, 1])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHl1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(64*Pi^3*SW2*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(16*MZ2^3*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(8*MZ2^2*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(64*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/(18*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/(18*Pi^3*VMU^2) + 
 (49*MT2*MW2*MZ*CHl1[2, 2])/(216*Pi^3*VMU^2) + 
 (29*MW2^2*MZ*CHl1[2, 2])/(54*Pi^3*VMU^2) - (71*CW2*MW2^2*MZ*CHl1[2, 2])/
  (144*Pi^3*VMU^2) + (4*MT2*MW2^3*MZ*CHl1[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*CHl1[2, 2])/(6*MZ2^2*Pi^3*VMU^2) - (17*MT2*MW2^2*MZ*CHl1[2, 2])/
  (54*MZ2*Pi^3*VMU^2) - (71*MW2^3*MZ*CHl1[2, 2])/(216*MZ2*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*CHl1[2, 2])/(432*Pi^3*VMU^2) - 
 (115*MW2*MZ*MZ2*CHl1[2, 2])/(864*Pi^3*VMU^2) + 
 (41*CW2*MW2*MZ*MZ2*CHl1[2, 2])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHl1[2, 2])/(108*Pi^3*VMU^2) - (157*CW2*MZ*MZ2^2*CHl1[2, 2])/
  (192*Pi^3*VMU^2) + (11*CW2*MZ*MZ2^3*CHl1[2, 2])/(64*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*CHl1[2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*CHl1[2, 2])/(432*Pi^3*VMU^2) + 
 (25*MW2^2*MZ*SW2*CHl1[2, 2])/(216*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*SW2*CHl1[2, 2])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHl1[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHl1[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHl1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*CHl1[2, 2])/(54*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl1[2, 2])/(576*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MH2]*CHl1[2, 2])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl1[2, 2])/(288*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl1[2, 2])/(576*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHl1[2, 2])/(288*MW2*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl1[2, 2])/(48*Pi^3*VMU^2) - 
 (49*MW2*MZ*A0i[aa0, MT2]*CHl1[2, 2])/(216*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHl1[2, 2])/(27*MZ2^2*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*A0i[aa0, MT2]*CHl1[2, 2])/(54*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*A0i[aa0, MT2]*CHl1[2, 2])/(432*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*CHl1[2, 2])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl1[2, 2])/(54*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(288*Pi^3*VMU^2) + 
 (43*MW2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(144*Pi^3*VMU^2) + 
 (5*CW2*MW2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(6*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(12*MZ2*Pi^3*VMU^2) - 
 (17*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(288*Pi^3*VMU^2) - 
 (19*CW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(288*MW2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MW2]*CHl1[2, 2])/(36*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(288*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(576*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(144*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(72*MZ2^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/(1152*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(288*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2]*CHl1[2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2]*CHl1[2, 2])/(432*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(576*Pi^3*SW2*VMU^2) + 
 (17*MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(1152*Pi^3*SW2*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(16*MZ2^3*Pi^3*SW2*VMU^2) + 
 (23*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(144*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(576*MZ2*Pi^3*SW2*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(9*MZ2*Pi^3*SW2*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/(1152*Pi^3*SW2*VMU^2) + 
 (5*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/(18*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/(18*Pi^3*VMU^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[2, 2])/(48*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[2, 2])/(48*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl1[2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl1[2, 2])/
  (144*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl1[2, 2])/
  (72*Pi^3*VMU^2) - (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*CHl1[2, 2])/
  (6*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHl1[2, 2])/
  (6*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[2, 2])/
  (6*Pi^3*VMU^2) + (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[2, 2])/
  (288*Pi^3*VMU^2) - (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[2, 2])/
  (72*Pi^3*VMU^2) + (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[2, 2])/
  (24*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[2, 2])/
  (72*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[2, 2])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[2, 2])/
  (24*Pi^3*VMU^2) - (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/
  (72*Pi^3*VMU^2) + (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/
  (6*Pi^3*VMU^2) - (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/
  (6*MZ2*Pi^3*VMU^2) + (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/
  (18*Pi^3*VMU^2) + (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/
  (72*Pi^3*VMU^2) + (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/
  (18*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/
  (288*MW2*Pi^3*VMU^2) - (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[2, 2])/
  (576*Pi^3*VMU^2) + (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[2, 2])/
  (288*Pi^3*VMU^2) + (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[2, 2])/
  (144*Pi^3*VMU^2) + (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[2, 2])/
  (288*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[2, 2])/
  (72*Pi^3*VMU^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[2, 2])/
  (24*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[2, 2])/
  (24*Pi^3*VMU^2) + (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/
  (27*Pi^3*VMU^2) - (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/
  (36*Pi^3*VMU^2) + (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/
  (27*MZ2^2*Pi^3*VMU^2) - (17*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[2, 2])/(54*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/(864*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/(54*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/(432*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/(432*Pi^3*VMU^2) + 
 (19*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/(144*Pi^3*VMU^2) - 
 (13*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/(6*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/(12*MZ2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/(288*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/(144*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/(576*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/(288*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(288*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(48*Pi^3*VMU^2) + 
 (7*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(27*Pi^3*VMU^2) - 
 (2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(27*Pi^3*VMU^2) - 
 (4*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(27*MZ2*Pi^3*VMU^2) - 
 (47*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(432*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(54*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(864*Pi^3*VMU^2) - 
 (37*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(432*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(864*Pi^3*VMU^2) + 
 (11*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl1[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl1[2, 2])/(6*MZ2*Pi^3*VMU^2) - 
 (25*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[2, 2])/(144*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[2, 2])/(288*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[2, 2])/(576*Pi^3*VMU^2) + 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[2, 2])/(12*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[2, 2])/(12*Pi^3*VMU^2) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[2, 2])/
  (12*MZ2*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[2, 2])/(6*Pi^3*VMU^2) + (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[2, 2])/
  (24*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[2, 2])/(24*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[2, 2])/
  (24*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[2, 2])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[2, 2])/
  (24*Pi^3*VMU^2) - (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[2, 2])/
  (3*Pi^3*VMU^2) + (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[2, 2])/
  (Pi^3*VMU^2) - (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[2, 2])/
  (Pi^3*VMU^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[2, 2])/
  (6*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[2, 2])/(3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[2, 2])/
  (6*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[2, 2])/(4*MW2*Pi^3*VMU^2) - (MW2^2*MZ*CHl1[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHl1[3, 3])/(108*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*CHl1[3, 3])/(432*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHl1[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHl1[3, 3])/(144*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*CHl1[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*CHl1[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHl1[3, 3])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHl1[3, 3])/(27*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2*SW2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHl1[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/(18*Pi^3*VMU^2) - 
 (3*MH2^2*MW2^2*MZ*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2^3*MZ*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*CHl1[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*CHl1[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW2^3*MZ*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^4*MZ*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^4*MZ*CHl1[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + 
 (MW2^5*MZ*CHl1[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + 
 (9*MH2^2*MW2*MZ*MZ2*CHl1[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (9*MH2*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (7*MH2*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (7*MW2^3*MZ*MZ2*CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2^2*CHl1[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*MZ2^2*CHl1[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2^3*MZ*SW2*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*CHl1[Leff, Leff])/(12*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*CHl1[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (377*MT2*MW2*MZ*SW2*CHl1[Leff, Leff])/(432*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2*MZ*SW2*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*SW2*CHl1[Leff, Leff])/(6*(MT2 - MW2)*Pi^3*VMU^2) + 
 (503*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (89*CW2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(12*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*CHl1[Leff, Leff])/(6*(MT2 - MW2)*Pi^3*VMU^2) - 
 (17*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*MT2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*CHl1[Leff, Leff])/(MZ2^2*Pi^3*VMU^2) - 
 (2*MW2^5*MZ*SW2*CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(27*MZ2*Pi^3*VMU^2) - 
 (223*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(108*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) + 
 (13*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(6*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (43*MT2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (3*CW2*MT2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(8*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MT2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(16*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (751*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(864*Pi^3*VMU^2) + 
 (23*CW2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (151*CW2^2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (353*CW2*MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) - (353*CW2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
  (8*(MT2 - MW2)*Pi^3*VMU^2) - (67*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) + (23*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
  (128*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (337*CW2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (587*CW2*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*CW2*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) - (CW2*MH2*MT2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (17*CW2*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (19*CW2*MH2*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (307*CW2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) + (43*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - (1063*CW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
  (864*(MH2 - 4*MW2)*Pi^3*VMU^2) + (629*CW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
  (3456*MW2*Pi^3*VMU^2) + (317*CW2^2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) + (1063*CW2*MH2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
  (3456*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (47*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*CW2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/
  (128*MW2^2*Pi^3*VMU^2) - (11*CW2^2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/
  (16*MW2^2*Pi^3*VMU^2) + (103*CW2*MH2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (103*CW2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (13*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(1152*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*CHl1[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*SW2*CHl1[Leff, Leff])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Nc*SW2*CHl1[Leff, Leff])/(864*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*Nc*SW2*CHl1[Leff, Leff])/(108*MW2*Pi^3*VMU^2) - 
 (8*MT2*MW2*MZ*SW2^2*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (77*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2^2*CHl1[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (3*MT2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (55*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (49*CW2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (353*CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (353*CW2*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - (MH2*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + (MW2^3*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - (25*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (36*Pi^3*VMU^2) + (367*CW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (587*CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CW2*MT2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) + (CW2*MH2*MT2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (12*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(96*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(16*MW2*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (19*CW2*MH2*MT2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (614*CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) + (3*MH2*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - (3*MW2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + (1063*CW2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) - (53*CW2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (1063*CW2*MH2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/
  (864*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff])/(32*MW2^2*Pi^3*VMU^2) - 
 (103*CW2*MH2*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) + (103*CW2*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^2*CHl1[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*CHl1[Leff, Leff])/(108*MW2*Pi^3*VMU^2) + 
 (2*CW2^2*MT2*MZ*MZ2^2*Nc*SW2^2*CHl1[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Nc*SW2^2*CHl1[Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*SW2^3*CHl1[Leff, Leff])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (17*MW2*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CW2^2*MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/(8*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/(18*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2^3*CHl1[Leff, Leff])/(288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^3*CHl1[Leff, Leff])/(27*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^4*CHl1[Leff, Leff])/(8*MW2*Pi^3*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (72*MW2^2*Pi^3*VMU^2) + (5*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(576*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (6*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) - (CW2^2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(16*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (MT2*MZ*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (175*MW2*MZ*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (16*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(27*MZ2*Pi^3*VMU^2) - 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (96*MW2^2*Pi^3*VMU^2) - (19*CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*
   CHl1[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) + (CW2^2*MT2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*
   CHl1[Leff, Leff])/(36*MW2^2*Pi^3*VMU^2) + 
 (8*MW2*MZ*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) - 
 (3*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (24*MW2^2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*
   CHl1[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) - (2*CW2^2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*
   CHl1[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^3*A0i[aa0, MT2]*CHl1[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (9*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (7*CW2*MH2*MW2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (7*CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (8*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (7*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (3*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (7*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/(4*(-MH2 + MW2)^2*MZ2*Pi^3*
   VMU^2) - (9*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (163*CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - MW2)*Pi^3*VMU^2) + 
 (9*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (59*CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)*Pi^3*VMU^2) + (21*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (191*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (13*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (3*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (3*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*
   SW2*VMU^2) - (9*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (97*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (7*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(9*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(6*MZ2^2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (6*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (7*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (6*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  ((4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (25*CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (5*CW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (163*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (59*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (18*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (191*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*MW2^2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(576*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (19*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (13*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (9*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (3*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (11*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (17*CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (17*CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(9*MW2*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) + 
 (65*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(144*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (19*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (3*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(48*MZ2*Pi^3*VMU^2) - 
 (3*MZ*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*MW2*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) + 
 (3*CW2*MW2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*SW2*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(128*MW2*Pi^3*SW2*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (31*CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (5*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(6*MW2*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (7*CW2^2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(864*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) - (2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (9*Pi^3*VMU^2) + (CW2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) - (37*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (24*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) + (7*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MZ2]*
   CHl1[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) + (MT2*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (MT2^2*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (6*(MT2 - MW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (6*(MT2 - MW2)*Pi^3*VMU^2) + (MT2^3*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(16*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (32*MW2^2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(32*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) - (CW2^2*MT2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(36*MW2^2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2^2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (8*MW2^2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(8*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (36*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(Pi^3*VMU^2) + 
 (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (2*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/
  (Pi^3*VMU^2) + (4*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (5*MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) + (CW2^2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) - (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(18*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(48*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (36*MW2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) - (2*CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(192*MW2^2*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (2*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + (8*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (67*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (36*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (83*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) - (17*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (8*(4*MW2 - MZ2)*Pi^3*VMU^2) + (7*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(48*MW2*Pi^3*VMU^2) + 
 (2*CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (9*MW2*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (96*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (17*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (9*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (24*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(48*MW2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (18*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(24*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (6*MW2*Pi^3*VMU^2) + (MH2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (193*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (216*Pi^3*VMU^2) + (4*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (16*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*MZ2^2*Pi^3*VMU^2) + (4*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (5*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (16*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (18*Pi^3*VMU^2) + (47*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(108*Pi^3*VMU^2) - 
 (2*CW2^2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*Pi^3*VMU^2) + (11*CW2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (11*CW2^2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) - (8*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (9*MZ2*Pi^3*VMU^2) + (17*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (54*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) - (31*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (7*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (24*MZ2*Pi^3*VMU^2) + (97*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (95*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (576*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (192*MW2*Pi^3*VMU^2) - (5*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (65*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (72*Pi^3*VMU^2) + (CW2^2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + (5*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(3*MZ2^2*Pi^3*VMU^2) + 
 (2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (3*MZ2*Pi^3*VMU^2) + (7*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  ((4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (181*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (13*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (179*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) + (11*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (13*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) - (MH2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (36*Pi^3*VMU^2) + (MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (24*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (36*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(12*MW2*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (16*MT2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (103*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (2*Pi^3*VMU^2) - (MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (65*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (216*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (16*Pi^3*VMU^2) - (8*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (10*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*Pi^3*VMU^2) - (7*CW2*MT2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) + (8*MT2*MW2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (5*MT2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*Pi^3*VMU^2) + (4*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (5*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (54*Pi^3*VMU^2) - (MW2^4*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (4*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*MW2^5*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (277*MW2^3*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (48*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^5*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (1152*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (17*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (9*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(36*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (144*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (2*Pi^3*VMU^2) - (MW2^3*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (36*Pi^3*VMU^2) - (11*MW2^2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (25*MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(18*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (144*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^5*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (2*Pi^3*VMU^2) - (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (5*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (4*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (5*CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (13*CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (5*CW2^2*MZ*MZ2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) + (7*CW2^2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (CW2^2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(2*Pi^3*VMU^2) - 
 (5*CW2^2*MZ*MZ2^3*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(48*MW2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (4*Pi^3*VMU^2) + (5*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (23*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(24*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (6*MW2*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (41*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) - (47*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(8*MW2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (4*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(Pi^3*VMU^2) + 
 (20*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(Pi^3*VMU^2) - 
 (41*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (47*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(3*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (2*MW2^2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (8*CW2^2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(12*MW2*Pi^3*VMU^2) + 
 (10*CW2^2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^5*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(8*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^5*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (MW2^2*Pi^3*VMU^2) + (4*CW2*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^4*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^5*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(2*MW2^2*Pi^3*VMU^2) - 
 (8*CW2*MZ*MZ2^4*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) - (MH2*MW2*MZ*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (95*MT2*MW2*MZ*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW2*MZ*CHl3[1, 1])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (445*MW2^2*MZ*CHl3[1, 1])/(864*Pi^3*VMU^2) + (71*CW2*MW2^2*MZ*CHl3[1, 1])/
  (144*Pi^3*VMU^2) + (71*CW2*MH2*MW2^2*MZ*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (2*CW2*MT2*MW2^2*MZ*CHl3[1, 1])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - (71*CW2*MW2^3*MZ*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (8*MT2*MW2^4*MZ*CHl3[1, 1])/
  (27*MZ2^3*Pi^3*VMU^2) + (MW2^5*MZ*CHl3[1, 1])/(3*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*CHl3[1, 1])/(9*MZ2^2*Pi^3*VMU^2) - 
 (89*MW2^4*MZ*CHl3[1, 1])/(108*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*CHl3[1, 1])/(288*MZ2*Pi^3*VMU^2) - 
 (781*MT2*MW2^2*MZ*CHl3[1, 1])/(864*MZ2*Pi^3*VMU^2) + 
 (71*MW2^3*MZ*CHl3[1, 1])/(108*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*CHl3[1, 1])/(1152*Pi^3*VMU^2) - (109*MT2*MZ*MZ2*CHl3[1, 1])/
  (3456*Pi^3*VMU^2) + (CW2*MH2*MT2*MZ*MZ2*CHl3[1, 1])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (257*MW2*MZ*MZ2*CHl3[1, 1])/
  (864*Pi^3*VMU^2) - (41*CW2*MW2*MZ*MZ2*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (83*CW2*MH2*MW2*MZ*MZ2*CHl3[1, 1])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2*MZ*MZ2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (83*CW2*MW2^2*MZ*MZ2*CHl3[1, 1])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (211*MZ*MZ2^2*CHl3[1, 1])/(3456*Pi^3*VMU^2) + 
 (157*CW2*MZ*MZ2^2*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (467*CW2*MH2*MZ*MZ2^2*CHl3[1, 1])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (467*CW2*MW2*MZ*MZ2^2*CHl3[1, 1])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*CHl3[1, 1])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*CHl3[1, 1])/(64*MW2*Pi^3*VMU^2) - 
 (11*CW2*MH2*MZ*MZ2^3*CHl3[1, 1])/(64*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*CHl3[1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*CHl3[1, 1])/(432*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (3*MT2*MW2*MZ*SW2*CHl3[1, 1])/(4*Pi^3*VMU^2) + 
 (2*CW2*MH2*MT2*MW2*MZ*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (31*MW2^2*MZ*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (71*CW2*MH2*MW2^2*MZ*SW2*CHl3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (71*CW2*MW2^3*MZ*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*SW2*CHl3[1, 1])/(3*MZ2^2*Pi^3*VMU^2) - 
 (8*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (89*MW2^3*MZ*SW2*CHl3[1, 1])/(108*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (2*CW2*MH2*MT2*MZ*MZ2*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (71*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(54*Pi^3*VMU^2) + 
 (173*CW2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (83*CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (166*CW2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (49*MZ*MZ2^2*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (10*CW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (1397*CW2*MH2*MZ*MZ2^2*SW2*CHl3[1, 1])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1397*CW2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*CHl3[1, 1])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*SW2*CHl3[1, 1])/(16*MW2*Pi^3*VMU^2) + 
 (11*CW2*MH2*MZ*MZ2^3*SW2*CHl3[1, 1])/(16*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*SW2*CHl3[1, 1])/(54*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*CHl3[1, 1])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2^2*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*CHl3[1, 1])/(32*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(8*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*CW2*MT2*MZ*MZ2*Nc*SW2^2*CHl3[1, 1])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(4*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHl3[1, 1])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*CHl3[1, 1])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(288*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (36*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*
   CHl3[1, 1])/(72*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (43*MW2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (8*MW2^4*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(27*MZ2^3*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(9*MZ2^2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(12*MZ2*Pi^3*VMU^2) + 
 (377*MW2^2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(432*MZ2*Pi^3*VMU^2) + 
 (41*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(1728*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(48*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*CHl3[1, 1])/(144*MW2*Pi^3*VMU^2) + 
 (MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(4*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(108*Pi^3*VMU^2) + 
 (2*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(12*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(54*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(36*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(16*Pi^3*VMU^2) + 
 (2*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(27*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (19*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (5*CW2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(36*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(36*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(3*MZ2^3*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (89*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(12*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) + (CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (12*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - (5*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*Pi^3*VMU^2) + (19*CW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*Pi^3*VMU^2) + (91*CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*MW2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (23*CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/(288*(MH2 - MW2)*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/(288*MW2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2*Nc*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*Pi^3*VMU^2) - (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (9*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (3*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*Pi^3*VMU^2) + (65*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*Pi^3*VMU^2) + (5*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*Pi^3*VMU^2) + (5*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*MZ2^2*Pi^3*VMU^2) - (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (MZ2*Pi^3*VMU^2) + (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*MZ2*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(3*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (19*CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (91*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(MH2 - MW2)*Pi^3*VMU^2) + (23*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*
   CHl3[1, 1])/(18*(MH2 - MW2)*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*MW2*Pi^3*VMU^2) + 
 (17*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(9*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(576*Pi^3*VMU^2) + 
 (13*CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MW2*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2]*CHl3[1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2]*CHl3[1, 1])/(432*Pi^3*VMU^2) - 
 (7*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(64*Pi^3*SW2*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(16*MZ2^3*Pi^3*SW2*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(4*MZ2^2*Pi^3*SW2*VMU^2) + 
 (17*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(64*MZ2*Pi^3*SW2*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(64*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (7*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(36*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*Nc*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(8*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(4*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(6*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(48*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (144*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (72*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (12*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (12*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (6*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (36*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (4*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(4*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(288*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (7*CW2*MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(36*Pi^3*VMU^2) - (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) + (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(144*MW2*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (4*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(36*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*MZ2^2*Pi^3*VMU^2) - 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(216*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(864*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(54*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(432*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(432*Pi^3*VMU^2) + 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*MZ2^2*Pi^3*VMU^2) - (8*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(216*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(108*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(108*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (13*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*MZ2^3*Pi^3*VMU^2) - 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(6*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(6*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (13*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(216*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(216*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(864*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(864*Pi^3*VMU^2) + 
 (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*Pi^3*VMU^2) - 
 (10*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*Pi^3*VMU^2) + (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (216*Pi^3*VMU^2) - (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*Pi^3*VMU^2) + (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(216*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(2*Pi^3*VMU^2) - 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(9*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(576*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (144*Pi^3*VMU^2) + (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (6*Pi^3*VMU^2) - (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (12*Pi^3*VMU^2) - (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (6*MZ2^2*Pi^3*VMU^2) - (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(4*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (12*MZ2*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(6*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) + (CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) + (CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (6*Pi^3*VMU^2) - (CW2^2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (2*CW2^2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) - (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (6*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (12*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (8*Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) - (8*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) + (4*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*MZ2*Pi^3*VMU^2) + (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) - (2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) - (3*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(2*Pi^3*VMU^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (13*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (12*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (4*MW2*Pi^3*VMU^2) - (8*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (16*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) - (7*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(2*Pi^3*VMU^2) + 
 (3*CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (4*MW2*Pi^3*VMU^2) + (8*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2]*CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (10*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(MW2*Pi^3*VMU^2) + 
 (4*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) - (MH2*MW2*MZ*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (481*MT2*MW2*MZ*CHl3[2, 2])/(864*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW2*MZ*CHl3[2, 2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (167*MW2^2*MZ*CHl3[2, 2])/(864*Pi^3*VMU^2) + 
 (71*CW2*MH2*MW2^2*MZ*CHl3[2, 2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^2*MZ*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (71*CW2*MW2^3*MZ*CHl3[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*CHl3[2, 2])/(27*MZ2^3*Pi^3*VMU^2) + 
 (MW2^5*MZ*CHl3[2, 2])/(3*MZ2^3*Pi^3*VMU^2) + (28*MT2*MW2^3*MZ*CHl3[2, 2])/
  (27*MZ2^2*Pi^3*VMU^2) - (107*MW2^4*MZ*CHl3[2, 2])/(108*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*CHl3[2, 2])/(288*MZ2*Pi^3*VMU^2) - 
 (39*MT2*MW2^2*MZ*CHl3[2, 2])/(32*MZ2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*CHl3[2, 2])/(1152*Pi^3*VMU^2) - (245*MT2*MZ*MZ2*CHl3[2, 2])/
  (3456*Pi^3*VMU^2) + (CW2*MH2*MT2*MZ*MZ2*CHl3[2, 2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (13*MW2*MZ*MZ2*CHl3[2, 2])/
  (864*Pi^3*VMU^2) - (83*CW2*MH2*MW2*MZ*MZ2*CHl3[2, 2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CW2*MT2*MW2*MZ*MZ2*CHl3[2, 2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + (83*CW2*MW2^2*MZ*MZ2*CHl3[2, 2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (227*MZ*MZ2^2*CHl3[2, 2])/
  (3456*Pi^3*VMU^2) + (467*CW2*MH2*MZ*MZ2^2*CHl3[2, 2])/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) - (467*CW2*MW2*MZ*MZ2^2*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (11*CW2*MZ*MZ2^3*CHl3[2, 2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - (11*CW2*MH2*MZ*MZ2^3*CHl3[2, 2])/
  (64*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (MH2*MW2*MZ*SW2*CHl3[2, 2])/
  (72*Pi^3*VMU^2) + (3*MT2*MW2*MZ*SW2*CHl3[2, 2])/(4*Pi^3*VMU^2) + 
 (2*CW2*MH2*MT2*MW2*MZ*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (89*MW2^2*MZ*SW2*CHl3[2, 2])/(216*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (71*CW2*MH2*MW2^2*MZ*SW2*CHl3[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (71*CW2*MW2^3*MZ*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*SW2*CHl3[2, 2])/(3*MZ2^2*Pi^3*VMU^2) - 
 (8*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (89*MW2^3*MZ*SW2*CHl3[2, 2])/(108*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (2*CW2*MH2*MT2*MZ*MZ2*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (595*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(432*Pi^3*VMU^2) + 
 (173*CW2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (83*CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (166*CW2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (49*MZ*MZ2^2*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (10*CW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (1397*CW2*MH2*MZ*MZ2^2*SW2*CHl3[2, 2])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1397*CW2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*CHl3[2, 2])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*SW2*CHl3[2, 2])/(16*MW2*Pi^3*VMU^2) + 
 (11*CW2*MH2*MZ*MZ2^3*SW2*CHl3[2, 2])/(16*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*CHl3[2, 2])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2^2*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*CHl3[2, 2])/(32*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(8*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*CW2*MT2*MZ*MZ2*Nc*SW2^2*CHl3[2, 2])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(4*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(192*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(32*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) - 
 (5*MZ*MZ2*A0i[aa0, MH2]*CHl3[2, 2])/(576*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*CHl3[2, 2])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(288*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (36*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*
   CHl3[2, 2])/(72*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(16*Pi^3*VMU^2) - 
 (227*MW2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(432*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (8*MW2^4*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(27*MZ2^3*Pi^3*VMU^2) - 
 (28*MW2^3*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(12*MZ2*Pi^3*VMU^2) + 
 (19*MW2^2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(16*MZ2*Pi^3*VMU^2) + 
 (109*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(1728*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(48*MW2*Pi^3*VMU^2) + 
 (MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(4*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(108*Pi^3*VMU^2) + 
 (2*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(12*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(36*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(16*Pi^3*VMU^2) + 
 (2*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(27*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (79*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(36*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(36*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(3*MZ2^3*Pi^3*VMU^2) + 
 (7*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) - 
 (35*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(12*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) + (CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (12*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + (MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (48*Pi^3*VMU^2) + (91*CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (23*CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/(288*(MH2 - MW2)*Pi^3*VMU^2) - 
 (17*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (9*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (3*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*Pi^3*VMU^2) + (65*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*Pi^3*VMU^2) + (5*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*Pi^3*VMU^2) + (5*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*MZ2^2*Pi^3*VMU^2) - (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (MZ2*Pi^3*VMU^2) + (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*MZ2*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(3*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (19*CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (91*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(MH2 - MW2)*Pi^3*VMU^2) + (23*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*
   CHl3[2, 2])/(18*(MH2 - MW2)*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*MW2*Pi^3*VMU^2) + 
 (17*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (5*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(64*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(16*Pi^3*VMU^2) + 
 (17*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(72*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(384*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(288*MW2*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(576*Pi^3*SW2*VMU^2) - 
 (127*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(1152*Pi^3*SW2*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(16*MZ2^3*Pi^3*SW2*VMU^2) - 
 (31*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(576*MZ2*Pi^3*SW2*VMU^2) + 
 (67*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(288*MZ2*Pi^3*SW2*VMU^2) + 
 (17*MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(1152*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (7*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(36*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*Nc*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (7*MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (7*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(6*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(6*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(48*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (12*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (6*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (36*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(18*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (4*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (7*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (7*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (7*CW2*MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (151*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(72*Pi^3*VMU^2) - (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(6*Pi^3*VMU^2) + (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(3*MZ2^2*Pi^3*VMU^2) + 
 (13*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(18*MZ2*Pi^3*VMU^2) + 
 (13*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (7*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(288*MW2*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (4*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(36*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(192*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (25*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(54*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2^3*Pi^3*VMU^2) + 
 (28*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (29*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(432*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*MZ2^2*Pi^3*VMU^2) - (8*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(216*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(108*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(108*Pi^3*VMU^2) + 
 (27*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(16*Pi^3*VMU^2) + 
 (13*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*MZ2^3*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(2*MZ2^2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(12*MZ2*Pi^3*VMU^2) - 
 (61*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(576*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (13*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (53*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (11*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (22*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2*Pi^3*VMU^2) - 
 (101*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(432*Pi^3*VMU^2) + 
 (31*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(432*Pi^3*VMU^2) - 
 (91*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(432*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(432*Pi^3*VMU^2) + 
 (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*Pi^3*VMU^2) - 
 (10*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*Pi^3*VMU^2) + (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (216*Pi^3*VMU^2) - (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*Pi^3*VMU^2) + (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(216*Pi^3*VMU^2) + 
 (47*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (13*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (144*Pi^3*VMU^2) + (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (12*Pi^3*VMU^2) + (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (24*MZ2*Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (3*MZ2*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (12*Pi^3*VMU^2) + (CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) - (2*CW2^2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (24*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(12*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) - (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(Pi^3*VMU^2) + (4*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) - (5*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) - (3*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(2*Pi^3*VMU^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(4*Pi^3*VMU^2) + 
 (13*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (12*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (4*MW2*Pi^3*VMU^2) - (8*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (6*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (Pi^3*VMU^2) - (13*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (MW2*Pi^3*VMU^2) + (8*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (10*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(MW2*Pi^3*VMU^2) + 
 (4*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) - (MW2^2*MZ*CHl3[3, 3])/(18*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*CHl3[3, 3])/(108*MZ2*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2*CHl3[3, 3])/(432*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2*CHl3[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*CHl3[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*CHl3[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*CHl3[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*MW2^2*MZ*SW2*CHl3[3, 3])/
  (108*Pi^3*VMU^2) + (5*MW2*MZ*MZ2*SW2*CHl3[3, 3])/(108*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2*SW2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(12*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(36*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(36*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/(9*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/(9*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/(18*Pi^3*VMU^2) - 
 (3*MH2^2*MW2^2*MZ*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2^3*MZ*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*CHl3[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*CHl3[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2^2*MW2^3*MZ*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^4*MZ*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^4*MZ*CHl3[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + 
 (MW2^5*MZ*CHl3[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + 
 (9*MH2^2*MW2*MZ*MZ2*CHl3[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (9*MH2*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (7*MH2*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (7*MW2^3*MZ*MZ2*CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2^2*CHl3[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*MZ2^2*CHl3[Leff, Leff])/(128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MH2^3*MZ*SW2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*CHl3[Leff, Leff])/(12*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (377*MT2*MW2*MZ*SW2*CHl3[Leff, Leff])/(432*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2*MZ*SW2*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*SW2*CHl3[Leff, Leff])/(6*(MT2 - MW2)*Pi^3*VMU^2) + 
 (503*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (89*CW2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(12*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*CHl3[Leff, Leff])/(6*(MT2 - MW2)*Pi^3*VMU^2) - 
 (17*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*MT2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*CHl3[Leff, Leff])/(MZ2^2*Pi^3*VMU^2) - 
 (2*MW2^5*MZ*SW2*CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(27*MZ2*Pi^3*VMU^2) - 
 (223*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(108*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) + 
 (13*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(6*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (43*MT2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (3*CW2*MT2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(8*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MT2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(16*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (751*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*Pi^3*VMU^2) + 
 (23*CW2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (151*CW2^2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (253*CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) - (253*CW2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
  (8*(MT2 - MW2)*Pi^3*VMU^2) - (67*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) + (23*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
  (128*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (337*CW2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (181*CW2*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*CW2*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) - (CW2*MH2*MT2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (17*CW2*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (19*CW2*MH2*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (751*CW2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (43*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - (349*CW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + (629*CW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
  (3456*MW2*Pi^3*VMU^2) + (317*CW2^2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) + (349*CW2*MH2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (47*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*CW2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/
  (128*MW2^2*Pi^3*VMU^2) - (11*CW2^2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/
  (16*MW2^2*Pi^3*VMU^2) + (103*CW2*MH2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (103*CW2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (13*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(1152*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*CHl3[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*SW2*CHl3[Leff, Leff])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Nc*SW2*CHl3[Leff, Leff])/(864*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*Nc*SW2*CHl3[Leff, Leff])/(108*MW2*Pi^3*VMU^2) - 
 (8*MT2*MW2*MZ*SW2^2*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (77*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2^2*CHl3[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (3*MT2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (55*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (49*CW2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (253*CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (253*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - (MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + (MW2^3*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - (25*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (36*Pi^3*VMU^2) + (367*CW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (181*CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) + (CW2*MH2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (12*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(96*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(16*MW2*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (19*CW2*MH2*MT2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (751*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) + (3*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - (3*MW2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + (349*CW2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (53*CW2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (349*CW2*MH2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff])/(32*MW2^2*Pi^3*VMU^2) - 
 (103*CW2*MH2*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) + (103*CW2*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^2*CHl3[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*CHl3[Leff, Leff])/(108*MW2*Pi^3*VMU^2) + 
 (2*CW2^2*MT2*MZ*MZ2^2*Nc*SW2^2*CHl3[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Nc*SW2^2*CHl3[Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*SW2^3*CHl3[Leff, Leff])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (17*MW2*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CW2^2*MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/(8*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/(18*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2^3*CHl3[Leff, Leff])/(288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^3*CHl3[Leff, Leff])/(27*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^4*CHl3[Leff, Leff])/(8*MW2*Pi^3*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (72*MW2^2*Pi^3*VMU^2) + (5*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(576*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (6*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) - (CW2^2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(16*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (175*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (16*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(27*MZ2*Pi^3*VMU^2) - 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (96*MW2^2*Pi^3*VMU^2) - (19*CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*
   CHl3[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) + (CW2^2*MT2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*
   CHl3[Leff, Leff])/(36*MW2^2*Pi^3*VMU^2) + 
 (8*MW2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) - 
 (3*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (24*MW2^2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*
   CHl3[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) - (2*CW2^2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*
   CHl3[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^3*A0i[aa0, MT2]*CHl3[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (9*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (18*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/(18*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (3*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (11*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/(4*(-MH2 + MW2)^2*MZ2*Pi^3*
   VMU^2) - (9*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (73*CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)*Pi^3*VMU^2) + (9*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (10*CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (21*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (343*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (5*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (3*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (3*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*
   SW2*VMU^2) - (9*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (97*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(9*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(6*MZ2^2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (11*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  ((4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (25*CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (5*CW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (73*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (40*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (343*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (72*MW2^2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(576*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (19*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (2*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (3*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (11*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (17*CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (17*CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(9*MW2*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) + 
 (65*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(144*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (19*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (3*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (5*CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (3*MZ*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (3*CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) + 
 (3*CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*SW2*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(128*MW2*Pi^3*SW2*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (5*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (3*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(4*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(6*MW2*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (7*CW2^2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(864*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) - (2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (9*Pi^3*VMU^2) + (CW2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) - (37*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (24*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) + (7*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MZ2]*
   CHl3[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) + (MT2*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (MT2^2*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (6*(MT2 - MW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (6*(MT2 - MW2)*Pi^3*VMU^2) + (MT2^3*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(16*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (32*MW2^2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(32*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) - (CW2^2*MT2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(36*MW2^2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2^2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (8*MW2^2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(8*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (36*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(Pi^3*VMU^2) + 
 (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (2*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/
  (Pi^3*VMU^2) + (4*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (5*MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) + (CW2^2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) - (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(18*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(48*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (36*MW2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (2*CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(192*MW2^2*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (2*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + (8*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (67*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (36*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (83*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) - (17*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (8*(4*MW2 - MZ2)*Pi^3*VMU^2) + (7*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(48*MW2*Pi^3*VMU^2) + 
 (2*CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (9*MW2*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (96*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (17*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (9*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(48*MW2*Pi^3*VMU^2) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (16*MW2*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(6*MW2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (36*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(12*MW2*Pi^3*VMU^2) - 
 (193*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (216*Pi^3*VMU^2) + (4*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (16*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*MZ2^2*Pi^3*VMU^2) + (4*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (5*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (16*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (18*Pi^3*VMU^2) + (47*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(108*Pi^3*VMU^2) - 
 (2*CW2^2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*Pi^3*VMU^2) + (11*CW2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (11*CW2^2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) - (8*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (9*MZ2*Pi^3*VMU^2) + (17*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (54*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) - (35*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (11*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (24*MZ2*Pi^3*VMU^2) + (21*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (3*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) - (5*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (73*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (72*Pi^3*VMU^2) + (CW2^2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + (5*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(3*MZ2^2*Pi^3*VMU^2) + 
 (2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (3*MZ2*Pi^3*VMU^2) + (11*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  ((4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (365*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (13*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (43*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) + (11*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (13*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (36*Pi^3*VMU^2) - (11*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) + (MH2^2*MW2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (72*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) - (MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (16*MT2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (103*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (2*Pi^3*VMU^2) - (MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (65*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (216*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (16*Pi^3*VMU^2) - (8*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (10*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*Pi^3*VMU^2) - (7*CW2*MT2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) + (8*MT2*MW2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (5*MT2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*Pi^3*VMU^2) + (4*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (5*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (54*Pi^3*VMU^2) - (MW2^4*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (4*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*MW2^5*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (277*MW2^3*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (48*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^5*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (1152*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (17*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (9*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(36*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (144*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (2*Pi^3*VMU^2) - (MW2^3*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (36*Pi^3*VMU^2) - (11*MW2^2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (25*MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(18*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (144*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^5*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (2*Pi^3*VMU^2) - (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (5*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (4*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (19*CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) + (5*CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (5*CW2^2*MZ*MZ2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) + (11*CW2^2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (11*CW2^2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (5*CW2^2*MZ*MZ2^3*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (11*CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (24*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (24*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(48*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) - (17*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) + (19*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) + (3*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(24*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (6*MW2*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (41*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) - (47*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(8*MW2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (4*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(Pi^3*VMU^2) + 
 (20*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(Pi^3*VMU^2) - 
 (41*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (47*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(3*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (2*MW2^2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (8*CW2^2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(12*MW2*Pi^3*VMU^2) + 
 (10*CW2^2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^5*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(8*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^5*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (MW2^2*Pi^3*VMU^2) + (4*CW2*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^4*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^5*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(2*MW2^2*Pi^3*VMU^2) - 
 (8*CW2*MZ*MZ2^4*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) + (MW2^2*MZ*CHq1[1, 1])/(36*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHq1[1, 1])/(108*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*CHq1[1, 1])/(432*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHq1[1, 1])/(144*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHq1[1, 1])/
  (108*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*CHq1[1, 1])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq1[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHq1[1, 1])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHq1[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*CHq1[2, 2])/(36*Pi^3*VMU^2) - (MW2^3*MZ*CHq1[2, 2])/
  (108*MZ2*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*CHq1[2, 2])/(432*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHq1[2, 2])/(144*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHq1[2, 2])/
  (108*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*CHq1[2, 2])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq1[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHq1[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHq1[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/(18*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*CHq1[3, 3])/(12*Pi^3*VMU^2) - (CW2*MH2*MT2*MW2*MZ*CHq1[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2^2*MZ*CHq1[3, 3])/(24*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^2*MZ*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MT2*MW2^2*MZ*CHq1[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHq1[3, 3])/(108*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*CHq1[3, 3])/(144*Pi^3*VMU^2) - (CW2*MH2*MT2*MZ*MZ2*CHq1[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*MW2*MZ*MZ2*CHq1[3, 3])/
  (432*Pi^3*VMU^2) + (CW2*MH2*MW2*MZ*MZ2*CHq1[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*MZ2*CHq1[3, 3])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*MZ2*CHq1[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MZ*MZ2^2*CHq1[3, 3])/(288*Pi^3*VMU^2) + 
 (5*CW2*MH2*MZ*MZ2^2*CHq1[3, 3])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2*MW2*MZ*MZ2^2*CHq1[3, 3])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MT2*MW2*MZ*SW2*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (2*CW2*MH2*MT2*MW2*MZ*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*CHq1[3, 3])/(108*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (13*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(216*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (8*CW2*MW2^2*MZ*MZ2*SW2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq1[3, 3])/(72*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*SW2*CHq1[3, 3])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (10*CW2*MW2*MZ*MZ2^2*SW2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(3*MZ2*Pi^3*VMU^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHq1[3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/(9*Pi^3*VMU^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) + 
 (7*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(24*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) - 
 (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(18*Pi^3*VMU^2) - 
 (23*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (43*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (55*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) - 
 (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHq3[1, 1])/(6*Pi^3*VMU^2) + (5*MW2^3*MZ*CHq3[1, 1])/
  (36*MZ2*Pi^3*VMU^2) + (7*MW2*MZ*MZ2*CHq3[1, 1])/(144*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*SW2*CHq3[1, 1])/(36*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2*SW2*CHq3[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHq3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(4*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/(12*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/(12*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/(3*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/(3*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(12*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHq3[1, 1])/(24*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/(6*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/(6*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHq3[2, 2])/(6*Pi^3*VMU^2) + (5*MW2^3*MZ*CHq3[2, 2])/
  (36*MZ2*Pi^3*VMU^2) + (7*MW2*MZ*MZ2*CHq3[2, 2])/(144*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*SW2*CHq3[2, 2])/(36*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2*SW2*CHq3[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHq3[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(4*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/(12*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/(12*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/(3*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/(3*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(12*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHq3[2, 2])/(24*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/(12*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/(6*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/(12*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/(6*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*CHq3[3, 3])/(16*Pi^3*VMU^2) + (CW2*MH2*MT2*MW2*MZ*CHq3[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2^2*MZ*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2^2*MZ*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MT2*MW2^2*MZ*CHq3[3, 3])/(144*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHq3[3, 3])/(36*MZ2*Pi^3*VMU^2) - (13*MT2*MZ*MZ2*CHq3[3, 3])/
  (576*Pi^3*VMU^2) - (CW2*MH2*MT2*MZ*MZ2*CHq3[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2*MZ*MZ2*CHq3[3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHq3[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*MZ2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHq3[3, 3])/(288*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*CHq3[3, 3])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*CHq3[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW2*MZ*SW2*CHq3[3, 3])/
  (36*Pi^3*VMU^2) - (2*CW2*MH2*MT2*MW2*MZ*SW2*CHq3[3, 3])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (2*CW2*MH2*MT2*MZ*MZ2*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*CHq3[3, 3])/(24*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2*MZ*MZ2*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHq3[3, 3])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2^2*CHq3[3, 3])/(16*Pi^3*VMU^2) - 
 (MT2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) - 
 (13*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(18*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(8*MZ2*Pi^3*VMU^2) + 
 (19*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(24*MW2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) - 
 (2*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(6*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/(9*Pi^3*VMU^2) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(4*Pi^3*VMU^2) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(12*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(3*Pi^3*VMU^2) + 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(12*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) - 
 (7*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) + 
 (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(18*Pi^3*VMU^2) + 
 (23*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (43*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (55*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) + 
 (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2^2*MZ*CHu[1, 1])/(18*Pi^3*VMU^2) - (MW2^3*MZ*CHu[1, 1])/
  (54*MZ2*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*CHu[1, 1])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHu[1, 1])/(72*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHu[1, 1])/
  (54*Pi^3*VMU^2) - (2*MW2*MZ*MZ2*SW2*CHu[1, 1])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHu[1, 1])/(18*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*CHu[1, 1])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CW2*MW2*MZ*MZ2^2*SW2*CHu[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CW2*MH2*MZ*MZ2^2*SW2^2*CHu[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (8*CW2*MW2*MZ*MZ2^2*SW2^2*CHu[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/
  (36*Pi^3*VMU^2) - (CW2*MW2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(18*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(12*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHu[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(9*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(18*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(9*Pi^3*VMU^2) + 
 (MW2^2*MZ*CHu[2, 2])/(18*Pi^3*VMU^2) - (MW2^3*MZ*CHu[2, 2])/
  (54*MZ2*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*CHu[2, 2])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHu[2, 2])/(72*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHu[2, 2])/
  (54*Pi^3*VMU^2) - (2*MW2*MZ*MZ2*SW2*CHu[2, 2])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHu[2, 2])/(18*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*CHu[2, 2])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CW2*MW2*MZ*MZ2^2*SW2*CHu[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CW2*MH2*MZ*MZ2^2*SW2^2*CHu[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (8*CW2*MW2*MZ*MZ2^2*SW2^2*CHu[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/
  (36*Pi^3*VMU^2) - (CW2*MW2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(18*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(12*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHu[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(9*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(18*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(9*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*CHu[3, 3])/(12*Pi^3*VMU^2) - (CW2*MH2*MT2*MW2*MZ*CHu[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^2*MZ*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*CHu[3, 3])/(18*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHu[3, 3])/(54*MZ2*Pi^3*VMU^2) + (MT2*MZ*MZ2*CHu[3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MH2*MT2*MZ*MZ2*CHu[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2*MZ*MZ2*CHu[3, 3])/(108*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHu[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2*MZ*MZ2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*CHu[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*CHu[3, 3])/(9*Pi^3*VMU^2) + 
 (2*CW2*MH2*MT2*MW2*MZ*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*CHu[3, 3])/(54*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*CHu[3, 3])/(9*Pi^3*VMU^2) - 
 (2*CW2*MH2*MT2*MZ*MZ2*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*CHu[3, 3])/(54*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2*MZ*MZ2*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2*SW2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(6*MZ2*Pi^3*VMU^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*CHu[3, 3])/(18*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) + 
 (2*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (5*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (5*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(288*Pi^3*VMU^2) - 
 (5*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) + 
 (5*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) - 
 (11*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*Pi^3*VMU^2) + 
 (5*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(288*Pi^3*VMU^2) + 
 (17*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) - 
 (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[2, 2, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[2, 2, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[2, 2, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (5*MZ*MZ2^2*SW2^2*Cld[Leff, Leff, 1, 1])/(432*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*Cld[Leff, Leff, 1, 1])/(48*MW2*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*SW2^3*Cld[Leff, Leff, 1, 1])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^3*Cld[Leff, Leff, 1, 1])/(12*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/
  (48*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/
  (12*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^2*Cld[Leff, Leff, 2, 2])/
  (432*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*Cld[Leff, Leff, 2, 2])/
  (48*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^3*Cld[Leff, Leff, 2, 2])/
  (108*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^3*Cld[Leff, Leff, 2, 2])/
  (12*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/
  (48*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/
  (12*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^2*Cld[Leff, Leff, 3, 3])/
  (432*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*Cld[Leff, Leff, 3, 3])/
  (48*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^3*Cld[Leff, Leff, 3, 3])/
  (108*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^3*Cld[Leff, Leff, 3, 3])/
  (12*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/
  (48*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/
  (12*MW2*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*Cle[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 2, 2])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Cle[1, 1, Leff, Leff])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Cle[1, 1, Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Cle[1, 1, Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Cle[1, 1, Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[1, 1, Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Cle[1, 1, Leff, Leff])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[2, 2, 2, 2])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 2, 2])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Cle[2, 2, Leff, Leff])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Cle[2, 2, Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Cle[2, 2, Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Cle[2, 2, Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[2, 2, Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Cle[2, 2, Leff, Leff])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[3, 3, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 2, 2])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[3, 3, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Cle[3, 3, Leff, Leff])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Cle[3, 3, Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Cle[3, 3, Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Cle[3, 3, Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[3, 3, Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Cle[3, 3, Leff, Leff])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (5*MZ*MZ2^2*SW2^2*Cle[Leff, Leff, 1, 1])/(432*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*Cle[Leff, Leff, 1, 1])/(48*MW2*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*SW2^3*Cle[Leff, Leff, 1, 1])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^3*Cle[Leff, Leff, 1, 1])/(12*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (48*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (12*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^2*Cle[Leff, Leff, 2, 2])/
  (432*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*Cle[Leff, Leff, 2, 2])/
  (48*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^3*Cle[Leff, Leff, 2, 2])/
  (108*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^3*Cle[Leff, Leff, 2, 2])/
  (12*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (48*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (12*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^2*Cle[Leff, Leff, 3, 3])/
  (432*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*Cle[Leff, Leff, 3, 3])/
  (48*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^3*Cle[Leff, Leff, 3, 3])/
  (108*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^3*Cle[Leff, Leff, 3, 3])/
  (12*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (48*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (12*MW2*Pi^3*VMU^2) + (5*MW2^2*MZ*Cll[1, 1, 2, 2])/(48*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*Cll[1, 1, 2, 2])/(48*MZ2*Pi^3*VMU^2) - 
 (29*MW2*MZ*MZ2*Cll[1, 1, 2, 2])/(1728*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 2, 2])/(54*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[1, 1, 2, 2])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 1, 2, 2])/(54*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2*SW2^2*Cll[1, 1, 2, 2])/(48*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (5*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(4*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(36*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (43*MT2*MW2*MZ*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (11*MW2^2*MZ*Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) - 
 (71*CW2*MW2^2*MZ*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*Cll[1, 2, 2, 1])/(27*MZ2^3*Pi^3*VMU^2) - 
 (MW2^5*MZ*Cll[1, 2, 2, 1])/(3*MZ2^3*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*Cll[1, 2, 2, 1])/(9*MZ2^2*Pi^3*VMU^2) + 
 (89*MW2^4*MZ*Cll[1, 2, 2, 1])/(108*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*Cll[1, 2, 2, 1])/(288*MZ2*Pi^3*VMU^2) + 
 (377*MT2*MW2^2*MZ*Cll[1, 2, 2, 1])/(432*MZ2*Pi^3*VMU^2) - 
 (11*MW2^3*MZ*Cll[1, 2, 2, 1])/(18*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*Cll[1, 2, 2, 1])/(1152*Pi^3*VMU^2) + 
 (41*MT2*MZ*MZ2*Cll[1, 2, 2, 1])/(1728*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (55*CW2*MW2*MZ*MZ2*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (79*MZ*MZ2^2*Cll[1, 2, 2, 1])/(1728*Pi^3*VMU^2) - 
 (1403*CW2*MZ*MZ2^2*Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*Cll[1, 2, 2, 1])/(32*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (3*MT2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (151*CW2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(27*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (8*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (89*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(108*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (17*MT2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (2*CW2*MT2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (49*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (113*CW2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (97*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) + 
 (2837*CW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/(8*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*Cll[1, 2, 2, 1])/(54*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*SW2*Cll[1, 2, 2, 1])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (2*CW2*MT2*MZ*MZ2*Nc*SW2^2*Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(288*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(96*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) - (MT2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) + (17*MW2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) - (CW2*MW2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (18*Pi^3*VMU^2) - (8*MW2^4*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^3*Pi^3*VMU^2) + (8*MW2^3*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*MZ2^2*Pi^3*VMU^2) + (MT2*MW2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*MZ2*Pi^3*VMU^2) - (175*MW2^2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (216*MZ2*Pi^3*VMU^2) - (7*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (864*Pi^3*VMU^2) + (CW2*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (18*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (48*MW2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (144*MW2*Pi^3*VMU^2) - (MT2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) + (3*MW2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (4*Pi^3*VMU^2) + (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^2*Pi^3*VMU^2) - (8*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*MZ2*Pi^3*VMU^2) - (17*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (108*Pi^3*VMU^2) - (2*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (54*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (36*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) - (2*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) - (MH2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (11*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (5*CW2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^3*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(6*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (97*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (5*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*MW2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (9*MH2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (7*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (MH2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (MH2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (65*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (22*CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*MW2*Pi^3*VMU^2) + 
 (3*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) - (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(16*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(12*MZ2*Pi^3*VMU^2) + 
 (5*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) + 
 (13*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(64*Pi^3*SW2*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(8*MZ2^3*Pi^3*SW2*VMU^2) + 
 (7*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(16*MZ2^2*Pi^3*SW2*VMU^2) - 
 (15*MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*MZ2*Pi^3*SW2*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*Pi^3*SW2*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (4*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (7*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(36*MW2*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*Nc*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (144*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (18*Pi^3*VMU^2) - (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (4*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*MZ2*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) + (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) - (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (4*Pi^3*VMU^2) + (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (36*MZ2*Pi^3*VMU^2) - (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) + (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) + (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*MZ2^2*Pi^3*VMU^2) - (8*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (9*MZ2*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) - (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MW2*Pi^3*VMU^2) - (4*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (4*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*MW2*Pi^3*VMU^2) + (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (288*Pi^3*VMU^2) + (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*Pi^3*VMU^2) + (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) - (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) - (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MZ2*Pi^3*VMU^2) + (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^3*Pi^3*VMU^2) - (8*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*MZ2^2*Pi^3*VMU^2) + 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*MZ2*Pi^3*VMU^2) - (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*MZ2*Pi^3*VMU^2) + (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (864*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (54*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) - 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) - (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^2*Pi^3*VMU^2) + (8*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) + (11*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) - (2*CW2*MT2*MW2*MZ*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*Pi^3*VMU^2) - (4*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (13*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) - (2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*MZ2^3*Pi^3*VMU^2) + (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(6*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (144*Pi^3*VMU^2) + (13*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*MZ2*Pi^3*VMU^2) + (11*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MZ2*Pi^3*VMU^2) - (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*Pi^3*VMU^2) + (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) + (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (8*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^2*Pi^3*VMU^2) + (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(27*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) - (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) - 
 (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) + (10*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) - (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) - (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(2*Pi^3*VMU^2) + 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) - (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) + (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(6*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (4*MZ2*Pi^3*VMU^2) + (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) - (5*CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*MZ2*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (8*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*MZ2*Pi^3*VMU^2) - (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(Pi^3*VMU^2) + 
 (2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) + (2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (4*Pi^3*VMU^2) - (5*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (4*MW2*Pi^3*VMU^2) - (8*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (10*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (8*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (Pi^3*VMU^2) + (10*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (MW2*Pi^3*VMU^2) - (4*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + (MW2*MZ*MZ2*Cll[2, 2, 2, 2])/
  (108*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Cll[2, 2, 2, 2])/(54*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*Cll[2, 2, 2, 2])/(432*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*Cll[2, 2, 2, 2])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[2, 2, 2, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[2, 2, 2, 2])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[2, 2, 3, 3])/(54*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[2, 2, 3, 3])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[2, 2, 3, 3])/(54*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[2, 3, 3, 2])/(432*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[2, 3, 3, 2])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[2, 3, 3, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[2, 3, 3, 2])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(36*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*MZ2*Cll[Leff, 1, 1, Leff])/(216*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^2*Cll[Leff, 1, 1, Leff])/(144*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*Cll[Leff, 1, 1, Leff])/(432*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*SW2*Cll[Leff, 1, 1, Leff])/(54*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^2*SW2*Cll[Leff, 1, 1, Leff])/(36*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*Cll[Leff, 1, 1, Leff])/(108*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (24*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 1, 1, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 1, 1, Leff])/(6*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*MZ2*Cll[Leff, 2, 2, Leff])/(216*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^2*Cll[Leff, 2, 2, Leff])/(144*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*Cll[Leff, 2, 2, Leff])/(432*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*SW2*Cll[Leff, 2, 2, Leff])/(54*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^2*SW2*Cll[Leff, 2, 2, Leff])/(36*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*Cll[Leff, 2, 2, Leff])/(108*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (24*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 2, 2, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 2, 2, Leff])/(6*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*MZ2*Cll[Leff, 3, 3, Leff])/(216*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^2*Cll[Leff, 3, 3, Leff])/(144*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*Cll[Leff, 3, 3, Leff])/(432*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*SW2*Cll[Leff, 3, 3, Leff])/(54*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^2*SW2*Cll[Leff, 3, 3, Leff])/(36*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*Cll[Leff, 3, 3, Leff])/(108*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (24*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 3, 3, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 3, 3, Leff])/(6*MW2*Pi^3*VMU^2) + 
 (5*MZ*MZ2^2*SW2^2*Cll[Leff, Leff, 1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*Cll[Leff, Leff, 1, 1])/(24*MW2*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*SW2^3*Cll[Leff, Leff, 1, 1])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^3*Cll[Leff, Leff, 1, 1])/(6*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (24*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (18*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (6*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^2*Cll[Leff, Leff, 2, 2])/
  (216*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*Cll[Leff, Leff, 2, 2])/
  (24*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^3*Cll[Leff, Leff, 2, 2])/
  (54*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^3*Cll[Leff, Leff, 2, 2])/
  (6*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (24*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (18*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (6*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^2*Cll[Leff, Leff, 3, 3])/
  (216*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*Cll[Leff, Leff, 3, 3])/
  (24*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^3*Cll[Leff, Leff, 3, 3])/
  (54*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^3*Cll[Leff, Leff, 3, 3])/
  (6*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (24*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (18*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (6*MW2*Pi^3*VMU^2) - (MW2*MZ*MZ2*Clq1[2, 2, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[2, 2, 1, 1])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[2, 2, 1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*Clq1[2, 2, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[2, 2, 2, 2])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[2, 2, 2, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*Clq1[2, 2, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Clq1[2, 2, 3, 3])/(18*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq1[2, 2, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Clq1[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq1[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq1[2, 2, 3, 3])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[2, 2, 3, 3])/(864*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[2, 2, 3, 3])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MT2]*Clq1[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq1[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq1[2, 2, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq1[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/(18*Pi^3*VMU^2) + 
 (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/(288*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/
  (36*Pi^3*VMU^2) + (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/
  (144*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^2*Clq1[Leff, Leff, 1, 1])/
  (432*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*Clq1[Leff, Leff, 1, 1])/
  (48*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^3*Clq1[Leff, Leff, 1, 1])/
  (108*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^3*Clq1[Leff, Leff, 1, 1])/
  (12*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/
  (144*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*
   Clq1[Leff, Leff, 1, 1])/(48*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/
  (12*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^2*Clq1[Leff, Leff, 2, 2])/
  (432*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*Clq1[Leff, Leff, 2, 2])/
  (48*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^3*Clq1[Leff, Leff, 2, 2])/
  (108*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^3*Clq1[Leff, Leff, 2, 2])/
  (12*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/
  (144*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*
   Clq1[Leff, Leff, 2, 2])/(48*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*Clq1[Leff, Leff, 3, 3])/
  (18*Pi^3*VMU^2) - (5*CW2*MT2*MZ*MZ2*Clq1[Leff, Leff, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Clq1[Leff, Leff, 3, 3])/
  (108*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^2*Clq1[Leff, Leff, 3, 3])/
  (432*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*Clq1[Leff, Leff, 3, 3])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*Clq1[Leff, Leff, 3, 3])/
  (432*MW2*Pi^3*VMU^2) - (2*CW2*MT2*MW2*MZ*SW2*Clq1[Leff, Leff, 3, 3])/
  (9*Pi^3*VMU^2) + (5*CW2*MT2*MZ*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/
  (18*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (25*CW2*MZ*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3])/(432*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3])/(18*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Clq1[Leff, Leff, 3, 3])/(288*MW2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*Clq1[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Clq1[Leff, Leff, 3, 3])/(24*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2^2*Clq1[Leff, Leff, 3, 3])/(108*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*SW2^2*Clq1[Leff, Leff, 3, 3])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/
  (18*MW2*Pi^3*VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (48*Pi^3*VMU^2) + (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) - (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (288*MW2*Pi^3*VMU^2) - (MW2*MZ*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (12*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) + (CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (5*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (288*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (288*MW2*Pi^3*VMU^2) - (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (16*Pi^3*VMU^2) + (5*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) - (5*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (18*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (4*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(6*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) - (MT2*MW2*MZ*Clq3[1, 1, 3, 3])/(32*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*Clq3[1, 1, 3, 3])/(32*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq3[1, 1, 3, 3])/(128*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*Clq3[1, 1, 3, 3])/(32*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(16*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(16*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(64*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(16*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq3[2, 2, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[2, 2, 1, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 1, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 1, 1])/(24*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq3[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[2, 2, 2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 2, 2])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 2, 2])/(24*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*Clq3[2, 2, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Clq3[2, 2, 3, 3])/(18*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*Clq3[2, 2, 3, 3])/(32*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq3[2, 2, 3, 3])/(1152*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Clq3[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq3[2, 2, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq3[2, 2, 3, 3])/(144*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*Clq3[2, 2, 3, 3])/(32*Pi^3*VMU^2) + 
 (5*MW2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(16*MZ2*Pi^3*VMU^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(576*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(16*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq3[2, 2, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq3[2, 2, 3, 3])/(144*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/(288*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/
  (144*Pi^3*VMU^2) + (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/
  (36*Pi^3*VMU^2) - (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/
  (288*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/
  (144*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*Clq3[Leff, Leff, 1, 1])/
  (36*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*Clq3[Leff, Leff, 1, 1])/
  (9*Pi^3*VMU^2) + (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 1, 1])/
  (24*Pi^3*VMU^2) - (CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 1, 1])/
  (6*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*Clq3[Leff, Leff, 2, 2])/
  (36*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*Clq3[Leff, Leff, 2, 2])/
  (9*Pi^3*VMU^2) + (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 2, 2])/
  (24*Pi^3*VMU^2) - (CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 2, 2])/
  (6*Pi^3*VMU^2) - (CW2*MT2*MW2*MZ*Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (5*CW2*MT2*MZ*MZ2*Clq3[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq3[Leff, Leff, 3, 3])/(108*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*Clq3[Leff, Leff, 3, 3])/(432*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Clq3[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Clq3[Leff, Leff, 3, 3])/(432*MW2*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*Clq3[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) - 
 (5*CW2*MT2*MZ*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3])/(18*MW2*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2^3*SW2*Clq3[Leff, Leff, 3, 3])/(864*MW2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*Clq3[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Clq3[Leff, Leff, 3, 3])/(24*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2^2*Clq3[Leff, Leff, 3, 3])/(108*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*SW2^2*Clq3[Leff, Leff, 3, 3])/(216*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/
  (18*MW2*Pi^3*VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (48*Pi^3*VMU^2) + (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) - (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (288*MW2*Pi^3*VMU^2) - (MW2*MZ*SW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (12*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) + (CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (5*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (288*MW2*Pi^3*VMU^2) + (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (16*Pi^3*VMU^2) - (5*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (18*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (4*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(6*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*Clu[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[2, 2, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[2, 2, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[2, 2, 1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Clu[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[2, 2, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[2, 2, 2, 2])/(36*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*Clu[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*Clu[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Clu[2, 2, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Clu[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[2, 2, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[2, 2, 3, 3])/(32*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[2, 2, 3, 3])/(16*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[2, 2, 3, 3])/
  (18*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[2, 2, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*SW2^2*Clu[Leff, Leff, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*Clu[Leff, Leff, 1, 1])/(24*MW2*Pi^3*VMU^2) + 
 (5*MZ*MZ2^2*SW2^3*Clu[Leff, Leff, 1, 1])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^3*Clu[Leff, Leff, 1, 1])/(6*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (24*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (18*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (6*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^2*Clu[Leff, Leff, 2, 2])/
  (216*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*Clu[Leff, Leff, 2, 2])/
  (24*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^3*Clu[Leff, Leff, 2, 2])/
  (54*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^3*Clu[Leff, Leff, 2, 2])/
  (6*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (72*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (24*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (18*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (6*MW2*Pi^3*VMU^2) + (MT2*MZ*MZ2*SW2^2*Clu[Leff, Leff, 3, 3])/
  (18*Pi^3*VMU^2) - (MZ*MZ2^2*SW2^2*Clu[Leff, Leff, 3, 3])/(108*Pi^3*VMU^2) - 
 (2*MT2*MZ*MZ2*SW2^3*Clu[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^3*Clu[Leff, Leff, 3, 3])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Clu[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (2*MZ*MZ2*SW2^3*A0i[aa0, MT2]*Clu[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (16*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) + (11*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (6*Pi^3*VMU^2) - (13*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (2*MT2*MZ*MZ2*SW2^3*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (9*Pi^3*VMU^2) + (MZ*MZ2^2*SW2^3*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*Cqe[1, 1, 2, 2])/
  (108*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*Cqe[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cqe[1, 1, Leff, Leff])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cqe[1, 1, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Cqe[1, 1, Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*Cqe[1, 1, Leff, Leff])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cqe[1, 1, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Cqe[1, 1, Leff, Leff])/(54*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*Cqe[2, 2, 2, 2])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cqe[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cqe[2, 2, Leff, Leff])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cqe[2, 2, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Cqe[2, 2, Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*Cqe[2, 2, Leff, Leff])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cqe[2, 2, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Cqe[2, 2, Leff, Leff])/(54*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*Cqe[3, 3, 2, 2])/(18*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*Cqe[3, 3, 2, 2])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cqe[3, 3, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cqe[3, 3, 2, 2])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MT2]*Cqe[3, 3, 2, 2])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Cqe[3, 3, 2, 2])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 2, 2])/(144*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 2, 2])/(18*Pi^3*VMU^2) + 
 (11*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 2, 2])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 2, 2])/
  (36*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 2, 2])/
  (144*Pi^3*VMU^2) - (CW2*MT2*MW2*MZ*Cqe[3, 3, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Cqe[3, 3, Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Cqe[3, 3, Leff, Leff])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Cqe[3, 3, Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Cqe[3, 3, Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Cqe[3, 3, Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*Cqe[3, 3, Leff, Leff])/(9*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*Cqe[3, 3, Leff, Leff])/(6*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2*SW2*Cqe[3, 3, Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cqe[3, 3, Leff, Leff])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*Cqe[3, 3, Leff, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Cqe[3, 3, Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(6*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (18*Pi^3*VMU^2) + (5*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(48*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (9*Pi^3*VMU^2) - (5*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (9*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(12*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (MT*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(2*Sqrt[2]*Pi^3*VMU^2) - 
 (3*MT*MW2*MZ2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (CW2*MT*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) + 
 (CW2*MT*MZ2^2*SW*SW2*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (2*Sqrt[2]*Pi^3*VMU^2) + (Sqrt[2]*MT*MW2^3*SW*B0i[dbb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(3*Pi^3*VMU^2) - (13*MT*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(12*Sqrt[2]*Pi^3*VMU^2) + 
 (7*MT*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) - (5*MT*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(48*Sqrt[2]*Pi^3*VMU^2) + 
 (Sqrt[2]*MT*MW2*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*Pi^3*VMU^2) - (5*MT*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) - (3*MT*MW*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*VMU^2) + (MT*MW*MW2*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VMU^2) - (CW2*MT*MW*MZ*MZ2*A0i[aa0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MW2*Pi^3*VMU^2) + (CW2*MT*MW*MZ*MZ2*SW2*A0i[aa0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MW2*Pi^3*VMU^2) + (3*MT*MT2*MW*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*VMU^2) - (3*MT*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*VMU^2) - (MT*MT2*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VMU^2) + (MT*MW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VMU^2) - (CW2*MT*MW*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(4*Sqrt[2]*Pi^3*VMU^2) + 
 (CW2*MT*MT2*MW*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MW2*Pi^3*VMU^2) + (CW2*MT*MW*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(Sqrt[2]*Pi^3*VMU^2) - 
 (CW2*MT*MT2*MW*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MW2*Pi^3*VMU^2) + (7*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) + 
 (2*Sqrt[2]*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/(3*Pi^3*VMU^2) - 
 (11*MT*MW*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (6*Sqrt[2]*MZ2*Pi^3*VMU^2) - (5*MT*MW*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) + 
 (11*CW2*MT*MW*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (24*Sqrt[2]*Pi^3*VMU^2) - (5*CW2*MT*MW*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(24*Sqrt[2]*MW2*Pi^3*VMU^2) - 
 (11*CW2*MT*MW*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (6*Sqrt[2]*Pi^3*VMU^2) + (5*CW2*MT*MW*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(6*Sqrt[2]*MW2*Pi^3*VMU^2) + 
 (13*MT*MW*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) - (Sqrt[2]*MT*MW*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(3*MZ2*Pi^3*VMU^2) - 
 (7*MT*MW*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) + (5*MT*MW*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(48*Sqrt[2]*Pi^3*VMU^2) - 
 (Sqrt[2]*MT*MW*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*Pi^3*VMU^2) + (5*MT*MW*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(12*Sqrt[2]*Pi^3*VMU^2) - (CHD*MT2^3*MZ*Log[mu2/MT2])/
  (32*(MT2 - MW2)*Pi^3*VMU^2) - (CHD*MT2^2*MW2*MZ*Log[mu2/MT2])/
  (32*(MT2 - MW2)*Pi^3*VMU^2) + (CHD*MT2*MW2^2*MZ*Log[mu2/MT2])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) + (CHD*MT2^3*MW2*MZ*Log[mu2/MT2])/
  (24*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + (CHD*MT2^2*MW2^2*MZ*Log[mu2/MT2])/
  (24*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - (CHD*MT2*MW2^3*MZ*Log[mu2/MT2])/
  (12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2*MT2*MZ*MZ2*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*CW2*MT2^2*MZ*MZ2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MH2*MT2^2*MZ*MZ2*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + (CHD*CW2*MT2*MW2*MZ*MZ2*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MT2^3*MZ*SW*Log[mu2/MT2])/
  (16*CW*(MT2 - MW2)*Pi^3*VMU^2) - (CHWB*MT2^2*MW2*MZ*SW*Log[mu2/MT2])/
  (16*CW*(MT2 - MW2)*Pi^3*VMU^2) + (CHWB*MT2*MW2^2*MZ*SW*Log[mu2/MT2])/
  (8*CW*(MT2 - MW2)*Pi^3*VMU^2) + (CHWB*MT2^3*MW2*MZ*SW*Log[mu2/MT2])/
  (12*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + (CHWB*MT2^2*MW2^2*MZ*SW*Log[mu2/MT2])/
  (12*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - (CHWB*MT2*MW2^3*MZ*SW*Log[mu2/MT2])/
  (6*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MT2*MZ*MZ2*SW2*Log[mu2/MT2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MZ*MZ2*SW2*Log[mu2/MT2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MT2^2*MZ*MZ2*SW2*Log[mu2/MT2])/(24*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (CHD*CW2*MT2*MW2*MZ*MZ2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*CW2*MH2*MT2*MZ*MZ2*SW2*Log[mu2/MT2])/
  (24*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2^2*MZ*MZ2*SW2*Log[mu2/MT2])/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2*MT2^2*MZ*MZ2*SW2*Log[mu2/MT2])/
  (48*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MW2*MZ*MZ2*SW2*Log[mu2/MT2])/(6*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MT2*MZ*MZ2*SW2^2*Log[mu2/MT2])/
  (6*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MT2^2*MZ*MZ2*SW2^2*Log[mu2/MT2])/(3*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MT2^2*MZ*MZ2*SW2^2*Log[mu2/MT2])/
  (12*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MT2*MW2*MZ*MZ2*SW2^2*Log[mu2/MT2])/
  (3*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*MT2^3*MZ*CHe[Leff, Leff]*Log[mu2/MT2])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (5*MT2^2*MW2*MZ*CHe[Leff, Leff]*Log[mu2/MT2])/(48*(MT2 - MW2)*Pi^3*VMU^2) + 
 (5*MT2*MW2^2*MZ*CHe[Leff, Leff]*Log[mu2/MT2])/(24*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW2*MZ*CHe[Leff, Leff]*Log[mu2/MT2])/(12*(MT2 - MW2)*MZ2*Pi^3*
   VMU^2) + (MT2^2*MW2^2*MZ*CHe[Leff, Leff]*Log[mu2/MT2])/
  (12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^3*MZ*CHe[Leff, Leff]*Log[mu2/MT2])/(6*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (32*(MT2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MT2^2*MZ*MZ2*CHe[Leff, Leff]*
   Log[mu2/MT2])/(48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(32*(MT2 - MW2)*MW2*Pi^3*
   VMU^2) + (CW2*MT2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(16*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MT2^2*MZ*MZ2^2*CHe[Leff, Leff]*
   Log[mu2/MT2])/(96*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*
   Log[mu2/MT2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MT2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*
   Log[mu2/MT2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/(12*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (12*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW2^2*MZ*SW2*CHl1[Leff, Leff]*
   Log[mu2/MT2])/(6*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^3*MZ*MZ2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MT2])/(16*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (8*(MT2 - MW2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MT2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (2*CW2*MT2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MT2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/(12*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (12*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW2^2*MZ*SW2*CHl3[Leff, Leff]*
   Log[mu2/MT2])/(6*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^3*MZ*MZ2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MT2])/(16*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (8*(MT2 - MW2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MT2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (2*CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (CHD*MH2^3*MZ*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MH2^2*MW2*MZ*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2*MW2^2*MZ*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MH2^3*MW2*MZ*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (CHD*MH2^2*MW2^2*MZ*Log[MH2/MW2])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHD*MH2*MW2^3*MZ*Log[MH2/MW2])/
  (12*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MZ*MZ2*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MH2^3*MZ*MZ2*Log[MH2/MW2])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2*MZ*MZ2*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MH2^3*MZ*SW*Log[MH2/MW2])/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MH2^2*MW2*MZ*SW*Log[MH2/MW2])/
  (24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MH2*MW2^2*MZ*SW*Log[MH2/MW2])/
  (8*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MH2^3*MW2*MZ*SW*Log[MH2/MW2])/
  (72*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2^2*MZ*SW*Log[MH2/MW2])/(18*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^3*MZ*SW*Log[MH2/MW2])/(6*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*Log[MH2/MW2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2*SW2*Log[MH2/MW2])/(144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*MZ2*SW2*Log[MH2/MW2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ*MZ2*SW2*Log[MH2/MW2])/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^3*MZ*MZ2*SW2*Log[MH2/MW2])/
  (288*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ*MZ2*SW2*Log[MH2/MW2])/(24*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^2*MZ*MZ2*SW2^2*Log[MH2/MW2])/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MZ*MZ2*SW2^2*Log[MH2/MW2])/(72*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MW2*MZ*MZ2*SW2^2*Log[MH2/MW2])/
  (6*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*MH2^3*MZ*CHe[Leff, Leff]*Log[MH2/MW2])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2^2*MW2*MZ*CHe[Leff, Leff]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW2^2*MZ*CHe[Leff, Leff]*Log[MH2/MW2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^3*MW2*MZ*CHe[Leff, Leff]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*CHe[Leff, Leff]*Log[MH2/MW2])/(18*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (MH2*MW2^3*MZ*CHe[Leff, Leff]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^3*MZ*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (576*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*
   Log[MH2/MW2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (36*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*
   Log[MH2/MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[MH2/MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (288*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*
   Log[MH2/MW2])/(72*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*
   Log[MH2/MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[MH2/MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (288*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*
   Log[MH2/MW2])/(72*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + (CHD*MH2^3*MZ*Log[mu2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2^2*MW2*MZ*Log[mu2/MW2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) + (5*CHD*MH2*MW2^2*MZ*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MW2^3*MZ*Log[mu2/MW2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2^3*MW2*MZ*Log[mu2/MW2])/
  (144*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHD*MH2^2*MW2^2*MZ*Log[mu2/MW2])/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (5*CHD*MH2*MW2^3*MZ*Log[mu2/MW2])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHD*MW2^4*MZ*Log[mu2/MW2])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MZ*MZ2*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*CW2*MH2^3*MZ*MZ2*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2*MZ*MZ2*Log[mu2/MW2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^3*MZ*SW*Log[mu2/MW2])/(96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW*Log[mu2/MW2])/(16*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW2^2*MZ*SW*Log[mu2/MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW2^3*MZ*SW*Log[mu2/MW2])/(4*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^3*MW2*MZ*SW*Log[mu2/MW2])/(72*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2^2*MZ*SW*Log[mu2/MW2])/(12*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*MH2*MW2^3*MZ*SW*Log[mu2/MW2])/(18*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^4*MZ*SW*Log[mu2/MW2])/(3*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*MZ2*SW2*Log[mu2/MW2])/(144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2*MZ*MZ2*SW2*Log[mu2/MW2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*SW2*Log[mu2/MW2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MZ*MZ2*SW2*Log[mu2/MW2])/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^3*MZ*MZ2*SW2*Log[mu2/MW2])/
  (288*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2*Log[mu2/MW2])/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW2^2*MZ*MZ2*SW2*Log[mu2/MW2])/
  (12*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ*MZ2*SW2^2*Log[mu2/MW2])/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^3*MZ*MZ2*SW2^2*Log[mu2/MW2])/
  (72*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2^2*Log[mu2/MW2])/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ*MZ2*SW2^2*Log[mu2/MW2])/(3*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (5*MH2^3*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2^2*MW2*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (25*MH2*MW2^2*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*MW2^3*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2^3*MW2*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/(12*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (5*MH2*MW2^3*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MW2^4*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (3*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2^3*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (5*MH2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (5*CW2*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*
   Log[mu2/MW2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (144*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2^3*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW2^2*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (4*(MH2 - 4*MW2)*Pi^3*VMU^2) + (5*CW2*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MW2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (288*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*
   Log[mu2/MW2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2^3*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW2^2*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (4*(MH2 - 4*MW2)*Pi^3*VMU^2) + (5*CW2*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MW2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (288*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*
   Log[mu2/MW2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2^2*MZ*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*CW2*MW2^3*MZ*Log[mu2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (83*CHD*MW2^3*MZ*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + (2*CHD*MW2^5*MZ*Log[mu2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + (CHD*MW2^4*MZ*Log[mu2/MZ2])/
  (9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (7*CHD*CW2*MH2*MW2*MZ*MZ2*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*CHD*CW2*MW2^2*MZ*MZ2*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (89*CHD*MW2^2*MZ*MZ2*Log[mu2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MZ*MZ2^2*Log[mu2/MZ2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MW2*MZ*MZ2^2*Log[mu2/MZ2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (19*CHD*MW2*MZ*MZ2^2*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^3*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MZ*MZ2^3*Log[mu2/MZ2])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (CHD*MZ*MZ2^3*Log[mu2/MZ2])/
  (192*(4*MW2 - MZ2)*Pi^3*VMU^2) - (83*CHWB*MW2^3*MZ*SW*Log[mu2/MZ2])/
  (36*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + (4*CHWB*MW2^5*MZ*SW*Log[mu2/MZ2])/
  (3*CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + (2*CHWB*MW2^4*MZ*SW*Log[mu2/MZ2])/
  (9*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (89*CHWB*MW2^2*MZ*MZ2*SW*Log[mu2/MZ2])/(72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CHWB*MW2*MZ*MZ2^2*SW*Log[mu2/MZ2])/(144*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MZ*MZ2^3*SW*Log[mu2/MZ2])/(96*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^2*MZ*SW2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^3*MZ*SW2*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2*MW2*MZ*MZ2*SW2*Log[mu2/MZ2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2^2*MZ*MZ2*SW2*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2^2*SW2*Log[mu2/MZ2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*SW2*Log[mu2/MZ2])/(2*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^3*SW2*Log[mu2/MZ2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2^3*SW2*Log[mu2/MZ2])/(144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW2^2*MZ*SW2*Log[mu2/MZ2])/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MW2^3*MZ*SW2*Log[mu2/MZ2])/
  (3*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2*Log[mu2/MZ2])/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (7*CHWB*CW2*MW2^2*MZ*MZ2*SW2*Log[mu2/MZ2])/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ*MZ2^2*SW2*Log[mu2/MZ2])/(16*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW2*MZ*MZ2^2*SW2*Log[mu2/MZ2])/
  (4*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*CW2*MZ*MZ2^3*SW2*Log[mu2/MZ2])/
  (72*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ*MZ2^3*SW2*Log[mu2/MZ2])/(288*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MW2^2*MZ*SW2^2*Log[mu2/MZ2])/
  (3*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MW2^3*MZ*SW2^2*Log[mu2/MZ2])/(3*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (7*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2^2*Log[mu2/MZ2])/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (14*CHWB*CW2*MW2^2*MZ*MZ2*SW2^2*Log[mu2/MZ2])/(9*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (4*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/(CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MZ*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2^3*SW2^2*Log[mu2/MZ2])/(72*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CW2*MH2*MW2^2*MZ*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2^3*MZ*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (29*MW2^3*MZ*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) + (4*MW2^5*MZ*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*CHe[Leff, Leff]*Log[mu2/MZ2])/(9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (43*MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (18*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*CHe[Leff, Leff]*
   Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*MW2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + (MZ*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (18*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (576*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/(144*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (MZ*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (192*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*SW2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2^3*MZ*SW2*CHe[Leff, Leff]*
   Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - (8*CW2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*
   Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + (16*CW2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*
   Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MZ*MZ2^3*SW2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*SW2*CHe[Leff, Leff]*
   Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^4*SW2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (83*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MZ2])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*CW2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (89*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (4*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*SW2*CHl1[Leff, Leff]*
   Log[mu2/MZ2])/(16*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (19*MZ*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^4*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (288*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(96*MW2*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff]*
   Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (14*CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*
   Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  ((MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff]*
   Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (83*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MZ2])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*CW2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (89*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (4*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*SW2*CHl3[Leff, Leff]*
   Log[mu2/MZ2])/(16*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (19*MZ*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^4*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (288*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(96*MW2*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff]*
   Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (14*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*
   Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  ((MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff]*
   Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (CHD*CW2*MW2^3*MZ*Log[-(MW2/MZ2)])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - (CHD*CW2*MW2^2*MZ*MZ2*Log[-(MW2/MZ2)])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) + (CHD*CW2*MZ*MZ2^3*Log[-(MW2/MZ2)])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*CW2*MW2^3*MZ*SW*Log[-(MW2/MZ2)])/
  (24*CW*(MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*CW2*MW2^2*MZ*MZ2*SW*Log[-(MW2/MZ2)])/
  (16*CW*(MW2 + MZ2)*Pi^3*VMU^2) + (CHWB*CW2*MZ*MZ2^3*SW*Log[-(MW2/MZ2)])/
  (48*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*CHe[Leff, Leff]*Log[-(MW2/MZ2)])/(24*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[-(MW2/MZ2)])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*CHe[Leff, Leff]*
   Log[-(MW2/MZ2)])/(32*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*CHe[Leff, Leff]*Log[-(MW2/MZ2)])/(48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*CHe[Leff, Leff]*Log[-(MW2/MZ2)])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[-(MW2/MZ2)])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[-(MW2/MZ2)])/(16*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*CHl1[Leff, Leff]*Log[-(MW2/MZ2)])/
  (48*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[-(MW2/MZ2)])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[-(MW2/MZ2)])/(16*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*CHl3[Leff, Leff]*Log[-(MW2/MZ2)])/
  (48*MW2*(MW2 + MZ2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MW2^2*MZ*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MW2^3*MZ*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + (67*CHD*MW2^3*MZ*Log[MW2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - (2*CHD*MW2^5*MZ*Log[MW2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - (4*CHD*MW2^4*MZ*Log[MW2/MZ2])/
  (9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (5*CHD*CW2*MH2*MW2*MZ*MZ2*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CHD*CW2*MW2^2*MZ*MZ2*Log[MW2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (11*CHD*MW2^2*MZ*MZ2*Log[MW2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + (7*CHD*CW2*MH2*MZ*MZ2^2*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CHD*CW2*MW2*MZ*MZ2^2*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MW2*MZ*MZ2^2*Log[MW2/MZ2])/
  (96*(4*MW2 - MZ2)*Pi^3*VMU^2) + (67*CHWB*MW2^3*MZ*SW*Log[MW2/MZ2])/
  (36*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - (4*CHWB*MW2^5*MZ*SW*Log[MW2/MZ2])/
  (3*CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - (8*CHWB*MW2^4*MZ*SW*Log[MW2/MZ2])/
  (9*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (11*CHWB*MW2^2*MZ*MZ2*SW*Log[MW2/MZ2])/(36*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^2*SW*Log[MW2/MZ2])/(48*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ*SW2*Log[MW2/MZ2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2*MZ*MZ2*SW2*Log[MW2/MZ2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (10*CHD*CW2*MW2^2*MZ*MZ2*SW2*Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2*MZ*MZ2^2*SW2*Log[MW2/MZ2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2*MZ*MZ2^2*SW2*Log[MW2/MZ2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*MZ*SW2*Log[MW2/MZ2])/(24*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW2^3*MZ*SW2*Log[MW2/MZ2])/
  (6*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2*Log[MW2/MZ2])/(36*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (5*CHWB*CW2*MW2^2*MZ*MZ2*SW2*Log[MW2/MZ2])/
  (9*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2*MZ*MZ2^2*SW2*Log[MW2/MZ2])/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (7*CHWB*CW2*MW2*MZ*MZ2^2*SW2*Log[MW2/MZ2])/
  (36*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2^2*MZ*SW2^2*Log[MW2/MZ2])/(6*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (2*CHWB*CW2*MW2^3*MZ*SW2^2*Log[MW2/MZ2])/
  (3*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2^2*Log[MW2/MZ2])/
  (9*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (20*CHWB*CW2*MW2^2*MZ*MZ2*SW2^2*Log[MW2/MZ2])/(9*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (7*CHWB*CW2*MH2*MZ*MZ2^2*SW2^2*Log[MW2/MZ2])/
  (36*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2*MZ*MZ2^2*SW2^2*Log[MW2/MZ2])/(9*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CW2*MH2*MW2^2*MZ*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW2^3*MZ*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (83*MW2^3*MZ*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - (4*MW2^5*MZ*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*CHe[Leff, Leff]*Log[MW2/MZ2])/(9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (89*MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MW2*MZ*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MZ*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/(96*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*SW2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*SW2*CHe[Leff, Leff]*
   Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (17*CW2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CW2*MZ*MZ2^3*SW2*CHe[Leff, Leff]*
   Log[MW2/MZ2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MH2*MZ*MZ2^3*SW2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (67*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CW2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*CW2*MH2*MZ*MZ2^3*SW2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + (20*CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CW2*MH2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(36*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (67*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CW2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*CW2*MH2*MZ*MZ2^3*SW2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + (20*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CW2*MH2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(36*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam61_GF_SWeff_MZ_Zmutau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
$Failed


==> anc/Analytic_Files/analytic_expressions/Zll/Gam61_GF_SWeff_MZ_Ztautau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CW2*CWw*MW*MW2^2*MZ)/(12*Pi^3*VMU^3) - (5*CW2*CWw*MW*MW2*MZ*MZ2)/
  (48*Pi^3*VMU^3) - (CW2*CWw*MW2^2*MZ*MZ2)/(48*MW*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^2)/(32*Pi^3*VMU^3) + (CW2*CWw*MW2*MZ*MZ2^2)/
  (48*MW*Pi^3*VMU^3) + (CW2*CWw*MW2^2*MZ*MZ2*SW2)/(12*MW*Pi^3*VMU^3) - 
 (CW2*CWw*MW2*MZ*MZ2^2*SW2)/(12*MW*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^2*SW2^2)/(12*Pi^3*VMU^3) + 
 (CHD*MH2^3*MZ)/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MT2^3*MZ)/(32*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2*MZ)/(288*Pi^3*VMU^2) - (CHD*MH2*MW2*MZ)/(96*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ)/(288*Pi^3*VMU^2) + (569*CHD*MT2*MW2*MZ)/
  (1728*Pi^3*VMU^2) - (3*CHD*CW2*MT2*MW2*MZ)/(16*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2*MZ)/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MT2*MW2*MZ)/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW2*MZ)/(16*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MW2^2*MZ)/(288*Pi^3*VMU^2) - (1345*CHD*MW2^2*MZ)/(3456*Pi^3*VMU^2) - 
 (545*CHD*CW2*MW2^2*MZ)/(576*Pi^3*VMU^2) + (151*CHD*CW2^2*MW2^2*MZ)/
  (144*Pi^3*VMU^2) + (CHD*MH2*MW2^2*MZ)/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (197*CHD*CW2*MH2*MW2^2*MZ)/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2^2*MZ)/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MT2*MW2^2*MZ)/(32*(MT2 - MW2)*Pi^3*VMU^2) - 
 (197*CHD*CW2*MW2^3*MZ)/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MW2^3*MZ)/(16*(MT2 - MW2)*Pi^3*VMU^2) - 
 (67*CHD*MW2^3*MZ)/(72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW2^5*MZ)/(6*MZ2^3*Pi^3*VMU^2) - 
 (CHD*MW2^6*MZ)/(3*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (4*CHD*MT2*MW2^3*MZ)/(27*MZ2^2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MT2*MW2^3*MZ)/(27*MZ2^2*Pi^3*VMU^2) - 
 (3*CHD*MW2^4*MZ)/(4*MZ2^2*Pi^3*VMU^2) + (CHD*CW2*MW2^4*MZ)/
  (12*MZ2^2*Pi^3*VMU^2) + (13*CHD*MW2^5*MZ)/(12*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (CHD*MH2^3*MW2*MZ)/(144*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MT2^3*MW2*MZ)/(24*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2^2*MZ)/(288*MZ2*Pi^3*VMU^2) + 
 (19*CHD*MH2*MW2^2*MZ)/(1152*MZ2*Pi^3*VMU^2) - 
 (305*CHD*MT2*MW2^2*MZ)/(864*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MT2*MW2^2*MZ)/(9*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW2^2*MZ)/(36*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MT2^2*MW2^2*MZ)/(12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (7*CHbox*MW2^3*MZ)/(864*MZ2*Pi^3*VMU^2) + 
 (1655*CHD*MW2^3*MZ)/(1728*MZ2*Pi^3*VMU^2) - 
 (89*CHD*CW2*MW2^3*MZ)/(432*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2*MW2^3*MZ)/(12*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MT2*MW2^3*MZ)/(24*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^4*MZ)/(12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (17*CHD*MW2^4*MZ)/(48*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2*MZ*MZ2)/(1152*Pi^3*VMU^2) - (CHD*MH2*MZ*MZ2)/(1536*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2)/(288*Pi^3*VMU^2) - (85*CHD*MT2*MZ*MZ2)/
  (864*Pi^3*VMU^2) + (17*CHD*CW2*MT2*MZ*MZ2)/(432*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^2*MZ*MZ2)/(384*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2*MZ*MZ2)/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MZ*MZ2)/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2)/(576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MT2^2*MZ*MZ2)/(96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (25*CHbox*MW2*MZ*MZ2)/(3456*Pi^3*VMU^2) - (1951*CHD*MW2*MZ*MZ2)/
  (6912*Pi^3*VMU^2) + (7*CHD*CW2*MW2*MZ*MZ2)/(3*Pi^3*VMU^2) - 
 (337*CHD*CW2^2*MW2*MZ*MZ2)/(144*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MW2*MZ*MZ2)/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (1489*CHD*CW2*MH2*MW2*MZ*MZ2)/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MT2*MW2*MZ*MZ2)/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MW2^2*MZ*MZ2)/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1567*CHD*CW2*MW2^2*MZ*MZ2)/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (43*CHD*MW2^2*MZ*MZ2)/(72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2^2)/(288*Pi^3*VMU^2) + (2621*CHD*MZ*MZ2^2)/(13824*Pi^3*VMU^2) - 
 (10675*CHD*CW2*MZ*MZ2^2)/(6912*Pi^3*VMU^2) + 
 (317*CHD*CW2^2*MZ*MZ2^2)/(192*Pi^3*VMU^2) - (CHbox*CW2*MH2*MZ*MZ2^2)/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (4681*CHD*CW2*MH2*MZ*MZ2^2)/
  (6912*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHbox*CW2*MW2*MZ*MZ2^2)/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4681*CHD*CW2*MW2*MZ*MZ2^2)/
  (1728*(MH2 - 4*MW2)*Pi^3*VMU^2) - (47*CHD*MW2*MZ*MZ2^2)/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + (293*CHD*CW2*MZ*MZ2^3)/
  (576*(MH2 - 4*MW2)*Pi^3*VMU^2) + (77*CHD*CW2*MZ*MZ2^3)/
  (256*MW2*Pi^3*VMU^2) - (11*CHD*CW2^2*MZ*MZ2^3)/(32*MW2*Pi^3*VMU^2) - 
 (293*CHD*CW2*MH2*MZ*MZ2^3)/(2304*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (13*CHD*MZ*MZ2^3)/(2304*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2*MZ*MZ2*Nc)/(864*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2*Nc)/(108*Pi^3*VMU^2) + 
 (7*CHD*CW2*MZ*MZ2^2*Nc)/(1728*Pi^3*VMU^2) - (CHD*CW2^2*MZ*MZ2^2*Nc)/
  (216*Pi^3*VMU^2) - (7*CHWB*MH2*MW2^2)/(288*MW*Pi^3*SW*VMU^2) + 
 (731*CHWB*MT2*MW2^2)/(432*MW*Pi^3*SW*VMU^2) + 
 (233*CHWB*MW2^3)/(216*MW*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2*MT2*MW2*MZ)/
  (3*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (4043*CHWB*CW2*MH2*MW2^2*MZ)/
  (864*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (4*CHWB*CW2*MT2*MW2^2*MZ)/
  (3*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (4043*CHWB*CW2*MW2^3*MZ)/
  (216*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (8*CHWB*MT2*MW2^5)/
  (9*MW*MZ2^3*Pi^3*SW*VMU^2) + (CHWB*MW2^6)/(MW*MZ2^3*Pi^3*SW*VMU^2) + 
 (26*CHWB*MT2*MW2^4)/(9*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (49*CHWB*MW2^5)/(18*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2*MT2*MW2^3*MZ)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2^4*MZ)/(2*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MT2*MW2^4*MZ)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MW2^5*MZ)/(CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^3)/(72*MW*MZ2*Pi^3*SW*VMU^2) - 
 (367*CHWB*MT2*MW2^3)/(108*MW*MZ2*Pi^3*SW*VMU^2) + 
 (25*CHWB*MW2^4)/(12*MW*MZ2*Pi^3*SW*VMU^2) + (7*CHWB*CW2*MH2*MT2*MW2^2*MZ)/
  (9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - (187*CHWB*CW2*MH2*MW2^3*MZ)/
  (72*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - (28*CHWB*CW2*MT2*MW2^3*MZ)/
  (9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + (187*CHWB*CW2*MW2^4*MZ)/
  (18*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ2)/(96*MW*Pi^3*SW*VMU^2) - (127*CHWB*MT2*MW2*MZ2)/
  (432*MW*Pi^3*SW*VMU^2) - (437*CHWB*MW2^2*MZ2)/(192*MW*Pi^3*SW*VMU^2) - 
 (5749*CHWB*CW2*MH2*MW2*MZ*MZ2)/(1728*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (5749*CHWB*CW2*MW2^2*MZ*MZ2)/(432*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (1463*CHWB*MW2*MZ2^2)/(1728*MW*Pi^3*SW*VMU^2) + 
 (143*CHWB*CW2*MH2*MZ*MZ2^2)/(192*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (143*CHWB*CW2*MW2*MZ*MZ2^2)/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (3*CHWB*MW2^3*SW)/(4*MW*Pi^3*VMU^2) + (CHWB*MH2^3*MZ*SW)/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MT2^3*MZ*SW)/
  (16*CW*(MT2 - MW2)*Pi^3*VMU^2) - (CHWB*MH2*MW2*MZ*SW)/(192*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ*SW)/(144*CW*Pi^3*VMU^2) + 
 (43*CHWB*MT2*MW2*MZ*SW)/(288*CW*Pi^3*VMU^2) - 
 (3*CHWB*CW2*MT2*MW2*MZ*SW)/(8*CW*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW)/(24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MT2^2*MW2*MZ*SW)/(8*CW*(MT2 - MW2)*Pi^3*VMU^2) - 
 (751*CHWB*MW2^2*MZ*SW)/(864*CW*Pi^3*VMU^2) - 
 (71*CHWB*CW*MW2^2*MZ*SW)/(288*Pi^3*VMU^2) + (23*CHWB*CW2*MW2^2*MZ*SW)/
  (288*CW*Pi^3*VMU^2) - (71*CHWB*CW*CW2*MW2^2*MZ*SW)/(24*Pi^3*VMU^2) + 
 (151*CHWB*CW2^2*MW2^2*MZ*SW)/(72*CW*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*SW)/(8*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MT2*MW2^2*MZ*SW)/(16*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ*SW)/(8*CW*(MT2 - MW2)*Pi^3*VMU^2) - 
 (67*CHWB*MW2^3*MZ*SW)/(36*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CHWB*MT2*MW2^4*MZ*SW)/(27*CW*MZ2^3*Pi^3*VMU^2) + 
 (CHWB*MW2^5*MZ*SW)/(CW*MZ2^3*Pi^3*VMU^2) - 
 (2*CHWB*MW2^6*MZ*SW)/(3*CW*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (4*CHWB*MT2*MW2^3*MZ*SW)/(3*CW*MZ2^2*Pi^3*VMU^2) - 
 (4*CHWB*CW2*MT2*MW2^3*MZ*SW)/(27*CW*MZ2^2*Pi^3*VMU^2) - 
 (223*CHWB*MW2^4*MZ*SW)/(108*CW*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^4*MZ*SW)/(6*CW*MZ2^2*Pi^3*VMU^2) + 
 (13*CHWB*MW2^5*MZ*SW)/(6*CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MW2^4*SW)/(2*MW*MZ2*Pi^3*VMU^2) - (CHWB*MH2^3*MW2*MZ*SW)/
  (72*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHWB*MT2^3*MW2*MZ*SW)/
  (12*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + (CHWB*MH2*MW2^2*MZ*SW)/
  (96*CW*MZ2*Pi^3*VMU^2) - (377*CHWB*MT2*MW2^2*MZ*SW)/
  (432*CW*MZ2*Pi^3*VMU^2) + (4*CHWB*CW2*MT2*MW2^2*MZ*SW)/
  (9*CW*MZ2*Pi^3*VMU^2) + (CHWB*MH2^2*MW2^2*MZ*SW)/
  (18*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHWB*MT2^2*MW2^2*MZ*SW)/
  (6*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + (503*CHWB*MW2^3*MZ*SW)/
  (288*CW*MZ2*Pi^3*VMU^2) - (89*CHWB*CW2*MW2^3*MZ*SW)/
  (216*CW*MZ2*Pi^3*VMU^2) - (CHWB*MH2*MW2^3*MZ*SW)/
  (6*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (CHWB*MT2*MW2^3*MZ*SW)/
  (12*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - (CHWB*MW2^4*MZ*SW)/
  (6*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - (17*CHWB*MW2^4*MZ*SW)/
  (24*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (5*CHWB*MW2^2*MZ2*SW)/
  (16*MW*Pi^3*VMU^2) - (CHWB*CW2*MH2*MZ*MZ2*SW)/(144*CW*Pi^3*VMU^2) + 
 (17*CHWB*CW2*MT2*MZ*MZ2*SW)/(216*CW*Pi^3*VMU^2) + 
 (23*CHWB*MW2*MZ*MZ2*SW)/(128*CW*Pi^3*VMU^2) + 
 (41*CHWB*CW*MW2*MZ*MZ2*SW)/(72*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2*SW)/(9*CW*Pi^3*VMU^2) + (41*CHWB*CW*CW2*MW2*MZ*MZ2*SW)/
  (6*Pi^3*VMU^2) - (337*CHWB*CW2^2*MW2*MZ*MZ2*SW)/(72*CW*Pi^3*VMU^2) + 
 (43*CHWB*MW2^2*MZ*MZ2*SW)/(36*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2^2*SW)/(32*MW*Pi^3*VMU^2) - (157*CHWB*CW*MZ*MZ2^2*SW)/
  (384*Pi^3*VMU^2) + (629*CHWB*CW2*MZ*MZ2^2*SW)/(3456*CW*Pi^3*VMU^2) - 
 (157*CHWB*CW*CW2*MZ*MZ2^2*SW)/(32*Pi^3*VMU^2) + 
 (317*CHWB*CW2^2*MZ*MZ2^2*SW)/(96*CW*Pi^3*VMU^2) - 
 (47*CHWB*MW2*MZ*MZ2^2*SW)/(288*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*CW*MZ*MZ2^3*SW)/(128*MW2*Pi^3*VMU^2) - 
 (11*CHWB*CW2*MZ*MZ2^3*SW)/(128*CW*MW2*Pi^3*VMU^2) + 
 (33*CHWB*CW*CW2*MZ*MZ2^3*SW)/(32*MW2*Pi^3*VMU^2) - 
 (11*CHWB*CW2^2*MZ*MZ2^3*SW)/(16*CW*MW2*Pi^3*VMU^2) - 
 (13*CHWB*MZ*MZ2^3*SW)/(1152*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW)/(108*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2*Nc*SW)/(432*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*Nc*SW)/(432*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*Nc*SW)/(36*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2*MZ*MZ2*Nc*SW)/(54*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*Nc*SW)/(864*Pi^3*VMU^2) - (CHWB*CW2*MZ*MZ2^2*Nc*SW)/
  (864*CW*Pi^3*VMU^2) + (CHWB*CW*CW2*MZ*MZ2^2*Nc*SW)/(72*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MZ*MZ2^2*Nc*SW)/(108*CW*Pi^3*VMU^2) + 
 (9*CHD*MH2^2*MW2^2*MZ)/(256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (9*CHD*MH2*MW2^3*MZ)/(256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CHD*MH2*MW2^3*MZ)/(128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CHD*MW2^4*MZ)/(128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2^2*MW2^4*MZ)/(64*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW2^5*MZ)/(64*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW2^5*MZ)/(32*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MW2^6*MZ)/(32*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MH2^2*MW2^3*MZ)/(64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (3*CHD*MH2*MW2^4*MZ)/(64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHD*MH2*MW2^4*MZ)/(64*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHD*MW2^5*MZ)/(64*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2^2*MW2*MZ*MZ2)/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*MZ2)/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CHD*MH2*MW2^2*MZ*MZ2)/(256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MW2^3*MZ*MZ2)/(256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (71*CHWB*CW*CW2*MW2^2*MZ*SW)/(288*Pi^3*SW2*VMU^2) + 
 (9*CHWB*MH2^2*MW2^2*MZ*SW)/(128*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (9*CHWB*MH2*MW2^3*MZ*SW)/(128*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*MH2*MW2^3*MZ*SW)/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CHWB*MW2^4*MZ*SW)/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2^2*MW2^4*MZ*SW)/(32*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2*MW2^5*MZ*SW)/(32*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2*MW2^5*MZ*SW)/(16*CW*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHWB*MW2^6*MZ*SW)/(16*CW*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MH2^2*MW2^3*MZ*SW)/(32*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MH2*MW2^4*MZ*SW)/(32*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHWB*MH2*MW2^4*MZ*SW)/(32*CW*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHWB*MW2^5*MZ*SW)/(32*CW*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (41*CHWB*CW*CW2*MW2*MZ*MZ2*SW)/(72*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*MZ2*SW)/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*MZ2*SW)/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MH2*MW2^2*MZ*MZ2*SW)/(128*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MW2^3*MZ*MZ2*SW)/(128*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (157*CHWB*CW*CW2*MZ*MZ2^2*SW)/(384*Pi^3*SW2*VMU^2) - 
 (11*CHWB*CW*CW2*MZ*MZ2^3*SW)/(128*MW2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*Nc*SW)/(432*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*Nc*SW)/(864*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MW2*MZ*SW2)/(144*Pi^3*VMU^2) + (3*CHD*MT2*MW2*MZ*SW2)/
  (16*Pi^3*VMU^2) + (CHD*CW2*MH2*MT2*MW2*MZ*SW2)/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (55*CHD*MW2^2*MZ*SW2)/(288*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2^2*MZ*SW2)/(36*Pi^3*VMU^2) - (197*CHD*CW2*MH2*MW2^2*MZ*SW2)/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CHD*CW2*MT2*MW2^2*MZ*SW2)/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MH2^2*MW2^2*MZ*SW2)/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) + (197*CHD*CW2*MW2^3*MZ*SW2)/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2*MW2^3*MZ*SW2)/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - (CHD*MH2*MW2^3*MZ*SW2)/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + (CHD*MW2^4*MZ*SW2)/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + (2*CHD*MT2*MW2^3*MZ*SW2)/
  (9*MZ2^2*Pi^3*VMU^2) - (5*CHD*MW2^4*MZ*SW2)/(12*MZ2^2*Pi^3*VMU^2) - 
 (4*CHD*MT2*MW2^2*MZ*SW2)/(9*MZ2*Pi^3*VMU^2) + 
 (77*CHD*MW2^3*MZ*SW2)/(144*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2*SW2)/(192*Pi^3*VMU^2) - (CHD*CW2*MT2*MZ*MZ2*SW2)/
  (32*Pi^3*VMU^2) + (5*CHD*CW2*MH2^2*MZ*MZ2*SW2)/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + (5*CHD*CW2*MH2*MT2*MZ*MZ2*SW2)/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MT2^2*MZ*MZ2*SW2)/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MH2^3*MZ*MZ2*SW2)/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + (CHD*CW2*MH2*MT2^2*MZ*MZ2*SW2)/
  (24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (25*CHD*MW2*MZ*MZ2*SW2)/
  (72*Pi^3*VMU^2) - (289*CHD*CW2*MW2*MZ*MZ2*SW2)/(288*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW2*MZ*MZ2*SW2)/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1489*CHD*CW2*MH2*MW2*MZ*MZ2*SW2)/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MT2*MW2*MZ*MZ2*SW2)/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2*MZ*MZ2*SW2)/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MW2^2*MZ*MZ2*SW2)/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (1567*CHD*CW2*MW2^2*MZ*MZ2*SW2)/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*MZ2*SW2)/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*CHD*MH2*MW2^2*MZ*MZ2*SW2)/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*MW2^3*MZ*MZ2*SW2)/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (155*CHD*CW2*MZ*MZ2^2*SW2)/(192*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MZ*MZ2^2*SW2)/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4681*CHD*CW2*MH2*MZ*MZ2^2*SW2)/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CHbox*CW2*MW2*MZ*MZ2^2*SW2)/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4681*CHD*CW2*MW2*MZ*MZ2^2*SW2)/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (293*CHD*CW2*MZ*MZ2^3*SW2)/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CHD*CW2*MZ*MZ2^3*SW2)/(64*MW2*Pi^3*VMU^2) + 
 (293*CHD*CW2*MH2*MZ*MZ2^3*SW2)/(576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MT2*MZ*MZ2*Nc*SW2)/(216*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2*MZ*MZ2*Nc*SW2)/(27*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*Nc*SW2)/(216*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^2*Nc*SW2)/(432*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^2*SW2)/(72*MW*Pi^3*SW*VMU^2) + 
 (71*CHWB*MT2*MW2^2*SW2)/(108*MW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*SW2)/(27*MW*Pi^3*SW*VMU^2) + (191*CHWB*CW2*MH2*MT2*MW2*MZ*SW2)/
  (108*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (18107*CHWB*CW2*MH2*MW2^2*MZ*SW2)/
  (864*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (191*CHWB*CW2*MT2*MW2^2*MZ*SW2)/
  (27*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (18107*CHWB*CW2*MW2^3*MZ*SW2)/
  (216*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (8*CHWB*MT2*MW2^4*SW2)/
  (27*MW*MZ2^2*Pi^3*SW*VMU^2) - (CHWB*MW2^5*SW2)/(3*MW*MZ2^2*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MH2*MT2*MW2^3*MZ*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   VMU^2) - (2*CHWB*CW2*MH2*MW2^4*MZ*SW2)/(CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   VMU^2) - (64*CHWB*CW2*MT2*MW2^4*MZ*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   VMU^2) + (8*CHWB*CW2*MW2^5*MZ*SW2)/(CW*(-MH2 + 4*MW2)*MZ2^2*Pi^3*SW*
   VMU^2) - (22*CHWB*MT2*MW2^3*SW2)/(27*MW*MZ2*Pi^3*SW*VMU^2) + 
 (20*CHWB*MW2^4*SW2)/(27*MW*MZ2*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MH2*MT2*MW2^2*MZ*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (98*CHWB*CW2*MH2*MW2^3*MZ*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (128*CHWB*CW2*MT2*MW2^3*MZ*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) - 
 (392*CHWB*CW2*MW2^4*MZ*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ2*SW2)/(96*MW*Pi^3*SW*VMU^2) - 
 (17*CHWB*MT2*MW2*MZ2*SW2)/(144*MW*Pi^3*SW*VMU^2) - 
 (107*CHWB*MW2^2*MZ2*SW2)/(216*MW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^2*MZ*MZ2*SW2)/(576*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2*MH2*MT2*MZ*MZ2*SW2)/(864*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2^2*MZ*MZ2*SW2)/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MZ*MZ2*SW2)/(288*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MT2^2*MZ*MZ2*SW2)/(48*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (7087*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2)/(432*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MT2*MW2*MZ*MZ2*SW2)/(216*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (3551*CHWB*CW2*MW2^2*MZ*MZ2*SW2)/(54*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (97*CHWB*MW2*MZ2^2*SW2)/(576*MW*Pi^3*SW*VMU^2) - 
 (14117*CHWB*CW2*MH2*MZ*MZ2^2*SW2)/(3456*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (14117*CHWB*CW2*MW2*MZ*MZ2^2*SW2)/(864*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^3*SW2)/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ*MZ2^3*SW2)/(288*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW2*MZ*SW*SW2)/(72*CW*Pi^3*VMU^2) + 
 (3*CHWB*MT2*MW2*MZ*SW*SW2)/(8*CW*Pi^3*VMU^2) + 
 (55*CHWB*MW2^2*MZ*SW*SW2)/(144*CW*Pi^3*VMU^2) + 
 (71*CHWB*CW*MW2^2*MZ*SW*SW2)/(72*Pi^3*VMU^2) - 
 (49*CHWB*CW2*MW2^2*MZ*SW*SW2)/(36*CW*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2^2*MZ*SW*SW2)/(32*CW*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^3*MZ*SW*SW2)/(32*CW*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^3*MZ*SW*SW2)/(16*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*MW2^4*MZ*SW*SW2)/(16*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (4*CHWB*MT2*MW2^3*MZ*SW*SW2)/(9*CW*MZ2^2*Pi^3*VMU^2) - 
 (5*CHWB*MW2^4*MZ*SW*SW2)/(6*CW*MZ2^2*Pi^3*VMU^2) - 
 (8*CHWB*MT2*MW2^2*MZ*SW*SW2)/(9*CW*MZ2*Pi^3*VMU^2) + 
 (77*CHWB*MW2^3*MZ*SW*SW2)/(72*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2*SW*SW2)/(96*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MT2*MZ*MZ2*SW*SW2)/(16*CW*Pi^3*VMU^2) - 
 (25*CHWB*MW2*MZ*MZ2*SW*SW2)/(36*CW*Pi^3*VMU^2) - 
 (41*CHWB*CW*MW2*MZ*MZ2*SW*SW2)/(18*Pi^3*VMU^2) + 
 (367*CHWB*CW2*MW2*MZ*MZ2*SW*SW2)/(144*CW*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*MZ2*SW*SW2)/(16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*MZ2*SW*SW2)/(16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*CHWB*MH2*MW2^2*MZ*MZ2*SW*SW2)/(32*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*MW2^3*MZ*MZ2*SW*SW2)/(32*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (157*CHWB*CW*MZ*MZ2^2*SW*SW2)/(96*Pi^3*VMU^2) - 
 (53*CHWB*CW2*MZ*MZ2^2*SW*SW2)/(32*CW*Pi^3*VMU^2) - 
 (11*CHWB*CW*MZ*MZ2^3*SW*SW2)/(32*MW2*Pi^3*VMU^2) + 
 (11*CHWB*CW2*MZ*MZ2^3*SW*SW2)/(32*CW*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MZ*MZ2*Nc*SW*SW2)/(108*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2*MZ*MZ2*Nc*SW*SW2)/(108*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*SW2)/(9*Pi^3*VMU^2) + 
 (2*CHWB*CW2^2*MT2*MZ*MZ2*Nc*SW*SW2)/(27*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*Nc*SW*SW2)/(108*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2*Nc*SW*SW2)/(108*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*Nc*SW*SW2)/(216*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*Nc*SW*SW2)/(216*CW*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*SW2^2)/(8*Pi^3*VMU^2) + (CHD*MW2^3*MZ*SW2^2)/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHbox*MH2*MZ*MZ2*SW2^2)/(288*Pi^3*VMU^2) - 
 (CHD*MH2*MZ*MZ2*SW2^2)/(384*Pi^3*VMU^2) - (7*CHbox*MW2*MZ*MZ2*SW2^2)/
  (864*Pi^3*VMU^2) - (3*CHD*MW2*MZ*MZ2*SW2^2)/(64*Pi^3*VMU^2) + 
 (17*CHD*MW2^2*MZ*MZ2*SW2^2)/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2^2*SW2^2)/(72*Pi^3*VMU^2) + (CHD*MZ*MZ2^2*SW2^2)/
  (384*Pi^3*VMU^2) + (3*CHD*CW2^2*MZ*MZ2^2*SW2^2)/(16*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2^2*SW2^2)/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2^3*SW2^2)/(576*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MZ*MZ2*Nc*SW2^2)/(54*Pi^3*VMU^2) - 
 (47*CHWB*CW2*MH2*MT2*MW2*MZ*SW2^2)/(27*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (215*CHWB*CW2*MH2*MW2^2*MZ*SW2^2)/(24*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (188*CHWB*CW2*MT2*MW2^2*MZ*SW2^2)/(27*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (215*CHWB*CW2*MW2^3*MZ*SW2^2)/(6*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MH2*MT2*MW2^2*MZ*SW2^2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*
   VMU^2) - (2*CHWB*CW2*MH2*MW2^3*MZ*SW2^2)/(CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*
   VMU^2) - (64*CHWB*CW2*MT2*MW2^3*MZ*SW2^2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*
   VMU^2) + (8*CHWB*CW2*MW2^4*MZ*SW2^2)/(CW*(-MH2 + 4*MW2)*MZ2*Pi^3*SW*
   VMU^2) - (7*CHWB*CW2*MH2^2*MZ*MZ2*SW2^2)/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (17*CHWB*CW2*MH2*MT2*MZ*MZ2*SW2^2)/(216*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MT2^2*MZ*MZ2*SW2^2)/(3*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^3*MZ*MZ2*SW2^2)/(72*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MT2^2*MZ*MZ2*SW2^2)/(12*CW*MW2*(-MH2 + 4*MW2)*Pi^3*
   SW*VMU^2) - (223*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2^2)/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (17*CHWB*CW2*MT2*MW2*MZ*MZ2*SW2^2)/
  (54*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (451*CHWB*CW2*MW2^2*MZ*MZ2*SW2^2)/
  (9*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (3821*CHWB*CW2*MH2*MZ*MZ2^2*SW2^2)/
  (864*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (3821*CHWB*CW2*MW2*MZ*MZ2^2*SW2^2)/
  (216*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2*MZ*MZ2^3*SW2^2)/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2*MZ*MZ2^3*SW2^2)/
  (72*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*MW2^3*MZ*SW*SW2^2)/
  (6*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW2^2*MZ2*SW*SW2^2)/
  (2*MW*Pi^3*VMU^2) - (CHWB*MW2*MZ*MZ2*SW*SW2^2)/(96*CW*Pi^3*VMU^2) + 
 (17*CHWB*MW2^2*MZ*MZ2*SW*SW2^2)/(72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ2^2*SW*SW2^2)/(8*MW*Pi^3*VMU^2) + 
 (3*CHWB*CW2^2*MZ*MZ2^2*SW*SW2^2)/(8*CW*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^2*SW*SW2^2)/(18*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MZ*MZ2^3*SW*SW2^2)/(288*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MZ*MZ2*Nc*SW*SW2^2)/(27*Pi^3*VMU^2) - 
 (CHWB*CW2*MT2*MZ*MZ2*Nc*SW*SW2^2)/(27*CW*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^2*SW2^3)/(16*Pi^3*VMU^2) - (CHWB*CW2*MZ*MZ2^2*SW*SW2^3)/
  (8*CW*Pi^3*VMU^2) + (CHbox*MH2*MZ*A0i[aa0, MH2])/(288*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2*MZ*A0i[aa0, MH2])/(1152*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*A0i[aa0, MH2])/(1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*MW2*MZ*A0i[aa0, MH2])/(36*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*A0i[aa0, MH2])/(96*Pi^3*VMU^2) - 
 (CHW*MW2*MZ*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MH2])/(1152*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MW2^2*MZ*A0i[aa0, MH2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*A0i[aa0, MH2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MH2])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*A0i[aa0, MH2])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MH2])/(144*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW2*MZ*A0i[aa0, MH2])/(576*MZ2*Pi^3*VMU^2) + 
 (CHbox*MW2^2*MZ*A0i[aa0, MH2])/(36*MZ2*Pi^3*VMU^2) - 
 (7*CHD*MW2^2*MZ*A0i[aa0, MH2])/(192*MZ2*Pi^3*VMU^2) + 
 (CHW*MW2^2*MZ*A0i[aa0, MH2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MH2])/(256*Pi^3*VMU^2) + 
 (31*CHD*CW2*MH2*MZ*MZ2*A0i[aa0, MH2])/(1152*(MH2 - MW2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2*MZ*MZ2*A0i[aa0, MH2])/(1152*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2*A0i[aa0, MH2])/(144*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*A0i[aa0, MH2])/(1152*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CHbox*CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (11*CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/(192*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MH2])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*A0i[aa0, MH2])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2^2*A0i[aa0, MH2])/(256*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*CW2*MZ*MZ2^2*A0i[aa0, MH2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^2*A0i[aa0, MH2])/(256*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*A0i[aa0, MH2])/(16*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^3*A0i[aa0, MH2])/(16*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (3*CHWB*CW2*MH2*MW2*MZ2*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (3*CHWB*CW2*MW2^2*MZ2*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ2^2*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2*MZ2^2*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*SW*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
 (11*CHWB*MW*MW2*SW*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*SW*A0i[aa0, MH2])/(576*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*SW*A0i[aa0, MH2])/(576*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*SW*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MH2*MZ*SW*A0i[aa0, MH2])/(72*CW*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*SW*A0i[aa0, MH2])/(72*CW*Pi^3*VMU^2) + 
 (3*CHWB*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MH2])/(32*CW*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHWB*CW2*MW2^3*MZ*SW*A0i[aa0, MH2])/
  (16*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + (CHWB*MH2*MW2*MZ*SW*A0i[aa0, MH2])/
  (288*CW*MZ2*Pi^3*VMU^2) - (CHWB*MW2^2*MZ*SW*A0i[aa0, MH2])/
  (36*CW*MZ2*Pi^3*VMU^2) + (11*CHWB*MW*MZ2*SW*A0i[aa0, MH2])/
  (288*Pi^3*VMU^2) + (CHWB*MH2*MW*MZ2*SW*A0i[aa0, MH2])/
  (576*MW2*Pi^3*VMU^2) + (CHWB*CW*MH2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (576*MW2*Pi^3*VMU^2) - (CHWB*CW2*MH2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (576*CW*MW2*Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (48*MW2*Pi^3*VMU^2) - (CHWB*CW2^2*MH2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (72*CW*MW2*Pi^3*VMU^2) - (CHWB*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (16*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MH2])/(32*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2^2*SW*A0i[aa0, MH2])/(128*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*SW*A0i[aa0, MH2])/(576*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*A0i[aa0, MH2])/(576*MW2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MZ*SW2*A0i[aa0, MH2])/(192*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*SW2*A0i[aa0, MH2])/(288*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHB*MW2*MZ*SW2*A0i[aa0, MH2])/(8*Pi^3*VMU^2) + 
 (13*CHD*MW2*MZ*SW2*A0i[aa0, MH2])/(576*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CHB*MZ*MZ2*SW2*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*SW2*A0i[aa0, MH2])/(64*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2*SW2*A0i[aa0, MH2])/(72*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(144*(MH2 - MW2)*Pi^3*VMU^2) - 
 (31*CHD*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(288*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(288*MW2*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/(144*(MH2 - MW2)*MW2*Pi^3*
   VMU^2) + (CHD*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) + (CHD*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (6*(MH2 - MW2)*Pi^3*VMU^2) - (CHB*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (24*(-MH2 + MW2)*Pi^3*VMU^2) + (CHW*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (24*(-MH2 + MW2)*Pi^3*VMU^2) + (CHB*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (24*(-MH2 + MW2)*Pi^3*VMU^2) - (CHW*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (24*(-MH2 + MW2)*Pi^3*VMU^2) - (CHD*CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + (CHD*CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + (CHWB*CW2*MH2*MW2^2*SW2*A0i[aa0, MH2])/
  (4*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2*MW2^3*SW2*A0i[aa0, MH2])/
  (4*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^2*MZ2*SW2*A0i[aa0, MH2])/
  (576*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (275*CHWB*CW2*MH2*MW2*MZ2*SW2*A0i[aa0, MH2])/(576*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (23*CHWB*CW2*MW2^2*MZ2*SW2*A0i[aa0, MH2])/
  (48*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (73*CHWB*CW2*MH2*MZ2^2*SW2*A0i[aa0, MH2])/(576*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^2*MZ2^2*SW2*A0i[aa0, MH2])/
  (576*MW*MW2*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (3*CHWB*CW2*MW2*MZ2^2*SW2*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW*MH2*MZ*SW*SW2*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MZ*SW*SW2*A0i[aa0, MH2])/(144*CW*Pi^3*VMU^2) + 
 (17*CHWB*MW*MZ2*SW*SW2*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MZ2*SW*SW2*A0i[aa0, MH2])/(288*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/(36*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/(144*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/(144*CW*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + (CHbox*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (36*Pi^3*VMU^2) + (CHbox*CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)*Pi^3*VMU^2) - (CHbox*CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)*MW2*Pi^3*VMU^2) + (CHB*CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (6*(-MH2 + MW2)*Pi^3*VMU^2) - (CHW*CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (6*(-MH2 + MW2)*Pi^3*VMU^2) - (CHB*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (6*(-MH2 + MW2)*Pi^3*VMU^2) + (CHW*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (6*(-MH2 + MW2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - (CHbox*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (CHD*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)*Pi^3*VMU^2) + (CHWB*CW2*MH2^2*MZ2*SW2^2*A0i[aa0, MH2])/
  (144*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (59*CHWB*CW2*MH2*MW2*MZ2*SW2^2*A0i[aa0, MH2])/(144*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) - (5*CHWB*CW2*MW2^2*MZ2*SW2^2*A0i[aa0, MH2])/
  (12*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ2^2*SW2^2*A0i[aa0, MH2])/(144*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^2*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (144*MW*MW2*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ2^2*SW2^2*A0i[aa0, MH2])/(8*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/
  (32*CW*(MH2 - MW2)^2*Pi^3*VMU^2) - (CHD*CW2*MT2*MZ*A0i[aa0, MT2])/
  (48*Pi^3*VMU^2) - (271*CHD*MW2*MZ*A0i[aa0, MT2])/(864*Pi^3*VMU^2) + 
 (109*CHD*CW2*MW2*MZ*A0i[aa0, MT2])/(432*Pi^3*VMU^2) - 
 (4*CHD*MW2^3*MZ*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^3*MZ*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*VMU^2) + 
 (CHD*MT2*MW2*MZ*A0i[aa0, MT2])/(48*MZ2*Pi^3*VMU^2) + 
 (139*CHD*MW2^2*MZ*A0i[aa0, MT2])/(432*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^2*MZ*A0i[aa0, MT2])/(9*MZ2*Pi^3*VMU^2) + 
 (85*CHD*MZ*MZ2*A0i[aa0, MT2])/(864*Pi^3*VMU^2) - 
 (5*CHD*CW2*MZ*MZ2*A0i[aa0, MT2])/(96*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MZ*MZ2*A0i[aa0, MT2])/(192*MW2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2])/(576*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2])/(72*MW2*Pi^3*VMU^2) + 
 (5*CHWB*MT2*MW2*A0i[aa0, MT2])/(48*MW*Pi^3*SW*VMU^2) - 
 (731*CHWB*MW2^2*A0i[aa0, MT2])/(432*MW*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW2^2*A0i[aa0, MT2])/(9*MW*Pi^3*SW*VMU^2) + 
 (8*CHWB*MW2^5*A0i[aa0, MT2])/(9*MW*MZ2^3*Pi^3*SW*VMU^2) - 
 (26*CHWB*MW2^4*A0i[aa0, MT2])/(9*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MW2^2*A0i[aa0, MT2])/(12*MW*MZ2*Pi^3*SW*VMU^2) + 
 (367*CHWB*MW2^3*A0i[aa0, MT2])/(108*MW*MZ2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MW2^3*A0i[aa0, MT2])/(9*MW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*MT2*MZ2*A0i[aa0, MT2])/(32*MW*Pi^3*SW*VMU^2) + 
 (127*CHWB*MW2*MZ2*A0i[aa0, MT2])/(432*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ2*A0i[aa0, MT2])/(3*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MZ*SW*A0i[aa0, MT2])/(24*CW*Pi^3*VMU^2) - 
 (17*CHWB*MW2*MZ*SW*A0i[aa0, MT2])/(144*CW*Pi^3*VMU^2) + 
 (3*CHWB*CW2*MW2*MZ*SW*A0i[aa0, MT2])/(8*CW*Pi^3*VMU^2) + 
 (16*CHWB*MW2^4*MZ*SW*A0i[aa0, MT2])/(27*CW*MZ2^3*Pi^3*VMU^2) - 
 (4*CHWB*MW2^3*MZ*SW*A0i[aa0, MT2])/(3*CW*MZ2^2*Pi^3*VMU^2) + 
 (4*CHWB*CW2*MW2^3*MZ*SW*A0i[aa0, MT2])/(27*CW*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MT2*MW2*MZ*SW*A0i[aa0, MT2])/(24*CW*MZ2*Pi^3*VMU^2) + 
 (175*CHWB*MW2^2*MZ*SW*A0i[aa0, MT2])/(216*CW*MZ2*Pi^3*VMU^2) - 
 (4*CHWB*CW2*MW2^2*MZ*SW*A0i[aa0, MT2])/(9*CW*MZ2*Pi^3*VMU^2) - 
 (17*CHWB*CW2*MZ*MZ2*SW*A0i[aa0, MT2])/(216*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MT2])/(108*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MZ*MZ2*Nc*SW*A0i[aa0, MT2])/(288*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2*MZ*MZ2*Nc*SW*A0i[aa0, MT2])/(288*CW*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*A0i[aa0, MT2])/(24*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MT2*MZ*MZ2*Nc*SW*A0i[aa0, MT2])/(36*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*A0i[aa0, MT2])/(288*MW2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MW2*MZ*SW2*A0i[aa0, MT2])/(16*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*SW2*A0i[aa0, MT2])/(27*Pi^3*VMU^2) - 
 (2*CHD*MW2^3*MZ*SW2*A0i[aa0, MT2])/(9*MZ2^2*Pi^3*VMU^2) + 
 (4*CHD*MW2^2*MZ*SW2*A0i[aa0, MT2])/(9*MZ2*Pi^3*VMU^2) + 
 (59*CHD*CW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(432*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2])/(48*MW2*Pi^3*VMU^2) + 
 (7*CHD*CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2])/(216*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2])/(27*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2])/(144*MW2*Pi^3*VMU^2) + 
 (CHWB*MT2*MW2*SW2*A0i[aa0, MT2])/(12*MW*Pi^3*SW*VMU^2) - 
 (71*CHWB*MW2^2*SW2*A0i[aa0, MT2])/(108*MW*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MW2^2*SW2*A0i[aa0, MT2])/(9*MW*Pi^3*SW*VMU^2) - 
 (8*CHWB*MW2^4*SW2*A0i[aa0, MT2])/(27*MW*MZ2^2*Pi^3*SW*VMU^2) + 
 (22*CHWB*MW2^3*SW2*A0i[aa0, MT2])/(27*MW*MZ2*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MW2^3*SW2*A0i[aa0, MT2])/(9*MW*MZ2*Pi^3*SW*VMU^2) + 
 (17*CHWB*MW2*MZ2*SW2*A0i[aa0, MT2])/(144*MW*Pi^3*SW*VMU^2) + 
 (191*CHWB*CW2*MW2*MZ2*SW2*A0i[aa0, MT2])/(108*MW*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MZ2^2*SW2*A0i[aa0, MT2])/(432*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MZ2^2*SW2*A0i[aa0, MT2])/(96*MW*MW2*Pi^3*SW*VMU^2) - 
 (3*CHWB*MW2*MZ*SW*SW2*A0i[aa0, MT2])/(8*CW*Pi^3*VMU^2) - 
 (4*CHWB*MW2^3*MZ*SW*SW2*A0i[aa0, MT2])/(9*CW*MZ2^2*Pi^3*VMU^2) + 
 (8*CHWB*MW2^2*MZ*SW*SW2*A0i[aa0, MT2])/(9*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2*SW*SW2*A0i[aa0, MT2])/(8*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MT2])/(108*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MT2])/(108*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MT2])/(9*Pi^3*VMU^2) - 
 (2*CHWB*CW2^2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MT2])/(27*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MT2])/(72*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MT2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MT2])/(72*CW*MW2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2])/(54*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MT2])/(54*Pi^3*VMU^2) + 
 (16*CHWB*CW2*MW2^2*SW2^2*A0i[aa0, MT2])/(9*MW*Pi^3*SW*VMU^2) - 
 (47*CHWB*CW2*MW2*MZ2*SW2^2*A0i[aa0, MT2])/(27*MW*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MZ2^2*SW2^2*A0i[aa0, MT2])/(108*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MT2*MZ2^2*SW2^2*A0i[aa0, MT2])/(24*MW*MW2*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MZ*MZ2*Nc*SW*SW2^2*A0i[aa0, MT2])/(27*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2*Nc*SW*SW2^2*A0i[aa0, MT2])/(27*CW*Pi^3*VMU^2) - 
 (3*CW2*CWw*MW*MW2*MZ*A0i[aa0, MW2])/(2*Pi^3*VMU^3) + 
 (11*CW2*CWw*MW*MZ*MZ2*A0i[aa0, MW2])/(8*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MW2*MZ*SW2*A0i[aa0, MW2])/(Pi^3*VMU^3) - 
 (2*CW2*CWw*MW*MZ*MZ2*SW2*A0i[aa0, MW2])/(Pi^3*VMU^3) - 
 (CHbox*MH2*MZ*A0i[aa0, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2*MZ*A0i[aa0, MW2])/(144*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*A0i[aa0, MW2])/(288*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*A0i[aa0, MW2])/(24*Pi^3*VMU^2) + 
 (59*CHD*MW2*MZ*A0i[aa0, MW2])/(288*Pi^3*VMU^2) + 
 (CHW*MW2*MZ*A0i[aa0, MW2])/(4*Pi^3*VMU^2) + (5*CHD*CW2*MW2*MZ*A0i[aa0, MW2])/
  (288*Pi^3*VMU^2) - (5*CHD*CW2^2*MW2*MZ*A0i[aa0, MW2])/(18*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (149*CHD*CW2*MH2*MW2*MZ*A0i[aa0, MW2])/(96*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*CW2*MW2^2*MZ*A0i[aa0, MW2])/(2*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CHD*MW2^2*MZ*A0i[aa0, MW2])/(12*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW2^4*MZ*A0i[aa0, MW2])/(12*MZ2^3*Pi^3*VMU^2) - 
 (CHD*MW2^5*MZ*A0i[aa0, MW2])/(3*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (7*CHD*MW2^3*MZ*A0i[aa0, MW2])/(24*MZ2^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(12*MZ2^2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(12*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/(12*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (CHD*MW2^4*MZ*A0i[aa0, MW2])/((4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MW2])/(36*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2*MW2*MZ*A0i[aa0, MW2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*A0i[aa0, MW2])/(18*MZ2*Pi^3*VMU^2) - 
 (35*CHD*MW2^2*MZ*A0i[aa0, MW2])/(96*MZ2*Pi^3*VMU^2) - 
 (CHW*MW2^2*MZ*A0i[aa0, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (19*CHD*CW2*MW2^2*MZ*A0i[aa0, MW2])/(48*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*A0i[aa0, MW2])/(6*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(9*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(9*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^3*MZ*A0i[aa0, MW2])/(18*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (13*CHD*MZ*MZ2*A0i[aa0, MW2])/(384*Pi^3*VMU^2) - 
 (15*CHD*CW2*MZ*MZ2*A0i[aa0, MW2])/(32*Pi^3*VMU^2) + 
 (19*CHD*CW2^2*MZ*MZ2*A0i[aa0, MW2])/(36*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(48*(MH2 - MW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(1152*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*MZ2*A0i[aa0, MW2])/(144*MW2*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(144*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (79*CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/(96*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/(12*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (CHW*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/(12*(-MH2 + MW2)*Pi^3*VMU^2) + 
 (11*CHD*MW2*MZ*MZ2*A0i[aa0, MW2])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (55*CHD*CW2*MZ*MZ2^2*A0i[aa0, MW2])/(288*(MH2 - MW2)*Pi^3*VMU^2) + 
 (119*CHD*CW2*MZ*MZ2^2*A0i[aa0, MW2])/(1152*MW2*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MZ*MZ2^2*A0i[aa0, MW2])/(144*MW2*Pi^3*VMU^2) + 
 (55*CHD*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MZ*MZ2*Nc*A0i[aa0, MW2])/(144*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2*Nc*A0i[aa0, MW2])/(18*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW*A0i[aa0, MW2])/(288*Pi^3*SW*VMU^2) + 
 (89*CHWB*MW*MW2*A0i[aa0, MW2])/(32*Pi^3*SW*VMU^2) - 
 (199*CHWB*CW2*MH2*MW2^2*A0i[aa0, MW2])/(36*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (199*CHWB*CW2*MW2^3*A0i[aa0, MW2])/(36*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^4*A0i[aa0, MW2])/(MZ2^3*Pi^3*SW*VMU^2) + 
 (19*CHWB*MW*MW2^3*A0i[aa0, MW2])/(6*MZ2^2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2*MW2^4*A0i[aa0, MW2])/(3*MW*(-MH2 + MW2)*MZ2^2*Pi^3*SW*
   VMU^2) + (4*CHWB*CW2*MW2^5*A0i[aa0, MW2])/(3*MW*(-MH2 + MW2)*MZ2^2*Pi^3*SW*
   VMU^2) - (CHWB*MH2*MW*MW2*A0i[aa0, MW2])/(72*MZ2*Pi^3*SW*VMU^2) - 
 (311*CHWB*MW*MW2^2*A0i[aa0, MW2])/(72*MZ2*Pi^3*SW*VMU^2) + 
 (295*CHWB*CW2*MH2*MW2^3*A0i[aa0, MW2])/(72*MW*(-MH2 + MW2)*MZ2*Pi^3*SW*
   VMU^2) - (295*CHWB*CW2*MW2^4*A0i[aa0, MW2])/(72*MW*(-MH2 + MW2)*MZ2*Pi^3*
   SW*VMU^2) - (21*CHWB*MW*MZ2*A0i[aa0, MW2])/(32*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MZ2*A0i[aa0, MW2])/(192*MW2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MZ2*A0i[aa0, MW2])/(576*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (249*CHWB*CW2*MH2*MW2*MZ2*A0i[aa0, MW2])/(64*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) - (139*CHWB*CW2*MW2^2*MZ2*A0i[aa0, MW2])/
  (36*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - (CHWB*MW*MZ2^2*A0i[aa0, MW2])/
  (192*MW2*Pi^3*SW*VMU^2) - (37*CHWB*CW2*MH2*MZ2^2*A0i[aa0, MW2])/
  (32*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^2*MZ2^2*A0i[aa0, MW2])/
  (576*MW*MW2*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (649*CHWB*CW2*MW2*MZ2^2*A0i[aa0, MW2])/(576*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (35*CHWB*CW2*MZ2^3*A0i[aa0, MW2])/(576*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (35*CHWB*CW2*MH2*MZ2^3*A0i[aa0, MW2])/(576*MW*MW2*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MZ*SW*A0i[aa0, MW2])/(288*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MZ*SW*A0i[aa0, MW2])/(144*CW*Pi^3*VMU^2) + 
 (11*CHWB*MW2*MZ*SW*A0i[aa0, MW2])/(18*CW*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2*MZ*SW*A0i[aa0, MW2])/(72*Pi^3*VMU^2) - 
 (25*CHWB*CW2*MW2*MZ*SW*A0i[aa0, MW2])/(48*CW*Pi^3*VMU^2) + 
 (5*CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MW2])/(6*Pi^3*VMU^2) - 
 (5*CHWB*CW2^2*MW2*MZ*SW*A0i[aa0, MW2])/(9*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2*MZ*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(16*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(16*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*CHWB*MW2^2*MZ*SW*A0i[aa0, MW2])/(6*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*MW2^4*MZ*SW*A0i[aa0, MW2])/(6*CW*MZ2^3*Pi^3*VMU^2) - 
 (2*CHWB*MW2^5*MZ*SW*A0i[aa0, MW2])/(3*CW*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (5*CHWB*MW2^3*MZ*SW*A0i[aa0, MW2])/(3*CW*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(6*CW*MZ2^2*Pi^3*VMU^2) + 
 (2*CHWB*MW2^4*MZ*SW*A0i[aa0, MW2])/(CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2*MZ*SW*A0i[aa0, MW2])/(72*CW*MZ2*Pi^3*VMU^2) - 
 (97*CHWB*MW2^2*MZ*SW*A0i[aa0, MW2])/(48*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MW2])/(24*MZ2*Pi^3*VMU^2) + 
 (11*CHWB*CW2*MW2^2*MZ*SW*A0i[aa0, MW2])/(24*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MW2])/(2*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2^2*MZ*SW*A0i[aa0, MW2])/(3*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^3*MZ*SW*A0i[aa0, MW2])/(9*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*MZ*MZ2*SW*A0i[aa0, MW2])/(192*CW*Pi^3*VMU^2) - 
 (19*CHWB*CW*MZ*MZ2*SW*A0i[aa0, MW2])/(144*Pi^3*VMU^2) + 
 (17*CHWB*CW2*MZ*MZ2*SW*A0i[aa0, MW2])/(144*CW*Pi^3*VMU^2) - 
 (19*CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MW2])/(12*Pi^3*VMU^2) + 
 (19*CHWB*CW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(18*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2*SW*A0i[aa0, MW2])/(576*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2*SW*A0i[aa0, MW2])/(576*CW*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*A0i[aa0, MW2])/(48*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MH2*MZ*MZ2*SW*A0i[aa0, MW2])/(72*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (3*CHWB*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(32*CW*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (11*CHWB*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + (17*CHWB*CW*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (576*MW2*Pi^3*VMU^2) - (17*CHWB*CW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (576*CW*MW2*Pi^3*VMU^2) + (17*CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (48*MW2*Pi^3*VMU^2) - (17*CHWB*CW2^2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (72*CW*MW2*Pi^3*VMU^2) - (CHWB*CW*MZ*MZ2*Nc*SW*A0i[aa0, MW2])/
  (72*Pi^3*VMU^2) + (CHWB*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MW2])/
  (72*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MW2])/
  (6*Pi^3*VMU^2) + (CHWB*CW2^2*MZ*MZ2*Nc*SW*A0i[aa0, MW2])/
  (9*CW*Pi^3*VMU^2) - (9*CHD*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2])/
  (256*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (9*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(256*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (7*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - (7*CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2*MH2*MW2^4*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MH2*MW2^4*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2^2*
   VMU^2) - (CHD*CW2*MW2^5*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*MZ2^2*Pi^3*
   SW2^2*VMU^2) + (3*CHD*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (3*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*
   VMU^2) - (5*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (5*CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/(64*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*
   VMU^2) + (CHD*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (3*CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHD*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(256*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (9*CHWB*CW2*MH2^2*MW2*MZ*SW*A0i[aa0, MW2])/
  (128*CW*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (9*CHWB*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(128*CW*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) + (7*CHWB*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (64*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (7*CHWB*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (CHWB*CW2*MH2^2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (32*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW2^2*VMU^2) + (CHWB*CW2*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/
  (16*CW*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2*MW2^5*MZ*SW*A0i[aa0, MW2])/(16*CW*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2^2*
   VMU^2) + (3*CHWB*CW2*MH2^2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (32*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (3*CHWB*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*MZ2*Pi^3*
   SW2^2*VMU^2) - (5*CHWB*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (5*CHWB*CW2*MW2^4*MZ*SW*A0i[aa0, MW2])/(32*CW*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*
   VMU^2) + (CHWB*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (64*CW*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2^2*
   VMU^2) - (3*CHWB*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (128*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(128*CW*(-MH2 + MW2)^2*Pi^3*SW2^2*
   VMU^2) - (9*CHD*MH2^2*MW2*MZ*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (9*CHD*MH2*MW2*MZ*A0i[aa0, MW2])/(256*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (149*CHD*CW2*MH2*MW2*MZ*A0i[aa0, MW2])/
  (384*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (9*CHD*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (5*CHbox*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CHD*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (3*CHD*CW2*MW2^2*MZ*A0i[aa0, MW2])/
  (8*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (21*CHD*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (7*CHD*MW2^3*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - (CHD*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/
  (16*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + (CHD*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(48*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (3*CHD*MH2*MW2^4*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW2*VMU^2) - (CHbox*MW2^4*MZ*A0i[aa0, MW2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (7*CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/(48*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (5*CHD*MH2*MW2^4*MZ*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*MZ2^2*Pi^3*
   SW2*VMU^2) - (CHD*MW2^5*MZ*A0i[aa0, MW2])/(8*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) + (9*CHD*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - (3*CHD*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + (CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (18*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - (3*CHD*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + (CHbox*MW2^3*MZ*A0i[aa0, MW2])/
  (8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + (CHD*MW2^3*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - (CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/
  (18*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - (5*CHD*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + (15*CHD*MW2^4*MZ*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + (CHD*MH2^2*MZ*MZ2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - (CHD*MH2*MZ*MZ2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (7*CHD*CW2*MH2*MZ*MZ2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHbox*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (CHD*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (256*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (79*CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (3*CHD*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (3*CHD*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + (55*CHD*CW2*MZ*MZ2^2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (55*CHD*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (169*CHWB*CW2*MH2*MW2^2*A0i[aa0, MW2])/(144*MW*(-MH2 + MW2)*Pi^3*SW*SW2*
   VMU^2) - (169*CHWB*CW2*MW2^3*A0i[aa0, MW2])/(144*MW*(-MH2 + MW2)*Pi^3*SW*
   SW2*VMU^2) + (CHWB*CW2*MH2*MW2^4*A0i[aa0, MW2])/
  (3*MW*(-MH2 + MW2)*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MW2^5*A0i[aa0, MW2])/(3*MW*(-MH2 + MW2)*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (73*CHWB*CW2*MH2*MW2^3*A0i[aa0, MW2])/(72*MW*(-MH2 + MW2)*MZ2*Pi^3*SW*SW2*
   VMU^2) + (73*CHWB*CW2*MW2^4*A0i[aa0, MW2])/(72*MW*(-MH2 + MW2)*MZ2*Pi^3*SW*
   SW2*VMU^2) - (23*CHWB*CW2*MH2*MW2*MZ2*A0i[aa0, MW2])/
  (36*MW*(-MH2 + MW2)*Pi^3*SW*SW2*VMU^2) + 
 (23*CHWB*CW2*MW2^2*MZ2*A0i[aa0, MW2])/(36*MW*(-MH2 + MW2)*Pi^3*SW*SW2*
   VMU^2) + (7*CHWB*CW2*MH2*MZ2^2*A0i[aa0, MW2])/
  (48*MW*(-MH2 + MW2)*Pi^3*SW*SW2*VMU^2) - 
 (7*CHWB*CW2*MW2*MZ2^2*A0i[aa0, MW2])/(48*MW*(-MH2 + MW2)*Pi^3*SW*SW2*
   VMU^2) - (5*CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MW2])/(72*Pi^3*SW2*VMU^2) - 
 (9*CHWB*MH2^2*MW2*MZ*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) + (9*CHWB*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (128*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (21*CHWB*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) - (7*CHWB*MW2^3*MZ*SW*A0i[aa0, MW2])/(32*CW*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) - (CHWB*MH2^2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (8*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) + (5*CHWB*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/
  (16*CW*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW2^5*MZ*SW*A0i[aa0, MW2])/(4*CW*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) - (CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MW2])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (9*CHWB*MH2^2*MW2^2*MZ*SW*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) - (3*CHWB*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (16*CW*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHWB*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/(8*CW*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (15*CHWB*MW2^4*MZ*SW*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (19*CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MW2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(64*CW*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*A0i[aa0, MW2])/(576*MW2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/(64*CW*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) + (3*CHWB*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (128*CW*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (17*CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/(576*MW2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MW2])/(72*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MZ*SW2*A0i[aa0, MW2])/(288*Pi^3*VMU^2) + 
 (65*CHD*MW2*MZ*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2*MZ*SW2*A0i[aa0, MW2])/(36*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2*MZ*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHD*MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CHD*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHD*MW2^3*MZ*SW2*A0i[aa0, MW2])/(16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHD*MW2^3*MZ*SW2*A0i[aa0, MW2])/(3*MZ2^2*Pi^3*VMU^2) - 
 (3*CHD*MW2^2*MZ*SW2*A0i[aa0, MW2])/(4*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(12*MZ2*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*SW2*A0i[aa0, MW2])/(144*Pi^3*VMU^2) + 
 (19*CHD*CW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(72*Pi^3*VMU^2) + 
 (CHD*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(12*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(288*MW2*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(36*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(96*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(18*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*CHD*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CHD*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(3*(-MH2 + MW2)*Pi^3*VMU^2) - 
 (CHW*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(3*(-MH2 + MW2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(288*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MW2])/(36*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*SW2*A0i[aa0, MW2])/(72*Pi^3*SW*VMU^2) + 
 (23*CHWB*MW*MW2*SW2*A0i[aa0, MW2])/(24*Pi^3*SW*VMU^2) + 
 (10*CHWB*CW2*MH2*MW2^2*SW2*A0i[aa0, MW2])/(3*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) - (10*CHWB*CW2*MW2^3*SW2*A0i[aa0, MW2])/
  (3*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^3*SW2*A0i[aa0, MW2])/
  (3*MZ2^2*Pi^3*SW*VMU^2) - (5*CHWB*MW*MW2^2*SW2*A0i[aa0, MW2])/
  (6*MZ2*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2*MW2^3*SW2*A0i[aa0, MW2])/
  (6*MW*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) + (CHWB*CW2*MW2^4*SW2*A0i[aa0, MW2])/
  (6*MW*(-MH2 + MW2)*MZ2*Pi^3*SW*VMU^2) - (11*CHWB*MW*MZ2*SW2*A0i[aa0, MW2])/
  (288*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^2*MZ2*SW2*A0i[aa0, MW2])/
  (144*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (769*CHWB*CW2*MH2*MW2*MZ2*SW2*A0i[aa0, MW2])/(144*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (47*CHWB*CW2*MW2^2*MZ2*SW2*A0i[aa0, MW2])/
  (9*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) + 
 (55*CHWB*CW2*MH2*MZ2^2*SW2*A0i[aa0, MW2])/(24*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^2*MZ2^2*SW2*A0i[aa0, MW2])/
  (144*MW*MW2*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (313*CHWB*CW2*MW2*MZ2^2*SW2*A0i[aa0, MW2])/(144*MW*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (35*CHWB*CW2*MZ2^3*SW2*A0i[aa0, MW2])/
  (144*MW*(-MH2 + MW2)*Pi^3*SW*VMU^2) - 
 (35*CHWB*CW2*MH2*MZ2^3*SW2*A0i[aa0, MW2])/(144*MW*MW2*(-MH2 + MW2)*Pi^3*SW*
   VMU^2) + (CHWB*MH2*MZ*SW*SW2*A0i[aa0, MW2])/(144*CW*Pi^3*VMU^2) + 
 (65*CHWB*MW2*MZ*SW*SW2*A0i[aa0, MW2])/(72*CW*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW2*MZ*SW*SW2*A0i[aa0, MW2])/(18*Pi^3*VMU^2) + 
 (5*CHWB*CW2*MW2*MZ*SW*SW2*A0i[aa0, MW2])/(18*CW*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW*SW2*A0i[aa0, MW2])/(16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/(32*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*CHWB*MH2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/(16*CW*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHWB*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/
  (8*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) + (2*CHWB*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/
  (3*CW*MZ2^2*Pi^3*VMU^2) - (3*CHWB*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/
  (2*CW*MZ2*Pi^3*VMU^2) - (CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/
  (6*MZ2*Pi^3*VMU^2) + (CHWB*CW2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/
  (6*CW*MZ2*Pi^3*VMU^2) + (CHWB*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (72*CW*Pi^3*VMU^2) + (19*CHWB*CW*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (36*Pi^3*VMU^2) - (19*CHWB*CW2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (36*CW*Pi^3*VMU^2) + (CHWB*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (16*CW*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/(144*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/(144*CW*MW2*Pi^3*VMU^2) - 
 (3*CHWB*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/(16*CW*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (3*CHWB*MW2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*CHWB*CW*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/(144*MW2*Pi^3*VMU^2) + 
 (17*CHWB*CW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/(144*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MW2])/(18*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MW2])/(18*CW*Pi^3*VMU^2) + 
 (CW2*CWw*MW*MW2*MZ*A0i[aa0, MZ2])/(Pi^3*VMU^3) - 
 (CW2*CWw*MW*MZ*MZ2*A0i[aa0, MZ2])/(Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2*SW2*A0i[aa0, MZ2])/(Pi^3*VMU^3) + 
 (CHbox*MH2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MZ*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2*MZ*A0i[aa0, MZ2])/(1152*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (11*CHD*MW2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) - 
 (11*CHW*MW2*MZ*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) + 
 (CHB*CW2*MW2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
 (29*CHD*CW2*MW2*MZ*A0i[aa0, MZ2])/(72*Pi^3*VMU^2) - 
 (CHW*CW2*MW2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
 (23*CHD*MW2^3*MZ*A0i[aa0, MZ2])/(144*MZ2^2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(24*MZ2^2*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2*MW2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VMU^2) + 
 (CHbox*MW2^2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*A0i[aa0, MZ2])/(4*MZ2*Pi^3*VMU^2) + 
 (7*CHW*MW2^2*MZ*A0i[aa0, MZ2])/(24*MZ2*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(288*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*A0i[aa0, MZ2])/(12*MZ2*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2*A0i[aa0, MZ2])/(192*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MZ2])/(192*Pi^3*VMU^2) - 
 (CHB*CW2*MZ*MZ2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) - 
 (CHbox*CW2*MZ*MZ2*A0i[aa0, MZ2])/(72*Pi^3*VMU^2) - 
 (59*CHD*CW2*MZ*MZ2*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) - 
 (CHW*CW2*MZ*MZ2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2*A0i[aa0, MZ2])/(12*Pi^3*VMU^2) - 
 (5*CHD*CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(1152*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(144*MW2*Pi^3*VMU^2) + 
 (49*CHD*CW2*MW2*MZ*Nc*A0i[aa0, MZ2])/(864*Pi^3*VMU^2) - 
 (7*CHD*CW2^2*MW2*MZ*Nc*A0i[aa0, MZ2])/(108*Pi^3*VMU^2) + 
 (7*CHD*CW2*MZ*MZ2*Nc*A0i[aa0, MZ2])/(1728*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2*Nc*A0i[aa0, MZ2])/(216*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2*A0i[aa0, MZ2])/(192*MW*Pi^3*SW*VMU^2) - 
 (2831*CHWB*MW2^2*A0i[aa0, MZ2])/(1728*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ*A0i[aa0, MZ2])/(576*CW*Pi^3*SW*VMU^2) - 
 (4643*CHWB*CW2*MW2*MZ*A0i[aa0, MZ2])/(864*CW*Pi^3*SW*VMU^2) + 
 (77*CHWB*CW2*MW2^4*MZ*A0i[aa0, MZ2])/(18*CW*MZ2^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*MW2^4*A0i[aa0, MZ2])/(27*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (637*CHWB*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(48*CW*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MZ2])/(144*MW*MZ2*Pi^3*SW*VMU^2) + 
 (811*CHWB*MW2^3*A0i[aa0, MZ2])/(432*MW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ*A0i[aa0, MZ2])/(576*CW*MZ2*Pi^3*SW*VMU^2) + 
 (12193*CHWB*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(864*CW*MZ2*Pi^3*SW*VMU^2) + 
 (247*CHWB*MW2*MZ2*A0i[aa0, MZ2])/(576*MW*Pi^3*SW*VMU^2) + 
 (491*CHWB*CW2*MZ*MZ2*A0i[aa0, MZ2])/(1728*CW*Pi^3*SW*VMU^2) + 
 (CHWB*MZ2^2*A0i[aa0, MZ2])/(192*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(576*CW*MW2*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MH2*MZ*SW*A0i[aa0, MZ2])/(576*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*SW*A0i[aa0, MZ2])/(192*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*SW*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MH2*MZ*SW*A0i[aa0, MZ2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*SW*A0i[aa0, MZ2])/(96*Pi^3*VMU^2) + 
 (5*CHWB*CW2*MW2*MZ*SW*A0i[aa0, MZ2])/(36*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MZ2])/(8*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MW2*MZ*SW*A0i[aa0, MZ2])/(12*CW*Pi^3*VMU^2) + 
 (5*CHWB*MW2^3*MZ*SW*A0i[aa0, MZ2])/(24*CW*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/(288*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^2*MZ*SW*A0i[aa0, MZ2])/(16*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MZ2])/(48*MZ2*Pi^3*VMU^2) + 
 (13*CHWB*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(144*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(4*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(6*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2*SW*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2*SW*A0i[aa0, MZ2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MZ2])/(4*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MZ*MZ2*SW*A0i[aa0, MZ2])/(6*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(576*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(576*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(48*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(72*CW*MW2*Pi^3*VMU^2) + 
 (7*CHWB*CW*MW2*MZ*Nc*SW*A0i[aa0, MZ2])/(432*Pi^3*VMU^2) - 
 (7*CHWB*CW2*MW2*MZ*Nc*SW*A0i[aa0, MZ2])/(432*CW*Pi^3*VMU^2) + 
 (7*CHWB*CW*CW2*MW2*MZ*Nc*SW*A0i[aa0, MZ2])/(36*Pi^3*VMU^2) - 
 (7*CHWB*CW2^2*MW2*MZ*Nc*SW*A0i[aa0, MZ2])/(54*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2*Nc*SW*A0i[aa0, MZ2])/(864*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MZ2])/(864*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MZ2])/(72*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MZ*MZ2*Nc*SW*A0i[aa0, MZ2])/(108*CW*Pi^3*VMU^2) - 
 (3*CHD*CW2*MW2*MZ*A0i[aa0, MZ2])/(128*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(32*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHD*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(64*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MZ*MZ2*A0i[aa0, MZ2])/(256*Pi^3*SW2^2*VMU^2) - 
 (3*CHWB*CW2*MW2*MZ*SW*A0i[aa0, MZ2])/(64*CW*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ*SW*A0i[aa0, MZ2])/(16*CW*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(32*CW*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW2*MZ*MZ2*SW*A0i[aa0, MZ2])/(128*CW*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2*MH2*MZ*A0i[aa0, MZ2])/(1152*Pi^3*SW2*VMU^2) + 
 (CHD*MW2*MZ*A0i[aa0, MZ2])/(64*Pi^3*SW2*VMU^2) - 
 (3*CHD*CW2*MW2*MZ*A0i[aa0, MZ2])/(32*Pi^3*SW2*VMU^2) - 
 (CHD*MW2^4*MZ*A0i[aa0, MZ2])/(16*MZ2^3*Pi^3*SW2*VMU^2) + 
 (CHD*MW2^3*MZ*A0i[aa0, MZ2])/(16*MZ2^2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(96*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MZ2])/(1152*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(192*MZ2*Pi^3*SW2*VMU^2) - 
 (CHD*MZ*MZ2*A0i[aa0, MZ2])/(256*Pi^3*SW2*VMU^2) + 
 (11*CHD*CW2*MZ*MZ2*A0i[aa0, MZ2])/(384*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MZ*MZ2^2*A0i[aa0, MZ2])/(384*MW2*Pi^3*SW2*VMU^2) + 
 (47*CHWB*CW2*MW2*MZ*A0i[aa0, MZ2])/(48*CW*Pi^3*SW*SW2*VMU^2) - 
 (77*CHWB*CW2*MW2^4*MZ*A0i[aa0, MZ2])/(72*CW*MZ2^3*Pi^3*SW*SW2*VMU^2) + 
 (443*CHWB*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(144*CW*MZ2^2*Pi^3*SW*SW2*VMU^2) - 
 (427*CHWB*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(144*CW*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW2*MZ*MZ2*A0i[aa0, MZ2])/(48*CW*Pi^3*SW*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*SW*A0i[aa0, MZ2])/(576*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MW2*MZ*SW*A0i[aa0, MZ2])/(64*CW*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MZ2])/(96*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MW2^3*MZ*SW*A0i[aa0, MZ2])/(16*CW*MZ2^2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MW2^2*MZ*SW*A0i[aa0, MZ2])/(16*CW*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(48*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MZ2])/(48*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(576*MW2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*CW*CW2*MW2*MZ*Nc*SW*A0i[aa0, MZ2])/(432*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2*Nc*SW*A0i[aa0, MZ2])/(864*Pi^3*SW2*VMU^2) + 
 (CHbox*MH2*MZ*SW2*A0i[aa0, MZ2])/(72*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MZ*SW2*A0i[aa0, MZ2])/(36*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*SW2*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) + 
 (CHB*MW2*MZ*SW2*A0i[aa0, MZ2])/(8*Pi^3*VMU^2) - 
 (CHbox*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (17*CHD*MW2*MZ*SW2*A0i[aa0, MZ2])/(576*Pi^3*VMU^2) - 
 (CHB*CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(6*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) + 
 (CHW*CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(6*Pi^3*VMU^2) - 
 (25*CHD*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(24*MZ2*Pi^3*VMU^2) - 
 (5*CHB*MZ*MZ2*SW2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2*SW2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (CHD*MZ*MZ2*SW2*A0i[aa0, MZ2])/(64*Pi^3*VMU^2) + 
 (CHB*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(6*Pi^3*VMU^2) + 
 (CHbox*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(18*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) + 
 (CHW*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(6*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(288*MW2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*Nc*SW2*A0i[aa0, MZ2])/(216*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2])/(432*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2*SW2*A0i[aa0, MZ2])/(96*MW*Pi^3*SW*VMU^2) - 
 (5*CHWB*MW2^2*SW2*A0i[aa0, MZ2])/(72*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MZ*SW2*A0i[aa0, MZ2])/(144*CW*Pi^3*SW*VMU^2) + 
 (1259*CHWB*CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(216*CW*Pi^3*SW*VMU^2) + 
 (139*CHWB*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2])/(36*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (13*CHWB*MW2^3*SW2*A0i[aa0, MZ2])/(72*MW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*CW*MZ2*Pi^3*SW*VMU^2) - 
 (1945*CHWB*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(216*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MW2*MZ2*SW2*A0i[aa0, MZ2])/(576*MW*Pi^3*SW*VMU^2) - 
 (347*CHWB*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(432*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(144*CW*MW2*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MH2*MZ*SW*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*SW*SW2*A0i[aa0, MZ2])/(144*CW*Pi^3*VMU^2) - 
 (37*CHWB*MW2*MZ*SW*SW2*A0i[aa0, MZ2])/(288*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*SW*SW2*A0i[aa0, MZ2])/(24*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*SW*SW2*A0i[aa0, MZ2])/(24*CW*Pi^3*VMU^2) - 
 (2*CHWB*MW2^2*MZ*SW*SW2*A0i[aa0, MZ2])/(9*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MZ2])/(12*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*SW*SW2*A0i[aa0, MZ2])/(12*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2*SW*SW2*A0i[aa0, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2*SW*SW2*A0i[aa0, MZ2])/(12*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*SW*SW2*A0i[aa0, MZ2])/(144*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MZ2])/(144*CW*MW2*Pi^3*VMU^2) - 
 (7*CHWB*CW*MW2*MZ*Nc*SW*SW2*A0i[aa0, MZ2])/(108*Pi^3*VMU^2) + 
 (7*CHWB*CW2*MW2*MZ*Nc*SW*SW2*A0i[aa0, MZ2])/(108*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MZ2])/(216*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2*Nc*SW*SW2*A0i[aa0, MZ2])/(216*CW*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^2) + 
 (CHD*MT2^3*MZ*B0i[bb0, MW2, 0, MT2])/(32*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^2) + 
 (CHD*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^2) - 
 (CHD*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(32*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2*Pi^3*VMU^2) - 
 (CHD*MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(4*MZ2*Pi^3*VMU^2) + 
 (CHD*MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(64*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(64*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(32*Pi^3*VMU^2) + 
 (7*CHD*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(576*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(72*Pi^3*VMU^2) + 
 (7*CHD*CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(576*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(72*MW2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(288*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2])/(36*Pi^3*VMU^2) + 
 (CHWB*MT2^3*MZ*SW*B0i[bb0, MW2, 0, MT2])/(16*CW*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/(4*CW*Pi^3*VMU^2) - 
 (CHWB*MT2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/(16*CW*(MT2 - MW2)*Pi^3*
   VMU^2) + (CHWB*MT2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  (6*CW*MZ2*Pi^3*VMU^2) - (CHWB*MT2^2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  (6*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, 0, MT2])/(2*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MT2*MW2^3*MZ*SW*B0i[bb0, MW2, 0, MT2])/(6*CW*(MT2 - MW2)*MZ2*Pi^3*
   VMU^2) + (CHWB*CW2*MT2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (32*CW*Pi^3*VMU^2) + (CHWB*CW2*MT2^2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (32*CW*MW2*Pi^3*VMU^2) + (CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (16*CW*Pi^3*VMU^2) + (CHWB*CW*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (288*Pi^3*VMU^2) - (CHWB*CW2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (288*CW*Pi^3*VMU^2) + (CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (24*Pi^3*VMU^2) - (CHWB*CW2^2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (36*CW*Pi^3*VMU^2) + (CHWB*CW*MT2^2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (288*MW2*Pi^3*VMU^2) - (CHWB*CW2*MT2^2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (288*CW*MW2*Pi^3*VMU^2) + (CHWB*CW*CW2*MT2^2*MZ*MZ2*Nc*SW*
   B0i[bb0, MW2, 0, MT2])/(24*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MT2^2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (36*CW*MW2*Pi^3*VMU^2) - (CHWB*CW*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (144*Pi^3*VMU^2) + (CHWB*CW2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (144*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (12*Pi^3*VMU^2) + (CHWB*CW2^2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (18*CW*Pi^3*VMU^2) - (3*CHWB*MT2^2*MW*SW*B0i[bb0, MW2, 0, MT2])/
  (16*Pi^3*SW2*VMU^2) - (3*CHWB*MT2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/
  (16*Pi^3*SW2*VMU^2) + (3*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/
  (8*Pi^3*SW2*VMU^2) + (CHWB*MT2^2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/
  (6*MZ2*Pi^3*SW2*VMU^2) + (CHWB*MT2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/
  (6*MZ2*Pi^3*SW2*VMU^2) - (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, 0, MT2])/
  (3*MZ2*Pi^3*SW2*VMU^2) + (CHWB*MT2*MW*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (32*Pi^3*SW2*VMU^2) + (CHWB*MT2^2*MW*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (32*MW2*Pi^3*SW2*VMU^2) - (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (16*Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/
  (288*Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MT2^2*MZ*MZ2*Nc*SW*
   B0i[bb0, MW2, 0, MT2])/(288*MW2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MW2, 0, MT2])/(144*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(16*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2])/(144*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2])/(144*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2])/(72*Pi^3*VMU^2) - 
 (CHWB*CW2*MT2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/(8*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MT2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/(8*CW*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/(4*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MW2, 0, MT2])/(72*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MW2, 0, MT2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MW2, 0, MT2])/(72*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2^2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (72*CW*MW2*Pi^3*VMU^2) + (CHWB*CW*MW2*MZ*MZ2*Nc*SW*SW2*
   B0i[bb0, MW2, 0, MT2])/(36*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MW2, 0, MT2])/(36*CW*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) + 
 (2*CHD*MW2^4*MZ*B0i[bb0, MW2, 0, MW2])/(3*MZ2^2*Pi^3*VMU^2) - 
 (7*CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/(12*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(24*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) + 
 (8*CHWB*CW2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^2) + 
 (2*CHWB*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MW2])/(3*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MW2])/(Pi^3*VMU^2) + 
 (2*CHWB*CW2^2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MW2])/(3*CW*Pi^3*VMU^2) - 
 (2*CHWB*CW2*MW2^3*MZ*SW*B0i[bb0, MW2, 0, MW2])/(3*CW*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*CW2*MW*MW2*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(3*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(Pi^3*VMU^2) - 
 (2*CHWB*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(3*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MZ2^2*SW*B0i[bb0, MW2, 0, MW2])/(4*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*SW2*VMU^2) - 
 (CHD*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(6*Pi^3*VMU^2) + 
 (CHD*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2])/(MZ2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(24*Pi^3*VMU^2) - 
 (CHWB*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, 0, MW2])/(CW*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) - 
 (2*CHWB*CW2*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, 0, MW2])/(3*CW*Pi^3*VMU^2) + 
 (2*CHWB*MW2^3*MZ*SW*SW2*B0i[bb0, MW2, 0, MW2])/(CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) + 
 (4*CHWB*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MW2])/(3*CW*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(192*Pi^3*VMU^2) - 
 (CHD*MH2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(192*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHW*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*Pi^3*VMU^2) + 
 (3*CHD*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(16*Pi^3*VMU^2) - 
 (CHW*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(2*Pi^3*VMU^2) - 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(36*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(9*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(18*MZ2*Pi^3*VMU^2) - 
 (CHW*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(72*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (CHbox*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(4*MZ2*Pi^3*VMU^2) + 
 (2*CHW*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (5*CHD*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(36*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(288*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(36*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHW*CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(1152*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(144*MW2*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(96*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (7*CHbox*CW2*MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (17*CHD*CW2*MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (2*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CHW*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MH2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (48*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(4*CW*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(4*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(9*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (36*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(2*CW*MZ2*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (18*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^4*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(3*CW*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (CHWB*CW*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (144*Pi^3*VMU^2) - (CHWB*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (144*CW*Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (12*Pi^3*VMU^2) - (CHWB*CW2^2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (18*CW*Pi^3*VMU^2) - (CHWB*CW*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (576*MW2*Pi^3*VMU^2) + (CHWB*CW2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (576*CW*MW2*Pi^3*VMU^2) - (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*
   B0i[bb0, MW2, MH2, MW2])/(48*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (72*CW*MW2*Pi^3*VMU^2) - (CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (48*Pi^3*VMU^2) + (CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (48*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (4*Pi^3*VMU^2) + (CHWB*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (6*CW*Pi^3*VMU^2) + (CHWB*CW2*MH2^2*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (48*MW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^3*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (192*MW*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (48*MW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (6*MW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2])/(32*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(9*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2*MW*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2^2*MW*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(192*MW2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(16*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (576*MW2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*VMU^2) - 
 (2*CHbox*CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHW*CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(288*MW2*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (36*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*VMU^2) + 
 (7*CHbox*CW2*MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CHW*CW2*MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  ((MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CHbox*CW2*MW2^2*MZ*MZ2*SW2*
   B0i[bb0, MW2, MH2, MW2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (8*CHW*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(36*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(36*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(144*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (144*CW*MW2*Pi^3*VMU^2) + (CHWB*CW*MW2*MZ*MZ2*SW*SW2*
   B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(12*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (12*MW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^3*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (48*MW*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (12*MW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CHWB*CW2*MW2^2*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*MW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*CWw*MW*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) - 
 (5*CW2*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) + 
 (4*CW2*CWw*MW*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) - 
 (CW2*CWw*MW*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) - 
 (17*CHD*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(48*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) + 
 (83*CHD*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHD*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*VMU^2) - 
 (2*CHD*MW2^5*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (CHD*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(36*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^2) + 
 (29*CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) - 
 (5*CHD*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(192*Pi^3*VMU^2) - 
 (41*CHD*CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(288*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(96*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(96*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(144*MW2*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(192*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (67*CHWB*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(36*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^2) - 
 (2*CHWB*CW2^2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(3*CW*Pi^3*VMU^2) + 
 (83*CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(36*CW*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (8*CHWB*MW2^4*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*CW*MZ2^2*Pi^3*VMU^2) - (4*CHWB*MW2^5*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHWB*MW2^3*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(3*CW*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*MW2^4*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(9*CW*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (17*CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (144*Pi^3*VMU^2) - (13*CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (72*CW*Pi^3*VMU^2) + (17*CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (12*Pi^3*VMU^2) - (17*CHWB*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (18*CW*Pi^3*VMU^2) - (5*CHWB*MW2^2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (8*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) - 
 (11*CHWB*CW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(144*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) + 
 (2*CHWB*CW2^2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(9*CW*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (48*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(288*CW*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(48*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(72*CW*MW2*Pi^3*VMU^2) + 
 (CHWB*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(96*CW*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (71*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (12*Pi^3*SW2*VMU^2) + (8*CHWB*MW*MW2^4*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*MZ2^2*Pi^3*SW2*VMU^2) - (7*CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ2*Pi^3*SW2*VMU^2) + (91*CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (48*Pi^3*SW2*VMU^2) - (17*CHWB*CW*CW2*MW2*MZ*MZ2*SW*
   B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*SW2*VMU^2) - 
 (25*CHWB*MW*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(192*MW2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(6*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) + 
 (17*CHD*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(48*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*CW*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) + 
 (13*CHWB*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(18*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^2) + 
 (11*CHWB*CW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^3*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(144*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^3*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*CW*MW2*Pi^3*VMU^2) + 
 (CHbox*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) + 
 (CHD*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) - 
 (CHW*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VMU^2) + 
 (CHB*CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHW*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^2) + 
 (CHW*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(8*MZ2*Pi^3*VMU^2) - 
 (CHW*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) - 
 (CHB*CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (11*CHD*CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) + 
 (5*CHW*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHB*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHW*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHB*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHbox*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (5*CHD*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHW*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(24*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(16*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(12*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(8*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/(24*MW*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(192*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MH2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(288*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*CW*MZ2*Pi^3*VMU^2) - 
 (7*CHWB*MH2*MW*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MH2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(18*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(24*CW*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(48*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(6*CW*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*SW2*VMU^2) + 
 (17*CHWB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*MH2*MW*MW2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2*MW*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*MW*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW2*VMU^2) + 
 (CHbox*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHB*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) + 
 (CHD*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) - 
 (CHW*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHB*CW2*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHB*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHW*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHB*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHbox*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHB*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(9*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHW*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^3*VMU^2) + 
 (CHB*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*Pi^3*VMU^2) - 
 (CHW*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*Pi^3*VMU^2) + 
 (CHB*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHB*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*Pi^3*VMU^2) - 
 (CHbox*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHW*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(576*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*MW*Pi^3*SW*VMU^2) + 
 (13*CHWB*CW2*MH2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*MW*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*MW*Pi^3*SW*VMU^2) - 
 (3*CHWB*CW2*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/(16*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MH2^2*MZ*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MZ*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*CW*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2*MZ*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(36*CW*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*CW*Pi^3*VMU^2) - 
 (CHB*MH2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHB*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHB*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(144*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(3*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(36*MW*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MW2*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(3*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*MW*Pi^3*SW*VMU^2) + 
 (35*CHD*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^2) - 
 (7*CHD*CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(32*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^2) + 
 (4*CHD*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (193*CHD*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*VMU^2) + 
 (CHD*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*MZ2*Pi^3*VMU^2) - 
 (35*CHD*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) + 
 (113*CHD*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(192*Pi^3*VMU^2) + 
 (7*CHD*CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^2) - 
 (77*CHD*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) + 
 (11*CHD*CW2^2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^2) - 
 (7*CHD*CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) + 
 (1363*CHWB*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(864*MW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(108*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(3*CW*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*CW*Pi^3*SW*VMU^2) - 
 (8*CHWB*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/(9*MW*MZ2^3*Pi^3*SW*VMU^2) + 
 (26*CHWB*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(9*MW*MZ2^2*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*MZ2^2*Pi^3*SW*VMU^2) - (725*CHWB*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (216*MW*MZ2*Pi^3*SW*VMU^2) + (2*CHWB*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2*Pi^3*SW*VMU^2) - 
 (25*CHWB*MT2*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(108*MW*Pi^3*SW*VMU^2) - 
 (49*CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(432*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(6*CW*Pi^3*SW*VMU^2) + 
 (17*CHWB*MW2*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(288*MW*Pi^3*SW*VMU^2) + 
 (5*CHWB*MT2*MW2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(36*CW*Pi^3*VMU^2) - 
 (17*CHWB*CW2*MT2*MW2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(48*CW*Pi^3*VMU^2) - 
 (CHWB*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(18*CW*Pi^3*VMU^2) - 
 (16*CHWB*MT2*MW2^4*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(27*CW*MZ2^3*Pi^3*VMU^2) + 
 (4*CHWB*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(3*CW*MZ2^2*Pi^3*VMU^2) - 
 (4*CHWB*CW2*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*CW*MZ2^2*Pi^3*VMU^2) - 
 (193*CHWB*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(216*CW*MZ2*Pi^3*VMU^2) + 
 (4*CHWB*CW2*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(6*CW*MZ2*Pi^3*VMU^2) + 
 (7*CHWB*CW2*MT2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/(432*CW*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/(144*CW*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/(72*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW2*MZ*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^2) - 
 (CHWB*CW2*MT2*MW2*MZ*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(108*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MW2*MZ*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(9*Pi^3*VMU^2) - 
 (2*CHWB*CW2^2*MT2*MW2*MZ*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) - 
 (11*CHWB*CW*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) + 
 (11*CHWB*CW2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(864*CW*Pi^3*VMU^2) - 
 (11*CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^2) + 
 (11*CHWB*CW2^2*MT2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/
  (108*CW*Pi^3*VMU^2) + (CHWB*CW*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/
  (216*Pi^3*VMU^2) - (CHWB*CW2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/
  (216*CW*Pi^3*VMU^2) + (CHWB*CW*CW2*MW2*MZ*MZ2*Nc*SW*
   B0i[bb0, MZ2, MT2, MT2])/(18*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(864*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MZ*MZ2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(108*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MW2*MZ*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/
  (108*Pi^3*SW2*VMU^2) + (11*CHWB*CW*CW2*MT2*MZ*MZ2*Nc*SW*
   B0i[bb0, MZ2, MT2, MT2])/(864*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/
  (216*Pi^3*SW2*VMU^2) + (CHWB*CW*CW2*MZ*MZ2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/
  (864*Pi^3*SW2*VMU^2) + (17*CHD*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (96*Pi^3*VMU^2) + (CHD*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (6*Pi^3*VMU^2) - (CHD*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (18*Pi^3*VMU^2) + (2*CHD*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MZ2^2*Pi^3*VMU^2) - (4*CHD*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MZ2*Pi^3*VMU^2) - (11*CHD*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (48*Pi^3*VMU^2) + (CHD*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (144*Pi^3*VMU^2) + (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (12*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (48*Pi^3*VMU^2) - (CHD*CW2*MT2*MW2*MZ*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (54*Pi^3*VMU^2) + (11*CHD*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*Pi^3*VMU^2) - (CHD*CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (108*Pi^3*VMU^2) + (CHD*CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*Pi^3*VMU^2) + (133*CHWB*MT2*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*MW*Pi^3*SW*VMU^2) - (CHWB*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*Pi^3*SW*VMU^2) - (191*CHWB*CW2*MT2*MW2*MZ*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(108*CW*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*CW*Pi^3*SW*VMU^2) + 
 (8*CHWB*MT2*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (22*CHWB*MT2*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MW*MZ2*Pi^3*SW*VMU^2) + 
 (32*CHWB*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*MZ2*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MT2*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(288*MW*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(36*MW*Pi^3*SW*VMU^2) + 
 (73*CHWB*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (864*CW*Pi^3*SW*VMU^2) - (191*CHWB*CW2*MW2*MZ*MZ2*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(216*CW*Pi^3*SW*VMU^2) + 
 (23*CHWB*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(864*CW*Pi^3*SW*VMU^2) + 
 (17*CHWB*MT2*MW2*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(48*CW*Pi^3*VMU^2) - 
 (CHWB*MW2^2*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*CW*Pi^3*VMU^2) + 
 (4*CHWB*MT2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*MZ2^2*Pi^3*VMU^2) - (8*CHWB*MT2*MW2^2*MZ*SW*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MW2*MZ*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2*MW2*MZ*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) + 
 (11*CHWB*CW*MT2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) - 
 (11*CHWB*CW2*MT2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*CW*Pi^3*VMU^2) - (CHWB*CW*MW2*MZ*MZ2*Nc*SW*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(54*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2^2*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(216*CW*Pi^3*VMU^2) + 
 (47*CHWB*CW2*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (27*CW*Pi^3*SW*VMU^2) - (8*CHWB*CW2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (9*CW*Pi^3*SW*VMU^2) - (16*CHWB*CW2*MT2*MW2^2*MZ*SW2^2*
   B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2*Pi^3*SW*VMU^2) - 
 (73*CHWB*CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (216*CW*Pi^3*SW*VMU^2) + (47*CHWB*CW2*MW2*MZ*MZ2*SW2^2*
   B0i[bb0, MZ2, MT2, MT2])/(54*CW*Pi^3*SW*VMU^2) - 
 (23*CHWB*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (216*CW*Pi^3*SW*VMU^2) - (3*CW2*CWw*MW*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (Pi^3*VMU^3) + (29*CW2*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (8*Pi^3*VMU^3) - (CW2*CWw*MW*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (2*Pi^3*VMU^3) - (CW2*CWw*MW*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (Pi^3*VMU^3) - (5*CW2*CWw*MW*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (2*Pi^3*VMU^3) + (CW2*CWw*MW*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (2*Pi^3*VMU^3) + (21*CHD*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (32*Pi^3*VMU^2) - (CHD*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (16*Pi^3*VMU^2) + (13*CHD*CW2^2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (36*Pi^3*VMU^2) + (7*CHD*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (2*MZ2^3*Pi^3*VMU^2) + (CHD*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (13*CHD*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(8*MZ2^2*Pi^3*VMU^2) - 
 (CHD*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/((4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*CHD*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*Pi^3*VMU^2) + 
 (CHD*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(18*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (19*CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) + 
 (11*CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^2) - 
 (11*CHD*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (288*Pi^3*VMU^2) + (CHD*CW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*VMU^2) - (25*CHWB*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*SW*VMU^2) + (25*CHWB*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (72*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (MZ2^3*Pi^3*SW*VMU^2) - (19*CHWB*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (6*MZ2^2*Pi^3*SW*VMU^2) - (CHWB*CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*CW*MZ2^2*Pi^3*SW*VMU^2) + (85*CHWB*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (36*MZ2*Pi^3*SW*VMU^2) + (7*CHWB*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (72*CW*MZ2*Pi^3*SW*VMU^2) - (19*CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (96*Pi^3*SW*VMU^2) - (CHWB*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (9*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (192*Pi^3*SW*VMU^2) + (4*CHWB*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*CW*Pi^3*VMU^2) - (13*CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*VMU^2) + (13*CHWB*CW2*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (144*CW*Pi^3*VMU^2) - (13*CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (12*Pi^3*VMU^2) + (13*CHWB*CW2^2*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (18*CW*Pi^3*VMU^2) + (7*CHWB*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (6*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHWB*MW2^5*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(3*CW*MZ2^3*Pi^3*VMU^2) + 
 (2*CHWB*MW2^6*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(3*CW*(4*MW2 - MZ2)*MZ2^3*Pi^3*
   VMU^2) - (13*CHWB*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*CW*MZ2^2*Pi^3*VMU^2) - (2*CHWB*MW2^5*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (5*CHWB*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(24*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(24*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(2*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(3*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(9*CW*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (11*CHWB*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (144*CW*Pi^3*VMU^2) - (11*CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (288*Pi^3*VMU^2) + (11*CHWB*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (288*CW*Pi^3*VMU^2) - (11*CHWB*CW*CW2*MW2*MZ*MZ2*SW*
   B0i[bb0, MZ2, MW2, MW2])/(24*Pi^3*VMU^2) + 
 (11*CHWB*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/(36*CW*Pi^3*VMU^2) - 
 (11*CHWB*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/(576*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/(576*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/(48*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/(72*CW*Pi^3*VMU^2) + 
 (13*CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (11*CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (288*Pi^3*SW2*VMU^2) + (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (576*Pi^3*SW2*VMU^2) - (5*CHD*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (6*Pi^3*VMU^2) - (CHD*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (2*MZ2*Pi^3*VMU^2) - (19*CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (72*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*VMU^2) + (53*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (72*Pi^3*SW*VMU^2) - (155*CHWB*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (144*CW*Pi^3*SW*VMU^2) - (CHWB*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2^2*Pi^3*SW*VMU^2) + (4*CHWB*CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*CW*MZ2^2*Pi^3*SW*VMU^2) + (5*CHWB*MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (6*MZ2*Pi^3*SW*VMU^2) - (31*CHWB*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (72*CW*MZ2*Pi^3*SW*VMU^2) - 
 (13*CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*SW*VMU^2) + 
 (197*CHWB*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (288*CW*Pi^3*SW*VMU^2) + (CHWB*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (192*CW*Pi^3*SW*VMU^2) + (13*CHWB*CW*MW2^2*MZ*SW*SW2*
   B0i[bb0, MZ2, MW2, MW2])/(36*Pi^3*VMU^2) - 
 (13*CHWB*CW2*MW2^2*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(36*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(6*CW*MZ2*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^2) - 
 (11*CHWB*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(72*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/(144*CW*Pi^3*VMU^2) - 
 (5*CHWB*CW2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2])/(4*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2])/(6*CW*MZ2*Pi^3*SW*VMU^2) - 
 (23*CHWB*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (24*CW*Pi^3*SW*VMU^2) - (CHWB*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (48*CW*Pi^3*SW*VMU^2) + (CHbox*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*Pi^3*VMU^2) + (CHD*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (288*Pi^3*VMU^2) + (CHbox*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*Pi^3*VMU^2) + (CHD*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (72*Pi^3*VMU^2) - (CHW*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) - (CHW*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*VMU^2) + 
 (CHW*MH2*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHD*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) + 
 (CHW*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHW*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHbox*MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHW*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW*B0i[dbb0, MZ2, MH2, MZ2])/(288*CW*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^2*MZ*SW*B0i[dbb0, MZ2, MH2, MZ2])/(36*CW*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2^2*MZ*SW*B0i[dbb0, MZ2, MH2, MZ2])/(144*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(18*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2*MZ*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(72*CW*Pi^3*VMU^2) + 
 (CHWB*MW2^2*MZ*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(12*CW*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MZ2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(24*CW*Pi^3*VMU^2) + 
 (CHB*MH2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) - 
 (CHB*MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHB*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHB*MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) + 
 (CHB*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHB*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*MZ2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ*MZ2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*CW*Pi^3*VMU^2) + (CHWB*MH2*MW*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (18*Pi^3*VMU^2) + (CHWB*MW*MW2*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (6*Pi^3*VMU^2) + (CHWB*CW2*MH2*MZ*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*CW*Pi^3*VMU^2) - (CHWB*MW*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) - (CHWB*CW2*MZ*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*CW*Pi^3*VMU^2) - (CHbox*MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*Pi^3*VMU^2) + (CHW*MH2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) + (CHbox*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*Pi^3*VMU^2) - (CHW*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (6*Pi^3*VMU^2) - (CHbox*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) + (CHB*MH2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) - (CHB*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MH2, MZ2])/
  (6*Pi^3*VMU^2) + (103*CHD*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*VMU^2) - (5*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (108*Pi^3*VMU^2) - (5*CHD*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (54*MZ2*Pi^3*VMU^2) - (37*CHD*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (216*Pi^3*VMU^2) + (65*CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*VMU^2) + (35*CHD*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (1728*Pi^3*VMU^2) - (4*CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*Pi^3*VMU^2) + (85*CHD*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/
  (1728*Pi^3*VMU^2) - (16*CHWB*CW2*MT2*MW2^3*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*Pi^3*VMU^2) + (103*CHWB*MT2*MW2^2*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (216*CW*Pi^3*VMU^2) - (CHWB*MW2^3*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (2*CW*Pi^3*VMU^2) + (16*CHWB*MT2*MW2^4*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (27*CW*MZ2^2*Pi^3*VMU^2) - (CHWB*MT2*MW2^3*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (CW*MZ2*Pi^3*VMU^2) + (8*CHWB*MW2^4*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (27*CW*MZ2*Pi^3*VMU^2) + (CHWB*CW2*MT2*MW2^2*MZ2*SW*
   B0i[dbb0, MZ2, MT2, MT2])/(MW*Pi^3*VMU^2) - 
 (8*CHWB*CW2*MW2^3*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/(27*MW*Pi^3*VMU^2) - 
 (CHWB*MT2*MW2*MZ*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/(16*CW*Pi^3*VMU^2) + 
 (65*CHWB*MW2^2*MZ*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/(216*CW*Pi^3*VMU^2) - 
 (103*CHWB*CW2*MT2*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (216*MW*Pi^3*VMU^2) + (CHWB*CW2*MW2^2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (2*MW*Pi^3*VMU^2) - (CHWB*MW2*MZ*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (16*CW*Pi^3*VMU^2) + (CHWB*CW2*MT2*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (16*MW*Pi^3*VMU^2) - (65*CHWB*CW2*MW2*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (216*MW*Pi^3*VMU^2) + (CHWB*CW2*MZ2^4*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (16*MW*Pi^3*VMU^2) - (4*CHD*CW2*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*Pi^3*VMU^2) + (5*CHD*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*Pi^3*VMU^2) - (2*CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*Pi^3*VMU^2) - (7*CHD*CW2*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*VMU^2) + (5*CHD*CW2*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (54*Pi^3*VMU^2) - (17*CHD*CW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*VMU^2) - (8*CHWB*CW2*MT2*MW2^2*MZ*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) + 
 (16*CHWB*CW2*MT2*MW2^2*MZ2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*Pi^3*VMU^2) + (10*CHWB*CW2*MT2*MW2*MZ*MZ2*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) - 
 (4*CHWB*CW2*MW2^2*MZ*MZ2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*CW*Pi^3*VMU^2) - (23*CHWB*CW2*MT2*MW2*MZ2^2*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*MW*Pi^3*VMU^2) + 
 (8*CHWB*CW2*MW2^2*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*Pi^3*VMU^2) - (7*CHWB*CW2*MT2*MZ*MZ2^2*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(216*CW*Pi^3*VMU^2) + 
 (5*CHWB*CW2*MW2*MZ*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*CW*Pi^3*VMU^2) + (47*CHWB*CW2*MT2*MZ2^3*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(216*MW*Pi^3*VMU^2) - 
 (23*CHWB*CW2*MW2*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/(54*MW*Pi^3*VMU^2) - 
 (17*CHWB*CW2*MZ*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/(216*CW*Pi^3*VMU^2) + 
 (37*CHWB*CW2*MZ2^4*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/(216*MW*Pi^3*VMU^2) + 
 (4*CHD*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^2) - 
 (5*CHD*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VMU^2) + 
 (2*CHD*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VMU^2) - 
 (5*CHD*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(108*Pi^3*VMU^2) + 
 (8*CHWB*MT2*MW2^2*MZ*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) - 
 (5*CHWB*MT2*MW2*MZ*MZ2*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*CW*Pi^3*VMU^2) + (4*CHWB*MW2^2*MZ*MZ2*SW*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*CW*Pi^3*VMU^2) - 
 (5*CHWB*MW2*MZ*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(54*CW*Pi^3*VMU^2) - 
 (CW2*CWw*MW*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(Pi^3*VMU^3) + 
 (5*CW2*CWw*MW*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(2*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(16*Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^3) - 
 (67*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) + 
 (277*CHD*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(3*MZ2^2*Pi^3*VMU^2) - 
 (11*CHD*MW2^6*MZ*B0i[dbb0, MZ2, MW2, MW2])/(6*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (2*CHD*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(9*MZ2*Pi^3*VMU^2) - 
 (CHD*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(8*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) - 
 (19*CHD*MW2^3*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/
  (18*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (192*Pi^3*VMU^2) + (19*CHD*MW2^2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (96*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHD*MW2*MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/
  (1152*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*MZ*MZ2^4*B0i[dbb0, MZ2, MW2, MW2])/
  (2304*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^3*SW*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^2) + 
 (277*CHWB*MW2^4*MZ*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHWB*MW2^6*MZ*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (3*CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHWB*MW*MW2^4*SW*B0i[dbb0, MZ2, MW2, MW2])/(3*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^5*MZ*SW*B0i[dbb0, MZ2, MW2, MW2])/(4*CW*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (89*CHWB*MW*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (72*Pi^3*VMU^2) - (19*CHWB*MW2^3*MZ*MZ2*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (9*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (29*CHWB*MW*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MW2, MW2])/(48*Pi^3*VMU^2) + 
 (19*CHWB*MW2^2*MZ*MZ2^2*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (48*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHWB*MW*MZ2^3*SW*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) - 
 (11*CHWB*MW2*MZ*MZ2^3*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (576*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MZ*MZ2^4*SW*B0i[dbb0, MZ2, MW2, MW2])/(1152*CW*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2])/(18*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (72*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (288*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/(3*CW*Pi^3*VMU^2) + 
 (17*CHWB*CW2*MW2^2*MZ*MZ2*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*CW*Pi^3*VMU^2) - (CHWB*CW2*MW2*MZ*MZ2^2*SW*SW2*
   B0i[dbb0, MZ2, MW2, MW2])/(9*CW*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MZ*MZ2^4*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (144*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^2) - 
 (CHD*MW2^4*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^2) - 
 (11*CHD*MW2^3*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(36*Pi^3*VMU^2) + 
 (25*CHD*MW2^2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (288*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(576*(-4*MW2 + MZ2)*Pi^3*
   VMU^2) - (CHWB*MW2^3*MZ*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (2*CW*Pi^3*VMU^2) - (CHWB*MW2^4*MZ*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (3*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*MW2^2*MZ*MZ2*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*CW*Pi^3*VMU^2) - (11*CHWB*MW2^3*MZ*MZ2*SW*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(36*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW2*MZ*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(18*CW*Pi^3*VMU^2) + 
 (25*CHWB*MW2^2*MZ*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (18*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (144*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*MZ*MZ2^4*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (288*CW*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*Pi^3*VMU^3) + 
 (CW*CWw*MW2^3*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*Pi^3*VMU^3) + 
 (CW2*CWw*MW2^3*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*MW*Pi^3*VMU^3) - 
 (CW2^2*CWw*MW2^3*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (4*MW*Pi^3*VMU^3) - (CW2*CWw*MW2^3*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(MW*Pi^3*VMU^3) + (CW2^2*CWw*MW2^3*MZ*MZ2*SW2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(MW*Pi^3*VMU^3) + 
 (CHD*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^2) - 
 (CHD*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2^2*Pi^3*VMU^2) - 
 (CHD*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (6*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*CW*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW*MW2^3*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^2) + 
 (CHWB*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*CW*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*CW*Pi^3*VMU^2) - (5*CHWB*MW2^5*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*CW*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW2^4*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*CW*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^4*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^4*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*CW*MZ2*Pi^3*VMU^2) + (CHWB*CW*CW2*MW2^4*MZ*SW*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2^4*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*CW*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*MZ2*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*MZ2*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(Pi^3*VMU^2) + 
 (2*CHWB*CW2^2*MW2^2*MZ*MZ2*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(24*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2^4*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*MZ2*Pi^3*SW2*VMU^2) + (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*Pi^3*VMU^2) - (17*CHWB*CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(12*CW*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MW2^5*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*CW*MZ2^2*Pi^3*SW*VMU^2) - 
 (11*CHWB*CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*CW*MZ2*Pi^3*SW*VMU^2) + (5*CHWB*CW2*MW2^2*MZ*MZ2*SW2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MW2^3*MZ*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (6*CW*Pi^3*VMU^2) - (CHWB*CW*MW2^4*MZ*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(6*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^4*MZ*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (6*CW*MZ2*Pi^3*VMU^2) + (CHWB*CW*MW2^2*MZ*MZ2*SW*SW2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ*MZ2*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*CW*Pi^3*VMU^2) + (5*CHWB*CW2*MW2^3*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(3*CW*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MW2^4*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (6*CW*MZ2*Pi^3*SW*VMU^2) - (2*CHWB*CW2*MW2^2*MZ*MZ2*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(CW*Pi^3*SW*VMU^2) + 
 (CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) + 
 (CHD*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*SW*VMU^2) + (CHWB*MW*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*Pi^3*VMU^2) + (CHWB*CW*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*VMU^2) - (3*CHWB*CW2*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (16*CW*Pi^3*VMU^2) + (CHWB*CW*CW2*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MW2])/(4*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*CW*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VMU^2) - 
 (5*CHWB*CW2*MW2^2*MZ*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*VMU^2) + (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*Pi^3*VMU^2) - 
 (CHWB*CW2^2*MW2^2*MZ*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*CW*Pi^3*VMU^2) + (CHWB*MW*MW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*Pi^3*VMU^2) - (CHWB*CW*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*VMU^2) + (CHWB*CW2*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*CW*Pi^3*VMU^2) - (CHWB*CW*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*VMU^2) + (CHWB*CW2*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*VMU^2) - (CHWB*CW*CW2*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MW2])/(4*Pi^3*VMU^2) + 
 (CHWB*CW2^2*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*SW2*VMU^2) + (CHWB*CW*CW2*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MW2])/(48*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^4*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*CW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (3*CW*Pi^3*SW*VMU^2) - (5*CHWB*CW2*MW2*MZ*MZ2^2*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*CW*Pi^3*SW*VMU^2) - (CHWB*CW*MW2^3*MZ*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (12*CW*Pi^3*VMU^2) - (CHWB*CW*MW2^2*MZ*MZ2*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ*MZ2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (12*CW*Pi^3*VMU^2) + (CHWB*CW*MW2*MZ*MZ2^2*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2^2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (12*CW*Pi^3*VMU^2) + (CHWB*CW*MZ*MZ2^3*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MW2])/(12*Pi^3*VMU^2) - (CHWB*CW2*MZ*MZ2^3*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*CW*Pi^3*VMU^2) + 
 (3*CHWB*CW2*MW2^3*MZ*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (4*CW*Pi^3*SW*VMU^2) + (2*CHWB*CW2*MW2^2*MZ*MZ2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(3*CW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (4*CW*Pi^3*SW*VMU^2) - (CHWB*CW2*MZ*MZ2^3*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*CW*Pi^3*SW*VMU^2) - 
 (4*CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (2*CHD*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*VMU^2) + 
 (CHD*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) - 
 (9*CHD*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
 (13*CHD*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*Pi^3*VMU^2) - 
 (3*CHD*CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*MW2*Pi^3*VMU^2) + 
 (2*CHWB*CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (CW*Pi^3*SW*VMU^2) + (49*CHWB*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(12*CW*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (12*CW*Pi^3*SW*VMU^2) - (8*CHWB*MW*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) - (4*CHWB*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (CW*Pi^3*VMU^2) + (8*CHWB*MW2^4*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*CW*MZ2*Pi^3*VMU^2) + (4*CHWB*MW*MW2^2*MZ2*SW*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) + 
 (2*CHWB*MW2^2*MZ*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*Pi^3*VMU^2) - 
 (2*CHWB*MW*MW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*CW*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) + (CHWB*MW*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) + (5*CHWB*CW*CW2*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (12*Pi^3*VMU^2) - (CHWB*CW*CW2*MZ*MZ2^4*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (8*MW2*Pi^3*VMU^2) - (2*CHD*CW2*MW2^2*MZ*MZ2*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) - (4*CHD*CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(3*Pi^3*VMU^2) - (113*CHD*CW2*MZ*MZ2^3*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*VMU^2) + 
 (5*CHD*CW2^2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (19*CHD*CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (16*MW2*Pi^3*VMU^2) - (CHD*CW2^2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(2*MW2*Pi^3*VMU^2) - 
 (8*CHWB*CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (CW*Pi^3*SW*VMU^2) + (67*CHWB*CW2*MW2^2*MZ*MZ2*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*CW*Pi^3*SW*VMU^2) - 
 (79*CHWB*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (4*CW*Pi^3*SW*VMU^2) + (133*CHWB*CW2*MZ*MZ2^3*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*CW*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) - (CHWB*CW2*MW2*MZ*MZ2^2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(3*CW*Pi^3*VMU^2) + (4*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) - 
 (8*CHWB*CW2^2*MW2*MZ*MZ2^2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*CW*Pi^3*VMU^2) - (5*CHWB*CW*MZ*MZ2^3*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(12*Pi^3*VMU^2) + (5*CHWB*CW2*MZ*MZ2^3*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(12*CW*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (Pi^3*VMU^2) + (10*CHWB*CW2^2*MZ*MZ2^3*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(3*CW*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^4*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (8*MW2*Pi^3*VMU^2) - (CHWB*CW2*MZ*MZ2^4*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(8*CW*MW2*Pi^3*VMU^2) + 
 (3*CHWB*CW*CW2*MZ*MZ2^4*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (2*MW2*Pi^3*VMU^2) - (CHWB*CW2^2*MZ*MZ2^4*SW*SW2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*MW2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) + (5*CHD*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (6*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (4*MW2*Pi^3*VMU^2) - (28*CHWB*CW2*MW2^2*MZ*MZ2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*CW*Pi^3*SW*VMU^2) + 
 (41*CHWB*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*CW*Pi^3*SW*VMU^2) - (29*CHWB*CW2*MZ*MZ2^3*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*CW*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) + (4*CHWB*CW2*MW2*MZ*MZ2^2*SW*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*CW*Pi^3*VMU^2) + 
 (5*CHWB*CW*MZ*MZ2^3*SW*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) - (5*CHWB*CW2*MZ*MZ2^3*SW*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(3*CW*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^4*SW*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (2*MW2*Pi^3*VMU^2) + (CHWB*CW2*MZ*MZ2^4*SW*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*CW*MW2*Pi^3*VMU^2) + 
 (2*CHD*MW2*MZ*MZ2^2*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (2*CHD*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) - 
 (4*CHD*CW2*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (8*CHWB*MW*MZ2^3*SW*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) - 
 (8*CHWB*CW2*MZ*MZ2^3*SW*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*CW*Pi^3*VMU^2) - (MZ*MZ2^2*SW2^2*Ced[3, 3, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[3, 3, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ced[3, 3, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[3, 3, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ced[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Ced[Leff, Leff, 1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Ced[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Ced[Leff, Leff, 1, 1])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Ced[Leff, Leff, 1, 1])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Ced[Leff, Leff, 1, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Ced[Leff, Leff, 1, 1])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Ced[Leff, Leff, 2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Ced[Leff, Leff, 2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Ced[Leff, Leff, 2, 2])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Ced[Leff, Leff, 2, 2])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Ced[Leff, Leff, 2, 2])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Ced[Leff, Leff, 2, 2])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Ced[Leff, Leff, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Ced[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Ced[Leff, Leff, 3, 3])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Ced[Leff, Leff, 3, 3])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Ced[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Ced[Leff, Leff, 3, 3])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(36*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2*Cee[Leff, Leff, 1, 1])/(216*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^2*Cee[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^3*Cee[Leff, Leff, 1, 1])/(432*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2*SW2*Cee[Leff, Leff, 1, 1])/(54*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^2*SW2*Cee[Leff, Leff, 1, 1])/(36*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^3*SW2*Cee[Leff, Leff, 1, 1])/(108*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(8*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (24*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 1, 1])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/
  (2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 1, 1])/(6*MW2*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2*Cee[Leff, Leff, 2, 2])/(216*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^2*Cee[Leff, Leff, 2, 2])/(144*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^3*Cee[Leff, Leff, 2, 2])/(432*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2*SW2*Cee[Leff, Leff, 2, 2])/(54*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^2*SW2*Cee[Leff, Leff, 2, 2])/(36*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^3*SW2*Cee[Leff, Leff, 2, 2])/(108*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(8*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (24*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 2, 2])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/
  (2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 2, 2])/(6*MW2*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2*Cee[Leff, Leff, 3, 3])/(216*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^2*Cee[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^3*Cee[Leff, Leff, 3, 3])/(432*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2*SW2*Cee[Leff, Leff, 3, 3])/(54*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^2*SW2*Cee[Leff, Leff, 3, 3])/(36*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^3*SW2*Cee[Leff, Leff, 3, 3])/(108*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(8*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (24*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 3, 3])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/
  (2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb1, MZ2, 0, 0]*
   Cee[Leff, Leff, 3, 3])/(6*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[3, 3, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[3, 3, 1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[3, 3, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[3, 3, 2, 2])/(36*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*Ceu[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ceu[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Ceu[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[3, 3, 3, 3])/(16*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Ceu[Leff, Leff, 1, 1])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Ceu[Leff, Leff, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Ceu[Leff, Leff, 1, 1])/(108*MW2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*Ceu[Leff, Leff, 1, 1])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Ceu[Leff, Leff, 1, 1])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Ceu[Leff, Leff, 1, 1])/(27*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(6*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Ceu[Leff, Leff, 2, 2])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Ceu[Leff, Leff, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Ceu[Leff, Leff, 2, 2])/(108*MW2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*Ceu[Leff, Leff, 2, 2])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Ceu[Leff, Leff, 2, 2])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Ceu[Leff, Leff, 2, 2])/(27*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(24*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(6*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Ceu[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Ceu[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Ceu[Leff, Leff, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Ceu[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Ceu[Leff, Leff, 3, 3])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Ceu[Leff, Leff, 3, 3])/(216*MW2*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*Ceu[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*Ceu[Leff, Leff, 3, 3])/(3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Ceu[Leff, Leff, 3, 3])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Ceu[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*Ceu[Leff, Leff, 3, 3])/(9*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Ceu[Leff, Leff, 3, 3])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(36*MW2*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(9*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (18*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (9*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (9*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(6*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[Leff, Leff, 3, 3])/(18*MW2*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHd[1, 1])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHd[1, 1])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHd[1, 1])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHd[1, 1])/(144*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHd[1, 1])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHd[1, 1])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHd[1, 1])/(36*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHd[1, 1])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*CHd[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHd[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHd[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHd[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHd[2, 2])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHd[2, 2])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHd[2, 2])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHd[2, 2])/(144*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHd[2, 2])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHd[2, 2])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHd[2, 2])/(36*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHd[2, 2])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*CHd[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHd[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHd[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHd[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHd[3, 3])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHd[3, 3])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHd[3, 3])/(432*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHd[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHd[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHd[3, 3])/(144*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*CHd[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*CHd[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHd[3, 3])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*CHd[3, 3])/(27*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHd[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2*SW2*CHd[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHd[3, 3])/(36*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*CHd[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2*CHd[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHd[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHe[1, 1])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHe[1, 1])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHe[1, 1])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHe[1, 1])/(144*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHe[1, 1])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHe[1, 1])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHe[1, 1])/(36*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHe[1, 1])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*CHe[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHe[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHe[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHe[2, 2])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHe[2, 2])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHe[2, 2])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHe[2, 2])/(144*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHe[2, 2])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHe[2, 2])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHe[2, 2])/(36*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHe[2, 2])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*CHe[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHe[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHe[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(18*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*CHe[3, 3])/(288*Pi^3*VMU^2) + (3*MT2*MW2*MZ*CHe[3, 3])/
  (16*Pi^3*VMU^2) + (MW2^2*MZ*CHe[3, 3])/(18*Pi^3*VMU^2) - 
 (71*CW2*MW2^2*MZ*CHe[3, 3])/(144*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*CHe[3, 3])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*CHe[3, 3])/(12*MZ2^2*Pi^3*VMU^2) - 
 (2*MT2*MW2^2*MZ*CHe[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (31*MW2^3*MZ*CHe[3, 3])/(144*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*CHe[3, 3])/(288*Pi^3*VMU^2) - (17*MT2*MZ*MZ2*CHe[3, 3])/
  (432*Pi^3*VMU^2) - (17*MW2*MZ*MZ2*CHe[3, 3])/(54*Pi^3*VMU^2) + 
 (41*CW2*MW2*MZ*MZ2*CHe[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHe[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHe[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (23*MZ*MZ2^2*CHe[3, 3])/(216*Pi^3*VMU^2) - (157*CW2*MZ*MZ2^2*CHe[3, 3])/
  (192*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*CHe[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*CHe[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (11*CW2*MZ*MZ2^3*CHe[3, 3])/
  (64*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*Nc*CHe[3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*CHe[3, 3])/(432*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*SW2*CHe[3, 3])/(54*Pi^3*VMU^2) + 
 (71*MW2^2*MZ*SW2*CHe[3, 3])/(144*Pi^3*VMU^2) - 
 (2*MT2*MW2^2*MZ*SW2*CHe[3, 3])/(27*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*CHe[3, 3])/(12*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*CHe[3, 3])/(288*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*SW2*CHe[3, 3])/(432*Pi^3*VMU^2) - 
 (161*MW2*MZ*MZ2*SW2*CHe[3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHe[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2*SW2*CHe[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (13*MZ*MZ2^2*SW2*CHe[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHe[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2*CHe[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*CHe[3, 3])/(54*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHe[3, 3])/(8*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MH2]*CHe[3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHe[3, 3])/(288*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[3, 3])/(288*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHe[3, 3])/(48*Pi^3*VMU^2) - 
 (23*MW2*MZ*A0i[aa0, MT2]*CHe[3, 3])/(72*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHe[3, 3])/(27*MZ2^2*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*A0i[aa0, MT2]*CHe[3, 3])/(18*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*A0i[aa0, MT2]*CHe[3, 3])/(216*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*CHe[3, 3])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHe[3, 3])/(54*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHe[3, 3])/(288*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MW2]*CHe[3, 3])/(48*Pi^3*VMU^2) + 
 (5*CW2*MW2*MZ*A0i[aa0, MW2]*CHe[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHe[3, 3])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHe[3, 3])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MW2]*CHe[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MW2]*CHe[3, 3])/(288*Pi^3*VMU^2) - 
 (19*CW2*MZ*MZ2*A0i[aa0, MW2]*CHe[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHe[3, 3])/(288*MW2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[3, 3])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MW2]*CHe[3, 3])/(36*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(288*Pi^3*VMU^2) - 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(64*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(144*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*CHe[3, 3])/(576*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[3, 3])/(288*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2]*CHe[3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2]*CHe[3, 3])/(432*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(576*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(18*Pi^3*VMU^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[3, 3])/(48*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[3, 3])/(48*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[3, 3])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*CHe[3, 3])/(6*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[3, 3])/(6*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHe[3, 3])/(6*Pi^3*VMU^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[3, 3])/(288*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[3, 3])/(72*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[3, 3])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[3, 3])/(24*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/(6*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/(18*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/(288*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[3, 3])/(288*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[3, 3])/(144*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[3, 3])/(24*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(36*Pi^3*VMU^2) + 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(27*MZ2^2*Pi^3*VMU^2) - 
 (7*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(18*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(54*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(432*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(432*Pi^3*VMU^2) + 
 (13*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/(72*Pi^3*VMU^2) - 
 (13*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/(6*MZ2^2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/(12*MZ2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/(144*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/(144*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/(288*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHe[3, 3])/(288*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[3, 3])/(288*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[3, 3])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[3, 3])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHe[3, 3])/(24*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[3, 3])/(27*Pi^3*VMU^2) - 
 (5*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[3, 3])/(27*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[3, 3])/(27*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[3, 3])/(432*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[3, 3])/(54*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[3, 3])/(432*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[3, 3])/(6*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[3, 3])/(12*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[3, 3])/
  (12*MZ2*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[3, 3])/(6*Pi^3*VMU^2) + (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[3, 3])/
  (24*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[3, 3])/(24*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[3, 3])/(24*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[3, 3])/
  (3*Pi^3*VMU^2) - (5*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[3, 3])/(6*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[3, 3])/
  (4*MW2*Pi^3*VMU^2) + (4*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[3, 3])/(3*Pi^3*VMU^2) + (5*MH2^3*MZ*CHe[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*MT2^3*MZ*CHe[Leff, Leff])/
  (48*(MT2 - MW2)*Pi^3*VMU^2) - (MH2*MW2*MZ*CHe[Leff, Leff])/
  (96*Pi^3*VMU^2) + (CW2*MH2*MW2*MZ*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (253*MT2*MW2*MZ*CHe[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (43*CW2*MT2*MW2*MZ*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (5*MH2^2*MW2*MZ*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW2*MZ*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MT2^2*MW2*MZ*CHe[Leff, Leff])/(24*(MT2 - MW2)*Pi^3*VMU^2) - 
 (3011*MW2^2*MZ*CHe[Leff, Leff])/(1728*Pi^3*VMU^2) + 
 (247*CW2*MW2^2*MZ*CHe[Leff, Leff])/(864*Pi^3*VMU^2) + 
 (151*CW2^2*MW2^2*MZ*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*MH2*MW2^2*MZ*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (341*CW2*MH2*MW2^2*MZ*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^2*MZ*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MT2*MW2^2*MZ*CHe[Leff, Leff])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (341*CW2*MW2^3*MZ*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*CHe[Leff, Leff])/(24*(MT2 - MW2)*Pi^3*VMU^2) - 
 (217*MW2^3*MZ*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*MT2*MW2^4*MZ*CHe[Leff, Leff])/(27*MZ2^3*Pi^3*VMU^2) + 
 (MW2^5*MZ*CHe[Leff, Leff])/(MZ2^3*Pi^3*VMU^2) - 
 (2*MW2^6*MZ*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (44*MT2*MW2^3*MZ*CHe[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^3*MZ*CHe[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) - 
 (277*MW2^4*MZ*CHe[Leff, Leff])/(108*MZ2^2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*CHe[Leff, Leff])/(6*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^5*MZ*CHe[Leff, Leff])/(2*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (MH2^3*MW2*MZ*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2^3*MW2*MZ*CHe[Leff, Leff])/(12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*CHe[Leff, Leff])/(96*MZ2*Pi^3*VMU^2) - 
 (665*MT2*MW2^2*MZ*CHe[Leff, Leff])/(432*MZ2*Pi^3*VMU^2) + 
 (14*CW2*MT2*MW2^2*MZ*CHe[Leff, Leff])/(27*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2^2*MW2^2*MZ*CHe[Leff, Leff])/(6*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2401*MW2^3*MZ*CHe[Leff, Leff])/(864*MZ2*Pi^3*VMU^2) - 
 (107*CW2*MW2^3*MZ*CHe[Leff, Leff])/(216*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^3*MZ*CHe[Leff, Leff])/(6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^3*MZ*CHe[Leff, Leff])/(12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^4*MZ*CHe[Leff, Leff])/(6*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (43*MW2^4*MZ*CHe[Leff, Leff])/(24*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*CHe[Leff, Leff])/(384*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (43*MT2*MZ*MZ2*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (115*CW2*MT2*MZ*MZ2*CHe[Leff, Leff])/(432*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MZ*MZ2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MT2*MZ*MZ2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MZ*MZ2*CHe[Leff, Leff])/(16*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MZ*MZ2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MZ*MZ2*CHe[Leff, Leff])/(32*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (2123*MW2*MZ*MZ2*CHe[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (41*CW2*MW2*MZ*MZ2*CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (275*CW2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4685*CW2*MH2*MW2*MZ*MZ2*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/(32*(MT2 - MW2)*Pi^3*VMU^2) + 
 (4793*CW2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*CHe[Leff, Leff])/(16*(MT2 - MW2)*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(8*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*MZ*MZ2^2*CHe[Leff, Leff])/(256*Pi^3*VMU^2) + 
 (437*CW2*MZ*MZ2^2*CHe[Leff, Leff])/(3456*Pi^3*VMU^2) + 
 (1625*CW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (241*CW2*MH2*MZ*MZ2^2*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CW2*MT2*MZ*MZ2^2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MT2^2*MZ*MZ2^2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) + (CW2*MH2*MZ*MZ2^2*CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (17*CW2*MT2*MZ*MZ2^2*CHe[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MZ*MZ2^2*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (19*CW2*MH2*MT2*MZ*MZ2^2*CHe[Leff, Leff])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2^2*CHe[Leff, Leff])/
  (24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (245*CW2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) - (73*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
  (96*(4*MW2 - MZ2)*Pi^3*VMU^2) + (2227*CW2*MZ*MZ2^3*CHe[Leff, Leff])/
  (1728*(MH2 - 4*MW2)*Pi^3*VMU^2) - (1223*CW2*MZ*MZ2^3*CHe[Leff, Leff])/
  (6912*MW2*Pi^3*VMU^2) - (449*CW2^2*MZ*MZ2^3*CHe[Leff, Leff])/
  (192*MW2*Pi^3*VMU^2) - (2227*CW2*MH2*MZ*MZ2^3*CHe[Leff, Leff])/
  (6912*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + (9*MZ*MZ2^3*CHe[Leff, Leff])/
  (128*(4*MW2 - MZ2)*Pi^3*VMU^2) + (11*CW2*MZ*MZ2^4*CHe[Leff, Leff])/
  (256*MW2^2*Pi^3*VMU^2) + (11*CW2^2*MZ*MZ2^4*CHe[Leff, Leff])/
  (32*MW2^2*Pi^3*VMU^2) - (103*CW2*MH2*MZ*MZ2^4*CHe[Leff, Leff])/
  (2304*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + (103*CW2*MZ*MZ2^4*CHe[Leff, Leff])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + (13*MZ*MZ2^4*CHe[Leff, Leff])/
  (2304*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Nc*CHe[Leff, Leff])/
  (432*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*Nc*CHe[Leff, Leff])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Nc*CHe[Leff, Leff])/(1728*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*Nc*CHe[Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (15*MH2^2*MW2^2*MZ*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (15*MH2*MW2^3*MZ*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*MH2*MW2^3*MZ*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*MW2^4*MZ*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2^2*MW2^4*MZ*CHe[Leff, Leff])/(32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^5*MZ*CHe[Leff, Leff])/(32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^5*MZ*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MW2^6*MZ*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (7*MH2^2*MW2^3*MZ*CHe[Leff, Leff])/(64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (7*MH2*MW2^4*MZ*CHe[Leff, Leff])/(64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (3*MH2*MW2^4*MZ*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*MW2^5*MZ*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (13*MH2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/(256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (13*MH2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (5*MH2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (5*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (MH2^2*MZ*MZ2^2*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*MH2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2*MZ*SW2*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (59*MT2*MW2*MZ*SW2*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MW2*MZ*SW2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*SW2*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (49*CW2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (341*CW2*MH2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (341*CW2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (4*MT2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(9*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*SW2*CHe[Leff, Leff])/(6*MZ2^2*Pi^3*VMU^2) - 
 (10*MT2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) + 
 (107*MW2^3*MZ*SW2*CHe[Leff, Leff])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (3*MT2*MZ*MZ2*SW2*CHe[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*CHe[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MH2*MT2*MZ*MZ2*SW2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2*SW2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MT2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (85*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (155*CW2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (4685*CW2*MH2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (432*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CW2*MT2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*MH2^2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - (4793*CW2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (5*MH2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) + (MH2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) - (MW2^3*MZ*MZ2*SW2*CHe[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) + (25*MZ*MZ2^2*SW2*CHe[Leff, Leff])/
  (72*Pi^3*VMU^2) - (211*CW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (241*CW2*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*CW2*MT2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) - (CW2*MH2*MT2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/
  (24*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(32*MW2*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (19*CW2*MH2*MT2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(6*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (245*CW2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (2227*CW2*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (75*CW2*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(64*MW2*Pi^3*VMU^2) + 
 (2227*CW2*MH2*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (11*CW2*MZ*MZ2^4*SW2*CHe[Leff, Leff])/(64*MW2^2*Pi^3*VMU^2) + 
 (103*CW2*MH2*MZ*MZ2^4*SW2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) - (103*CW2*MZ*MZ2^4*SW2*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*SW2*CHe[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (2*CW2^2*MT2*MZ*MZ2*Nc*SW2*CHe[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*CHe[Leff, Leff])/(108*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2*CHe[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (CW2^2*MT2*MZ*MZ2^2*Nc*SW2*CHe[Leff, Leff])/(27*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Nc*SW2*CHe[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^2*CHe[Leff, Leff])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (11*MW2^2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (3*CW2^2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (25*MW2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*CW2^2*MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/(16*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/(288*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2^2*CHe[Leff, Leff])/(576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2^2*CHe[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*CHe[Leff, Leff])/(54*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^3*CHe[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^3*CHe[Leff, Leff])/(16*MW2*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW2^2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (MH2*MW2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(288*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MH2]*CHe[Leff, Leff])/(36*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(384*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(48*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(24*(MH2 - MW2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(1152*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^3*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(96*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (6*(MH2 - MW2)*Pi^3*VMU^2) - (CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (12*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(288*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (5*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*
   CHe[Leff, Leff])/(288*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + (MT2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) - (CW2*MT2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (24*Pi^3*VMU^2) - (113*MW2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (216*Pi^3*VMU^2) + (49*CW2*MW2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (72*Pi^3*VMU^2) + (16*MW2^4*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (27*MZ2^3*Pi^3*VMU^2) - (44*MW2^3*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (27*MZ2^2*Pi^3*VMU^2) + (4*CW2*MW2^3*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (27*MZ2^2*Pi^3*VMU^2) - (MT2*MW2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (24*MZ2*Pi^3*VMU^2) + (319*MW2^2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (216*MZ2*Pi^3*VMU^2) - (14*CW2*MW2^2*MZ*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (17*MZ*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*VMU^2) - (59*CW2*MZ*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (216*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (192*MW2^2*Pi^3*VMU^2) + (19*CW2*MZ*MZ2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (864*MW2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (CW2^2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (36*MW2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (CW2^2*MT2*MZ*MZ2^2*Nc*A0i[aa0, MT2]*
   CHe[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (59*MW2*MZ*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(9*MZ2^2*Pi^3*VMU^2) + 
 (10*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) + 
 (3*MZ*MZ2*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(24*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(48*MW2^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(108*Pi^3*VMU^2) - 
 (2*CW2^2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*
   CHe[Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*CHe[Leff, Leff])/(54*MW2*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (467*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (3*CW2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (7*CW2^2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (545*CW2*MH2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*CW2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(3*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (10*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) - (5*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (6*MZ2^3*Pi^3*VMU^2) - (2*MW2^5*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (25*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(12*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(6*MZ2^2*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (6*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (7*CW2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (6*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) + 
 (7*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (MH2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(72*MZ2*Pi^3*VMU^2) - 
 (137*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(48*MZ2*Pi^3*VMU^2) + 
 (13*CW2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (36*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(36*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) - (10*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (191*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (109*CW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (4*CW2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (989*CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)*Pi^3*VMU^2) - (MH2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*MW2*Pi^3*VMU^2) + (CW2^2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (469*CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (53*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (29*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*
   CHe[Leff, Leff])/(1152*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (5*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(384*MW2*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*MW2*Pi^3*VMU^2) - 
 (55*CW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (139*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (3*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (11*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(1152*MW2^2*Pi^3*VMU^2) + 
 (17*CW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(18*MW2*Pi^3*VMU^2) - 
 (15*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (15*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CW2*MW2^5*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2^2*Pi^3*
   SW2^2*VMU^2) + (7*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (7*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (3*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (3*CW2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (13*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (13*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*MW2*Pi^3*SW2^2*VMU^2) + 
 (3*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (9*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (545*CW2*MH2*MW2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (21*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (11*CW2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (41*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (29*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) - (MH2^2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (8*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (3*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (5*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MW2^5*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(4*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) + (11*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (15*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (25*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (19*MW2^4*MZ*A0i[aa0, MW2]*CHe[Leff, Leff])/(32*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (11*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (989*CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (9*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (469*CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (27*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (17*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (29*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (139*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (3*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (256*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (17*CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2^2*Pi^3*SW2*VMU^2) - 
 (17*CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (1152*(MH2 - MW2)*MW2*Pi^3*SW2*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (119*MW2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(8*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(3*MZ2^2*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (7*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (2*CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (3*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (9*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (5*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHe[Leff, Leff])/(288*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (55*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (3*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(288*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(192*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(24*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(4*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) + 
 (37*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MZ2*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*MW2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (3*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(64*MW2*Pi^3*VMU^2) - 
 (7*CW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (7*CW2^2*MW2*MZ*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1728*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (3*CW2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*Pi^3*SW2^2*VMU^2) - 
 (CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*MZ2^2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(8*MZ2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*Pi^3*SW2^2*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(256*MW2*Pi^3*SW2^2*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*Pi^3*SW2*VMU^2) - 
 (9*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(64*Pi^3*SW2*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(192*Pi^3*SW2*VMU^2) - 
 (3*MW2^3*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*MZ2*Pi^3*SW2*VMU^2) + 
 (9*MW2^2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHe[Leff, Leff])/(24*MZ2*Pi^3*SW2*VMU^2) + 
 (3*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(128*Pi^3*SW2*VMU^2) - 
 (13*CW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*MW2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*MW2*Pi^3*SW2*VMU^2) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(1152*MW2^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (5*MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) + 
 (37*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*MW2^2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*Nc*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (MT2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (12*(MT2 - MW2)*Pi^3*VMU^2) + (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(2*Pi^3*VMU^2) - 
 (7*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (48*(MT2 - MW2)*Pi^3*VMU^2) + (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (6*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(2*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (6*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (MT2^3*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (32*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (32*(MT2 - MW2)*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (64*MW2^2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(64*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (CW2^2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (36*Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2^2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (36*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (18*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) + (CW2^2*MT2^2*MZ*MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (CW2^2*MT2*MZ*MZ2^2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (8*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(4*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (16*MW2^2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(16*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (72*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (2*CW2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (5*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(MZ2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) - (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) - (MH2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (5*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(2*Pi^3*VMU^2) - 
 (13*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(2*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^4*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (3*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(1152*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (12*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) - (CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (91*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (2*CW2^2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (29*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(3*MZ2^2*Pi^3*VMU^2) - 
 (4*MW2^5*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (67*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (11*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (18*Pi^3*VMU^2) - (16*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + (13*CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (25*CW2^2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (36*Pi^3*VMU^2) + (7*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (24*(4*MW2 - MZ2)*Pi^3*VMU^2) - (7*CW2^2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (48*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (192*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/
  (18*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHe[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (288*MZ2*Pi^3*VMU^2) - (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (288*Pi^3*VMU^2) + (CW2^2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) + (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) - (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(48*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) + (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (253*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (95*CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) - (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) + (CW2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (18*Pi^3*VMU^2) - (16*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*MZ2^3*Pi^3*VMU^2) + (44*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*MZ2^2*Pi^3*VMU^2) - (337*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(216*MZ2*Pi^3*VMU^2) + 
 (14*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (6*MZ2*Pi^3*VMU^2) - (5*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (72*Pi^3*VMU^2) + (59*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(216*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (47*CW2*MT2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (1728*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(576*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (108*Pi^3*VMU^2) - (2*CW2^2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (5*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (288*Pi^3*VMU^2) + (5*CW2^2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (216*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (36*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(1728*MW2*Pi^3*VMU^2) - 
 (11*CW2^2*MT2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*Nc*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(1728*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) + (115*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (9*Pi^3*VMU^2) + (4*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(9*MZ2^2*Pi^3*VMU^2) - 
 (10*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (9*MZ2*Pi^3*VMU^2) - (17*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (23*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (72*Pi^3*VMU^2) + (5*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) - (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) - (7*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*Pi^3*VMU^2) - (5*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (54*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (432*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (23*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*CW2^2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (10*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + (5*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(3*MZ2^3*Pi^3*VMU^2) + 
 (2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (31*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(6*MZ2^2*Pi^3*VMU^2) - 
 (7*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (47*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2^2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (3*MZ2*Pi^3*VMU^2) + (10*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (107*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (13*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (53*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (5*CW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (31*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (18*Pi^3*VMU^2) - (4*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) + 
 (13*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (36*Pi^3*VMU^2) + (7*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) - (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (144*MZ2*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHe[Leff, Leff])/(24*MW2*Pi^3*VMU^2) + 
 (211*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (216*Pi^3*VMU^2) - (35*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (54*Pi^3*VMU^2) + (16*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) - 
 (35*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (8*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) - (65*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(216*Pi^3*VMU^2) + 
 (119*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (216*Pi^3*VMU^2) + (MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (32*Pi^3*VMU^2) - (23*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*Pi^3*VMU^2) + (14*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*Pi^3*VMU^2) - (47*CW2*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(216*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*Pi^3*VMU^2) - (37*CW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(216*Pi^3*VMU^2) + 
 (7*CW2*MT2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (432*MW2*Pi^3*VMU^2) + (17*CW2*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*Pi^3*VMU^2) - (MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (27*Pi^3*VMU^2) + (5*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(54*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) + (5*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (143*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW2^6*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (19*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (12*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (581*MW2^3*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (209*MW2^2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (125*MW2*MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MZ*MZ2^4*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (576*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^5*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (2304*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (11*CW2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (36*Pi^3*VMU^2) - (25*CW2*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (18*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(36*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (48*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(2*Pi^3*VMU^2) - 
 (MW2^4*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (9*Pi^3*VMU^2) - (5*MW2^3*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (24*Pi^3*VMU^2) + (MW2^2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(2*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (48*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHe[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (144*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^5*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/
  (576*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/(2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) - (CW2^2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (5*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (12*MZ2^2*Pi^3*VMU^2) - (7*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (24*MZ2*Pi^3*VMU^2) - (CW2^2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (8*Pi^3*VMU^2) + (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (5*CW2^2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (6*MZ2*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (7*CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (24*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (13*CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (48*Pi^3*VMU^2) - (5*CW2^2*MZ*MZ2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (7*CW2^2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (13*CW2^2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (5*CW2^2*MZ*MZ2^3*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) - (7*CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (12*Pi^3*VMU^2) + (23*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (4*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(12*MW2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (2*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (12*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHe[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) - (16*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (8*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*MZ2*Pi^3*VMU^2) + (4*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) - (4*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (43*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (12*Pi^3*VMU^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (6*Pi^3*VMU^2) + (7*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (48*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(16*MW2^2*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) + (14*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(Pi^3*VMU^2) - 
 (8*CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) - (35*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(4*Pi^3*VMU^2) + 
 (14*CW2^2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) + (13*CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(12*MW2*Pi^3*VMU^2) - 
 (8*CW2^2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^5*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(16*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^5*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (2*MW2^2*Pi^3*VMU^2) + (4*CW2*MW2*MZ*MZ2^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*Pi^3*VMU^2) + (4*CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(3*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (4*MW2^2*Pi^3*VMU^2) - (8*CW2*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (4*CW2*MZ*MZ2^4*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) - (MW2^2*MZ*CHl1[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHl1[1, 1])/(108*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*CHl1[1, 1])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHl1[1, 1])/(144*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHl1[1, 1])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHl1[1, 1])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHl1[1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHl1[1, 1])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHl1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(64*Pi^3*SW2*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(16*MZ2^3*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(8*MZ2^2*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(64*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/(18*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHl1[2, 2])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHl1[2, 2])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHl1[2, 2])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHl1[2, 2])/(144*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHl1[2, 2])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHl1[2, 2])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHl1[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHl1[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHl1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(64*Pi^3*SW2*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(16*MZ2^3*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(8*MZ2^2*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(64*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/(18*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/(18*Pi^3*VMU^2) + 
 (49*MT2*MW2*MZ*CHl1[3, 3])/(216*Pi^3*VMU^2) + 
 (29*MW2^2*MZ*CHl1[3, 3])/(54*Pi^3*VMU^2) - (71*CW2*MW2^2*MZ*CHl1[3, 3])/
  (144*Pi^3*VMU^2) + (4*MT2*MW2^3*MZ*CHl1[3, 3])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*CHl1[3, 3])/(6*MZ2^2*Pi^3*VMU^2) - (17*MT2*MW2^2*MZ*CHl1[3, 3])/
  (54*MZ2*Pi^3*VMU^2) - (71*MW2^3*MZ*CHl1[3, 3])/(216*MZ2*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*CHl1[3, 3])/(432*Pi^3*VMU^2) - 
 (115*MW2*MZ*MZ2*CHl1[3, 3])/(864*Pi^3*VMU^2) + 
 (41*CW2*MW2*MZ*MZ2*CHl1[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHl1[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHl1[3, 3])/(108*Pi^3*VMU^2) - (157*CW2*MZ*MZ2^2*CHl1[3, 3])/
  (192*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*CHl1[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*CHl1[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (11*CW2*MZ*MZ2^3*CHl1[3, 3])/
  (64*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*Nc*CHl1[3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*CHl1[3, 3])/(432*Pi^3*VMU^2) + 
 (25*MW2^2*MZ*SW2*CHl1[3, 3])/(216*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*SW2*CHl1[3, 3])/(432*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2*SW2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHl1[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*CHl1[3, 3])/(54*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl1[3, 3])/(576*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MH2]*CHl1[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl1[3, 3])/(288*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl1[3, 3])/(576*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHl1[3, 3])/(288*MW2*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl1[3, 3])/(48*Pi^3*VMU^2) - 
 (49*MW2*MZ*A0i[aa0, MT2]*CHl1[3, 3])/(216*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHl1[3, 3])/(27*MZ2^2*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*A0i[aa0, MT2]*CHl1[3, 3])/(54*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*A0i[aa0, MT2]*CHl1[3, 3])/(432*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*CHl1[3, 3])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl1[3, 3])/(54*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl1[3, 3])/(288*Pi^3*VMU^2) + 
 (43*MW2*MZ*A0i[aa0, MW2]*CHl1[3, 3])/(144*Pi^3*VMU^2) + 
 (5*CW2*MW2*MZ*A0i[aa0, MW2]*CHl1[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl1[3, 3])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl1[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[3, 3])/(12*MZ2*Pi^3*VMU^2) - 
 (17*MZ*MZ2*A0i[aa0, MW2]*CHl1[3, 3])/(288*Pi^3*VMU^2) - 
 (19*CW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl1[3, 3])/(288*MW2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[3, 3])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MW2]*CHl1[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(288*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(576*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(144*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(72*MZ2^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/(1152*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[3, 3])/(288*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2]*CHl1[3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2]*CHl1[3, 3])/(432*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(576*Pi^3*SW2*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(1152*Pi^3*SW2*VMU^2) + 
 (5*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(144*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(576*MZ2*Pi^3*SW2*VMU^2) - 
 (19*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(576*MZ2*Pi^3*SW2*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/(1152*Pi^3*SW2*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/(18*Pi^3*VMU^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[3, 3])/(48*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[3, 3])/(48*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl1[3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl1[3, 3])/
  (144*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl1[3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*CHl1[3, 3])/
  (6*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHl1[3, 3])/
  (6*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[3, 3])/
  (6*Pi^3*VMU^2) + (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[3, 3])/
  (288*Pi^3*VMU^2) - (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[3, 3])/
  (72*Pi^3*VMU^2) + (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[3, 3])/
  (24*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[3, 3])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[3, 3])/
  (24*Pi^3*VMU^2) - (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/
  (6*Pi^3*VMU^2) - (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/
  (6*MZ2*Pi^3*VMU^2) + (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/
  (18*Pi^3*VMU^2) + (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/
  (72*Pi^3*VMU^2) + (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/
  (18*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/
  (288*MW2*Pi^3*VMU^2) - (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[3, 3])/
  (576*Pi^3*VMU^2) + (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[3, 3])/
  (288*Pi^3*VMU^2) + (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[3, 3])/
  (144*Pi^3*VMU^2) + (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[3, 3])/
  (72*Pi^3*VMU^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[3, 3])/
  (24*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[3, 3])/
  (24*Pi^3*VMU^2) + (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/
  (27*Pi^3*VMU^2) - (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/
  (36*Pi^3*VMU^2) + (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/
  (27*MZ2^2*Pi^3*VMU^2) - (17*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[3, 3])/(54*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/(864*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/(54*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/(432*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/(432*Pi^3*VMU^2) + 
 (19*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/(144*Pi^3*VMU^2) - 
 (13*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/(6*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/(12*MZ2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/(288*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/(144*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/(576*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/(288*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(288*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(48*Pi^3*VMU^2) + 
 (7*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(27*Pi^3*VMU^2) - 
 (2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(27*Pi^3*VMU^2) - 
 (4*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(27*MZ2*Pi^3*VMU^2) - 
 (47*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(432*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(54*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(864*Pi^3*VMU^2) - 
 (37*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(432*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(864*Pi^3*VMU^2) + 
 (11*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl1[3, 3])/(72*Pi^3*VMU^2) + 
 (MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl1[3, 3])/(6*MZ2*Pi^3*VMU^2) - 
 (25*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[3, 3])/(144*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[3, 3])/(288*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[3, 3])/(576*Pi^3*VMU^2) + 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[3, 3])/(12*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[3, 3])/(12*Pi^3*VMU^2) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[3, 3])/
  (12*MZ2*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[3, 3])/(6*Pi^3*VMU^2) + (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[3, 3])/
  (24*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[3, 3])/(24*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[3, 3])/
  (24*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[3, 3])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[3, 3])/
  (24*Pi^3*VMU^2) - (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[3, 3])/
  (3*Pi^3*VMU^2) + (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[3, 3])/
  (Pi^3*VMU^2) - (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[3, 3])/
  (Pi^3*VMU^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[3, 3])/
  (6*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[3, 3])/(3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[3, 3])/
  (6*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[3, 3])/(4*MW2*Pi^3*VMU^2) - (3*MH2^2*MW2^2*MZ*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + (3*MH2*MW2^3*MZ*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + (5*MH2*MW2^3*MZ*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - (5*MW2^4*MZ*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + (MH2^2*MW2^3*MZ*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - (MH2*MW2^4*MZ*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - (MH2*MW2^4*MZ*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + (MW2^5*MZ*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + (9*MH2^2*MW2*MZ*MZ2*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) - (9*MH2*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) - (7*MH2*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) + (7*MW2^3*MZ*MZ2*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - (MH2^2*MZ*MZ2^2*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) + (MH2*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) + (3*MH2*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - (3*MW2^2*MZ*MZ2^2*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - (MH2^3*MZ*SW2*CHl1[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2^3*MZ*SW2*CHl1[Leff, Leff])/
  (12*(MT2 - MW2)*Pi^3*VMU^2) + (MH2*MW2*MZ*SW2*CHl1[Leff, Leff])/
  (96*Pi^3*VMU^2) - (377*MT2*MW2*MZ*SW2*CHl1[Leff, Leff])/(432*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2*MZ*SW2*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*SW2*CHl1[Leff, Leff])/(6*(MT2 - MW2)*Pi^3*VMU^2) + 
 (503*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (89*CW2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(12*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*CHl1[Leff, Leff])/(6*(MT2 - MW2)*Pi^3*VMU^2) - 
 (17*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*MT2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*CHl1[Leff, Leff])/(MZ2^2*Pi^3*VMU^2) - 
 (2*MW2^5*MZ*SW2*CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(27*MZ2*Pi^3*VMU^2) - 
 (223*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(108*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) + 
 (13*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(6*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (43*MT2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (3*CW2*MT2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(8*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MT2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(16*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (751*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(864*Pi^3*VMU^2) + 
 (23*CW2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (151*CW2^2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (353*CW2*MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) - (353*CW2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
  (8*(MT2 - MW2)*Pi^3*VMU^2) - (67*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) + (23*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
  (128*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (337*CW2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (587*CW2*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*CW2*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) - (CW2*MH2*MT2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (17*CW2*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (19*CW2*MH2*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (307*CW2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) + (43*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - (1063*CW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
  (864*(MH2 - 4*MW2)*Pi^3*VMU^2) + (629*CW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
  (3456*MW2*Pi^3*VMU^2) + (317*CW2^2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) + (1063*CW2*MH2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
  (3456*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (47*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*CW2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/
  (128*MW2^2*Pi^3*VMU^2) - (11*CW2^2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/
  (16*MW2^2*Pi^3*VMU^2) + (103*CW2*MH2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (103*CW2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (13*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(1152*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*CHl1[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*SW2*CHl1[Leff, Leff])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Nc*SW2*CHl1[Leff, Leff])/(864*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*Nc*SW2*CHl1[Leff, Leff])/(108*MW2*Pi^3*VMU^2) - 
 (8*MT2*MW2*MZ*SW2^2*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (77*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2^2*CHl1[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (3*MT2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (55*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (49*CW2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (353*CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (353*CW2*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - (MH2*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + (MW2^3*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - (25*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (36*Pi^3*VMU^2) + (367*CW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (587*CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CW2*MT2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) + (CW2*MH2*MT2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (12*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(96*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(16*MW2*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (19*CW2*MH2*MT2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (614*CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) + (3*MH2*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - (3*MW2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + (1063*CW2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/
  (216*(MH2 - 4*MW2)*Pi^3*VMU^2) - (53*CW2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (1063*CW2*MH2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/
  (864*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff])/(32*MW2^2*Pi^3*VMU^2) - 
 (103*CW2*MH2*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) + (103*CW2*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^2*CHl1[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*CHl1[Leff, Leff])/(108*MW2*Pi^3*VMU^2) + 
 (2*CW2^2*MT2*MZ*MZ2^2*Nc*SW2^2*CHl1[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Nc*SW2^2*CHl1[Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*SW2^3*CHl1[Leff, Leff])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (17*MW2*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CW2^2*MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/(8*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/(18*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2^3*CHl1[Leff, Leff])/(288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^3*CHl1[Leff, Leff])/(27*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^4*CHl1[Leff, Leff])/(8*MW2*Pi^3*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (72*MW2^2*Pi^3*VMU^2) + (5*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(576*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (6*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) - (CW2^2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*
   CHl1[Leff, Leff])/(16*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (MT2*MZ*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (175*MW2*MZ*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (16*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(27*MZ2*Pi^3*VMU^2) - 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(24*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (96*MW2^2*Pi^3*VMU^2) - (19*CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*
   CHl1[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) + (CW2^2*MT2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*
   CHl1[Leff, Leff])/(36*MW2^2*Pi^3*VMU^2) + 
 (8*MW2*MZ*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) - 
 (3*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (24*MW2^2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*
   CHl1[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) - (2*CW2^2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*
   CHl1[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^3*A0i[aa0, MT2]*CHl1[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (9*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (7*CW2*MH2*MW2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (7*CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (8*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (7*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (3*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (7*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/(4*(-MH2 + MW2)^2*MZ2*Pi^3*
   VMU^2) - (9*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (163*CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - MW2)*Pi^3*VMU^2) + 
 (9*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (59*CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(MH2 - MW2)*Pi^3*VMU^2) + (21*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (191*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (13*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (3*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (3*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl1[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*
   SW2*VMU^2) - (9*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (97*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (7*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(9*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(6*MZ2^2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (6*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (7*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (6*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  ((4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (25*CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (5*CW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (163*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (59*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (18*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (191*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*MW2^2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(576*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (19*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (13*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (9*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (3*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (11*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (17*CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (17*CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(9*MW2*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) + 
 (65*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(144*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (19*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (3*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(32*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(48*MZ2*Pi^3*VMU^2) - 
 (3*MZ*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*MW2*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) + 
 (3*CW2*MW2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(64*Pi^3*SW2*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(128*MW2*Pi^3*SW2*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (31*CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (5*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(6*MW2*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (7*CW2^2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(864*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) - (2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (9*Pi^3*VMU^2) + (CW2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) - (37*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (24*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) + (7*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MZ2]*
   CHl1[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) + (MT2*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (MT2^2*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (6*(MT2 - MW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (6*(MT2 - MW2)*Pi^3*VMU^2) + (MT2^3*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(16*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (32*MW2^2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(32*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) - (CW2^2*MT2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(36*MW2^2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2^2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (8*MW2^2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(8*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (36*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MW2, 0, MT2]*
   CHl1[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(Pi^3*VMU^2) + 
 (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (2*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/
  (Pi^3*VMU^2) + (4*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (5*MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) + (CW2^2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) - (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(18*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(48*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (36*MW2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) - (2*CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(192*MW2^2*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (2*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + (8*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (67*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (36*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (83*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (48*Pi^3*VMU^2) - (17*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (8*(4*MW2 - MZ2)*Pi^3*VMU^2) + (7*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(48*MW2*Pi^3*VMU^2) + 
 (2*CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (9*MW2*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (96*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (17*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/
  (9*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl1[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (24*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(48*MW2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (18*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(24*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (6*MW2*Pi^3*VMU^2) + (MH2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (193*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (216*Pi^3*VMU^2) + (4*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (16*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*MZ2^2*Pi^3*VMU^2) + (4*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (5*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (16*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (18*Pi^3*VMU^2) + (47*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(108*Pi^3*VMU^2) - 
 (2*CW2^2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*Pi^3*VMU^2) + (11*CW2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (11*CW2^2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) - (8*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (9*MZ2*Pi^3*VMU^2) + (17*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (54*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) - (31*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (7*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (24*MZ2*Pi^3*VMU^2) + (97*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (95*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (576*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (192*MW2*Pi^3*VMU^2) - (5*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (65*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (72*Pi^3*VMU^2) + (CW2^2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + (5*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(3*MZ2^2*Pi^3*VMU^2) + 
 (2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (3*MZ2*Pi^3*VMU^2) + (7*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  ((4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (181*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) + (13*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (179*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (288*Pi^3*VMU^2) + (11*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (13*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (144*Pi^3*VMU^2) - (MH2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (36*Pi^3*VMU^2) + (MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (24*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/
  (36*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl1[Leff, Leff])/(12*MW2*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (16*MT2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (103*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (2*Pi^3*VMU^2) - (MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (65*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (216*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (16*Pi^3*VMU^2) - (8*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (10*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*Pi^3*VMU^2) - (7*CW2*MT2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) + (8*MT2*MW2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (5*MT2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (27*Pi^3*VMU^2) + (4*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (5*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (54*Pi^3*VMU^2) - (MW2^4*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (4*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*MW2^5*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (277*MW2^3*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (48*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^5*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (1152*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (17*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (9*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(36*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (144*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (2*Pi^3*VMU^2) - (MW2^3*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (36*Pi^3*VMU^2) - (11*MW2^2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (25*MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl1[Leff, Leff])/(18*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (144*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^5*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (2*Pi^3*VMU^2) - (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (5*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (4*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (5*CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (13*CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (5*CW2^2*MZ*MZ2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) + (7*CW2^2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*CHl1[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (CW2^2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(2*Pi^3*VMU^2) - 
 (5*CW2^2*MZ*MZ2^3*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (8*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(48*MW2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (4*Pi^3*VMU^2) + (5*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (23*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(24*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (6*MW2*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (41*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (12*Pi^3*VMU^2) - (47*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(8*MW2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (4*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(Pi^3*VMU^2) + 
 (20*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(Pi^3*VMU^2) - 
 (41*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (47*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(3*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (2*MW2^2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (8*CW2^2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(12*MW2*Pi^3*VMU^2) + 
 (10*CW2^2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^5*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(8*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^5*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (MW2^2*Pi^3*VMU^2) + (4*CW2*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^4*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^5*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[Leff, Leff])/(2*MW2^2*Pi^3*VMU^2) - 
 (8*CW2*MZ*MZ2^4*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) - (MH2*MW2*MZ*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (95*MT2*MW2*MZ*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW2*MZ*CHl3[1, 1])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (445*MW2^2*MZ*CHl3[1, 1])/(864*Pi^3*VMU^2) + (71*CW2*MW2^2*MZ*CHl3[1, 1])/
  (144*Pi^3*VMU^2) + (71*CW2*MH2*MW2^2*MZ*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (2*CW2*MT2*MW2^2*MZ*CHl3[1, 1])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - (71*CW2*MW2^3*MZ*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (8*MT2*MW2^4*MZ*CHl3[1, 1])/
  (27*MZ2^3*Pi^3*VMU^2) + (MW2^5*MZ*CHl3[1, 1])/(3*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*CHl3[1, 1])/(9*MZ2^2*Pi^3*VMU^2) - 
 (89*MW2^4*MZ*CHl3[1, 1])/(108*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*CHl3[1, 1])/(288*MZ2*Pi^3*VMU^2) - 
 (781*MT2*MW2^2*MZ*CHl3[1, 1])/(864*MZ2*Pi^3*VMU^2) + 
 (71*MW2^3*MZ*CHl3[1, 1])/(108*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*CHl3[1, 1])/(1152*Pi^3*VMU^2) - (109*MT2*MZ*MZ2*CHl3[1, 1])/
  (3456*Pi^3*VMU^2) + (CW2*MH2*MT2*MZ*MZ2*CHl3[1, 1])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (257*MW2*MZ*MZ2*CHl3[1, 1])/
  (864*Pi^3*VMU^2) - (41*CW2*MW2*MZ*MZ2*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (83*CW2*MH2*MW2*MZ*MZ2*CHl3[1, 1])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2*MZ*MZ2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (83*CW2*MW2^2*MZ*MZ2*CHl3[1, 1])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (211*MZ*MZ2^2*CHl3[1, 1])/(3456*Pi^3*VMU^2) + 
 (157*CW2*MZ*MZ2^2*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (467*CW2*MH2*MZ*MZ2^2*CHl3[1, 1])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (467*CW2*MW2*MZ*MZ2^2*CHl3[1, 1])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*CHl3[1, 1])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*CHl3[1, 1])/(64*MW2*Pi^3*VMU^2) - 
 (11*CW2*MH2*MZ*MZ2^3*CHl3[1, 1])/(64*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*CHl3[1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*CHl3[1, 1])/(432*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (3*MT2*MW2*MZ*SW2*CHl3[1, 1])/(4*Pi^3*VMU^2) + 
 (2*CW2*MH2*MT2*MW2*MZ*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (31*MW2^2*MZ*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (71*CW2*MH2*MW2^2*MZ*SW2*CHl3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (71*CW2*MW2^3*MZ*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*SW2*CHl3[1, 1])/(3*MZ2^2*Pi^3*VMU^2) - 
 (8*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (89*MW2^3*MZ*SW2*CHl3[1, 1])/(108*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (2*CW2*MH2*MT2*MZ*MZ2*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (71*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(54*Pi^3*VMU^2) + 
 (173*CW2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (83*CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (166*CW2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (49*MZ*MZ2^2*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (10*CW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (1397*CW2*MH2*MZ*MZ2^2*SW2*CHl3[1, 1])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1397*CW2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*CHl3[1, 1])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*SW2*CHl3[1, 1])/(16*MW2*Pi^3*VMU^2) + 
 (11*CW2*MH2*MZ*MZ2^3*SW2*CHl3[1, 1])/(16*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*SW2*CHl3[1, 1])/(54*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*CHl3[1, 1])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2^2*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*CHl3[1, 1])/(32*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(8*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*CW2*MT2*MZ*MZ2*Nc*SW2^2*CHl3[1, 1])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(4*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHl3[1, 1])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*CHl3[1, 1])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(288*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (36*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*
   CHl3[1, 1])/(72*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (43*MW2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (8*MW2^4*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(27*MZ2^3*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(9*MZ2^2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(12*MZ2*Pi^3*VMU^2) + 
 (377*MW2^2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(432*MZ2*Pi^3*VMU^2) + 
 (41*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(1728*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(48*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*CHl3[1, 1])/(144*MW2*Pi^3*VMU^2) + 
 (MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(4*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(108*Pi^3*VMU^2) + 
 (2*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(12*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(54*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(36*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(16*Pi^3*VMU^2) + 
 (2*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(27*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (19*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (5*CW2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(36*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(36*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(3*MZ2^3*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (89*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(12*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) + (CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (12*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - (5*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*Pi^3*VMU^2) + (19*CW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*Pi^3*VMU^2) + (91*CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*MW2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (23*CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/(288*(MH2 - MW2)*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/(288*MW2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2*Nc*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*Pi^3*VMU^2) - (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (9*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (3*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*Pi^3*VMU^2) + (65*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*Pi^3*VMU^2) + (5*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*Pi^3*VMU^2) + (5*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*MZ2^2*Pi^3*VMU^2) - (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (MZ2*Pi^3*VMU^2) + (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*MZ2*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(3*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (19*CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (91*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(MH2 - MW2)*Pi^3*VMU^2) + (23*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*
   CHl3[1, 1])/(18*(MH2 - MW2)*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*MW2*Pi^3*VMU^2) + 
 (17*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(9*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(576*Pi^3*VMU^2) + 
 (13*CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MW2*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2]*CHl3[1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2]*CHl3[1, 1])/(432*Pi^3*VMU^2) - 
 (7*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(64*Pi^3*SW2*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(16*MZ2^3*Pi^3*SW2*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(4*MZ2^2*Pi^3*SW2*VMU^2) + 
 (17*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(64*MZ2*Pi^3*SW2*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(64*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (7*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(36*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*Nc*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(8*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(4*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(6*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(48*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (144*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (72*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (12*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (12*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (6*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (36*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (4*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(4*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(288*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (7*CW2*MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(36*Pi^3*VMU^2) - (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) + (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(144*MW2*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (4*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(36*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*MZ2^2*Pi^3*VMU^2) - 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(216*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(864*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(54*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(432*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(432*Pi^3*VMU^2) + 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*MZ2^2*Pi^3*VMU^2) - (8*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(216*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(108*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(108*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (13*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*MZ2^3*Pi^3*VMU^2) - 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(6*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(6*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (13*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(216*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(216*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(864*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(864*Pi^3*VMU^2) + 
 (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*Pi^3*VMU^2) - 
 (10*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*Pi^3*VMU^2) + (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (216*Pi^3*VMU^2) - (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*Pi^3*VMU^2) + (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(216*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(2*Pi^3*VMU^2) - 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(9*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(576*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (144*Pi^3*VMU^2) + (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (6*Pi^3*VMU^2) - (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (12*Pi^3*VMU^2) - (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (6*MZ2^2*Pi^3*VMU^2) - (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(4*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (12*MZ2*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(6*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) + (CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) + (CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (6*Pi^3*VMU^2) - (CW2^2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (2*CW2^2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) - (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (6*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (12*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (8*Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) - (8*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) + (4*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*MZ2*Pi^3*VMU^2) + (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) - (2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) - (3*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(2*Pi^3*VMU^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (13*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (12*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (4*MW2*Pi^3*VMU^2) - (8*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (16*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) - (7*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(2*Pi^3*VMU^2) + 
 (3*CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (4*MW2*Pi^3*VMU^2) + (8*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2]*CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (10*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(MW2*Pi^3*VMU^2) + 
 (4*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) - (MH2*MW2*MZ*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (95*MT2*MW2*MZ*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MW2*MZ*CHl3[2, 2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (445*MW2^2*MZ*CHl3[2, 2])/(864*Pi^3*VMU^2) + (71*CW2*MW2^2*MZ*CHl3[2, 2])/
  (144*Pi^3*VMU^2) + (71*CW2*MH2*MW2^2*MZ*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (2*CW2*MT2*MW2^2*MZ*CHl3[2, 2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - (71*CW2*MW2^3*MZ*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (8*MT2*MW2^4*MZ*CHl3[2, 2])/
  (27*MZ2^3*Pi^3*VMU^2) + (MW2^5*MZ*CHl3[2, 2])/(3*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*CHl3[2, 2])/(9*MZ2^2*Pi^3*VMU^2) - 
 (89*MW2^4*MZ*CHl3[2, 2])/(108*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*CHl3[2, 2])/(288*MZ2*Pi^3*VMU^2) - 
 (781*MT2*MW2^2*MZ*CHl3[2, 2])/(864*MZ2*Pi^3*VMU^2) + 
 (71*MW2^3*MZ*CHl3[2, 2])/(108*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*CHl3[2, 2])/(1152*Pi^3*VMU^2) - (109*MT2*MZ*MZ2*CHl3[2, 2])/
  (3456*Pi^3*VMU^2) + (CW2*MH2*MT2*MZ*MZ2*CHl3[2, 2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (257*MW2*MZ*MZ2*CHl3[2, 2])/
  (864*Pi^3*VMU^2) - (41*CW2*MW2*MZ*MZ2*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (83*CW2*MH2*MW2*MZ*MZ2*CHl3[2, 2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2*MZ*MZ2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (83*CW2*MW2^2*MZ*MZ2*CHl3[2, 2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (211*MZ*MZ2^2*CHl3[2, 2])/(3456*Pi^3*VMU^2) + 
 (157*CW2*MZ*MZ2^2*CHl3[2, 2])/(192*Pi^3*VMU^2) + 
 (467*CW2*MH2*MZ*MZ2^2*CHl3[2, 2])/(576*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (467*CW2*MW2*MZ*MZ2^2*CHl3[2, 2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*CHl3[2, 2])/(16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*CHl3[2, 2])/(64*MW2*Pi^3*VMU^2) - 
 (11*CW2*MH2*MZ*MZ2^3*CHl3[2, 2])/(64*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*CHl3[2, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*CHl3[2, 2])/(432*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (3*MT2*MW2*MZ*SW2*CHl3[2, 2])/(4*Pi^3*VMU^2) + 
 (2*CW2*MH2*MT2*MW2*MZ*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (31*MW2^2*MZ*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (71*CW2*MH2*MW2^2*MZ*SW2*CHl3[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (71*CW2*MW2^3*MZ*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*SW2*CHl3[2, 2])/(3*MZ2^2*Pi^3*VMU^2) - 
 (8*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (89*MW2^3*MZ*SW2*CHl3[2, 2])/(108*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (2*CW2*MH2*MT2*MZ*MZ2*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (71*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(54*Pi^3*VMU^2) + 
 (173*CW2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (83*CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (166*CW2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (49*MZ*MZ2^2*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (10*CW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (1397*CW2*MH2*MZ*MZ2^2*SW2*CHl3[2, 2])/(432*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (1397*CW2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*CHl3[2, 2])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*SW2*CHl3[2, 2])/(16*MW2*Pi^3*VMU^2) + 
 (11*CW2*MH2*MZ*MZ2^3*SW2*CHl3[2, 2])/(16*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*SW2*CHl3[2, 2])/(54*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*CHl3[2, 2])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2^2*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*CHl3[2, 2])/(32*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(8*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*CW2*MT2*MZ*MZ2*Nc*SW2^2*CHl3[2, 2])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(4*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHl3[2, 2])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*CHl3[2, 2])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(288*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (36*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*
   CHl3[2, 2])/(72*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (43*MW2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (8*MW2^4*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(27*MZ2^3*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(9*MZ2^2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(12*MZ2*Pi^3*VMU^2) + 
 (377*MW2^2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(432*MZ2*Pi^3*VMU^2) + 
 (41*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(1728*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(48*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*CHl3[2, 2])/(144*MW2*Pi^3*VMU^2) + 
 (MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(4*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(108*Pi^3*VMU^2) + 
 (2*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(12*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(54*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(36*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(16*Pi^3*VMU^2) + 
 (2*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(27*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (19*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (5*CW2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(36*(MH2 - MW2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(36*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(3*MZ2^3*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) - 
 (89*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(12*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(12*(MH2 - MW2)*MZ2*Pi^3*
   VMU^2) + (CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (12*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - (5*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*Pi^3*VMU^2) + (19*CW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*Pi^3*VMU^2) + (91*CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*MW2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (23*CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/(288*(MH2 - MW2)*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/(288*MW2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2*Nc*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*Pi^3*VMU^2) - (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (9*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (3*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*Pi^3*VMU^2) + (65*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*Pi^3*VMU^2) + (5*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*Pi^3*VMU^2) + (5*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*MZ2^2*Pi^3*VMU^2) - (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (MZ2*Pi^3*VMU^2) + (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*MZ2*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(3*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (19*CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (91*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*MW2*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(MH2 - MW2)*Pi^3*VMU^2) + (23*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*
   CHl3[2, 2])/(18*(MH2 - MW2)*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*MW2*Pi^3*VMU^2) + 
 (17*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(9*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(12*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(576*Pi^3*VMU^2) + 
 (13*CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MW2*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2]*CHl3[2, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2]*CHl3[2, 2])/(432*Pi^3*VMU^2) - 
 (7*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(64*Pi^3*SW2*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(16*MZ2^3*Pi^3*SW2*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(4*MZ2^2*Pi^3*SW2*VMU^2) + 
 (17*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(64*MZ2*Pi^3*SW2*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(64*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (7*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(36*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*Nc*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(8*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(4*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(6*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(6*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(48*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (144*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (72*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (12*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (12*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (6*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (36*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (4*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(4*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(288*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (7*CW2*MH2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(36*Pi^3*VMU^2) - (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) + (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(3*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(144*MW2*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (4*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(36*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(18*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*MZ2^2*Pi^3*VMU^2) - 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(216*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(864*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(54*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(432*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(432*Pi^3*VMU^2) + 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*MZ2^2*Pi^3*VMU^2) - (8*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(216*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(108*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(108*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (13*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*MZ2^3*Pi^3*VMU^2) - 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(6*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(6*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (13*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(216*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(216*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(864*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(864*Pi^3*VMU^2) + 
 (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*Pi^3*VMU^2) - 
 (10*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*Pi^3*VMU^2) + (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (216*Pi^3*VMU^2) - (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*Pi^3*VMU^2) + (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(216*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(2*Pi^3*VMU^2) - 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(9*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(576*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (144*Pi^3*VMU^2) + (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (6*Pi^3*VMU^2) - (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (12*Pi^3*VMU^2) - (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (6*MZ2^2*Pi^3*VMU^2) - (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(4*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (12*MZ2*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(6*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) + (CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) + (CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (6*Pi^3*VMU^2) - (CW2^2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (2*CW2^2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) - (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (6*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (12*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (8*Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) - (8*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) + (4*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*MZ2*Pi^3*VMU^2) + (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) - (2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) - (3*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(2*Pi^3*VMU^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (13*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (12*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (4*MW2*Pi^3*VMU^2) - (8*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (16*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) - (7*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(2*Pi^3*VMU^2) + 
 (3*CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (4*MW2*Pi^3*VMU^2) + (8*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2]*CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (10*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(MW2*Pi^3*VMU^2) + 
 (4*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) + (49*MT2*MW2*MZ*CHl3[3, 3])/(216*Pi^3*VMU^2) + 
 (47*MW2^2*MZ*CHl3[3, 3])/(72*Pi^3*VMU^2) - (71*CW2*MW2^2*MZ*CHl3[3, 3])/
  (144*Pi^3*VMU^2) + (4*MT2*MW2^3*MZ*CHl3[3, 3])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*CHl3[3, 3])/(6*MZ2^2*Pi^3*VMU^2) - (17*MT2*MW2^2*MZ*CHl3[3, 3])/
  (54*MZ2*Pi^3*VMU^2) + (MW2^3*MZ*CHl3[3, 3])/(18*MZ2*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*CHl3[3, 3])/(432*Pi^3*VMU^2) - 
 (8*MW2*MZ*MZ2*CHl3[3, 3])/(27*Pi^3*VMU^2) + (41*CW2*MW2*MZ*MZ2*CHl3[3, 3])/
  (36*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2*CHl3[3, 3])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*CHl3[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MZ*MZ2^2*CHl3[3, 3])/(216*Pi^3*VMU^2) - 
 (157*CW2*MZ*MZ2^2*CHl3[3, 3])/(192*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*CHl3[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*CHl3[3, 3])/(64*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*CHl3[3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*CHl3[3, 3])/(432*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*SW2*CHl3[3, 3])/(216*Pi^3*VMU^2) - 
 (7*MW2*MZ*MZ2*SW2*CHl3[3, 3])/(432*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2*SW2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*CHl3[3, 3])/(54*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl3[3, 3])/(576*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MH2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl3[3, 3])/(288*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl3[3, 3])/(576*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*CHl3[3, 3])/(288*MW2*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl3[3, 3])/(48*Pi^3*VMU^2) - 
 (49*MW2*MZ*A0i[aa0, MT2]*CHl3[3, 3])/(216*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHl3[3, 3])/(27*MZ2^2*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*A0i[aa0, MT2]*CHl3[3, 3])/(54*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*A0i[aa0, MT2]*CHl3[3, 3])/(432*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*CHl3[3, 3])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl3[3, 3])/(54*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(16*Pi^3*VMU^2) + 
 (5*CW2*MW2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(3*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (7*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(96*Pi^3*VMU^2) - 
 (19*CW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(36*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(288*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(36*(MH2 - MW2)*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MW2]*CHl3[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/(9*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/(9*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(288*Pi^3*VMU^2) - 
 (5*MW2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(64*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(144*Pi^3*VMU^2) + 
 (7*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(72*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(1152*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[3, 3])/(288*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2]*CHl3[3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2]*CHl3[3, 3])/(432*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(576*Pi^3*SW2*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(1152*Pi^3*SW2*VMU^2) + 
 (5*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(144*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(576*MZ2*Pi^3*SW2*VMU^2) - 
 (19*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(576*MZ2*Pi^3*SW2*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(1152*Pi^3*SW2*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/(18*Pi^3*VMU^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(48*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(48*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/
  (144*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*CHl3[3, 3])/
  (6*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHl3[3, 3])/
  (6*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[3, 3])/
  (6*Pi^3*VMU^2) + (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/
  (288*Pi^3*VMU^2) - (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/
  (72*Pi^3*VMU^2) + (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/
  (24*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/
  (24*Pi^3*VMU^2) - (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/
  (6*Pi^3*VMU^2) - (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/
  (6*MZ2*Pi^3*VMU^2) + (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/
  (18*Pi^3*VMU^2) + (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/
  (72*Pi^3*VMU^2) + (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/
  (18*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/
  (288*MW2*Pi^3*VMU^2) - (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/
  (576*Pi^3*VMU^2) + (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/
  (288*Pi^3*VMU^2) + (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/
  (144*Pi^3*VMU^2) + (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/
  (72*Pi^3*VMU^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/
  (24*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/
  (24*Pi^3*VMU^2) + (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (27*Pi^3*VMU^2) - (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (36*Pi^3*VMU^2) + (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (27*MZ2^2*Pi^3*VMU^2) - (17*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[3, 3])/(54*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(864*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(54*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(432*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(432*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(48*Pi^3*VMU^2) - 
 (13*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(3*MZ2^2*Pi^3*VMU^2) + 
 (7*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(12*MZ2*Pi^3*VMU^2) - 
 (17*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(288*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(144*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(576*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(288*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(48*Pi^3*VMU^2) + 
 (7*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(27*Pi^3*VMU^2) - 
 (2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(27*Pi^3*VMU^2) - 
 (4*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(27*MZ2*Pi^3*VMU^2) - 
 (47*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(432*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(54*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(864*Pi^3*VMU^2) - 
 (37*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(432*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(864*Pi^3*VMU^2) + 
 (11*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[3, 3])/(72*Pi^3*VMU^2) + 
 (MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[3, 3])/(6*MZ2*Pi^3*VMU^2) - 
 (25*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[3, 3])/(144*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[3, 3])/(576*Pi^3*VMU^2) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[3, 3])/(12*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[3, 3])/(12*Pi^3*VMU^2) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[3, 3])/
  (6*MZ2^2*Pi^3*VMU^2) + (7*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[3, 3])/
  (12*MZ2*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[3, 3])/(6*Pi^3*VMU^2) + (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[3, 3])/(6*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[3, 3])/
  (4*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[3, 3])/
  (12*Pi^3*VMU^2) - (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/
  (3*Pi^3*VMU^2) + (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/
  (Pi^3*VMU^2) - (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/
  (Pi^3*VMU^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/
  (6*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[3, 3])/(3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/
  (6*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[3, 3])/(4*MW2*Pi^3*VMU^2) - (3*MH2^2*MW2^2*MZ*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + (3*MH2*MW2^3*MZ*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + (5*MH2*MW2^3*MZ*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - (5*MW2^4*MZ*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + (MH2^2*MW2^3*MZ*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - (MH2*MW2^4*MZ*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - (MH2*MW2^4*MZ*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + (MW2^5*MZ*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + (9*MH2^2*MW2*MZ*MZ2*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) - (9*MH2*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*VMU^2) - (7*MH2*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) + (7*MW2^3*MZ*MZ2*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) - (MH2^2*MZ*MZ2^2*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) + (MH2*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) + (3*MH2*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - (3*MW2^2*MZ*MZ2^2*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - (MH2^3*MZ*SW2*CHl3[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2^3*MZ*SW2*CHl3[Leff, Leff])/
  (12*(MT2 - MW2)*Pi^3*VMU^2) + (MH2*MW2*MZ*SW2*CHl3[Leff, Leff])/
  (96*Pi^3*VMU^2) - (377*MT2*MW2*MZ*SW2*CHl3[Leff, Leff])/(432*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2*MZ*SW2*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*SW2*CHl3[Leff, Leff])/(6*(MT2 - MW2)*Pi^3*VMU^2) + 
 (503*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (89*CW2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(12*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*CHl3[Leff, Leff])/(6*(MT2 - MW2)*Pi^3*VMU^2) - 
 (17*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(24*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*MT2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*CHl3[Leff, Leff])/(MZ2^2*Pi^3*VMU^2) - 
 (2*MW2^5*MZ*SW2*CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(27*MZ2*Pi^3*VMU^2) - 
 (223*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(108*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) + 
 (13*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(6*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(192*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (43*MT2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (3*CW2*MT2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(8*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MT2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(16*(MT2 - MW2)*MW2*Pi^3*VMU^2) - 
 (751*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*Pi^3*VMU^2) + 
 (23*CW2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (151*CW2^2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (253*CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) - (253*CW2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
  (8*(MT2 - MW2)*Pi^3*VMU^2) - (67*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) + (23*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
  (128*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (337*CW2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (181*CW2*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*CW2*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) - (CW2*MH2*MT2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (17*CW2*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (19*CW2*MH2*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (751*CW2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
  (108*(MH2 - 4*MW2)*Pi^3*VMU^2) + (43*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - (349*CW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) + (629*CW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
  (3456*MW2*Pi^3*VMU^2) + (317*CW2^2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
  (96*MW2*Pi^3*VMU^2) + (349*CW2*MH2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (47*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*CW2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/
  (128*MW2^2*Pi^3*VMU^2) - (11*CW2^2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/
  (16*MW2^2*Pi^3*VMU^2) + (103*CW2*MH2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/
  (1152*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (103*CW2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (13*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(1152*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*CHl3[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*SW2*CHl3[Leff, Leff])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Nc*SW2*CHl3[Leff, Leff])/(864*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*Nc*SW2*CHl3[Leff, Leff])/(108*MW2*Pi^3*VMU^2) - 
 (8*MT2*MW2*MZ*SW2^2*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (77*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2^2*CHl3[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (3*MT2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (55*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (49*CW2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (253*CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (253*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - (MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + (MW2^3*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - (25*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (36*Pi^3*VMU^2) + (367*CW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (181*CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (19*CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) + (CW2*MH2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (12*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(96*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(16*MW2*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (19*CW2*MH2*MT2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (751*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) + (3*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - (3*MW2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + (349*CW2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (53*CW2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/
  (32*MW2*Pi^3*VMU^2) - (349*CW2*MH2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff])/(32*MW2^2*Pi^3*VMU^2) - 
 (103*CW2*MH2*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2^2*Pi^3*
   VMU^2) + (103*CW2*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^2*CHl3[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*CHl3[Leff, Leff])/(108*MW2*Pi^3*VMU^2) + 
 (2*CW2^2*MT2*MZ*MZ2^2*Nc*SW2^2*CHl3[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Nc*SW2^2*CHl3[Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*SW2^3*CHl3[Leff, Leff])/(6*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) + 
 (17*MW2*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(72*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CW2^2*MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/(8*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/(18*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2^3*CHl3[Leff, Leff])/(288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^3*CHl3[Leff, Leff])/(27*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^4*CHl3[Leff, Leff])/(8*MW2*Pi^3*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (72*MW2^2*Pi^3*VMU^2) + (5*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(576*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (6*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) - (CW2^2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*
   CHl3[Leff, Leff])/(16*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (175*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (16*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(27*MZ2^2*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(27*MZ2*Pi^3*VMU^2) - 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(24*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (96*MW2^2*Pi^3*VMU^2) - (19*CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*
   CHl3[Leff, Leff])/(432*MW2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) + (CW2^2*MT2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MT2]*
   CHl3[Leff, Leff])/(36*MW2^2*Pi^3*VMU^2) + 
 (8*MW2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(9*MZ2*Pi^3*VMU^2) - 
 (3*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(8*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (24*MW2^2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*
   CHl3[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) - (2*CW2^2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MT2]*
   CHl3[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^3*A0i[aa0, MT2]*CHl3[Leff, Leff])/(27*MW2*Pi^3*VMU^2) + 
 (9*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (18*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/(18*(MH2 - MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (15*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (3*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (11*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/(4*(-MH2 + MW2)^2*MZ2*Pi^3*
   VMU^2) - (9*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (73*CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)*Pi^3*VMU^2) + (9*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (10*CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (21*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(64*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (343*CW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) + 
 (5*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - MW2)*MW2*Pi^3*VMU^2) - 
 (3*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (3*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (5*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[Leff, Leff])/(16*(-MH2 + MW2)^2*MZ2*Pi^3*
   SW2*VMU^2) - (9*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - MW2)^2*MW2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (128*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (97*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(9*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(6*MZ2^2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (11*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  ((4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (25*CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (5*CW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (73*CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (40*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (9*(MH2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (343*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (72*MW2^2*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(576*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(192*MW2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (19*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (2*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (3*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (11*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) - (17*CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (17*CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*(MH2 - MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(9*MW2*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) + 
 (65*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(144*(MH2 - MW2)*MW2^2*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (19*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - MW2)^2*MW2*Pi^3*VMU^2) - 
 (3*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (5*CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(96*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*MZ2*Pi^3*VMU^2) - 
 (3*MZ*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (3*CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) + 
 (3*CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(32*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(64*Pi^3*SW2*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(128*MW2*Pi^3*SW2*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (5*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(24*MZ2*Pi^3*VMU^2) - 
 (3*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(4*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(6*MW2*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(576*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(432*Pi^3*VMU^2) - 
 (7*CW2^2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(864*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) - (2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (9*Pi^3*VMU^2) + (CW2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) - (37*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (24*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) + (7*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MZ2]*
   CHl3[Leff, Leff])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) + (MT2*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (MT2^2*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (6*(MT2 - MW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (6*(MT2 - MW2)*Pi^3*VMU^2) + (MT2^3*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(16*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (32*MW2^2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(32*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (288*MW2^2*Pi^3*VMU^2) - (CW2^2*MT2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(36*MW2^2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2^2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (8*MW2^2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(8*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (36*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MW2, 0, MT2]*
   CHl3[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(Pi^3*VMU^2) + 
 (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (2*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/
  (Pi^3*VMU^2) + (4*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(2*Pi^3*VMU^2) + 
 (5*MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(4*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) + (CW2^2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) - (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(18*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (144*MW2^2*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(48*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (36*MW2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (2*CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(192*MW2^2*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (2*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + (8*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (67*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (36*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(9*Pi^3*VMU^2) - 
 (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (83*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (48*Pi^3*VMU^2) - (17*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(18*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (8*(4*MW2 - MZ2)*Pi^3*VMU^2) + (7*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(48*MW2*Pi^3*VMU^2) + 
 (2*CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (9*MW2*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (576*MW2^2*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(72*MW2^2*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (96*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (17*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/
  (9*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[Leff, Leff])/(144*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(576*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(48*MW2*Pi^3*VMU^2) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(288*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(18*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (16*MW2*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(6*MW2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (36*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(12*MW2*Pi^3*VMU^2) - 
 (193*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (216*Pi^3*VMU^2) + (4*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (16*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*MZ2^2*Pi^3*VMU^2) + (4*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (5*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (16*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (18*Pi^3*VMU^2) + (47*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(108*Pi^3*VMU^2) - 
 (2*CW2^2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*Pi^3*VMU^2) + (11*CW2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (11*CW2^2*MT2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (108*MW2*Pi^3*VMU^2) - (8*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (9*MZ2*Pi^3*VMU^2) + (17*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(9*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (54*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2^2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) - (35*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (11*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (24*MZ2*Pi^3*VMU^2) + (21*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(32*Pi^3*VMU^2) + 
 (3*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(64*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (576*MW2*Pi^3*VMU^2) - (5*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (73*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (72*Pi^3*VMU^2) + (CW2^2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + (5*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(3*MZ2^2*Pi^3*VMU^2) + 
 (2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (3*MZ2*Pi^3*VMU^2) + (11*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(6*MZ2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  ((4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (365*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (144*Pi^3*VMU^2) + (13*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (6*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (43*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) + (11*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(576*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (13*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (36*Pi^3*VMU^2) - (11*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) + (MH2^2*MW2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(144*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (288*Pi^3*VMU^2) - (MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(36*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (72*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (144*MW2*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) - (MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (16*MT2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*MZ2*Pi^3*VMU^2) + (103*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(216*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (2*Pi^3*VMU^2) - (MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (65*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (216*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (16*Pi^3*VMU^2) - (8*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (10*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(27*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*Pi^3*VMU^2) - (7*CW2*MT2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (216*MW2*Pi^3*VMU^2) + (8*MT2*MW2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (5*MT2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (27*Pi^3*VMU^2) + (4*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(27*Pi^3*VMU^2) - 
 (5*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (54*Pi^3*VMU^2) - (MW2^4*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (4*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*MW2^5*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (277*MW2^3*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (48*(4*MW2 - MZ2)*Pi^3*VMU^2) - (11*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(576*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^5*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (1152*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (17*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (9*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(36*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (144*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (2*Pi^3*VMU^2) - (MW2^3*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (36*Pi^3*VMU^2) - (11*MW2^2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(18*Pi^3*VMU^2) + 
 (25*MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[Leff, Leff])/(18*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (144*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^5*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (288*MW2*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (2*Pi^3*VMU^2) - (CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (5*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(12*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (4*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (19*CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) + (5*CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (5*CW2^2*MZ*MZ2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(6*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) + (11*CW2^2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (11*CW2^2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2]*CHl3[Leff, Leff])/(6*Pi^3*VMU^2) - 
 (5*CW2^2*MZ*MZ2^3*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (11*CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (24*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(4*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (24*Pi^3*VMU^2) + (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(48*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) - (17*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) + (19*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) + (3*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(16*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(24*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (6*MW2*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (41*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (12*Pi^3*VMU^2) - (47*CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^5*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(8*MW2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (4*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(Pi^3*VMU^2) + 
 (20*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(Pi^3*VMU^2) - 
 (41*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) - (MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) + 
 (47*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (6*Pi^3*VMU^2) - (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(3*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (2*MW2^2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (8*CW2^2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(12*MW2*Pi^3*VMU^2) + 
 (10*CW2^2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^5*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(8*MW2^2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^5*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (MW2^2*Pi^3*VMU^2) + (4*CW2*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^4*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^5*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[Leff, Leff])/(2*MW2^2*Pi^3*VMU^2) - 
 (8*CW2*MZ*MZ2^4*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (3*MW2*Pi^3*VMU^2) + (MW2^2*MZ*CHq1[1, 1])/(36*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHq1[1, 1])/(108*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*CHq1[1, 1])/(432*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHq1[1, 1])/(144*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHq1[1, 1])/
  (108*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*CHq1[1, 1])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq1[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHq1[1, 1])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHq1[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*CHq1[2, 2])/(36*Pi^3*VMU^2) - (MW2^3*MZ*CHq1[2, 2])/
  (108*MZ2*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*CHq1[2, 2])/(432*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHq1[2, 2])/(144*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHq1[2, 2])/
  (108*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*CHq1[2, 2])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq1[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHq1[2, 2])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHq1[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/(18*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*CHq1[3, 3])/(12*Pi^3*VMU^2) - (CW2*MH2*MT2*MW2*MZ*CHq1[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2^2*MZ*CHq1[3, 3])/(24*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^2*MZ*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MT2*MW2^2*MZ*CHq1[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHq1[3, 3])/(108*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*CHq1[3, 3])/(144*Pi^3*VMU^2) - (CW2*MH2*MT2*MZ*MZ2*CHq1[3, 3])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*MW2*MZ*MZ2*CHq1[3, 3])/
  (432*Pi^3*VMU^2) + (CW2*MH2*MW2*MZ*MZ2*CHq1[3, 3])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*MZ2*CHq1[3, 3])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*MZ2*CHq1[3, 3])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MZ*MZ2^2*CHq1[3, 3])/(288*Pi^3*VMU^2) + 
 (5*CW2*MH2*MZ*MZ2^2*CHq1[3, 3])/(216*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2*MW2*MZ*MZ2^2*CHq1[3, 3])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*MT2*MW2*MZ*SW2*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (2*CW2*MH2*MT2*MW2*MZ*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*CHq1[3, 3])/(108*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (13*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(216*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (8*CW2*MW2^2*MZ*MZ2*SW2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq1[3, 3])/(72*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*SW2*CHq1[3, 3])/(54*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (10*CW2*MW2*MZ*MZ2^2*SW2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(3*MZ2*Pi^3*VMU^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHq1[3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/(9*Pi^3*VMU^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) + 
 (7*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(24*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) - 
 (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(18*Pi^3*VMU^2) - 
 (23*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (43*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (55*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) - 
 (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHq3[1, 1])/(6*Pi^3*VMU^2) + (5*MW2^3*MZ*CHq3[1, 1])/
  (36*MZ2*Pi^3*VMU^2) + (7*MW2*MZ*MZ2*CHq3[1, 1])/(144*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*SW2*CHq3[1, 1])/(36*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2*SW2*CHq3[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHq3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(4*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/(12*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/(12*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/(3*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/(3*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(12*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHq3[1, 1])/(24*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/(6*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/(6*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHq3[2, 2])/(6*Pi^3*VMU^2) + (5*MW2^3*MZ*CHq3[2, 2])/
  (36*MZ2*Pi^3*VMU^2) + (7*MW2*MZ*MZ2*CHq3[2, 2])/(144*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*SW2*CHq3[2, 2])/(36*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2*SW2*CHq3[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHq3[2, 2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(4*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/(12*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/(12*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/(3*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/(3*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(12*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHq3[2, 2])/(24*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/(12*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/(6*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/(12*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/(6*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*CHq3[3, 3])/(16*Pi^3*VMU^2) + (CW2*MH2*MT2*MW2*MZ*CHq3[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2^2*MZ*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2^2*MZ*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MT2*MW2^2*MZ*CHq3[3, 3])/(144*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHq3[3, 3])/(36*MZ2*Pi^3*VMU^2) - (13*MT2*MZ*MZ2*CHq3[3, 3])/
  (576*Pi^3*VMU^2) - (CW2*MH2*MT2*MZ*MZ2*CHq3[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2*MZ*MZ2*CHq3[3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHq3[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*MZ2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHq3[3, 3])/(288*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*CHq3[3, 3])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*CHq3[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2*MW2*MZ*SW2*CHq3[3, 3])/
  (36*Pi^3*VMU^2) - (2*CW2*MH2*MT2*MW2*MZ*SW2*CHq3[3, 3])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (2*CW2*MH2*MT2*MZ*MZ2*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*CHq3[3, 3])/(24*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2*MZ*MZ2*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*CHq3[3, 3])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2^2*CHq3[3, 3])/(16*Pi^3*VMU^2) - 
 (MT2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) - 
 (13*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(18*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(8*MZ2*Pi^3*VMU^2) + 
 (19*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(24*MW2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) - 
 (2*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(6*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/(9*Pi^3*VMU^2) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(4*Pi^3*VMU^2) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(12*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(3*Pi^3*VMU^2) + 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(12*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) - 
 (7*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) + 
 (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(18*Pi^3*VMU^2) + 
 (23*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (43*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (55*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) + 
 (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2^2*MZ*CHu[1, 1])/(18*Pi^3*VMU^2) - (MW2^3*MZ*CHu[1, 1])/
  (54*MZ2*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*CHu[1, 1])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHu[1, 1])/(72*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHu[1, 1])/
  (54*Pi^3*VMU^2) - (2*MW2*MZ*MZ2*SW2*CHu[1, 1])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHu[1, 1])/(18*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*CHu[1, 1])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CW2*MW2*MZ*MZ2^2*SW2*CHu[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CW2*MH2*MZ*MZ2^2*SW2^2*CHu[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (8*CW2*MW2*MZ*MZ2^2*SW2^2*CHu[1, 1])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/
  (36*Pi^3*VMU^2) - (CW2*MW2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(18*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(12*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHu[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(9*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(18*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(9*Pi^3*VMU^2) + 
 (MW2^2*MZ*CHu[2, 2])/(18*Pi^3*VMU^2) - (MW2^3*MZ*CHu[2, 2])/
  (54*MZ2*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*CHu[2, 2])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHu[2, 2])/(72*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHu[2, 2])/
  (54*Pi^3*VMU^2) - (2*MW2*MZ*MZ2*SW2*CHu[2, 2])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHu[2, 2])/(18*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*CHu[2, 2])/
  (54*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CW2*MW2*MZ*MZ2^2*SW2*CHu[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) - (2*CW2*MH2*MZ*MZ2^2*SW2^2*CHu[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (8*CW2*MW2*MZ*MZ2^2*SW2^2*CHu[2, 2])/
  (27*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/
  (36*Pi^3*VMU^2) - (CW2*MW2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(18*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(12*MZ2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHu[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(9*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(18*MZ2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(9*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*CHu[3, 3])/(12*Pi^3*VMU^2) - (CW2*MH2*MT2*MW2*MZ*CHu[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^2*MZ*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*CHu[3, 3])/(18*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHu[3, 3])/(54*MZ2*Pi^3*VMU^2) + (MT2*MZ*MZ2*CHu[3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MH2*MT2*MZ*MZ2*CHu[3, 3])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MW2*MZ*MZ2*CHu[3, 3])/(108*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHu[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2*MZ*MZ2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*CHu[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*CHu[3, 3])/(9*Pi^3*VMU^2) + 
 (2*CW2*MH2*MT2*MW2*MZ*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*CHu[3, 3])/(54*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*CHu[3, 3])/(9*Pi^3*VMU^2) - 
 (2*CW2*MH2*MT2*MZ*MZ2*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*CHu[3, 3])/(54*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2*MZ*MZ2*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2*SW2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(6*MZ2*Pi^3*VMU^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*CHu[3, 3])/(18*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) + 
 (2*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (5*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (5*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(288*Pi^3*VMU^2) - 
 (5*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) + 
 (5*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) - 
 (11*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*Pi^3*VMU^2) + 
 (5*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(288*Pi^3*VMU^2) + 
 (17*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) - 
 (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[3, 3, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[3, 3, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[3, 3, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[3, 3, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[3, 3, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (5*MZ*MZ2^2*SW2^2*Cld[Leff, Leff, 1, 1])/(432*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*Cld[Leff, Leff, 1, 1])/(48*MW2*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*SW2^3*Cld[Leff, Leff, 1, 1])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^3*Cld[Leff, Leff, 1, 1])/(12*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/
  (48*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/
  (12*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^2*Cld[Leff, Leff, 2, 2])/
  (432*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*Cld[Leff, Leff, 2, 2])/
  (48*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^3*Cld[Leff, Leff, 2, 2])/
  (108*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^3*Cld[Leff, Leff, 2, 2])/
  (12*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/
  (48*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/
  (12*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^2*Cld[Leff, Leff, 3, 3])/
  (432*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*Cld[Leff, Leff, 3, 3])/
  (48*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^3*Cld[Leff, Leff, 3, 3])/
  (108*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^3*Cld[Leff, Leff, 3, 3])/
  (12*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/
  (48*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/
  (12*MW2*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*Cle[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 3, 3])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Cle[1, 1, Leff, Leff])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Cle[1, 1, Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Cle[1, 1, Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Cle[1, 1, Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[1, 1, Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Cle[1, 1, Leff, Leff])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 3, 3])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Cle[2, 2, Leff, Leff])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Cle[2, 2, Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Cle[2, 2, Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Cle[2, 2, Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[2, 2, Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Cle[2, 2, Leff, Leff])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[3, 3, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[3, 3, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 2, 2])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[3, 3, 3, 3])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[3, 3, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Cle[3, 3, Leff, Leff])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Cle[3, 3, Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Cle[3, 3, Leff, Leff])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Cle[3, 3, Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[3, 3, Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*Cle[3, 3, Leff, Leff])/(54*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (5*MZ*MZ2^2*SW2^2*Cle[Leff, Leff, 1, 1])/(432*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*Cle[Leff, Leff, 1, 1])/(48*MW2*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*SW2^3*Cle[Leff, Leff, 1, 1])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^3*Cle[Leff, Leff, 1, 1])/(12*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (48*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/
  (12*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^2*Cle[Leff, Leff, 2, 2])/
  (432*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*Cle[Leff, Leff, 2, 2])/
  (48*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^3*Cle[Leff, Leff, 2, 2])/
  (108*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^3*Cle[Leff, Leff, 2, 2])/
  (12*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (48*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/
  (12*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^2*Cle[Leff, Leff, 3, 3])/
  (432*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*Cle[Leff, Leff, 3, 3])/
  (48*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^3*Cle[Leff, Leff, 3, 3])/
  (108*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^3*Cle[Leff, Leff, 3, 3])/
  (12*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (48*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/
  (12*MW2*Pi^3*VMU^2) + (5*MW2^2*MZ*Cll[1, 1, 2, 2])/(48*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*Cll[1, 1, 2, 2])/(48*MZ2*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2*Cll[1, 1, 2, 2])/(192*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2*SW2^2*Cll[1, 1, 2, 2])/(48*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (5*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(4*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 3, 3])/(54*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[1, 1, 3, 3])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 1, 3, 3])/(54*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(36*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (43*MT2*MW2*MZ*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (11*MW2^2*MZ*Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) - 
 (71*CW2*MW2^2*MZ*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*Cll[1, 2, 2, 1])/(27*MZ2^3*Pi^3*VMU^2) - 
 (MW2^5*MZ*Cll[1, 2, 2, 1])/(3*MZ2^3*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*Cll[1, 2, 2, 1])/(9*MZ2^2*Pi^3*VMU^2) + 
 (89*MW2^4*MZ*Cll[1, 2, 2, 1])/(108*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*Cll[1, 2, 2, 1])/(288*MZ2*Pi^3*VMU^2) + 
 (377*MT2*MW2^2*MZ*Cll[1, 2, 2, 1])/(432*MZ2*Pi^3*VMU^2) - 
 (11*MW2^3*MZ*Cll[1, 2, 2, 1])/(18*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*Cll[1, 2, 2, 1])/(1152*Pi^3*VMU^2) + 
 (41*MT2*MZ*MZ2*Cll[1, 2, 2, 1])/(1728*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (55*CW2*MW2*MZ*MZ2*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (83*MZ*MZ2^2*Cll[1, 2, 2, 1])/(1728*Pi^3*VMU^2) - 
 (469*CW2*MZ*MZ2^2*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*Cll[1, 2, 2, 1])/(32*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (3*MT2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (151*CW2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(27*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (8*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (89*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(108*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (17*MT2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (2*CW2*MT2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (49*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (113*CW2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (49*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (947*CW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/(8*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*Cll[1, 2, 2, 1])/(54*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Nc*SW2*Cll[1, 2, 2, 1])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Nc*SW2*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (2*CW2*MT2*MZ*MZ2*Nc*SW2^2*Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(288*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(96*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) - (MT2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) + (17*MW2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) - (CW2*MW2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (18*Pi^3*VMU^2) - (8*MW2^4*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^3*Pi^3*VMU^2) + (8*MW2^3*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*MZ2^2*Pi^3*VMU^2) + (MT2*MW2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*MZ2*Pi^3*VMU^2) - (175*MW2^2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (216*MZ2*Pi^3*VMU^2) - (7*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (864*Pi^3*VMU^2) + (CW2*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (18*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (48*MW2*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*Nc*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (144*MW2*Pi^3*VMU^2) - (MT2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) + (3*MW2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (4*Pi^3*VMU^2) + (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^2*Pi^3*VMU^2) - (8*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*MZ2*Pi^3*VMU^2) - (17*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (108*Pi^3*VMU^2) - (2*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (54*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*Nc*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (36*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) - (2*CW2*MZ*MZ2*Nc*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) - (MH2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (11*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (5*CW2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^3*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(6*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (97*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (5*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*MW2*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (9*MH2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (7*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (MH2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (MH2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (65*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (22*CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*MW2*Pi^3*VMU^2) + 
 (3*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) - (17*CW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(16*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(12*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*MW2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*Nc*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*Nc*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) + 
 (13*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(64*Pi^3*SW2*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(8*MZ2^3*Pi^3*SW2*VMU^2) + 
 (7*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(16*MZ2^2*Pi^3*SW2*VMU^2) - 
 (15*MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*MZ2*Pi^3*SW2*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*Pi^3*SW2*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (4*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (19*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(36*MW2*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*Nc*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*Nc*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (144*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (18*Pi^3*VMU^2) - (CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (4*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*MZ2*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) + (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) - (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (4*Pi^3*VMU^2) + (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (36*MZ2*Pi^3*VMU^2) - (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) + (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) + (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*MZ2^2*Pi^3*VMU^2) - (8*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (9*MZ2*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) - (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (48*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MW2*Pi^3*VMU^2) - (4*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (4*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*MW2*Pi^3*VMU^2) + (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (288*Pi^3*VMU^2) + (CW2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*Pi^3*VMU^2) + (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) - (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) - (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MZ2*Pi^3*VMU^2) + (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^3*Pi^3*VMU^2) - (8*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*MZ2^2*Pi^3*VMU^2) + 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*MZ2*Pi^3*VMU^2) - (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*MZ2*Pi^3*VMU^2) + (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (864*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Nc*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (54*Pi^3*VMU^2) - (11*CW2*MT2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) - 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) - (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^2*Pi^3*VMU^2) + (8*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) + (11*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) - (2*CW2*MT2*MW2*MZ*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*Pi^3*VMU^2) - (4*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (13*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) - (2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*MZ2^3*Pi^3*VMU^2) + (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(6*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (144*Pi^3*VMU^2) + (13*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*MZ2*Pi^3*VMU^2) + (11*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MZ2*Pi^3*VMU^2) - (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*Pi^3*VMU^2) + (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) + (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (8*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^2*Pi^3*VMU^2) + (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(27*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) - (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) - 
 (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) + (10*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) - (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) - (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(2*Pi^3*VMU^2) + 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) - (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) + (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(6*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (4*MZ2*Pi^3*VMU^2) + (CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) - (5*CW2*MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*MZ2*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) - (5*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (8*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*MZ2*Pi^3*VMU^2) - (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(Pi^3*VMU^2) + 
 (2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) + (2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (4*Pi^3*VMU^2) - (5*CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (4*MW2*Pi^3*VMU^2) - (8*MW2^2*MZ*MZ2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (10*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (8*CW2*MW2*MZ*MZ2^2*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (Pi^3*VMU^2) + (10*CW2*MZ*MZ2^3*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (MW2*Pi^3*VMU^2) - (4*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - (MZ*MZ2^2*Cll[1, 3, 3, 1])/
  (432*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*Cll[1, 3, 3, 1])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[1, 3, 3, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[1, 3, 3, 1])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[2, 2, 3, 3])/(54*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[2, 2, 3, 3])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[2, 2, 3, 3])/(54*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[2, 3, 3, 2])/(432*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[2, 3, 3, 2])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[2, 3, 3, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[2, 3, 3, 2])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[3, 3, 3, 3])/(54*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*Cll[3, 3, 3, 3])/(432*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*Cll[3, 3, 3, 3])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[3, 3, 3, 3])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[3, 3, 3, 3])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(36*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*MZ2*Cll[Leff, 1, 1, Leff])/(216*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^2*Cll[Leff, 1, 1, Leff])/(144*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*Cll[Leff, 1, 1, Leff])/(432*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*SW2*Cll[Leff, 1, 1, Leff])/(54*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^2*SW2*Cll[Leff, 1, 1, Leff])/(36*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*Cll[Leff, 1, 1, Leff])/(108*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (24*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 1, 1, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/
  (2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 1, 1, Leff])/(6*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*MZ2*Cll[Leff, 2, 2, Leff])/(216*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^2*Cll[Leff, 2, 2, Leff])/(144*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*Cll[Leff, 2, 2, Leff])/(432*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*SW2*Cll[Leff, 2, 2, Leff])/(54*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^2*SW2*Cll[Leff, 2, 2, Leff])/(36*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*Cll[Leff, 2, 2, Leff])/(108*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (24*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 2, 2, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/
  (2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 2, 2, Leff])/(6*MW2*Pi^3*VMU^2) + 
 (11*CW2*MW2*MZ*MZ2*Cll[Leff, 3, 3, Leff])/(216*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^2*Cll[Leff, 3, 3, Leff])/(144*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^3*Cll[Leff, 3, 3, Leff])/(432*MW2*Pi^3*VMU^2) - 
 (11*CW2*MW2*MZ*MZ2*SW2*Cll[Leff, 3, 3, Leff])/(54*Pi^3*VMU^2) + 
 (11*CW2*MZ*MZ2^2*SW2*Cll[Leff, 3, 3, Leff])/(36*Pi^3*VMU^2) - 
 (11*CW2*MZ*MZ2^3*SW2*Cll[Leff, 3, 3, Leff])/(108*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(8*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (24*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 3, 3, Leff])/(3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/
  (2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*B0i[bb1, MZ2, 0, 0]*
   Cll[Leff, 3, 3, Leff])/(6*MW2*Pi^3*VMU^2) + 
 (5*MZ*MZ2^2*SW2^2*Cll[Leff, Leff, 1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*Cll[Leff, Leff, 1, 1])/(24*MW2*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*SW2^3*Cll[Leff, Leff, 1, 1])/(54*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^3*Cll[Leff, Leff, 1, 1])/(6*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (24*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (18*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/
  (6*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^2*Cll[Leff, Leff, 2, 2])/
  (216*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*Cll[Leff, Leff, 2, 2])/
  (24*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^3*Cll[Leff, Leff, 2, 2])/
  (54*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^3*Cll[Leff, Leff, 2, 2])/
  (6*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (24*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (18*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/
  (6*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^2*Cll[Leff, Leff, 3, 3])/
  (216*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^2*Cll[Leff, Leff, 3, 3])/
  (24*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^3*Cll[Leff, Leff, 3, 3])/
  (54*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^3*Cll[Leff, Leff, 3, 3])/
  (6*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (24*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (18*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/
  (6*MW2*Pi^3*VMU^2) - (MW2*MZ*MZ2*Clq1[3, 3, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[3, 3, 1, 1])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[3, 3, 1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[3, 3, 1, 1])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*Clq1[3, 3, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[3, 3, 2, 2])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[3, 3, 2, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[3, 3, 2, 2])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 2, 2])/(72*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*Clq1[3, 3, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Clq1[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq1[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Clq1[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq1[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq1[3, 3, 3, 3])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[3, 3, 3, 3])/(864*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[3, 3, 3, 3])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MT2]*Clq1[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq1[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq1[3, 3, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq1[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/(288*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/
  (36*Pi^3*VMU^2) + (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/
  (144*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^2*Clq1[Leff, Leff, 1, 1])/
  (432*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*Clq1[Leff, Leff, 1, 1])/
  (48*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^3*Clq1[Leff, Leff, 1, 1])/
  (108*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^3*Clq1[Leff, Leff, 1, 1])/
  (12*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/
  (144*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*
   Clq1[Leff, Leff, 1, 1])/(48*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/
  (12*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^2*Clq1[Leff, Leff, 2, 2])/
  (432*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*Clq1[Leff, Leff, 2, 2])/
  (48*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^3*Clq1[Leff, Leff, 2, 2])/
  (108*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^3*Clq1[Leff, Leff, 2, 2])/
  (12*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/
  (144*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*
   Clq1[Leff, Leff, 2, 2])/(48*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*Clq1[Leff, Leff, 3, 3])/
  (18*Pi^3*VMU^2) - (5*CW2*MT2*MZ*MZ2*Clq1[Leff, Leff, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Clq1[Leff, Leff, 3, 3])/
  (108*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^2*Clq1[Leff, Leff, 3, 3])/
  (432*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*Clq1[Leff, Leff, 3, 3])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*Clq1[Leff, Leff, 3, 3])/
  (432*MW2*Pi^3*VMU^2) - (2*CW2*MT2*MW2*MZ*SW2*Clq1[Leff, Leff, 3, 3])/
  (9*Pi^3*VMU^2) + (5*CW2*MT2*MZ*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/
  (18*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) - 
 (25*CW2*MZ*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3])/(432*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3])/(18*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Clq1[Leff, Leff, 3, 3])/(288*MW2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*Clq1[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Clq1[Leff, Leff, 3, 3])/(24*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2^2*Clq1[Leff, Leff, 3, 3])/(108*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*SW2^2*Clq1[Leff, Leff, 3, 3])/(216*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/
  (18*MW2*Pi^3*VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (48*Pi^3*VMU^2) + (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) - (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (288*MW2*Pi^3*VMU^2) - (MW2*MZ*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (12*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) + (CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (5*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (288*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (288*MW2*Pi^3*VMU^2) - (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (16*Pi^3*VMU^2) + (5*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) - (5*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (18*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (4*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[Leff, Leff, 3, 3])/(6*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) - (MT2*MW2*MZ*Clq3[1, 1, 3, 3])/(32*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*Clq3[1, 1, 3, 3])/(32*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq3[1, 1, 3, 3])/(128*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*Clq3[1, 1, 3, 3])/(32*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(16*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(16*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(64*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(16*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*Clq3[2, 2, 3, 3])/(32*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*Clq3[2, 2, 3, 3])/(32*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq3[2, 2, 3, 3])/(128*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*Clq3[2, 2, 3, 3])/(32*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(16*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(16*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(64*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(16*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq3[3, 3, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[3, 3, 1, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 1, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 1, 1])/(24*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq3[3, 3, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[3, 3, 2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 2, 2])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 2, 2])/(24*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*Clq3[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Clq3[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*Clq3[3, 3, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Clq3[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq3[3, 3, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq3[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq3[3, 3, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq3[3, 3, 3, 3])/(144*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/(288*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/
  (144*Pi^3*VMU^2) + (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/
  (36*Pi^3*VMU^2) - (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/
  (288*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/
  (144*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*Clq3[Leff, Leff, 1, 1])/
  (36*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*Clq3[Leff, Leff, 1, 1])/
  (9*Pi^3*VMU^2) + (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 1, 1])/
  (24*Pi^3*VMU^2) - (CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 1, 1])/
  (6*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*Clq3[Leff, Leff, 2, 2])/
  (36*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^2*Clq3[Leff, Leff, 2, 2])/
  (9*Pi^3*VMU^2) + (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 2, 2])/
  (24*Pi^3*VMU^2) - (CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 2, 2])/
  (6*Pi^3*VMU^2) - (CW2*MT2*MW2*MZ*Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (5*CW2*MT2*MZ*MZ2*Clq3[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq3[Leff, Leff, 3, 3])/(108*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*Clq3[Leff, Leff, 3, 3])/(432*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Clq3[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*Clq3[Leff, Leff, 3, 3])/(432*MW2*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*Clq3[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) - 
 (5*CW2*MT2*MZ*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3])/(96*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3])/(18*MW2*Pi^3*VMU^2) - 
 (13*CW2*MZ*MZ2^3*SW2*Clq3[Leff, Leff, 3, 3])/(864*MW2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*Clq3[Leff, Leff, 3, 3])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Clq3[Leff, Leff, 3, 3])/(24*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2^2*Clq3[Leff, Leff, 3, 3])/(108*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*SW2^2*Clq3[Leff, Leff, 3, 3])/(216*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/
  (18*MW2*Pi^3*VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (48*Pi^3*VMU^2) + (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) - (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (144*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (288*MW2*Pi^3*VMU^2) - (MW2*MZ*SW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (12*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) + (CW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (5*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (288*MW2*Pi^3*VMU^2) + (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (16*Pi^3*VMU^2) - (5*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (96*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (18*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(72*MW2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (4*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[Leff, Leff, 3, 3])/(6*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*Clu[3, 3, 1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[3, 3, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[3, 3, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[3, 3, 1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Clu[3, 3, 2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[3, 3, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[3, 3, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[3, 3, 2, 2])/(36*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*Clu[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*Clu[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Clu[3, 3, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Clu[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[3, 3, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[3, 3, 3, 3])/(32*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[3, 3, 3, 3])/(16*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[3, 3, 3, 3])/
  (18*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[3, 3, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*SW2^2*Clu[Leff, Leff, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*Clu[Leff, Leff, 1, 1])/(24*MW2*Pi^3*VMU^2) + 
 (5*MZ*MZ2^2*SW2^3*Clu[Leff, Leff, 1, 1])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^3*Clu[Leff, Leff, 1, 1])/(6*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (24*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (18*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/
  (6*MW2*Pi^3*VMU^2) - (5*MZ*MZ2^2*SW2^2*Clu[Leff, Leff, 2, 2])/
  (216*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*Clu[Leff, Leff, 2, 2])/
  (24*MW2*Pi^3*VMU^2) + (5*MZ*MZ2^2*SW2^3*Clu[Leff, Leff, 2, 2])/
  (54*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2^3*Clu[Leff, Leff, 2, 2])/
  (6*MW2*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (72*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (24*MW2*Pi^3*VMU^2) + (MZ*MZ2*SW2^3*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (18*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^3*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/
  (6*MW2*Pi^3*VMU^2) + (MT2*MZ*MZ2*SW2^2*Clu[Leff, Leff, 3, 3])/
  (18*Pi^3*VMU^2) - (MZ*MZ2^2*SW2^2*Clu[Leff, Leff, 3, 3])/(108*Pi^3*VMU^2) - 
 (2*MT2*MZ*MZ2*SW2^3*Clu[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^3*Clu[Leff, Leff, 3, 3])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Clu[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) + 
 (2*MZ*MZ2*SW2^3*A0i[aa0, MT2]*Clu[Leff, Leff, 3, 3])/(9*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (16*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (24*Pi^3*VMU^2) + (11*MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (6*Pi^3*VMU^2) - (13*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(72*Pi^3*VMU^2) - 
 (2*MT2*MZ*MZ2*SW2^3*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/
  (9*Pi^3*VMU^2) + (MZ*MZ2^2*SW2^3*B0i[bb0, MZ2, MT2, MT2]*
   Clu[Leff, Leff, 3, 3])/(18*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*Cqe[1, 1, 3, 3])/
  (108*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*Cqe[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cqe[1, 1, Leff, Leff])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cqe[1, 1, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Cqe[1, 1, Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*Cqe[1, 1, Leff, Leff])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cqe[1, 1, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Cqe[1, 1, Leff, Leff])/(54*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*Cqe[2, 2, 3, 3])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cqe[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cqe[2, 2, Leff, Leff])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cqe[2, 2, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Cqe[2, 2, Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*Cqe[2, 2, Leff, Leff])/(27*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cqe[2, 2, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Cqe[2, 2, Leff, Leff])/(54*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(144*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(36*MW2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*Cqe[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*Cqe[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cqe[3, 3, 3, 3])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cqe[3, 3, 3, 3])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MT2]*Cqe[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Cqe[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (11*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 3, 3])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 3, 3])/
  (36*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 3, 3])/
  (144*Pi^3*VMU^2) - (CW2*MT2*MW2*MZ*Cqe[3, 3, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Cqe[3, 3, Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Cqe[3, 3, Leff, Leff])/(54*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Cqe[3, 3, Leff, Leff])/(144*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*Cqe[3, 3, Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*Cqe[3, 3, Leff, Leff])/(864*MW2*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*Cqe[3, 3, Leff, Leff])/(9*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*Cqe[3, 3, Leff, Leff])/(6*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2*SW2*Cqe[3, 3, Leff, Leff])/(27*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cqe[3, 3, Leff, Leff])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*Cqe[3, 3, Leff, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Cqe[3, 3, Leff, Leff])/(216*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(24*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(144*MW2*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(9*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(6*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(36*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(18*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (18*Pi^3*VMU^2) + (5*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (36*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(48*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(288*MW2*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (9*Pi^3*VMU^2) - (5*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(12*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (9*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(12*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, Leff, Leff])/(72*MW2*Pi^3*VMU^2) + 
 (MT*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(2*Sqrt[2]*Pi^3*VMU^2) - 
 (3*MT*MW2*MZ2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (CW2*MT*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) + 
 (CW2*MT*MZ2^2*SW*SW2*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (2*Sqrt[2]*Pi^3*VMU^2) + (Sqrt[2]*MT*MW2^3*SW*B0i[dbb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(3*Pi^3*VMU^2) - (13*MT*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(12*Sqrt[2]*Pi^3*VMU^2) + 
 (7*MT*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) - (5*MT*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(48*Sqrt[2]*Pi^3*VMU^2) + 
 (Sqrt[2]*MT*MW2*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*Pi^3*VMU^2) - (5*MT*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) - (3*MT*MW*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*VMU^2) + (MT*MW*MW2*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VMU^2) - (CW2*MT*MW*MZ*MZ2*A0i[aa0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MW2*Pi^3*VMU^2) + (CW2*MT*MW*MZ*MZ2*SW2*A0i[aa0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MW2*Pi^3*VMU^2) + (3*MT*MT2*MW*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*VMU^2) - (3*MT*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*VMU^2) - (MT*MT2*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VMU^2) + (MT*MW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VMU^2) - (CW2*MT*MW*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(4*Sqrt[2]*Pi^3*VMU^2) + 
 (CW2*MT*MT2*MW*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MW2*Pi^3*VMU^2) + (CW2*MT*MW*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(Sqrt[2]*Pi^3*VMU^2) - 
 (CW2*MT*MT2*MW*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MW2*Pi^3*VMU^2) + (7*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) + 
 (2*Sqrt[2]*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/(3*Pi^3*VMU^2) - 
 (11*MT*MW*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (6*Sqrt[2]*MZ2*Pi^3*VMU^2) - (5*MT*MW*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) + 
 (11*CW2*MT*MW*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (24*Sqrt[2]*Pi^3*VMU^2) - (5*CW2*MT*MW*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(24*Sqrt[2]*MW2*Pi^3*VMU^2) - 
 (11*CW2*MT*MW*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (6*Sqrt[2]*Pi^3*VMU^2) + (5*CW2*MT*MW*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(6*Sqrt[2]*MW2*Pi^3*VMU^2) + 
 (13*MT*MW*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) - (Sqrt[2]*MT*MW*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(3*MZ2*Pi^3*VMU^2) - 
 (7*MT*MW*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) + (5*MT*MW*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(48*Sqrt[2]*Pi^3*VMU^2) - 
 (Sqrt[2]*MT*MW*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*Pi^3*VMU^2) + (5*MT*MW*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(12*Sqrt[2]*Pi^3*VMU^2) - (CHD*MT2^3*MZ*Log[mu2/MT2])/
  (32*(MT2 - MW2)*Pi^3*VMU^2) - (CHD*MT2^2*MW2*MZ*Log[mu2/MT2])/
  (32*(MT2 - MW2)*Pi^3*VMU^2) + (CHD*MT2*MW2^2*MZ*Log[mu2/MT2])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) + (CHD*MT2^3*MW2*MZ*Log[mu2/MT2])/
  (24*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + (CHD*MT2^2*MW2^2*MZ*Log[mu2/MT2])/
  (24*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - (CHD*MT2*MW2^3*MZ*Log[mu2/MT2])/
  (12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2*MT2*MZ*MZ2*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*CW2*MT2^2*MZ*MZ2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MH2*MT2^2*MZ*MZ2*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + (CHD*CW2*MT2*MW2*MZ*MZ2*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MT2^3*MZ*SW*Log[mu2/MT2])/
  (16*CW*(MT2 - MW2)*Pi^3*VMU^2) - (CHWB*MT2^2*MW2*MZ*SW*Log[mu2/MT2])/
  (16*CW*(MT2 - MW2)*Pi^3*VMU^2) + (CHWB*MT2*MW2^2*MZ*SW*Log[mu2/MT2])/
  (8*CW*(MT2 - MW2)*Pi^3*VMU^2) + (CHWB*MT2^3*MW2*MZ*SW*Log[mu2/MT2])/
  (12*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + (CHWB*MT2^2*MW2^2*MZ*SW*Log[mu2/MT2])/
  (12*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - (CHWB*MT2*MW2^3*MZ*SW*Log[mu2/MT2])/
  (6*CW*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MT2*MZ*MZ2*SW2*Log[mu2/MT2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MZ*MZ2*SW2*Log[mu2/MT2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MT2^2*MZ*MZ2*SW2*Log[mu2/MT2])/(24*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) - (CHD*CW2*MT2*MW2*MZ*MZ2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*CW2*MH2*MT2*MZ*MZ2*SW2*Log[mu2/MT2])/
  (24*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2^2*MZ*MZ2*SW2*Log[mu2/MT2])/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2*MT2^2*MZ*MZ2*SW2*Log[mu2/MT2])/
  (48*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MW2*MZ*MZ2*SW2*Log[mu2/MT2])/(6*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MT2*MZ*MZ2*SW2^2*Log[mu2/MT2])/
  (6*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MT2^2*MZ*MZ2*SW2^2*Log[mu2/MT2])/(3*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MT2^2*MZ*MZ2*SW2^2*Log[mu2/MT2])/
  (12*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MT2*MW2*MZ*MZ2*SW2^2*Log[mu2/MT2])/
  (3*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*MT2^3*MZ*CHe[Leff, Leff]*Log[mu2/MT2])/(48*(MT2 - MW2)*Pi^3*VMU^2) - 
 (5*MT2^2*MW2*MZ*CHe[Leff, Leff]*Log[mu2/MT2])/(48*(MT2 - MW2)*Pi^3*VMU^2) + 
 (5*MT2*MW2^2*MZ*CHe[Leff, Leff]*Log[mu2/MT2])/(24*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW2*MZ*CHe[Leff, Leff]*Log[mu2/MT2])/(12*(MT2 - MW2)*MZ2*Pi^3*
   VMU^2) + (MT2^2*MW2^2*MZ*CHe[Leff, Leff]*Log[mu2/MT2])/
  (12*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^3*MZ*CHe[Leff, Leff]*Log[mu2/MT2])/(6*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MT2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (32*(MT2 - MW2)*Pi^3*VMU^2) - (CW2*MH2*MT2^2*MZ*MZ2*CHe[Leff, Leff]*
   Log[mu2/MT2])/(48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(32*(MT2 - MW2)*MW2*Pi^3*
   VMU^2) + (CW2*MT2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(16*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MT2^2*MZ*MZ2^2*CHe[Leff, Leff]*
   Log[mu2/MT2])/(96*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*
   Log[mu2/MT2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MT2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*
   Log[mu2/MT2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/(12*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (12*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW2^2*MZ*SW2*CHl1[Leff, Leff]*
   Log[mu2/MT2])/(6*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^3*MZ*MZ2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MT2])/(16*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (8*(MT2 - MW2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MT2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (2*CW2*MT2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MT2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/(12*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (12*(MT2 - MW2)*Pi^3*VMU^2) - (MT2*MW2^2*MZ*SW2*CHl3[Leff, Leff]*
   Log[mu2/MT2])/(6*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (16*(MT2 - MW2)*Pi^3*VMU^2) - (MT2^3*MZ*MZ2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MT2])/(16*(MT2 - MW2)*MW2*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (8*(MT2 - MW2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MT2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MT2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (2*CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2*MT2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (CHD*MH2^3*MZ*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MH2^2*MW2*MZ*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2*MW2^2*MZ*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*MH2^3*MW2*MZ*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (CHD*MH2^2*MW2^2*MZ*Log[MH2/MW2])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHD*MH2*MW2^3*MZ*Log[MH2/MW2])/
  (12*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MZ*MZ2*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MH2^3*MZ*MZ2*Log[MH2/MW2])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2*MZ*MZ2*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MH2^3*MZ*SW*Log[MH2/MW2])/
  (96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MH2^2*MW2*MZ*SW*Log[MH2/MW2])/
  (24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHWB*MH2*MW2^2*MZ*SW*Log[MH2/MW2])/
  (8*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHWB*MH2^3*MW2*MZ*SW*Log[MH2/MW2])/
  (72*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2^2*MZ*SW*Log[MH2/MW2])/(18*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MH2*MW2^3*MZ*SW*Log[MH2/MW2])/(6*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*Log[MH2/MW2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2*SW2*Log[MH2/MW2])/(144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*MZ2*SW2*Log[MH2/MW2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ*MZ2*SW2*Log[MH2/MW2])/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^3*MZ*MZ2*SW2*Log[MH2/MW2])/
  (288*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ*MZ2*SW2*Log[MH2/MW2])/(24*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^2*MZ*MZ2*SW2^2*Log[MH2/MW2])/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MZ*MZ2*SW2^2*Log[MH2/MW2])/(72*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MW2*MZ*MZ2*SW2^2*Log[MH2/MW2])/
  (6*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*MH2^3*MZ*CHe[Leff, Leff]*Log[MH2/MW2])/(288*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2^2*MW2*MZ*CHe[Leff, Leff]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW2^2*MZ*CHe[Leff, Leff]*Log[MH2/MW2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^3*MW2*MZ*CHe[Leff, Leff]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*CHe[Leff, Leff]*Log[MH2/MW2])/(18*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (MH2*MW2^3*MZ*CHe[Leff, Leff]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^3*MZ*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (576*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*
   Log[MH2/MW2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[MH2/MW2])/
  (36*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*
   Log[MH2/MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[MH2/MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (288*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*
   Log[MH2/MW2])/(72*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*
   Log[MH2/MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[MH2/MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (288*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2^3*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*
   Log[MH2/MW2])/(72*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + (CHD*MH2^3*MZ*Log[mu2/MW2])/
  (192*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2^2*MW2*MZ*Log[mu2/MW2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) + (5*CHD*MH2*MW2^2*MZ*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MW2^3*MZ*Log[mu2/MW2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MH2^3*MW2*MZ*Log[mu2/MW2])/
  (144*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHD*MH2^2*MW2^2*MZ*Log[mu2/MW2])/
  (24*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (5*CHD*MH2*MW2^3*MZ*Log[mu2/MW2])/
  (36*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (CHD*MW2^4*MZ*Log[mu2/MW2])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MZ*MZ2*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*CW2*MH2^3*MZ*MZ2*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2*MZ*MZ2*Log[mu2/MW2])/(144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^3*MZ*SW*Log[mu2/MW2])/(96*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW2*MZ*SW*Log[mu2/MW2])/(16*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW2^2*MZ*SW*Log[mu2/MW2])/(24*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MW2^3*MZ*SW*Log[mu2/MW2])/(4*CW*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*MH2^3*MW2*MZ*SW*Log[mu2/MW2])/(72*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW2^2*MZ*SW*Log[mu2/MW2])/(12*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*MH2*MW2^3*MZ*SW*Log[mu2/MW2])/(18*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MW2^4*MZ*SW*Log[mu2/MW2])/(3*CW*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*MZ2*SW2*Log[mu2/MW2])/(144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2*MZ*MZ2*SW2*Log[mu2/MW2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*SW2*Log[mu2/MW2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MZ*MZ2*SW2*Log[mu2/MW2])/(48*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^3*MZ*MZ2*SW2*Log[mu2/MW2])/
  (288*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2*Log[mu2/MW2])/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW2^2*MZ*MZ2*SW2*Log[mu2/MW2])/
  (12*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ*MZ2*SW2^2*Log[mu2/MW2])/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2^3*MZ*MZ2*SW2^2*Log[mu2/MW2])/
  (72*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2^2*Log[mu2/MW2])/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ*MZ2*SW2^2*Log[mu2/MW2])/(3*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (5*MH2^3*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2^2*MW2*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (25*MH2*MW2^2*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*MW2^3*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2^3*MW2*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/(12*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (5*MH2*MW2^3*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + (MW2^4*MZ*CHe[Leff, Leff]*Log[mu2/MW2])/
  (3*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(32*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2^3*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (192*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (5*MH2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) + (5*CW2*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*
   Log[mu2/MW2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (144*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MW2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2^3*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW2^2*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (4*(MH2 - 4*MW2)*Pi^3*VMU^2) + (5*CW2*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MW2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (288*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*
   Log[mu2/MW2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (MH2^3*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW2^2*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (16*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (4*(MH2 - 4*MW2)*Pi^3*VMU^2) + (5*CW2*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MW2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (288*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*
   Log[mu2/MW2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2^2*MZ*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*CW2*MW2^3*MZ*Log[mu2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) - (83*CHD*MW2^3*MZ*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + (2*CHD*MW2^5*MZ*Log[mu2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + (CHD*MW2^4*MZ*Log[mu2/MZ2])/
  (9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (7*CHD*CW2*MH2*MW2*MZ*MZ2*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*CHD*CW2*MW2^2*MZ*MZ2*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (89*CHD*MW2^2*MZ*MZ2*Log[mu2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MZ*MZ2^2*Log[mu2/MZ2])/
  (32*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MW2*MZ*MZ2^2*Log[mu2/MZ2])/
  (8*(MH2 - 4*MW2)*Pi^3*VMU^2) - (19*CHD*MW2*MZ*MZ2^2*Log[mu2/MZ2])/
  (288*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^3*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MZ*MZ2^3*Log[mu2/MZ2])/
  (576*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (CHD*MZ*MZ2^3*Log[mu2/MZ2])/
  (192*(4*MW2 - MZ2)*Pi^3*VMU^2) - (83*CHWB*MW2^3*MZ*SW*Log[mu2/MZ2])/
  (36*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + (4*CHWB*MW2^5*MZ*SW*Log[mu2/MZ2])/
  (3*CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + (2*CHWB*MW2^4*MZ*SW*Log[mu2/MZ2])/
  (9*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (89*CHWB*MW2^2*MZ*MZ2*SW*Log[mu2/MZ2])/(72*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CHWB*MW2*MZ*MZ2^2*SW*Log[mu2/MZ2])/(144*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MZ*MZ2^3*SW*Log[mu2/MZ2])/(96*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^2*MZ*SW2*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^3*MZ*SW2*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2*MW2*MZ*MZ2*SW2*Log[mu2/MZ2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2^2*MZ*MZ2*SW2*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2^2*SW2*Log[mu2/MZ2])/(8*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*SW2*Log[mu2/MZ2])/(2*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^3*SW2*Log[mu2/MZ2])/(36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2^3*SW2*Log[mu2/MZ2])/(144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW2^2*MZ*SW2*Log[mu2/MZ2])/(12*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MW2^3*MZ*SW2*Log[mu2/MZ2])/
  (3*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2*Log[mu2/MZ2])/(72*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (7*CHWB*CW2*MW2^2*MZ*MZ2*SW2*Log[mu2/MZ2])/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ*MZ2^2*SW2*Log[mu2/MZ2])/(16*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW2*MZ*MZ2^2*SW2*Log[mu2/MZ2])/
  (4*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + (CHWB*CW2*MZ*MZ2^3*SW2*Log[mu2/MZ2])/
  (72*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ*MZ2^3*SW2*Log[mu2/MZ2])/(288*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MW2^2*MZ*SW2^2*Log[mu2/MZ2])/
  (3*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MW2^3*MZ*SW2^2*Log[mu2/MZ2])/(3*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (7*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2^2*Log[mu2/MZ2])/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (14*CHWB*CW2*MW2^2*MZ*MZ2*SW2^2*Log[mu2/MZ2])/(9*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (4*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/(CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MZ*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (18*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MZ*MZ2^3*SW2^2*Log[mu2/MZ2])/(72*CW*MW2*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (CW2*MH2*MW2^2*MZ*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MW2^3*MZ*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (29*MW2^3*MZ*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (12*(4*MW2 - MZ2)*Pi^3*VMU^2) + (4*MW2^5*MZ*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*CHe[Leff, Leff]*Log[mu2/MZ2])/(9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (43*MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (18*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*CHe[Leff, Leff]*
   Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (3*MW2*MZ*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(4*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + (MZ*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (18*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (576*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/(144*(MH2 - 4*MW2)*MW2*Pi^3*
   VMU^2) + (MZ*MZ2^4*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (192*MW2*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*SW2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2^3*MZ*SW2*CHe[Leff, Leff]*
   Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - (8*CW2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*
   Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + (16*CW2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*
   Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (4*CW2*MZ*MZ2^3*SW2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*SW2*CHe[Leff, Leff]*
   Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^4*SW2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHe[Leff, Leff]*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (83*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MZ2])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*CW2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (89*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (4*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*SW2*CHl1[Leff, Leff]*
   Log[mu2/MZ2])/(16*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (19*MZ*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^4*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (288*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(96*MW2*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff]*
   Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (14*CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*
   Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  ((MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff]*
   Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (83*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MZ2])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*CW2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (89*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (4*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*SW2*CHl3[Leff, Leff]*
   Log[mu2/MZ2])/(16*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (19*MZ*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^4*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (288*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/(96*MW2*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (4*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff]*
   Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (14*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*
   Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  ((MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff]*
   Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*MW2^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - (CHD*CW2*MW2^3*MZ*Log[-(MW2/MZ2)])/
  (48*(MW2 + MZ2)*Pi^3*VMU^2) - (CHD*CW2*MW2^2*MZ*MZ2*Log[-(MW2/MZ2)])/
  (32*(MW2 + MZ2)*Pi^3*VMU^2) + (CHD*CW2*MZ*MZ2^3*Log[-(MW2/MZ2)])/
  (96*(MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*CW2*MW2^3*MZ*SW*Log[-(MW2/MZ2)])/
  (24*CW*(MW2 + MZ2)*Pi^3*VMU^2) - (CHWB*CW2*MW2^2*MZ*MZ2*SW*Log[-(MW2/MZ2)])/
  (16*CW*(MW2 + MZ2)*Pi^3*VMU^2) + (CHWB*CW2*MZ*MZ2^3*SW*Log[-(MW2/MZ2)])/
  (48*CW*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*CHe[Leff, Leff]*Log[-(MW2/MZ2)])/(24*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[-(MW2/MZ2)])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*CHe[Leff, Leff]*
   Log[-(MW2/MZ2)])/(32*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*CHe[Leff, Leff]*Log[-(MW2/MZ2)])/(48*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*CHe[Leff, Leff]*Log[-(MW2/MZ2)])/
  (96*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[-(MW2/MZ2)])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[-(MW2/MZ2)])/(16*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*CHl1[Leff, Leff]*Log[-(MW2/MZ2)])/
  (48*MW2*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[-(MW2/MZ2)])/
  (24*(MW2 + MZ2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[-(MW2/MZ2)])/(16*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*CHl3[Leff, Leff]*Log[-(MW2/MZ2)])/
  (48*MW2*(MW2 + MZ2)*Pi^3*VMU^2) + (CHD*CW2*MH2*MW2^2*MZ*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*CW2*MW2^3*MZ*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + (67*CHD*MW2^3*MZ*Log[MW2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - (2*CHD*MW2^5*MZ*Log[MW2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - (4*CHD*MW2^4*MZ*Log[MW2/MZ2])/
  (9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (5*CHD*CW2*MH2*MW2*MZ*MZ2*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CHD*CW2*MW2^2*MZ*MZ2*Log[MW2/MZ2])/
  (18*(MH2 - 4*MW2)*Pi^3*VMU^2) - (11*CHD*MW2^2*MZ*MZ2*Log[MW2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) + (7*CHD*CW2*MH2*MZ*MZ2^2*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CHD*CW2*MW2*MZ*MZ2^2*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CHD*MW2*MZ*MZ2^2*Log[MW2/MZ2])/
  (96*(4*MW2 - MZ2)*Pi^3*VMU^2) + (67*CHWB*MW2^3*MZ*SW*Log[MW2/MZ2])/
  (36*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - (4*CHWB*MW2^5*MZ*SW*Log[MW2/MZ2])/
  (3*CW*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - (8*CHWB*MW2^4*MZ*SW*Log[MW2/MZ2])/
  (9*CW*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (11*CHWB*MW2^2*MZ*MZ2*SW*Log[MW2/MZ2])/(36*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW2*MZ*MZ2^2*SW*Log[MW2/MZ2])/(48*CW*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ*SW2*Log[MW2/MZ2])/(12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2*MZ*MZ2*SW2*Log[MW2/MZ2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (10*CHD*CW2*MW2^2*MZ*MZ2*SW2*Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2*MZ*MZ2^2*SW2*Log[MW2/MZ2])/(72*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2*MZ*MZ2^2*SW2*Log[MW2/MZ2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2^2*MZ*SW2*Log[MW2/MZ2])/(24*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MW2^3*MZ*SW2*Log[MW2/MZ2])/
  (6*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2*Log[MW2/MZ2])/(36*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (5*CHWB*CW2*MW2^2*MZ*MZ2*SW2*Log[MW2/MZ2])/
  (9*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2*MZ*MZ2^2*SW2*Log[MW2/MZ2])/(144*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (7*CHWB*CW2*MW2*MZ*MZ2^2*SW2*Log[MW2/MZ2])/
  (36*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2^2*MZ*SW2^2*Log[MW2/MZ2])/(6*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) - (2*CHWB*CW2*MW2^3*MZ*SW2^2*Log[MW2/MZ2])/
  (3*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MW2*MZ*MZ2*SW2^2*Log[MW2/MZ2])/
  (9*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (20*CHWB*CW2*MW2^2*MZ*MZ2*SW2^2*Log[MW2/MZ2])/(9*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (7*CHWB*CW2*MH2*MZ*MZ2^2*SW2^2*Log[MW2/MZ2])/
  (36*CW*(-MH2 + 4*MW2)*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2*MZ*MZ2^2*SW2^2*Log[MW2/MZ2])/(9*CW*(-MH2 + 4*MW2)*Pi^3*SW*
   VMU^2) + (CW2*MH2*MW2^2*MZ*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - (CW2*MW2^3*MZ*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (83*MW2^3*MZ*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - (4*MW2^5*MZ*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*CHe[Leff, Leff]*Log[MW2/MZ2])/(9*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2*MZ*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (144*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (89*MW2^2*MZ*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (72*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (19*MW2*MZ*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (144*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MZ*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) + 
 (MZ*MZ2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/(96*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*SW2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*SW2*CHe[Leff, Leff]*
   Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (17*CW2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff]*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CW2*MZ*MZ2^3*SW2*CHe[Leff, Leff]*
   Log[MW2/MZ2])/(18*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MH2*MZ*MZ2^3*SW2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (67*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CW2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*CW2*MH2*MZ*MZ2^3*SW2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + (20*CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CW2*MH2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff]*
   Log[MW2/MZ2])/(36*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (9*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (3*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (67*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(36*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) - (5*CW2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (36*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (36*(MH2 - 4*MW2)*Pi^3*VMU^2) + (7*CW2*MH2*MZ*MZ2^3*SW2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(144*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/(48*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) + (20*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*Pi^3*VMU^2) - (7*CW2*MH2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff]*
   Log[MW2/MZ2])/(36*(MH2 - 4*MW2)*MW2*Pi^3*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam61_GF_aEW_MZ_Zee.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CW2*CWw*MW*MW2^2*MZ)/(12*Pi^3*VMU^3) - (5*CW2*CWw*MW*MW2*MZ*MZ2)/
  (48*Pi^3*VMU^3) + (CW2*CWw*MW*MZ*MZ2^2)/(32*Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2^2*MZ*MZ2*SW2)/((2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (13*CW2*CWw*MW*MW2*MZ*MZ2^2*SW2)/(12*(2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (4*CW2*CWw*MW*MW2^2*MZ*MZ2*SW2^2)/((2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^2*SW2^2)/(12*Pi^3*VMU^3) - 
 (13*CW2*CWw*MW*MW2*MZ*MZ2^2*SW2^2)/(3*(2*MW2 - MZ2)*Pi^3*VMU^3) - 
 (CHD*CW2*MH2^3*MZ)/(96*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^3*MZ)/(16*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2*MZ)/(288*Pi^3*VMU^2) - (CHD*MH2*MW2*MZ)/(128*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ)/(192*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MW2*MZ)/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (55*CHD*MT2*MW2*MZ)/(216*Pi^3*VMU^2) - (43*CHD*CW2*MT2*MW2*MZ)/
  (288*(2 - 4*CW2)*Pi^3*VMU^2) + (3*CHD*CW2^2*MT2*MW2*MZ)/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MW2*MZ)/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MW2*MZ)/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MW2^2*MZ)/(288*Pi^3*VMU^2) + (157*CHD*MW2^2*MZ)/(3456*Pi^3*VMU^2) + 
 (751*CHD*CW2*MW2^2*MZ)/(864*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^2*MZ)/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MW2^2*MZ)/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ)/(8*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW2^2*MZ)/(16*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ)/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2^2*MT2*MW2^4*MZ)/(54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (85*CHD*CW2*MH2^2*MW2^5*MZ)/(432*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (25*CHD*CW2*MH2*MT2*MW2^5*MZ)/
  (54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (425*CHD*CW2*MH2*MW2^6*MZ)/(432*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (10*CHD*CW2*MT2*MW2^6*MZ)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (85*CHD*CW2*MW2^7*MZ)/
  (108*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CHD*CW2*MT2*MW2^2*MZ)/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2^2*MT2*MW2^2*MZ)/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CHD*CW2^3*MT2*MW2^2*MZ)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CHD*CW2*MW2^3*MZ)/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CHD*CW2^2*MW2^3*MZ)/(432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CHD*CW2^3*MW2^3*MZ)/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (67*CHD*CW2*MW2^3*MZ)/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CHD*MT2*MW2^4*MZ)/(27*MZ2^3*Pi^3*VMU^2) + 
 (16*CHD*CW2*MT2*MW2^4*MZ)/(27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (CHD*MW2^5*MZ)/(3*MZ2^3*Pi^3*VMU^2) - (CHD*CW2*MW2^5*MZ)/
  ((2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + (2*CHD*CW2*MW2^6*MZ)/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (14*CHD*MT2*MW2^3*MZ)/(27*MZ2^2*Pi^3*VMU^2) - 
 (4*CHD*CW2*MT2*MW2^3*MZ)/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHD*CW2^2*MT2*MW2^3*MZ)/(27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (61*CHD*MW2^4*MZ)/(216*MZ2^2*Pi^3*VMU^2) + (223*CHD*CW2*MW2^4*MZ)/
  (108*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (CHD*CW2^2*MW2^4*MZ)/
  (6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (13*CHD*CW2*MW2^5*MZ)/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MW2*MZ)/(72*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^3*MW2*MZ)/(12*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2^2*MZ)/(288*MZ2*Pi^3*VMU^2) + 
 (13*CHD*MH2*MW2^2*MZ)/(1152*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ)/(96*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MT2*MW2^2*MZ)/(12*MZ2*Pi^3*VMU^2) + (377*CHD*CW2*MT2*MW2^2*MZ)/
  (432*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (4*CHD*CW2^2*MT2*MW2^2*MZ)/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW2^2*MZ)/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MW2^2*MZ)/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (7*CHbox*MW2^3*MZ)/(864*MZ2*Pi^3*VMU^2) + 
 (73*CHD*MW2^3*MZ)/(864*MZ2*Pi^3*VMU^2) - (503*CHD*CW2*MW2^3*MZ)/
  (288*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (89*CHD*CW2^2*MW2^3*MZ)/
  (216*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (CHD*CW2*MH2*MW2^3*MZ)/
  (6*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2^3*MZ)/(12*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ)/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MH2^2*MT2*MW2^5*MZ)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MW2^6*MZ)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (10*CHD*CW2*MH2*MT2*MW2^6*MZ)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^7*MZ)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*VMU^2) - (8*CHD*CW2*MT2*MW2^7*MZ)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (4*CHD*CW2*MW2^8*MZ)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MT2*MW2^3*MZ)/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2^2*MT2*MW2^3*MZ)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (16*CHD*CW2^3*MT2*MW2^3*MZ)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^4*MZ)/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^4*MZ)/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2^3*MW2^4*MZ)/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2^4*MZ)/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2*MZ*MZ2)/(1152*Pi^3*VMU^2) - (CHD*MH2*MZ*MZ2)/(1536*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*MZ2)/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (85*CHD*MT2*MZ*MZ2)/(864*Pi^3*VMU^2) - (17*CHD*CW2^2*MT2*MZ*MZ2)/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) + (25*CHbox*MW2*MZ*MZ2)/(3456*Pi^3*VMU^2) - 
 (643*CHD*MW2*MZ*MZ2)/(1728*Pi^3*VMU^2) - (23*CHD*CW2*MW2*MZ*MZ2)/
  (128*(2 - 4*CW2)*Pi^3*VMU^2) - (49*CHD*CW2^2*MW2*MZ*MZ2)/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2^3*MW2*MZ*MZ2)/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2*MH2^4*MW2^2*MZ*MZ2)/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MT2^2*MW2^2*MZ*MZ2)/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHbox*CW2*MH2^3*MW2^3*MZ*MZ2)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CHD*CW2*MH2^3*MW2^3*MZ*MZ2)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (443*CHD*CW2*MH2^2*MT2*MW2^3*MZ*MZ2)/
  (1728*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2^2*MW2^3*MZ*MZ2)/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHbox*CW2*MH2^2*MW2^4*MZ*MZ2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (545*CHD*CW2*MH2^2*MW2^4*MZ*MZ2)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (2215*CHD*CW2*MH2*MT2*MW2^4*MZ*MZ2)/
  (1728*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MW2^4*MZ*MZ2)/(6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (23*CHbox*CW2*MH2*MW2^5*MZ*MZ2)/
  (216*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1963*CHD*CW2*MH2*MW2^5*MZ*MZ2)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (443*CHD*CW2*MT2*MW2^5*MZ*MZ2)/
  (432*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHbox*CW2*MW2^6*MZ*MZ2)/(54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (401*CHD*CW2*MW2^6*MZ*MZ2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2*MW2*MZ*MZ2)/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^2*MH2*MW2*MZ*MZ2)/
  (1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2*MW2*MZ*MZ2)/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHD*CW2*MT2*MW2*MZ*MZ2)/(432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHD*CW2^2*MT2*MW2*MZ*MZ2)/(1728*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHD*CW2^3*MT2*MW2*MZ*MZ2)/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CHD*CW2*MW2^2*MZ*MZ2)/(432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CHD*CW2^2*MW2^2*MZ*MZ2)/(1728*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CHD*CW2^3*MW2^2*MZ*MZ2)/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (43*CHD*CW2*MW2^2*MZ*MZ2)/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2^2)/(288*Pi^3*VMU^2) + (2621*CHD*MZ*MZ2^2)/(13824*Pi^3*VMU^2) + 
 (49*CHD*CW2^2*MZ*MZ2^2)/(216*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MZ*MZ2^2)/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^4*MW2*MZ*MZ2^2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2)/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MW2^2*MZ*MZ2^2)/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (157*CHD*CW2*MH2^3*MW2^2*MZ*MZ2^2)/
  (2304*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (265*CHD*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2)/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHbox*CW2*MH2^2*MW2^3*MZ*MZ2^2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (1223*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2)/
  (2304*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (1325*CHD*CW2*MH2*MT2*MW2^3*MZ*MZ2^2)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MT2^2*MW2^3*MZ*MZ2^2)/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CHbox*CW2*MH2*MW2^4*MZ*MZ2^2)/(108*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (121*CHD*CW2*MH2*MW2^4*MZ*MZ2^2)/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (265*CHD*CW2*MT2*MW2^4*MZ*MZ2^2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*CHbox*CW2*MW2^5*MZ*MZ2^2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (439*CHD*CW2*MW2^5*MZ*MZ2^2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*CW2*MH2*MZ*MZ2^2)/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2^2)/(1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MH2*MZ*MZ2^2)/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MZ*MZ2^2)/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2*MZ*MZ2^2)/(192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MT2*MZ*MZ2^2)/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHD*CW2*MW2*MZ*MZ2^2)/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHD*CW2^2*MW2*MZ*MZ2^2)/(3456*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHD*CW2^3*MW2*MZ*MZ2^2)/(432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*CHD*CW2*MW2*MZ*MZ2^2)/(288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^4*MZ*MZ2^3)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHD*CW2*MH2^2*MT2^2*MZ*MZ2^3)/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHbox*CW2*MH2^3*MW2*MZ*MZ2^3)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (47*CHD*CW2*MH2^3*MW2*MZ*MZ2^3)/(2304*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (23*CHD*CW2*MH2^2*MT2*MW2*MZ*MZ2^3)/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2^2*MW2*MZ*MZ2^3)/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^3)/
  (108*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (665*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3)/(3456*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (115*CHD*CW2*MH2*MT2*MW2^2*MZ*MZ2^3)/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MW2^2*MZ*MZ2^3)/(24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (115*CHbox*CW2*MH2*MW2^3*MZ*MZ2^3)/
  (864*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (9059*CHD*CW2*MH2*MW2^3*MZ*MZ2^3)/(6912*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (23*CHD*CW2*MT2*MW2^3*MZ*MZ2^3)/
  (96*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (35*CHbox*CW2*MW2^4*MZ*MZ2^3)/(216*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (1819*CHD*CW2*MW2^4*MZ*MZ2^3)/
  (1728*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3)/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^3)/(1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MZ*MZ2^3)/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CHD*CW2*MZ*MZ2^3)/(1152*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2^4)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*CW2*MH2^3*MZ*MZ2^4)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHbox*CW2*MH2^2*MW2*MZ*MZ2^4)/
  (108*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (173*CHD*CW2*MH2^2*MW2*MZ*MZ2^4)/(6912*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (23*CHbox*CW2*MH2*MW2^2*MZ*MZ2^4)/
  (864*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (991*CHD*CW2*MH2*MW2^2*MZ*MZ2^4)/(6912*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*CHbox*CW2*MW2^3*MZ*MZ2^4)/
  (216*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (203*CHD*CW2*MW2^3*MZ*MZ2^4)/(1728*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*CW2*MH2^2*MZ*MZ2^5)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MW2*MZ*MZ2^5)/
  (1152*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2^5)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (7*CHWB*MH2*MW2^2)/(288*MW*Pi^3*SW*VMU^2) + 
 (731*CHWB*MT2*MW2^2)/(432*MW*Pi^3*SW*VMU^2) + 
 (233*CHWB*MW2^3)/(216*MW*Pi^3*SW*VMU^2) + (22*CHWB*CW2*MH2^2*MT2*MW2^5)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MH2^2*MW2^6)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (110*CHWB*CW2*MH2*MT2*MW2^6)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (160*CHWB*CW2*MH2*MW2^7)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (88*CHWB*CW2*MT2*MW2^7)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (128*CHWB*CW2*MW2^8)/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*MT2*MW2^5)/(9*MW*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^6)/(MW*MZ2^3*Pi^3*SW*VMU^2) + (26*CHWB*MT2*MW2^4)/
  (9*MW*MZ2^2*Pi^3*SW*VMU^2) - (49*CHWB*MW2^5)/(18*MW*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^3)/(72*MW*MZ2*Pi^3*SW*VMU^2) - 
 (367*CHWB*MT2*MW2^3)/(108*MW*MZ2*Pi^3*SW*VMU^2) + 
 (25*CHWB*MW2^4)/(12*MW*MZ2*Pi^3*SW*VMU^2) - (8*CHWB*CW2*MH2^2*MT2*MW2^6)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2^7)/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) + (40*CHWB*CW2*MH2*MT2*MW2^7)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2^8)/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) - (32*CHWB*CW2*MT2*MW2^8)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + (4*CHWB*CW2*MW2^9)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ2)/(96*MW*Pi^3*SW*VMU^2) - (127*CHWB*MT2*MW2*MZ2)/
  (432*MW*Pi^3*SW*VMU^2) - (437*CHWB*MW2^2*MZ2)/(192*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MW2^4*MZ2)/(72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (31*CHWB*CW2*MH2^2*MT2*MW2^4*MZ2)/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2077*CHWB*CW2*MH2^2*MW2^5*MZ2)/(216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (155*CHWB*CW2*MH2*MT2*MW2^5*MZ2)/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1306*CHWB*CW2*MH2*MW2^6*MZ2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (31*CHWB*CW2*MT2*MW2^6*MZ2)/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1046*CHWB*CW2*MW2^7*MZ2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (1463*CHWB*MW2*MZ2^2)/(1728*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2^3*MZ2^2)/(48*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (91*CHWB*CW2*MH2^2*MT2*MW2^3*MZ2^2)/
  (216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4729*CHWB*CW2*MH2^2*MW2^4*MZ2^2)/(432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (455*CHWB*CW2*MH2*MT2*MW2^4*MZ2^2)/
  (216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11917*CHWB*CW2*MH2*MW2^5*MZ2^2)/(216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (91*CHWB*CW2*MT2*MW2^5*MZ2^2)/
  (54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2387*CHWB*CW2*MW2^6*MZ2^2)/(54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^3*MW2^2*MZ2^3)/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MH2^2*MT2*MW2^2*MZ2^3)/(216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (2425*CHWB*CW2*MH2^2*MW2^3*MZ2^3)/
  (432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (85*CHWB*CW2*MH2*MT2*MW2^3*MZ2^3)/(216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (3047*CHWB*CW2*MH2*MW2^4*MZ2^3)/
  (108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MT2*MW2^4*MZ2^3)/(54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (610*CHWB*CW2*MW2^5*MZ2^3)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (229*CHWB*CW2*MH2^2*MW2^2*MZ2^4)/(216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (1145*CHWB*CW2*MH2*MW2^3*MZ2^4)/
  (216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (229*CHWB*CW2*MW2^4*MZ2^4)/(54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (3*CHWB*MW2^3*SW)/(4*MW*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^3*MZ*SW)/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^3*MZ*SW)/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2*MZ*SW)/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW2*MZ*SW)/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (43*CHWB*CW*MT2*MW2*MZ*SW)/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*CW2*MT2*MW2*MZ*SW)/(2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW2*MZ*SW)/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^2*MW2*MZ*SW)/(2*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (751*CHWB*CW*MW2^2*MZ*SW)/(216*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*CW2*MW2^2*MZ*SW)/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MW2^2*MZ*SW)/(2*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2^2*MZ*SW)/(2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MW2^2*MZ*SW)/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^3*MZ*SW)/(2*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MT2*MW2^2*MZ*SW)/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CHWB*CW*CW2*MT2*MW2^2*MZ*SW)/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CHWB*CW*CW2*MT2*MW2^2*MZ*SW)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (80*CHWB*CW*CW2^2*MT2*MW2^2*MZ*SW)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (19*CHWB*CW*MW2^3*MZ*SW)/(432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CHWB*CW*CW2*MW2^3*MZ*SW)/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CHWB*CW*CW2*MW2^3*MZ*SW)/(108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (38*CHWB*CW*CW2^2*MW2^3*MZ*SW)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (67*CHWB*CW*MW2^3*MZ*SW)/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (64*CHWB*CW*MT2*MW2^4*MZ*SW)/(27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (4*CHWB*CW*MW2^5*MZ*SW)/((2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (8*CHWB*CW*MW2^6*MZ*SW)/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (16*CHWB*CW*MT2*MW2^3*MZ*SW)/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (16*CHWB*CW*CW2*MT2*MW2^3*MZ*SW)/(27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (223*CHWB*CW*MW2^4*MZ*SW)/(27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2*MW2^4*MZ*SW)/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (26*CHWB*CW*MW2^5*MZ*SW)/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MW2^4*SW)/(2*MW*MZ2*Pi^3*VMU^2) + (CHWB*CW*MH2^3*MW2*MZ*SW)/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^3*MW2*MZ*SW)/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2^2*MZ*SW)/(24*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (377*CHWB*CW*MT2*MW2^2*MZ*SW)/(108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CHWB*CW*CW2*MT2*MW2^2*MZ*SW)/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MH2^2*MW2^2*MZ*SW)/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MT2^2*MW2^2*MZ*SW)/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (503*CHWB*CW*MW2^3*MZ*SW)/(72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (89*CHWB*CW*CW2*MW2^3*MZ*SW)/(54*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MH2*MW2^3*MZ*SW)/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW2^3*MZ*SW)/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2^4*MZ*SW)/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MT2*MW2^3*MZ*SW)/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2*MT2*MW2^3*MZ*SW)/(9*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2*MT2*MW2^3*MZ*SW)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (64*CHWB*CW*CW2^2*MT2*MW2^3*MZ*SW)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (CHWB*CW*MW2^4*MZ*SW)/(12*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (CHWB*CW*CW2*MW2^4*MZ*SW)/((2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^4*MZ*SW)/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*CW2^2*MW2^4*MZ*SW)/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW2^4*MZ*SW)/(6*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*MW2^2*MZ2*SW)/(16*MW*Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MZ*MZ2*SW)/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (17*CHWB*CW*CW2*MT2*MZ*MZ2*SW)/
  (54*(2 - 4*CW2)*Pi^3*VMU^2) - (23*CHWB*CW*MW2*MZ*MZ2*SW)/
  (32*(2 - 4*CW2)*Pi^3*VMU^2) - (49*CHWB*CW*CW2*MW2*MZ*MZ2*SW)/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW*CW2^2*MW2*MZ*MZ2*SW)/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW*MH2*MW2*MZ*MZ2*SW)/
  (1152*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW)/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW)/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2*MW2*MZ*MZ2*SW)/(36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (23*CHWB*CW*MT2*MW2*MZ*MZ2*SW)/(1728*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW)/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW)/(432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (23*CHWB*CW*CW2^2*MT2*MW2*MZ*MZ2*SW)/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + (163*CHWB*CW*MW2^2*MZ*MZ2*SW)/
  (1728*(2*MW2 - MZ2)*Pi^3*VMU^2) + (1067*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW)/
  (1296*(2*MW2 - MZ2)*Pi^3*VMU^2) + (163*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW)/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CHWB*CW*CW2^2*MW2^2*MZ*MZ2*SW)/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (43*CHWB*CW*MW2^2*MZ*MZ2*SW)/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*MW2*MZ2^2*SW)/(32*MW*Pi^3*VMU^2) + 
 (49*CHWB*CW*CW2*MZ*MZ2^2*SW)/(54*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MZ*MZ2^2*SW)/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2^2*SW)/(1152*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW)/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW)/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW)/(36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MZ*MZ2^2*SW)/(192*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW)/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW)/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MT2*MZ*MZ2^2*SW)/(6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHWB*CW*MW2*MZ*MZ2^2*SW)/(3456*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (559*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW)/(2592*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW)/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (151*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW)/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*CHWB*CW*MW2*MZ*MZ2^2*SW)/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^3*SW)/(1152*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW)/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW)/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MZ*MZ2^3*SW)/(36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CHWB*CW*MZ*MZ2^3*SW)/(288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (9*CHD*CW2*MH2^2*MW2^2*MZ)/(128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*CHD*CW2*MH2*MW2^3*MZ)/(128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2*MH2*MW2^3*MZ)/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CHD*CW2*MW2^4*MZ)/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2^2*MW2^4*MZ)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) + (CHD*CW2*MH2*MW2^5*MZ)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW2*VMU^2) + (CHD*CW2*MH2*MW2^5*MZ)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*
   Pi^3*SW2*VMU^2) - (CHD*CW2*MW2^6*MZ)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*
   Pi^3*SW2*VMU^2) + (3*CHD*CW2*MH2^2*MW2^3*MZ)/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CHD*CW2*MH2*MW2^4*MZ)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^4*MZ)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (5*CHD*CW2*MW2^5*MZ)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (CHD*CW2*MH2^2*MW2*MZ*MZ2)/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (CHD*CW2*MH2*MW2^2*MZ*MZ2)/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (3*CHD*CW2*MH2*MW2^2*MZ*MZ2)/(128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) + (3*CHD*CW2*MW2^3*MZ*MZ2)/(128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) - (9*CHWB*CW*MH2^2*MW2^2*MZ*SW)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (9*CHWB*CW*MH2*MW2^3*MZ*SW)/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CHWB*CW*MH2*MW2^3*MZ*SW)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*CW*MW2^4*MZ*SW)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (5*CHWB*CW*CW2*MT2*MW2^2*MZ*SW)/(54*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (19*CHWB*CW*CW2*MW2^3*MZ*SW)/(432*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*MH2^2*MW2^4*MZ*SW)/(8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) + (CHWB*CW*MH2*MW2^5*MZ*SW)/(8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW2*VMU^2) + (CHWB*CW*MH2*MW2^5*MZ*SW)/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*
   Pi^3*SW2*VMU^2) - (CHWB*CW*MW2^6*MZ*SW)/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*SW2*VMU^2) + (3*CHWB*CW*MH2^2*MW2^3*MZ*SW)/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*CW*MH2*MW2^4*MZ*SW)/(8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) - (5*CHWB*CW*MH2*MW2^4*MZ*SW)/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*SW2*VMU^2) + (5*CHWB*CW*MW2^5*MZ*SW)/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*SW2*VMU^2) - (2*CHWB*CW*CW2*MT2*MW2^3*MZ*SW)/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*VMU^2) + (CHWB*CW*CW2*MW2^4*MZ*SW)/
  (12*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*VMU^2) + (CHWB*CW*MH2^2*MW2*MZ*MZ2*SW)/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*MH2*MW2^2*MZ*MZ2*SW)/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (3*CHWB*CW*MH2*MW2^2*MZ*MZ2*SW)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (3*CHWB*CW*MW2^3*MZ*MZ2*SW)/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW)/(1152*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (23*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW)/(1728*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (163*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW)/(1728*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW)/(1152*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW)/(192*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (151*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW)/(3456*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW)/(1152*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*SW2)/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CHD*CW2*MT2*MW2*MZ*SW2)/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*CHD*CW2*MW2^2*MZ*SW2)/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CHD*CW2^2*MW2^2*MZ*SW2)/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2^2*MZ*SW2)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^3*MZ*SW2)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^3*MZ*SW2)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^4*MZ*SW2)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (10*CHD*CW2*MH2^2*MT2*MW2^4*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (85*CHD*CW2*MH2^2*MW2^5*MZ*SW2)/
  (108*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (50*CHD*CW2*MH2*MT2*MW2^5*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (425*CHD*CW2*MH2*MW2^6*MZ*SW2)/
  (108*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (40*CHD*CW2*MT2*MW2^6*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (85*CHD*CW2*MW2^7*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (10*CHD*CW2*MT2*MW2^2*MZ*SW2)/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (10*CHD*CW2^2*MT2*MW2^2*MZ*SW2)/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CHD*CW2*MW2^3*MZ*SW2)/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CHD*CW2^2*MW2^3*MZ*SW2)/(108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MT2*MW2^3*MZ*SW2)/(9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2^4*MZ*SW2)/(6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MT2*MW2^2*MZ*SW2)/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (77*CHD*CW2*MW2^3*MZ*SW2)/(72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MH2^2*MT2*MW2^5*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (4*CHD*CW2*MH2^2*MW2^6*MZ*SW2)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (40*CHD*CW2*MH2*MT2*MW2^6*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (20*CHD*CW2*MH2*MW2^7*MZ*SW2)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (32*CHD*CW2*MT2*MW2^7*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) - (16*CHD*CW2*MW2^8*MZ*SW2)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (8*CHD*CW2*MT2*MW2^3*MZ*SW2)/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (8*CHD*CW2^2*MT2*MW2^3*MZ*SW2)/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*SW2)/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^4*MZ*SW2)/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2*SW2)/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2*MZ*MZ2*SW2)/(16*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (25*CHD*CW2*MW2*MZ*MZ2*SW2)/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (13*CHD*CW2^2*MW2*MZ*MZ2*SW2)/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2*MZ*MZ2*SW2)/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ*MZ2*SW2)/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*CW2*MH2*MW2^2*MZ*MZ2*SW2)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (3*CHD*CW2*MW2^3*MZ*MZ2*SW2)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHD*CW2*MH2^4*MW2^2*MZ*MZ2*SW2)/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MT2^2*MW2^2*MZ*MZ2*SW2)/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MW2^3*MZ*MZ2*SW2)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (73*CHD*CW2*MH2^3*MW2^3*MZ*MZ2*SW2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (443*CHD*CW2*MH2^2*MT2*MW2^3*MZ*MZ2*SW2)/(432*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MT2^2*MW2^3*MZ*MZ2*SW2)/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MH2^2*MW2^4*MZ*MZ2*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (4105*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2)/
  (2592*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2215*CHD*CW2*MH2*MT2*MW2^4*MZ*MZ2*SW2)/(432*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (2*CHD*CW2*MT2^2*MW2^4*MZ*MZ2*SW2)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CHbox*CW2*MH2*MW2^5*MZ*MZ2*SW2)/(54*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (15667*CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2)/
  (1296*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (443*CHD*CW2*MT2*MW2^5*MZ*MZ2*SW2)/(108*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (14*CHbox*CW2*MW2^6*MZ*MZ2*SW2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3209*CHD*CW2*MW2^6*MZ*MZ2*SW2)/(324*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2*MZ*MZ2*SW2)/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^2*MH2*MW2*MZ*MZ2*SW2)/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*CHD*CW2*MT2*MW2*MZ*MZ2*SW2)/(432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*CHD*CW2^2*MT2*MW2*MZ*MZ2*SW2)/(432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (1111*CHD*CW2*MW2^2*MZ*MZ2*SW2)/(1296*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (89*CHD*CW2^2*MW2^2*MZ*MZ2*SW2)/(1296*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (200*CHD*CW2^3*MW2^2*MZ*MZ2*SW2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*CW2^2*MZ*MZ2^2*SW2)/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^4*MW2*MZ*MZ2^2*SW2)/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*SW2)/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (157*CHD*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2)/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (265*CHD*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*SW2)/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHbox*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7007*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2)/
  (5184*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1325*CHD*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (2*CHD*CW2*MT2^2*MW2^3*MZ*MZ2^2*SW2)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CHbox*CW2*MH2*MW2^4*MZ*MZ2^2*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (7301*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2)/
  (648*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (265*CHD*CW2*MT2*MW2^4*MZ*MZ2^2*SW2)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (28*CHbox*CW2*MW2^5*MZ*MZ2^2*SW2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2951*CHD*CW2*MW2^5*MZ*MZ2^2*SW2)/(324*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2*MZ*MZ2^2*SW2)/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^2*MH2*MZ*MZ2^2*SW2)/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MZ*MZ2^2*SW2)/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2*MZ*MZ2^2*SW2)/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2747*CHD*CW2*MW2*MZ*MZ2^2*SW2)/(2592*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (347*CHD*CW2^2*MW2*MZ*MZ2^2*SW2)/(2592*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (200*CHD*CW2^3*MW2*MZ*MZ2^2*SW2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*CW2*MH2^4*MZ*MZ2^3*SW2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MT2^2*MZ*MZ2^3*SW2)/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHbox*CW2*MH2^3*MW2*MZ*MZ2^3*SW2)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (47*CHD*CW2*MH2^3*MW2*MZ*MZ2^3*SW2)/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CHD*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2)/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*SW2)/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (265*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2)/
  (864*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (115*CHD*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2)/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MT2^2*MW2^2*MZ*MZ2^3*SW2)/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (115*CHbox*CW2*MH2*MW2^3*MZ*MZ2^3*SW2)/(216*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5059*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2)/
  (1728*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CHD*CW2*MT2*MW2^3*MZ*MZ2^3*SW2)/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (35*CHbox*CW2*MW2^4*MZ*MZ2^3*SW2)/
  (54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1019*CHD*CW2*MW2^4*MZ*MZ2^3*SW2)/(432*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MZ*MZ2^3*SW2)/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^2*MZ*MZ2^3*SW2)/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2^4*SW2)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*CW2*MH2^3*MZ*MZ2^4*SW2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHbox*CW2*MH2^2*MW2*MZ*MZ2^4*SW2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (173*CHD*CW2*MH2^2*MW2*MZ*MZ2^4*SW2)/(1728*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (23*CHbox*CW2*MH2*MW2^2*MZ*MZ2^4*SW2)/
  (216*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (991*CHD*CW2*MH2*MW2^2*MZ*MZ2^4*SW2)/(1728*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (7*CHbox*CW2*MW2^3*MZ*MZ2^4*SW2)/
  (54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (203*CHD*CW2*MW2^3*MZ*MZ2^4*SW2)/(432*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MZ*MZ2^5*SW2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2*MZ*MZ2^5*SW2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW2^2*MZ*MZ2^5*SW2)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^2*SW2)/(72*MW*Pi^3*SW*VMU^2) + 
 (71*CHWB*MT2*MW2^2*SW2)/(108*MW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*SW2)/(27*MW*Pi^3*SW*VMU^2) - (104*CHWB*CW2*MH2^2*MT2*MW2^5*SW2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (143*CHWB*CW2*MH2^2*MW2^6*SW2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (520*CHWB*CW2*MH2*MT2*MW2^6*SW2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (715*CHWB*CW2*MH2*MW2^7*SW2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (416*CHWB*CW2*MT2*MW2^7*SW2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (572*CHWB*CW2*MW2^8*SW2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (8*CHWB*MT2*MW2^4*SW2)/(27*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^5*SW2)/(3*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (22*CHWB*MT2*MW2^3*SW2)/(27*MW*MZ2*Pi^3*SW*VMU^2) + 
 (20*CHWB*MW2^4*SW2)/(27*MW*MZ2*Pi^3*SW*VMU^2) + 
 (32*CHWB*CW2*MH2^2*MT2*MW2^6*SW2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - (4*CHWB*CW2*MH2^2*MW2^7*SW2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (160*CHWB*CW2*MH2*MT2*MW2^7*SW2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + (20*CHWB*CW2*MH2*MW2^8*SW2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (128*CHWB*CW2*MT2*MW2^8*SW2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - (16*CHWB*CW2*MW2^9*SW2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ2*SW2)/(96*MW*Pi^3*SW*VMU^2) - 
 (17*CHWB*MT2*MW2*MZ2*SW2)/(144*MW*Pi^3*SW*VMU^2) - 
 (107*CHWB*MW2^2*MZ2*SW2)/(216*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2^4*MZ2*SW2)/(18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (35*CHWB*CW2*MH2^2*MT2*MW2^4*MZ2*SW2)/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1501*CHWB*CW2*MH2^2*MW2^5*MZ2*SW2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (175*CHWB*CW2*MH2*MT2*MW2^5*MZ2*SW2)/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7547*CHWB*CW2*MH2*MW2^6*MZ2*SW2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (140*CHWB*CW2*MT2*MW2^6*MZ2*SW2)/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1511*CHWB*CW2*MW2^7*MZ2*SW2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (97*CHWB*MW2*MZ2^2*SW2)/
  (576*MW*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^4*MW2^2*MZ2^2*SW2)/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MT2^2*MW2^2*MZ2^2*SW2)/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^3*MW2^3*MZ2^2*SW2)/
  (32*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (317*CHWB*CW2*MH2^2*MT2*MW2^3*MZ2^2*SW2)/(144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5*CHWB*CW2*MH2*MT2^2*MW2^3*MZ2^2*SW2)/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (13079*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2)/(288*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (1585*CHWB*CW2*MH2*MT2*MW2^4*MZ2^2*SW2)/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MT2^2*MW2^4*MZ2^2*SW2)/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (3641*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2)/
  (16*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (317*CHWB*CW2*MT2*MW2^5*MZ2^2*SW2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (6571*CHWB*CW2*MW2^6*MZ2^2*SW2)/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^4*MW2*MZ2^3*SW2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^2*MT2^2*MW2*MZ2^3*SW2)/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (55*CHWB*CW2*MH2^3*MW2^2*MZ2^3*SW2)/(576*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (673*CHWB*CW2*MH2^2*MT2*MW2^2*MZ2^3*SW2)/
  (864*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MT2^2*MW2^2*MZ2^3*SW2)/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (37861*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2)/
  (1728*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (3365*CHWB*CW2*MH2*MT2*MW2^3*MZ2^3*SW2)/(864*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (2*CHWB*CW2*MT2^2*MW2^3*MZ2^3*SW2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (46985*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2)/(432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (673*CHWB*CW2*MT2*MW2^4*MZ2^3*SW2)/
  (216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2362*CHWB*CW2*MW2^5*MZ2^3*SW2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^4*MZ2^4*SW2)/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MT2^2*MZ2^4*SW2)/(24*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (5*CHWB*CW2*MH2^3*MW2*MZ2^4*SW2)/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2^2*MT2*MW2*MZ2^4*SW2)/(54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5*CHWB*CW2*MH2*MT2^2*MW2*MZ2^4*SW2)/
  (24*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5801*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2)/(1728*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (35*CHWB*CW2*MH2*MT2*MW2^2*MZ2^4*SW2)/
  (54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2^2*MW2^2*MZ2^4*SW2)/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (28297*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2)/
  (1728*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (14*CHWB*CW2*MT2*MW2^3*MZ2^4*SW2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5717*CHWB*CW2*MW2^4*MZ2^4*SW2)/
  (432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (107*CHWB*CW2*MH2^2*MW2*MZ2^5*SW2)/(432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (535*CHWB*CW2*MH2*MW2^2*MZ2^5*SW2)/
  (432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (107*CHWB*CW2*MW2^3*MZ2^5*SW2)/(108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^2*MZ2^6*SW2)/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2*MZ2^6*SW2)/(144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MW2^2*MZ2^6*SW2)/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MH2*MW2*MZ*SW*SW2)/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CHWB*CW*MT2*MW2*MZ*SW*SW2)/(2*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*CHWB*CW*MW2^2*MZ*SW*SW2)/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*CW2*MW2^2*MZ*SW*SW2)/(2*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW2^2*MZ*SW*SW2)/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2^3*MZ*SW*SW2)/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2^3*MZ*SW*SW2)/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^4*MZ*SW*SW2)/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (10*CHWB*CW*MT2*MW2^2*MZ*SW*SW2)/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*SW2)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (19*CHWB*CW*MW2^3*MZ*SW*SW2)/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CHWB*CW*CW2*MW2^3*MZ*SW*SW2)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CHWB*CW*MT2*MW2^3*MZ*SW*SW2)/(9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (10*CHWB*CW*MW2^4*MZ*SW*SW2)/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (32*CHWB*CW*MT2*MW2^2*MZ*SW*SW2)/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (77*CHWB*CW*MW2^3*MZ*SW*SW2)/(18*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*MT2*MW2^3*MZ*SW*SW2)/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (32*CHWB*CW*CW2*MT2*MW2^3*MZ*SW*SW2)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (CHWB*CW*MW2^4*MZ*SW*SW2)/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CHWB*CW*CW2*MW2^4*MZ*SW*SW2)/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (CHWB*CW*CW2*MH2*MZ*MZ2*SW*SW2)/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*SW2)/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (25*CHWB*CW*MW2*MZ*MZ2*SW*SW2)/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (13*CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2)/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW2*MZ*MZ2*SW*SW2)/(4*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2^2*MZ*MZ2*SW*SW2)/(4*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*CW*MH2*MW2^2*MZ*MZ2*SW*SW2)/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (3*CHWB*CW*MW2^3*MZ*MZ2*SW*SW2)/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (CHWB*CW*MH2*MW2*MZ*MZ2*SW*SW2)/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*SW2)/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*CHWB*CW*MT2*MW2*MZ*MZ2*SW*SW2)/(432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW*SW2)/(108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (89*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2)/(1296*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (100*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2)/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (89*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2)/
  (324*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (800*CHWB*CW*CW2^2*MW2^2*MZ*MZ2*SW*SW2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*CW2*MZ*MZ2^2*SW*SW2)/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MZ*MZ2^2*SW*SW2)/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2)/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHWB*CW*MT2*MZ*MZ2^2*SW*SW2)/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW*SW2)/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (347*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2)/(2592*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (100*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2)/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (347*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2)/
  (648*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (800*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*SW2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MZ*MZ2^3*SW*SW2)/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*SW2)/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*SW2^2)/(8*Pi^3*VMU^2) - (CHD*CW2*MW2^3*MZ*SW2^2)/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHbox*MH2*MZ*MZ2*SW2^2)/
  (288*Pi^3*VMU^2) - (CHD*MH2*MZ*MZ2*SW2^2)/(384*Pi^3*VMU^2) - 
 (7*CHbox*MW2*MZ*MZ2*SW2^2)/(864*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2*SW2^2)/(24*Pi^3*VMU^2) + (CHD*CW2*MW2*MZ*MZ2*SW2^2)/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) + (100*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2^2)/
  (81*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (500*CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2^2)/(81*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (400*CHD*CW2*MW2^6*MZ*MZ2*SW2^2)/
  (81*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (100*CHD*CW2*MW2^2*MZ*MZ2*SW2^2)/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (100*CHD*CW2^2*MW2^2*MZ*MZ2*SW2^2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (17*CHD*CW2*MW2^2*MZ*MZ2*SW2^2)/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHbox*MZ*MZ2^2*SW2^2)/(72*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2^2*SW2^2)/(384*Pi^3*VMU^2) - (3*CHD*CW2^3*MZ*MZ2^2*SW2^2)/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - (250*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2^2)/
  (81*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1250*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2)/(81*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (1000*CHD*CW2*MW2^5*MZ*MZ2^2*SW2^2)/
  (81*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (100*CHD*CW2*MW2*MZ*MZ2^2*SW2^2)/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (100*CHD*CW2^2*MW2*MZ*MZ2^2*SW2^2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MW2*MZ*MZ2^2*SW2^2)/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (50*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2^2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (250*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (200*CHD*CW2*MW2^4*MZ*MZ2^3*SW2^2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3*SW2^2)/(288*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (64*CHWB*CW2*MH2^2*MT2*MW2^5*SW2^2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (20*CHWB*CW2*MH2^2*MW2^6*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (320*CHWB*CW2*MH2*MT2*MW2^6*SW2^2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (100*CHWB*CW2*MH2*MW2^7*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (256*CHWB*CW2*MT2*MW2^7*SW2^2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (80*CHWB*CW2*MW2^8*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW2*MH2^2*MT2*MW2^4*MZ2*SW2^2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (349*CHWB*CW2*MH2^2*MW2^5*MZ2*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (80*CHWB*CW2*MH2*MT2*MW2^5*MZ2*SW2^2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (1745*CHWB*CW2*MH2*MW2^6*MZ2*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (64*CHWB*CW2*MT2*MW2^6*MZ2*SW2^2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (1396*CHWB*CW2*MW2^7*MZ2*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^4*MW2^2*MZ2^2*SW2^2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MH2^2*MT2^2*MW2^2*MZ2^2*SW2^2)/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (11*CHWB*CW2*MH2^3*MW2^3*MZ2^2*SW2^2)/
  (24*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (223*CHWB*CW2*MH2^2*MT2*MW2^3*MZ2^2*SW2^2)/(108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (10*CHWB*CW2*MH2*MT2^2*MW2^3*MZ2^2*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5015*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^2)/(648*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (1115*CHWB*CW2*MH2*MT2*MW2^4*MZ2^2*SW2^2)/
  (108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (8*CHWB*CW2*MT2^2*MW2^4*MZ2^2*SW2^2)/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (10913*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^2)/
  (324*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (223*CHWB*CW2*MT2*MW2^5*MZ2^2*SW2^2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2251*CHWB*CW2*MW2^6*MZ2^2*SW2^2)/
  (81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^4*MW2*MZ2^3*SW2^2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2*CHWB*CW2*MH2^2*MT2^2*MW2*MZ2^3*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (71*CHWB*CW2*MH2^3*MW2^2*MZ2^3*SW2^2)/(144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (401*CHWB*CW2*MH2^2*MT2*MW2^2*MZ2^3*SW2^2)/(216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (10*CHWB*CW2*MH2*MT2^2*MW2^2*MZ2^3*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (139*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^2)/(432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (2005*CHWB*CW2*MH2*MT2*MW2^3*MZ2^3*SW2^2)/
  (216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MT2^2*MW2^3*MZ2^3*SW2^2)/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (767*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^2)/
  (108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (401*CHWB*CW2*MT2*MW2^4*MZ2^3*SW2^2)/(54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (112*CHWB*CW2*MW2^5*MZ2^3*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^4*MZ2^4*SW2^2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^2*MT2^2*MZ2^4*SW2^2)/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2^3*MW2*MZ2^4*SW2^2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (14*CHWB*CW2*MH2^2*MT2*MW2*MZ2^4*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MT2^2*MW2*MZ2^4*SW2^2)/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (2981*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^2)/
  (1296*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (70*CHWB*CW2*MH2*MT2*MW2^2*MZ2^4*SW2^2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (2*CHWB*CW2*MT2^2*MW2^2*MZ2^4*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17029*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^2)/(1296*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (56*CHWB*CW2*MT2*MW2^3*MZ2^4*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (3233*CHWB*CW2*MW2^4*MZ2^4*SW2^2)/(324*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (107*CHWB*CW2*MH2^2*MW2*MZ2^5*SW2^2)/
  (108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (535*CHWB*CW2*MH2*MW2^2*MZ2^5*SW2^2)/(108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (107*CHWB*CW2*MW2^3*MZ2^5*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ2^6*SW2^2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5*CHWB*CW2*MH2*MW2*MZ2^6*SW2^2)/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ2^6*SW2^2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (2*CHWB*CW*MW2^3*MZ*SW*SW2^2)/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW2^2*MZ2*SW*SW2^2)/
  (2*MW*Pi^3*VMU^2) + (CHWB*CW*MW2*MZ*MZ2*SW*SW2^2)/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (100*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2^2)/
  (81*(2*MW2 - MZ2)*Pi^3*VMU^2) - (400*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2^2)/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2^2)/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*MW2*MZ2^2*SW*SW2^2)/(8*MW*Pi^3*VMU^2) - 
 (3*CHWB*CW*CW2^2*MZ*MZ2^2*SW*SW2^2)/(2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (100*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2)/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (400*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (2*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2)/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*MZ*MZ2^3*SW*SW2^2)/(72*(2 - 4*CW2)*(-4*MW2 + MZ2)*
   Pi^3*VMU^2) + (CHD*CW2^2*MZ*MZ2^2*SW2^3)/(8*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (400*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^3)/(81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2000*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^3)/
  (81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1600*CHWB*CW2*MW2^6*MZ2^2*SW2^3)/(81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (200*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^3)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1000*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^3)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (800*CHWB*CW2*MW2^5*MZ2^3*SW2^3)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (400*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^3)/(81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2000*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^3)/
  (81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1600*CHWB*CW2*MW2^4*MZ2^4*SW2^3)/(81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW*CW2*MZ*MZ2^2*SW*SW2^3)/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW2^2*MW2^5*MZ2*tad)/
  (3*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - (11*CHWB*CW2^2*MW2^4*MZ2^2*tad)/
  (12*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2^2*MW2^3*MZ2^3*tad)/(12*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2^2*MW2^2*MZ2^4*tad)/(8*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (3*CHWB*CW2^2*MW2*MZ2^5*tad)/(8*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^3*MZ2^6*tad)/(12*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2^2*MW2^5*MZ2*SW2*tad)/(3*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2^2*MW2^4*MZ2^2*SW2*tad)/(MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2^2*MW2^3*MZ2^3*SW2*tad)/(4*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) + (17*CHWB*CW2^2*MW2^2*MZ2^4*SW2*tad)/
  (6*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (43*CHWB*CW2^2*MW2*MZ2^5*SW2*tad)/(24*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) + (CHWB*CW2^3*MZ2^6*SW2*tad)/(3*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) - (4*CHWB*CW2^2*MW2^4*MZ2^2*SW2^2*tad)/
  (3*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2^2*MW2^3*MZ2^3*SW2^2*tad)/(3*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) - (4*CHWB*CW2^2*MW2^2*MZ2^4*SW2^2*tad)/
  (3*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2^2*MW2*MZ2^5*SW2^2*tad)/(6*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) + (CHbox*MH2*MZ*A0i[aa0, MH2])/(288*Pi^3*VMU^2) - 
 (CHbox*MW2*MZ*A0i[aa0, MH2])/(36*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*A0i[aa0, MH2])/(288*Pi^3*VMU^2) - 
 (CHW*MW2*MZ*A0i[aa0, MH2])/(48*Pi^3*VMU^2) - (CHD*CW2*MW2*MZ*A0i[aa0, MH2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CHbox*CW2*MW2^2*MZ*A0i[aa0, MH2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (CHD*CW2*MW2^2*MZ*A0i[aa0, MH2])/
  (64*(MH2 - MW2)*Pi^3*VMU^2) - (3*CHD*CW2^2*MH2*MW2^2*MZ*A0i[aa0, MH2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*A0i[aa0, MH2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHD*CW2*MH2^3*MW2^3*MZ*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*CW2*MH2*MW2^5*MZ*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MH2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MH2])/(288*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHbox*MW2^2*MZ*A0i[aa0, MH2])/(36*MZ2*Pi^3*VMU^2) - 
 (13*CHD*MW2^2*MZ*A0i[aa0, MH2])/(576*MZ2*Pi^3*VMU^2) + 
 (CHW*MW2^2*MZ*A0i[aa0, MH2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*A0i[aa0, MH2])/(36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MH2])/(256*Pi^3*VMU^2) + 
 (CHbox*CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2*MZ*MZ2*A0i[aa0, MH2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHD*CW2^2*MW2^2*MZ*MZ2*A0i[aa0, MH2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MH2])/(384*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*CHD*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MH2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*CW2*MW2^5*MZ*MZ2*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*CW2^2*MH2*MZ*MZ2^2*A0i[aa0, MH2])/
  (128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*CW2*MZ*MZ2^2*A0i[aa0, MH2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^2*A0i[aa0, MH2])/(256*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MH2])/(72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (215*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (697*CHD*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (37*CHD*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (11*CHD*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (91*CHD*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (151*CHD*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MH2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (5*CHD*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MH2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHWB*CW2*MH2^3*MW2^4*A0i[aa0, MH2])/
  (144*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (29*CHWB*CW2*MH2^2*MW2^5*A0i[aa0, MH2])/(72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (119*CHWB*CW2*MH2*MW2^6*A0i[aa0, MH2])/
  (144*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MW2^7*A0i[aa0, MH2])/(12*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (CHWB*CW2*MH2^3*MW2^3*MZ2*A0i[aa0, MH2])/
  (96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MH2^2*MW2^4*MZ2*A0i[aa0, MH2])/(12*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (275*CHWB*CW2*MH2*MW2^5*MZ2*A0i[aa0, MH2])/(96*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (23*CHWB*CW2*MW2^6*MZ2*A0i[aa0, MH2])/
  (16*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MW2^2*MZ2^2*A0i[aa0, MH2])/(288*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (541*CHWB*CW2*MH2^2*MW2^3*MZ2^2*A0i[aa0, MH2])/
  (288*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1085*CHWB*CW2*MH2*MW2^4*MZ2^2*A0i[aa0, MH2])/
  (288*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (181*CHWB*CW2*MW2^5*MZ2^2*A0i[aa0, MH2])/(96*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (113*CHWB*CW2*MH2^2*MW2^2*MZ2^3*A0i[aa0, MH2])/
  (96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (113*CHWB*CW2*MH2*MW2^3*MZ2^3*A0i[aa0, MH2])/
  (48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (113*CHWB*CW2*MW2^4*MZ2^3*A0i[aa0, MH2])/(96*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2*MH2^2*MW2*MZ2^4*A0i[aa0, MH2])/(48*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MH2*MW2^2*MZ2^4*A0i[aa0, MH2])/(24*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (17*CHWB*CW2*MW2^3*MZ2^4*A0i[aa0, MH2])/
  (48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ2^5*A0i[aa0, MH2])/(24*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (CHWB*CW2*MH2*MW2*MZ2^5*A0i[aa0, MH2])/
  (12*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ2^5*A0i[aa0, MH2])/(24*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (CHWB*MH2*MW*SW*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
 (11*CHWB*MW*MW2*SW*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*SW*A0i[aa0, MH2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MH2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MH2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2*MZ*SW*A0i[aa0, MH2])/(72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MH2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (11*CHWB*MW*MZ2*SW*A0i[aa0, MH2])/(288*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MZ2*SW*A0i[aa0, MH2])/(576*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MH2])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MH2])/(576*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (576*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*A0i[aa0, MH2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*A0i[aa0, MH2])/
  (576*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*A0i[aa0, MH2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*MH2*MZ*SW2*A0i[aa0, MH2])/(192*Pi^3*VMU^2) - 
 (CHB*MW2*MZ*SW2*A0i[aa0, MH2])/(8*Pi^3*VMU^2) + 
 (13*CHD*MW2*MZ*SW2*A0i[aa0, MH2])/(576*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MW2^3*MZ*SW2*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW2^4*MZ*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^5*MZ*SW2*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (5*CHB*MZ*MZ2*SW2*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*SW2*A0i[aa0, MH2])/(64*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MW2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (167*CHD*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (576*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/(72*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/(576*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^3*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (CHD*CW2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (215*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHB*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CHbox*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (697*CHD*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (37*CHD*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(18*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(576*(2 - 4*CW2)*(MH2 - MW2)*
   MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(72*(2 - 4*CW2)*(MH2 - MW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (12*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(48*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MH2^3*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CHbox*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (91*CHD*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHB*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*CHbox*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (151*CHD*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MH2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHbox*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/(12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*MZ2^4*SW2*A0i[aa0, MH2])/(144*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHB*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/(12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/(12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHWB*CW2*MH2^3*MW2^4*SW2*A0i[aa0, MH2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (29*CHWB*CW2*MH2^2*MW2^5*SW2*A0i[aa0, MH2])/(18*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (119*CHWB*CW2*MH2*MW2^6*SW2*A0i[aa0, MH2])/(36*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (5*CHWB*CW2*MW2^7*SW2*A0i[aa0, MH2])/
  (3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MW2^3*MZ2*SW2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (109*CHWB*CW2*MH2^2*MW2^4*MZ2*SW2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (221*CHWB*CW2*MH2*MW2^5*MZ2*SW2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (37*CHWB*CW2*MW2^6*MZ2*SW2*A0i[aa0, MH2])/(6*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2^2*MZ2^2*SW2*A0i[aa0, MH2])/
  (144*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (143*CHWB*CW2*MH2^2*MW2^3*MZ2^2*SW2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (557*CHWB*CW2*MH2*MW2^4*MZ2^2*SW2*A0i[aa0, MH2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (367*CHWB*CW2*MW2^5*MZ2^2*SW2*A0i[aa0, MH2])/
  (48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2^3*MW2*MZ2^3*SW2*A0i[aa0, MH2])/
  (288*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (695*CHWB*CW2*MH2^2*MW2^2*MZ2^3*SW2*A0i[aa0, MH2])/
  (144*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (653*CHWB*CW2*MH2*MW2^3*MZ2^3*SW2*A0i[aa0, MH2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (427*CHWB*CW2*MW2^4*MZ2^3*SW2*A0i[aa0, MH2])/
  (96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MZ2^4*SW2*A0i[aa0, MH2])/(288*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (101*CHWB*CW2*MH2^2*MW2*MZ2^4*SW2*A0i[aa0, MH2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (751*CHWB*CW2*MH2*MW2^2*MZ2^4*SW2*A0i[aa0, MH2])/
  (288*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (61*CHWB*CW2*MW2^3*MZ2^4*SW2*A0i[aa0, MH2])/(48*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^2*MZ2^5*SW2*A0i[aa0, MH2])/
  (6*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ2^5*SW2*A0i[aa0, MH2])/(3*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MW2^2*MZ2^5*SW2*A0i[aa0, MH2])/
  (6*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*MW*MZ2*SW*SW2*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MZ2*SW*SW2*A0i[aa0, MH2])/(288*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/(576*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/(576*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (4*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (4*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (12*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (576*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (4*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2*SW2^2*A0i[aa0, MH2])/(36*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MW2^3*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW2^4*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*CW2^2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*CW2^2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (CHbox*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (CHD*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)*Pi^3*VMU^2) - (CHbox*CW2*MH2^3*MW2*MZ*MZ2^2*SW2^2*
   A0i[aa0, MH2])/(36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHB*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CHB*CW2*MH2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CHbox*CW2*MH2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHB*CW2*MW2^4*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHbox*CW2*MW2^4*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(12*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHB*CW2*MH2^2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MH2^2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHB*CW2*MH2*MW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*CHbox*CW2*MH2*MW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHB*CW2*MW2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MW2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MH2^2*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHbox*CW2*MH2^2*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHB*CW2*MH2*MW2*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MH2*MW2*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MW2^2*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MW2^2*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2^3*MZ2*SW2^2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (14*CHWB*CW2*MH2^2*MW2^4*MZ2*SW2^2*A0i[aa0, MH2])/
  (9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (59*CHWB*CW2*MH2*MW2^5*MZ2*SW2^2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW2^6*MZ2*SW2^2*A0i[aa0, MH2])/(3*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2^2*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (31*CHWB*CW2*MH2^2*MW2^3*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (29*CHWB*CW2*MH2*MW2^4*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MW2^5*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (12*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2^3*MW2*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MH2^2*MW2^2*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (25*CHWB*CW2*MH2*MW2^3*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (25*CHWB*CW2*MW2^4*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (24*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MZ2^4*SW2^2*A0i[aa0, MH2])/(72*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (65*CHWB*CW2*MH2*MW2^2*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^3*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (12*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MH2^2*MZ*MZ2*SW*SW2^2*A0i[aa0, MH2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2^2*A0i[aa0, MH2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2*MZ*MZ2*SW*SW2^2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*SW2^2*A0i[aa0, MH2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/(12*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MW2*MZ*MZ2^3*SW2^3*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MZ*MZ2^4*SW2^3*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2^4*SW2^3*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2*MZ*A0i[aa0, MT2])/(24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*CHD*MW2*MZ*A0i[aa0, MT2])/(216*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2*MZ*A0i[aa0, MT2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CHD*CW2^2*MW2*MZ*A0i[aa0, MT2])/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^4*MZ*A0i[aa0, MT2])/(54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CHD*CW2*MW2^2*MZ*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHD*CW2^2*MW2^2*MZ*A0i[aa0, MT2])/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (20*CHD*CW2^3*MW2^2*MZ*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - (8*CHD*MW2^4*MZ*A0i[aa0, MT2])/
  (27*MZ2^3*Pi^3*VMU^2) - (16*CHD*CW2*MW2^4*MZ*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + (14*CHD*MW2^3*MZ*A0i[aa0, MT2])/
  (27*MZ2^2*Pi^3*VMU^2) + (4*CHD*CW2*MW2^3*MZ*A0i[aa0, MT2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (4*CHD*CW2^2*MW2^3*MZ*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (CHD*MT2*MW2*MZ*A0i[aa0, MT2])/
  (24*MZ2*Pi^3*VMU^2) + (CHD*CW2*MT2*MW2*MZ*A0i[aa0, MT2])/
  (24*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (CHD*MW2^2*MZ*A0i[aa0, MT2])/
  (12*MZ2*Pi^3*VMU^2) - (175*CHD*CW2*MW2^2*MZ*A0i[aa0, MT2])/
  (216*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (4*CHD*CW2^2*MW2^2*MZ*A0i[aa0, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (2*CHD*CW2*MW2^5*MZ*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (8*CHD*CW2*MW2^3*MZ*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (2*CHD*CW2^2*MW2^3*MZ*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (16*CHD*CW2^3*MW2^3*MZ*A0i[aa0, MT2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (85*CHD*MZ*MZ2*A0i[aa0, MT2])/(864*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MZ*MZ2*A0i[aa0, MT2])/(216*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW2^2*MZ*MZ2*A0i[aa0, MT2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (181*CHD*CW2*MW2^3*MZ*MZ2*A0i[aa0, MT2])/(864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MZ*MZ2*A0i[aa0, MT2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2*MZ*MZ2*A0i[aa0, MT2])/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHD*CW2^3*MT2*MZ*MZ2*A0i[aa0, MT2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MT2])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CHD*CW2^2*MW2*MZ*MZ2*A0i[aa0, MT2])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (25*CHD*CW2^3*MW2*MZ*MZ2*A0i[aa0, MT2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2*MZ*MZ2^2*A0i[aa0, MT2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (119*CHD*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MT2])/(576*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHD*CW2*MZ*MZ2^2*A0i[aa0, MT2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^2*A0i[aa0, MT2])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^3*MZ*MZ2^2*A0i[aa0, MT2])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2])/
  (24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^2*MT2*MZ*MZ2^2*A0i[aa0, MT2])/
  (96*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MT2*MZ*MZ2^2*A0i[aa0, MT2])/(12*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*CW2*MT2*MZ*MZ2^3*A0i[aa0, MT2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*CHD*CW2*MW2*MZ*MZ2^3*A0i[aa0, MT2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHWB*MT2*MW2*A0i[aa0, MT2])/
  (48*MW*Pi^3*SW*VMU^2) - (731*CHWB*MW2^2*A0i[aa0, MT2])/
  (432*MW*Pi^3*SW*VMU^2) - (22*CHWB*CW2*MW2^5*A0i[aa0, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (8*CHWB*MW2^5*A0i[aa0, MT2])/
  (9*MW*MZ2^3*Pi^3*SW*VMU^2) - (26*CHWB*MW2^4*A0i[aa0, MT2])/
  (9*MW*MZ2^2*Pi^3*SW*VMU^2) - (CHWB*MT2*MW2^2*A0i[aa0, MT2])/
  (12*MW*MZ2*Pi^3*SW*VMU^2) + (367*CHWB*MW2^3*A0i[aa0, MT2])/
  (108*MW*MZ2*Pi^3*SW*VMU^2) + (8*CHWB*CW2*MW2^6*A0i[aa0, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - (CHWB*MT2*MZ2*A0i[aa0, MT2])/
  (32*MW*Pi^3*SW*VMU^2) + (127*CHWB*MW2*MZ2*A0i[aa0, MT2])/
  (432*MW*Pi^3*SW*VMU^2) + (31*CHWB*CW2*MW2^4*MZ2*A0i[aa0, MT2])/
  (36*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (91*CHWB*CW2*MW2^3*MZ2^2*A0i[aa0, MT2])/(216*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (17*CHWB*CW2*MW2^2*MZ2^3*A0i[aa0, MT2])/
  (216*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*SW*A0i[aa0, MT2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW2*MZ*SW*A0i[aa0, MT2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MT2])/(2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MT2])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MT2])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MT2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (80*CHWB*CW*CW2^2*MW2^2*MZ*SW*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (64*CHWB*CW*MW2^4*MZ*SW*A0i[aa0, MT2])/(27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (16*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MT2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (16*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MT2])/(27*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (CHWB*CW*MT2*MW2*MZ*SW*A0i[aa0, MT2])/
  (6*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (175*CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MT2])/
  (54*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MT2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MT2])/(9*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MT2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (64*CHWB*CW*CW2^2*MW2^3*MZ*SW*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MT2])/(54*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MZ*MZ2*SW*A0i[aa0, MT2])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*A0i[aa0, MT2])/(4*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*A0i[aa0, MT2])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (2*CHWB*CW*CW2^2*MT2*MZ*MZ2*SW*A0i[aa0, MT2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CHWB*CW*MW2*MZ*MZ2*SW*A0i[aa0, MT2])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CHWB*CW*CW2*MW2*MZ*MZ2*SW*A0i[aa0, MT2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CHWB*CW*CW2*MW2*MZ*MZ2*SW*A0i[aa0, MT2])/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (25*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*SW*A0i[aa0, MT2])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MT2])/(8*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MT2])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*CW2^2*MZ*MZ2^2*SW*A0i[aa0, MT2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MZ*MZ2^2*SW*A0i[aa0, MT2])/(96*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW*A0i[aa0, MT2])/(8*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW*A0i[aa0, MT2])/
  (24*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MT2*MZ*MZ2^2*SW*A0i[aa0, MT2])/
  (3*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MT2])/(54*(2*MW2 - MZ2)*Pi^3*SW2*
   VMU^2) + (2*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*A0i[aa0, MT2])/(48*(2*MW2 - MZ2)*Pi^3*SW2*
   VMU^2) + (25*CHWB*CW*CW2*MW2*MZ*MZ2*SW*A0i[aa0, MT2])/
  (864*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MT2])/(96*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW*A0i[aa0, MT2])/(96*MW2*(2*MW2 - MZ2)*Pi^3*SW2*
   VMU^2) + (3*CHD*CW2*MW2*MZ*SW2*A0i[aa0, MT2])/(8*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (10*CHD*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CHD*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MT2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (4*CHD*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (8*CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (8*CHD*CW2*MW2^5*MZ*SW2*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (8*CHD*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (CHD*CW2^2*MZ*MZ2*SW2*A0i[aa0, MT2])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2*MT2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MT2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (181*CHD*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2])/(216*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHD*CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CHD*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CHD*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*CW2*MT2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (119*CHD*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/(24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/(24*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*CW2*MT2*MZ*MZ2^3*SW2*A0i[aa0, MT2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2])/(48*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHWB*MT2*MW2*SW2*A0i[aa0, MT2])/(12*MW*Pi^3*SW*VMU^2) - 
 (71*CHWB*MW2^2*SW2*A0i[aa0, MT2])/(108*MW*Pi^3*SW*VMU^2) + 
 (104*CHWB*CW2*MW2^5*SW2*A0i[aa0, MT2])/(27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (8*CHWB*MW2^4*SW2*A0i[aa0, MT2])/(27*MW*MZ2^2*Pi^3*SW*VMU^2) + 
 (22*CHWB*MW2^3*SW2*A0i[aa0, MT2])/(27*MW*MZ2*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MW2^6*SW2*A0i[aa0, MT2])/(27*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*
   VMU^2) + (17*CHWB*MW2*MZ2*SW2*A0i[aa0, MT2])/(144*MW*Pi^3*SW*VMU^2) - 
 (35*CHWB*CW2*MW2^4*MZ2*SW2*A0i[aa0, MT2])/(9*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (4*CHWB*CW2*MW2^5*MZ2*SW2*A0i[aa0, MT2])/
  (27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MW2^2*MZ2^2*SW2*A0i[aa0, MT2])/(12*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (145*CHWB*CW2*MW2^3*MZ2^2*SW2*A0i[aa0, MT2])/
  (72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (10*CHWB*CW2*MW2^4*MZ2^2*SW2*A0i[aa0, MT2])/(27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) + (CHWB*CW2*MT2*MW2*MZ2^3*SW2*A0i[aa0, MT2])/
  (12*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (269*CHWB*CW2*MW2^2*MZ2^3*SW2*A0i[aa0, MT2])/(432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (10*CHWB*CW2*MW2^3*MZ2^3*SW2*A0i[aa0, MT2])/
  (27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MZ2^4*SW2*A0i[aa0, MT2])/(48*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (7*CHWB*CW2*MW2*MZ2^4*SW2*A0i[aa0, MT2])/
  (54*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MW2^2*MZ2^4*SW2*A0i[aa0, MT2])/(27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) + (3*CHWB*CW*MW2*MZ*SW*SW2*A0i[aa0, MT2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) - (10*CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (40*CHWB*CW*CW2*MW2^2*MZ*SW*SW2*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*CHWB*CW*MW2^3*MZ*SW*SW2*A0i[aa0, MT2])/(9*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (32*CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (8*CHWB*CW*MW2^3*MZ*SW*SW2*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (32*CHWB*CW*CW2*MW2^3*MZ*SW*SW2*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2*SW*SW2*A0i[aa0, MT2])/(2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MZ*MZ2*SW*SW2*A0i[aa0, MT2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*SW2*A0i[aa0, MT2])/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (25*CHWB*CW*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MT2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MT2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*SW*SW2*A0i[aa0, MT2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MT2])/(6*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*MT2*MZ*MZ2^2*SW*SW2*A0i[aa0, MT2])/
  (24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW*SW2*A0i[aa0, MT2])/
  (6*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MT2])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MT2])/(27*MT2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (4*CHD*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*CHD*CW2^3*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2])/(18*MT2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (64*CHWB*CW2*MW2^5*SW2^2*A0i[aa0, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MW2^4*MZ2*SW2^2*A0i[aa0, MT2])/(9*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (16*CHWB*CW2*MW2^5*MZ2*SW2^2*A0i[aa0, MT2])/
  (27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MT2*MW2^2*MZ2^2*SW2^2*A0i[aa0, MT2])/
  (3*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (71*CHWB*CW2*MW2^3*MZ2^2*SW2^2*A0i[aa0, MT2])/(54*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (40*CHWB*CW2*MW2^4*MZ2^2*SW2^2*A0i[aa0, MT2])/
  (27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MW2*MZ2^3*SW2^2*A0i[aa0, MT2])/(3*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (133*CHWB*CW2*MW2^2*MZ2^3*SW2^2*A0i[aa0, MT2])/
  (108*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (40*CHWB*CW2*MW2^3*MZ2^3*SW2^2*A0i[aa0, MT2])/(27*MT2*MW*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (CHWB*CW2*MT2*MZ2^4*SW2^2*A0i[aa0, MT2])/
  (12*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (14*CHWB*CW2*MW2*MZ2^4*SW2^2*A0i[aa0, MT2])/(27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (16*CHWB*CW2*MW2^2*MZ2^4*SW2^2*A0i[aa0, MT2])/
  (27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MT2])/(27*MT2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (4*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MT2])/
  (9*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (32*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MT2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHD*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2])/(27*MT2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (4*CHD*CW2^2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^2*MZ*MZ2^3*SW2^3*A0i[aa0, MT2])/
  (9*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^3*A0i[aa0, MT2])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^3*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*CWw*MW*MW2*MZ*A0i[aa0, MW2])/(4*Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2^2*MZ*A0i[aa0, MW2])/((2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (7*CW2*CWw*MW*MZ*MZ2*A0i[aa0, MW2])/(8*Pi^3*VMU^3) + 
 (5*CW2*CWw*MW*MW2*MZ*MZ2*A0i[aa0, MW2])/(2*(2*MW2 - MZ2)*Pi^3*VMU^3) - 
 (5*CW2*CWw*MW*MZ*MZ2^2*A0i[aa0, MW2])/(4*(2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (4*CW2*CWw*MW*MW2^2*MZ*SW2*A0i[aa0, MW2])/((2*MW2 - MZ2)*Pi^3*VMU^3) - 
 (10*CW2*CWw*MW*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/((2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (5*CW2*CWw*MW*MZ*MZ2^2*SW2*A0i[aa0, MW2])/((2*MW2 - MZ2)*Pi^3*VMU^3) - 
 (CHbox*MH2*MZ*A0i[aa0, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2*MZ*A0i[aa0, MW2])/(192*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*A0i[aa0, MW2])/(288*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*A0i[aa0, MW2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*A0i[aa0, MW2])/(24*Pi^3*VMU^2) - 
 (29*CHD*MW2*MZ*A0i[aa0, MW2])/(288*Pi^3*VMU^2) + 
 (CHW*MW2*MZ*A0i[aa0, MW2])/(4*Pi^3*VMU^2) - 
 (11*CHD*CW2*MW2*MZ*A0i[aa0, MW2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (65*CHD*CW2^2*MW2*MZ*A0i[aa0, MW2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MW2*MZ*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (CHD*CW2^2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHD*CW2^2*MW2^3*MZ*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (5*CHD*CW2*MH2^3*MW2^3*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (247*CHD*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (155*CHD*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (331*CHD*CW2*MW2^6*MZ*A0i[aa0, MW2])/(72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (17*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(144*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (17*CHD*CW2^3*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (17*CHD*CW2^2*MW2^3*MZ*A0i[aa0, MW2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*CW2^3*MW2^3*MZ*A0i[aa0, MW2])/(18*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (7*CHD*CW2*MW2^2*MZ*A0i[aa0, MW2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MW2^4*MZ*A0i[aa0, MW2])/
  (3*MZ2^3*Pi^3*VMU^2) + (5*CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/
  (6*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + (2*CHD*CW2*MW2^5*MZ*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (13*CHD*MW2^3*MZ*A0i[aa0, MW2])/(24*MZ2^2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*A0i[aa0, MW2])/(6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (4*CHD*CW2*MH2^2*MW2^6*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*VMU^2) + (8*CHD*CW2*MH2*MW2^7*MZ*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (4*CHD*CW2*MW2^8*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*VMU^2) - (2*CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MW2])/(36*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MW2])/(72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*A0i[aa0, MW2])/(18*MZ2*Pi^3*VMU^2) + 
 (31*CHD*MW2^2*MZ*A0i[aa0, MW2])/(48*MZ2*Pi^3*VMU^2) - 
 (CHW*MW2^2*MZ*A0i[aa0, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (97*CHD*CW2*MW2^2*MZ*A0i[aa0, MW2])/(48*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*A0i[aa0, MW2])/(2*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2^5*MZ*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*VMU^2) + (CHD*CW2*MH2*MW2^6*MZ*A0i[aa0, MW2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^7*MZ*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(12*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (2*CHD*CW2^3*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2^2*MW2^4*MZ*A0i[aa0, MW2])/(12*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (2*CHD*CW2^3*MW2^4*MZ*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (CHD*MZ*MZ2*A0i[aa0, MW2])/(48*Pi^3*VMU^2) + 
 (CHW*CW2*MZ*MZ2*A0i[aa0, MW2])/(12*Pi^3*VMU^2) + 
 (5*CHD*CW2*MZ*MZ2*A0i[aa0, MW2])/(192*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2*A0i[aa0, MW2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (CHD*CW2^2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*CW2^2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (3*CHD*CW2^2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (2*CHbox*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (605*CHD*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*CHbox*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1057*CHD*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHbox*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (233*CHD*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHD*CW2^2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(36*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CHD*CW2^2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*CHD*CW2^3*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHD*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (31*CHD*CW2^2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHD*CW2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(9*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (11*CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (41*CHD*CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (301*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHbox*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (463*CHD*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHbox*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (517*CHD*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (37*CHD*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (37*CHD*CW2^2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CHD*CW2^3*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(24*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2])/
  (144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2])/(576*(2 - 4*CW2)*(MH2 - MW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^3*MH2^2*MZ*MZ2^2*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHD*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (103*CHD*CW2^2*MW2*MZ*MZ2^2*A0i[aa0, MW2])/
  (576*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHD*CW2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2])/(72*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHbox*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MW2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (181*CHD*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CHbox*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (109*CHD*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*CHbox*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^3*A0i[aa0, MW2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^3*A0i[aa0, MW2])/(576*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^3*MZ*MZ2^3*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2])/(144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^2*MH2*MZ*MZ2^3*A0i[aa0, MW2])/
  (576*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2*MZ*MZ2^3*A0i[aa0, MW2])/(72*(2 - 4*CW2)*(MH2 - MW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHbox*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (7*CHbox*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (11*CHbox*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*CW2*MH2*MZ*MZ2^5*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2^5*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW2*MZ*MZ2^5*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW*A0i[aa0, MW2])/(288*Pi^3*SW*VMU^2) + 
 (89*CHWB*MW*MW2*A0i[aa0, MW2])/(32*Pi^3*SW*VMU^2) - 
 (739*CHWB*CW2*MH2^2*MW2^5*A0i[aa0, MW2])/(36*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (739*CHWB*CW2*MH2*MW2^6*A0i[aa0, MW2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (739*CHWB*CW2*MW2^7*A0i[aa0, MW2])/(36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (CHWB*MW*MW2^4*A0i[aa0, MW2])/(MZ2^3*Pi^3*SW*VMU^2) + 
 (19*CHWB*MW*MW2^3*A0i[aa0, MW2])/(6*MZ2^2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2^2*MW2^7*A0i[aa0, MW2])/(3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*SW*VMU^2) + (8*CHWB*CW2*MH2*MW2^8*A0i[aa0, MW2])/
  (3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MW2^9*A0i[aa0, MW2])/(3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*SW*VMU^2) - (CHWB*MH2*MW*MW2*A0i[aa0, MW2])/(72*MZ2*Pi^3*SW*VMU^2) - 
 (311*CHWB*MW*MW2^2*A0i[aa0, MW2])/(72*MZ2*Pi^3*SW*VMU^2) + 
 (85*CHWB*CW2*MH2^2*MW2^6*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*SW*VMU^2) - (170*CHWB*CW2*MH2*MW2^7*A0i[aa0, MW2])/
  (9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (85*CHWB*CW2*MW2^8*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) - (21*CHWB*MW*MZ2*A0i[aa0, MW2])/(32*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MZ2*A0i[aa0, MW2])/(192*MW2*Pi^3*SW*VMU^2) + 
 (3181*CHWB*CW2*MH2^2*MW2^4*MZ2*A0i[aa0, MW2])/
  (144*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (6437*CHWB*CW2*MH2*MW2^5*MZ2*A0i[aa0, MW2])/(144*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (45*CHWB*CW2*MW2^6*MZ2*A0i[aa0, MW2])/
  (2*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MZ2^2*A0i[aa0, MW2])/(192*MW2*Pi^3*SW*VMU^2) - 
 (1315*CHWB*CW2*MH2^2*MW2^3*MZ2^2*A0i[aa0, MW2])/
  (96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (915*CHWB*CW2*MH2*MW2^4*MZ2^2*A0i[aa0, MW2])/
  (32*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (263*CHWB*CW2*MW2^5*MZ2^2*A0i[aa0, MW2])/(18*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (227*CHWB*CW2*MH2^2*MW2^2*MZ2^3*A0i[aa0, MW2])/
  (48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (83*CHWB*CW2*MH2*MW2^3*MZ2^3*A0i[aa0, MW2])/(8*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (1559*CHWB*CW2*MW2^4*MZ2^3*A0i[aa0, MW2])/
  (288*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (233*CHWB*CW2*MH2^2*MW2*MZ2^4*A0i[aa0, MW2])/(288*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (535*CHWB*CW2*MH2*MW2^2*MZ2^4*A0i[aa0, MW2])/(288*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (95*CHWB*CW2*MW2^3*MZ2^4*A0i[aa0, MW2])/
  (96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^2*MZ2^5*A0i[aa0, MW2])/(96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (7*CHWB*CW2*MH2*MW2*MZ2^5*A0i[aa0, MW2])/
  (48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW2^2*MZ2^5*A0i[aa0, MW2])/(96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (CHWB*CW*MH2*MZ*SW*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MZ*SW*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (22*CHWB*CW*MW2*MZ*SW*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (65*CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW*CW2*MH2^2*MW2*MZ*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (17*CHWB*CW*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (12*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (34*CHWB*CW*CW2^2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (17*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (12*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(36*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (34*CHWB*CW*CW2^2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (14*CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MW2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (10*CHWB*CW*MW2^4*MZ*SW*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + (8*CHWB*CW*MW2^5*MZ*SW*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (20*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MW2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (2*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*CHWB*CW*MW2^4*MZ*SW*A0i[aa0, MW2])/((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (CHWB*CW*MH2*MW2*MZ*SW*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (97*CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (2*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (CHWB*CW*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (12*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/((MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2^2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^4*MZ*SW*A0i[aa0, MW2])/(12*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (CHWB*CW*CW2*MW2^4*MZ*SW*A0i[aa0, MW2])/
  ((MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^4*MZ*SW*A0i[aa0, MW2])/(3*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*CW2^2*MW2^4*MZ*SW*A0i[aa0, MW2])/(3*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (4*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*CHWB*CW*MZ*MZ2*SW*A0i[aa0, MW2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MW2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(4*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (CHWB*CW*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(24*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(9*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*CHWB*CW*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (16*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CHWB*CW*CW2^2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHWB*CW*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (31*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (124*CHWB*CW*CW2^2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHWB*CW*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (37*CHWB*CW*MH2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (16*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MZ*MZ2^2*SW*A0i[aa0, MW2])/(576*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*A0i[aa0, MW2])/(144*(2 - 4*CW2)*(MH2 - MW2)*
   MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHWB*CW*MW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/(576*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (103*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^3*SW*A0i[aa0, MW2])/(576*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHWB*CW*CW2*MZ*MZ2^3*SW*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*A0i[aa0, MW2])/(144*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*CW*CW2^2*MZ*MZ2^3*SW*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MZ*MZ2^3*SW*A0i[aa0, MW2])/(576*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MZ*MZ2^3*SW*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2^3*SW*A0i[aa0, MW2])/(144*(2 - 4*CW2)*(MH2 - MW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHWB*CW*CW2^2*MH2*MZ*MZ2^3*SW*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (9*CHD*CW2^2*MH2^2*MW2*MZ*A0i[aa0, MW2])/(128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2^2*VMU^2) - (9*CHD*CW2^2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (7*CHD*CW2^2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2^2*VMU^2) + (7*CHD*CW2^2*MW2^3*MZ*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*SW2^2*VMU^2) - (CHD*CW2^2*MH2*MW2^4*MZ*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MH2*MW2^4*MZ*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*
   Pi^3*SW2^2*VMU^2) + (CHD*CW2^2*MW2^5*MZ*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHD*CW2^2*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*
   Pi^3*SW2^2*VMU^2) + (3*CHD*CW2^2*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (5*CHD*CW2^2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*SW2^2*VMU^2) - (5*CHD*CW2^2*MW2^4*MZ*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2^2*VMU^2) + (CHD*CW2^2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHD*CW2^2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(128*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2^2*VMU^2) - (3*CHD*CW2^2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (9*CHWB*CW*CW2*MH2^2*MW2*MZ*SW*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2^2*VMU^2) - (9*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (7*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2^2*VMU^2) + (7*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MW2^3*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2^2*Pi^3*SW2^2*VMU^2) - (CHWB*CW*CW2*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*SW2^2*VMU^2) + (CHWB*CW*CW2*MW2^5*MZ*SW*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHWB*CW*CW2*MH2^2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2*Pi^3*SW2^2*VMU^2) + (5*CHWB*CW*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (5*CHWB*CW*CW2*MW2^4*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*SW2^2*VMU^2) - (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2^2*VMU^2) + (3*CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2^2*VMU^2) + (9*CHD*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*CHD*MH2*MW2*MZ*A0i[aa0, MW2])/(256*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (9*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2*VMU^2) - (5*CHbox*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CHD*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (21*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) - (5*CHD*CW2*MH2^3*MW2^3*MZ*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (247*CHD*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2])/(192*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (155*CHD*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (331*CHD*CW2*MW2^6*MZ*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW2*VMU^2) + (CHD*CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MW2^3*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*CW2*MH2*MW2^4*MZ*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*SW2*VMU^2) - (CHbox*MW2^4*MZ*A0i[aa0, MW2])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^4*MZ*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*
   Pi^3*SW2*VMU^2) + (CHD*CW2*MW2^5*MZ*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MW2^6*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*SW2*VMU^2) - (2*CHD*CW2*MH2*MW2^7*MZ*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^8*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   SW2*VMU^2) - (9*CHD*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MH2*MW2^2*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (3*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*
   Pi^3*SW2*VMU^2) + (CHbox*MW2^3*MZ*A0i[aa0, MW2])/
  (8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + (CHD*MW2^3*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*SW2*VMU^2) - (15*CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MW2^5*MZ*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MW2^6*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^7*MZ*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   SW2*VMU^2) - (CHD*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MZ*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CHbox*MW2*MZ*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*MW2*MZ*MZ2*A0i[aa0, MW2])/(256*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) - (3*CHD*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) + (605*CHD*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (1057*CHD*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (233*CHD*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2])/(192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) - (41*CHD*CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (301*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (463*CHD*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (517*CHD*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (5*CHD*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (181*CHD*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (109*CHD*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) - (5*CHD*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MZ*MZ2^5*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2^5*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (CHD*CW2*MW2*MZ*MZ2^5*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (355*CHWB*CW2*MH2^2*MW2^5*A0i[aa0, MW2])/(72*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (355*CHWB*CW2*MH2*MW2^6*A0i[aa0, MW2])/(36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) + (355*CHWB*CW2*MW2^7*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2^7*A0i[aa0, MW2])/(3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*SW*SW2*VMU^2) - (2*CHWB*CW2*MH2*MW2^8*A0i[aa0, MW2])/
  (3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW2^9*A0i[aa0, MW2])/(3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*SW*SW2*VMU^2) - (35*CHWB*CW2*MH2^2*MW2^6*A0i[aa0, MW2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (35*CHWB*CW2*MH2*MW2^7*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*SW*SW2*VMU^2) - (35*CHWB*CW2*MW2^8*A0i[aa0, MW2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (317*CHWB*CW2*MH2^2*MW2^4*MZ2*A0i[aa0, MW2])/
  (48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (317*CHWB*CW2*MH2*MW2^5*MZ2*A0i[aa0, MW2])/(24*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (317*CHWB*CW2*MW2^6*MZ2*A0i[aa0, MW2])/(48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) + (43*CHWB*CW2*MH2^2*MW2^3*MZ2^2*A0i[aa0, MW2])/
  (9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (86*CHWB*CW2*MH2*MW2^4*MZ2^2*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (43*CHWB*CW2*MW2^5*MZ2^2*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) - (251*CHWB*CW2*MH2^2*MW2^2*MZ2^3*A0i[aa0, MW2])/
  (144*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (251*CHWB*CW2*MH2*MW2^3*MZ2^3*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (251*CHWB*CW2*MW2^4*MZ2^3*A0i[aa0, MW2])/(144*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2*MZ2^4*A0i[aa0, MW2])/(4*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) - (CHWB*CW2*MH2*MW2^2*MZ2^4*A0i[aa0, MW2])/
  (2*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ2^4*A0i[aa0, MW2])/(4*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) + (9*CHWB*CW*MH2^2*MW2*MZ*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (9*CHWB*CW*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2*VMU^2) - (21*CHWB*CW*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) - (17*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (17*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*SW2*VMU^2) + (CHWB*CW*MH2^2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (2*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*CW*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*SW2*VMU^2) - (5*CHWB*CW*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*MW2^5*MZ*SW*A0i[aa0, MW2])/((2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*
   SW2*VMU^2) - (9*CHWB*CW*MH2^2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*CW*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/(4*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*
   Pi^3*SW2*VMU^2) + (5*CHWB*CW*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (2*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (15*CHWB*CW*MW2^4*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (12*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2^4*MZ*SW*A0i[aa0, MW2])/(12*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*SW2*VMU^2) - (CHWB*CW*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*CW*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) - (3*CHWB*CW*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*SW2*VMU^2) + (85*CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (31*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (37*CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (576*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (103*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (576*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*A0i[aa0, MW2])/(576*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   SW2*VMU^2) - (CHWB*CW*CW2*MH2*MZ*MZ2^3*SW*A0i[aa0, MW2])/
  (576*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MZ*SW2*A0i[aa0, MW2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*CHD*CW2*MW2*MZ*SW2*A0i[aa0, MW2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2*MZ*SW2*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (CHD*MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (CHbox*MW2^2*MZ*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*CHD*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CHD*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*CHD*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (17*CHD*CW2^2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (17*CHD*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(2*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (CHD*CW2^2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*SW2*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (CHD*CW2^2*MW2^4*MZ*SW2*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHW*CW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(3*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (CHD*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (3*CHD*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (2*CHbox*CW2*MH2^3*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHbox*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*CHbox*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHbox*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CHD*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (85*CHD*CW2^2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CHD*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(18*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (31*CHD*CW2^2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHbox*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CHbox*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (37*CHD*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (37*CHD*CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(144*(MH2 - MW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CHD*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (103*CHD*CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHbox*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CHbox*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*CHbox*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*CW2^2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2^4*SW2*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHbox*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHbox*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*SW2*A0i[aa0, MW2])/(72*Pi^3*SW*VMU^2) + 
 (23*CHWB*MW*MW2*SW2*A0i[aa0, MW2])/(24*Pi^3*SW*VMU^2) + 
 (29*CHWB*CW2*MH2^2*MW2^5*SW2*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (58*CHWB*CW2*MH2*MW2^6*SW2*A0i[aa0, MW2])/
  (9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (29*CHWB*CW2*MW2^7*SW2*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (CHWB*MW*MW2^3*SW2*A0i[aa0, MW2])/
  (3*MZ2^2*Pi^3*SW*VMU^2) - (5*CHWB*MW*MW2^2*SW2*A0i[aa0, MW2])/
  (6*MZ2*Pi^3*SW*VMU^2) - (20*CHWB*CW2*MH2^2*MW2^6*SW2*A0i[aa0, MW2])/
  (3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (40*CHWB*CW2*MH2*MW2^7*SW2*A0i[aa0, MW2])/(3*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - (20*CHWB*CW2*MW2^8*SW2*A0i[aa0, MW2])/
  (3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (11*CHWB*MW*MZ2*SW2*A0i[aa0, MW2])/(288*Pi^3*SW*VMU^2) + 
 (623*CHWB*CW2*MH2^2*MW2^4*MZ2*SW2*A0i[aa0, MW2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1171*CHWB*CW2*MH2*MW2^5*MZ2*SW2*A0i[aa0, MW2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (47*CHWB*CW2*MW2^6*MZ2*SW2*A0i[aa0, MW2])/(3*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MW2^2*MZ2^2*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1559*CHWB*CW2*MH2^2*MW2^3*MZ2^2*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2773*CHWB*CW2*MH2*MW2^4*MZ2^2*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (18*CHWB*CW2*MW2^5*MZ2^2*SW2*A0i[aa0, MW2])/
  (MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2*MZ2^3*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (323*CHWB*CW2*MH2^2*MW2^2*MZ2^3*SW2*A0i[aa0, MW2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (257*CHWB*CW2*MH2*MW2^3*MZ2^3*SW2*A0i[aa0, MW2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (449*CHWB*CW2*MW2^4*MZ2^3*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MZ2^4*SW2*A0i[aa0, MW2])/(288*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (55*CHWB*CW2*MH2^2*MW2*MZ2^4*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (41*CHWB*CW2*MH2*MW2^2*MZ2^4*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ2^4*SW2*A0i[aa0, MW2])/(24*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2^2*MZ2^5*SW2*A0i[aa0, MW2])/(24*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2*MW2*MZ2^5*SW2*A0i[aa0, MW2])/
  (12*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^2*MZ2^5*SW2*A0i[aa0, MW2])/(24*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*CW*MH2*MZ*SW*SW2*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (65*CHWB*CW*MW2*MZ*SW*SW2*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW*MH2^2*MW2*MZ*SW*SW2*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (3*CHWB*CW*MH2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/(2*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (17*CHWB*CW*MH2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (17*CHWB*CW*CW2*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*CHWB*CW*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (6*CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (4*CHWB*CW*CW2*MH2*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^4*MZ*SW*SW2*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (4*CHWB*CW*CW2*MW2^4*MZ*SW*SW2*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/(4*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (3*CHWB*CW*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CHWB*CW*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CHWB*CW*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (62*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CHWB*CW*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/
  (144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^3*SW*SW2*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2^3*SW*SW2*A0i[aa0, MW2])/(144*(MH2 - MW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*CW*CW2*MH2*MZ*MZ2^3*SW*SW2*
   A0i[aa0, MW2])/(36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2^2*MZ2^2*SW2^2*A0i[aa0, MW2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MW2*MZ2^3*SW2^2*A0i[aa0, MW2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MZ2^4*SW2^2*A0i[aa0, MW2])/(72*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*CW2*MW2^5*tad*A0i[aa0, MW2])/
  (2*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MW2^4*MZ2*tad*A0i[aa0, MW2])/(8*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) - (9*CHWB*CW2*MW2^3*MZ2^2*tad*A0i[aa0, MW2])/
  (8*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MW2^2*MZ2^3*tad*A0i[aa0, MW2])/(4*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*
   SW*VMU^2) + (2*CHWB*CW2*MW2^5*SW2*tad*A0i[aa0, MW2])/
  (MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (6*CHWB*CW2*MW2^4*MZ2*SW2*tad*A0i[aa0, MW2])/(MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*
   SW*VMU^2) + (43*CHWB*CW2*MW2^3*MZ2^2*SW2*tad*A0i[aa0, MW2])/
  (8*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW2^2*MZ2^3*SW2*tad*A0i[aa0, MW2])/
  (MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MW2^4*MZ2*SW2^2*tad*A0i[aa0, MW2])/
  (MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^3*MZ2^2*SW2^2*tad*A0i[aa0, MW2])/
  (2*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (CW2*CWw*MW*MW2*MZ*A0i[aa0, MZ2])/(Pi^3*VMU^3) - 
 (CW2*CWw*MW*MZ*MZ2*A0i[aa0, MZ2])/(Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2*SW2*A0i[aa0, MZ2])/(Pi^3*VMU^3) + 
 (CHbox*MH2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (11*CHD*MW2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) - 
 (11*CHW*MW2*MZ*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (37*CHD*CW2^2*MW2*MZ*A0i[aa0, MZ2])/(288*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MW2^3*MZ*A0i[aa0, MZ2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MZ2])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (53*CHD*CW2*MW2^4*MZ*A0i[aa0, MZ2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MZ2])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2*MZ*A0i[aa0, MZ2])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^3*MH2*MW2*MZ*A0i[aa0, MZ2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (34*CHD*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MW2^2*MZ*A0i[aa0, MZ2])/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (68*CHD*CW2^3*MW2^2*MZ*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MW2^3*MZ*A0i[aa0, MZ2])/
  (18*MZ2^2*Pi^3*VMU^2) - (5*CHD*CW2*MW2^3*MZ*A0i[aa0, MZ2])/
  (24*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (20*CHD*CW2*MW2^6*MZ*A0i[aa0, MZ2])/
  (27*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - (CHbox*MH2*MW2*MZ*A0i[aa0, MZ2])/
  (144*MZ2*Pi^3*VMU^2) - (CHD*MH2*MW2*MZ*A0i[aa0, MZ2])/
  (192*MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MZ2])/
  (288*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (CHbox*MW2^2*MZ*A0i[aa0, MZ2])/
  (144*MZ2*Pi^3*VMU^2) - (7*CHD*MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*VMU^2) + 
 (7*CHW*MW2^2*MZ*A0i[aa0, MZ2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(16*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*A0i[aa0, MZ2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^4*MZ*A0i[aa0, MZ2])/(48*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^5*MZ*A0i[aa0, MZ2])/(3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (20*CHD*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*CHD*CW2^2*MW2^3*MZ*A0i[aa0, MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (40*CHD*CW2^3*MW2^3*MZ*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2*A0i[aa0, MZ2])/(192*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MZ2])/(192*Pi^3*VMU^2) + 
 (5*CHD*CW2^2*MZ*MZ2*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW2^2*MZ*MZ2*A0i[aa0, MZ2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*CW2*MH2*MW2^2*MZ*MZ2*A0i[aa0, MZ2])/(288*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHbox*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (779*CHD*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (2*CHW*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (187*CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) + (187*CHD*CW2^2*MW2*MZ*MZ2*A0i[aa0, MZ2])/
  (864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CHD*CW2^3*MW2*MZ*MZ2*A0i[aa0, MZ2])/(108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHbox*CW2*MH2*MW2*MZ*MZ2^2*A0i[aa0, MZ2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2*MZ*MZ2^2*A0i[aa0, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHbox*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (755*CHD*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(288*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHW*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/
  ((2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MZ*MZ2^2*A0i[aa0, MZ2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*CHD*CW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2^3*MZ*MZ2^2*A0i[aa0, MZ2])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHbox*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (8*CHD*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHW*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2])/
  (2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^3*A0i[aa0, MZ2])/
  (144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^2*MZ*MZ2^3*A0i[aa0, MZ2])/
  (576*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MZ*MZ2^3*A0i[aa0, MZ2])/(72*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (19*CHD*CW2*MZ*MZ2^4*A0i[aa0, MZ2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHW*CW2*MZ*MZ2^4*A0i[aa0, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MZ*MZ2^5*A0i[aa0, MZ2])/
  (144*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHWB*MH2*MW2*A0i[aa0, MZ2])/
  (192*MW*Pi^3*SW*VMU^2) - (2831*CHWB*MW2^2*A0i[aa0, MZ2])/
  (1728*MW*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2*MW2^4*A0i[aa0, MZ2])/
  (12*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (350*CHWB*CW2*MW2^5*A0i[aa0, MZ2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (17*CHWB*MW2^4*A0i[aa0, MZ2])/
  (27*MW*MZ2^2*Pi^3*SW*VMU^2) - (80*CHWB*CW2*MW2^7*A0i[aa0, MZ2])/
  (27*MW*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MZ2])/(144*MW*MZ2*Pi^3*SW*VMU^2) + 
 (811*CHWB*MW2^3*A0i[aa0, MZ2])/(432*MW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2^5*A0i[aa0, MZ2])/(36*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*
   VMU^2) + (304*CHWB*CW2*MW2^6*A0i[aa0, MZ2])/(27*MW*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) + (247*CHWB*MW2*MZ2*A0i[aa0, MZ2])/(576*MW*Pi^3*SW*VMU^2) - 
 (11*CHWB*CW2*MH2*MW2^3*MZ2*A0i[aa0, MZ2])/(144*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (13*CHWB*CW2*MW2^4*MZ2*A0i[aa0, MZ2])/
  (8*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MZ2^2*A0i[aa0, MZ2])/
  (192*MW*Pi^3*SW*VMU^2) + (CHWB*CW2^2*MH2*MW2^2*MZ2^2*A0i[aa0, MZ2])/
  (72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (841*CHWB*CW2*MW2^3*MZ2^2*A0i[aa0, MZ2])/(108*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2*MW2*MZ2^3*A0i[aa0, MZ2])/
  (288*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5785*CHWB*CW2*MW2^2*MZ2^3*A0i[aa0, MZ2])/(864*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (1913*CHWB*CW2*MW2*MZ2^4*A0i[aa0, MZ2])/
  (864*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (67*CHWB*CW2*MZ2^5*A0i[aa0, MZ2])/
  (288*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*SW*A0i[aa0, MZ2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (37*CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MZ2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2^2*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MZ2])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (34*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (34*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (272*CHWB*CW*CW2^2*MW2^2*MZ*SW*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MZ2])/(6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/(72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MZ2])/(4*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (4*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (20*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MZ2])/(9*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (20*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (160*CHWB*CW*CW2^2*MW2^3*MZ*SW*A0i[aa0, MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (5*CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + (187*CHWB*CW*MW2*MZ*MZ2*SW*A0i[aa0, MZ2])/
  (864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CHWB*CW*CW2*MW2*MZ*MZ2*SW*A0i[aa0, MZ2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CHWB*CW*CW2*MW2*MZ*MZ2*SW*A0i[aa0, MZ2])/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (187*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(192*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (5*CHWB*CW*CW2^2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^3*SW*A0i[aa0, MZ2])/(576*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*A0i[aa0, MZ2])/(48*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2^2*MZ*MZ2^3*SW*A0i[aa0, MZ2])/
  (18*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CHD*CW2^2*MW2*MZ*A0i[aa0, MZ2])/(64*(2 - 4*CW2)*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*A0i[aa0, MZ2])/(16*(2 - 4*CW2)*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHD*CW2^2*MW2^2*MZ*A0i[aa0, MZ2])/(32*(2 - 4*CW2)*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2*A0i[aa0, MZ2])/(128*(2 - 4*CW2)*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MZ2])/(16*(2 - 4*CW2)*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MZ2])/(4*(2 - 4*CW2)*MZ2^2*Pi^3*SW2^2*
   VMU^2) - (3*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/
  (8*(2 - 4*CW2)*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MZ2])/(32*(2 - 4*CW2)*Pi^3*SW2^2*VMU^2) + 
 (5*CHD*MW2*MZ*A0i[aa0, MZ2])/(128*Pi^3*SW2*VMU^2) + 
 (3*CHD*CW2*MW2*MZ*A0i[aa0, MZ2])/(64*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MZ2])/(384*(2*MW2 - MZ2)^3*Pi^3*SW2*
   VMU^2) - (53*CHD*CW2*MW2^4*MZ*A0i[aa0, MZ2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (CHD*MW2^4*MZ*A0i[aa0, MZ2])/
  (16*MZ2^3*Pi^3*SW2*VMU^2) + (5*CHD*MW2^3*MZ*A0i[aa0, MZ2])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) + (3*CHD*CW2*MW2^3*MZ*A0i[aa0, MZ2])/
  (16*(2 - 4*CW2)*MZ2^2*Pi^3*SW2*VMU^2) + (5*CHD*CW2*MW2^6*MZ*A0i[aa0, MZ2])/
  (27*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW2*VMU^2) - (CHD*MW2^2*MZ*A0i[aa0, MZ2])/
  (8*MZ2*Pi^3*SW2*VMU^2) - (3*CHD*CW2*MW2^2*MZ*A0i[aa0, MZ2])/
  (16*(2 - 4*CW2)*MZ2*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MW2^4*MZ*A0i[aa0, MZ2])/
  (192*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*VMU^2) - (CHD*CW2*MW2^5*MZ*A0i[aa0, MZ2])/
  (12*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*VMU^2) - (CHD*MZ*MZ2*A0i[aa0, MZ2])/
  (256*Pi^3*SW2*VMU^2) - (13*CHD*CW2*MH2*MW2^2*MZ*MZ2*A0i[aa0, MZ2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (779*CHD*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2])/(864*(2*MW2 - MZ2)^3*Pi^3*SW2*
   VMU^2) + (CHD*CW2*MH2*MW2*MZ*MZ2^2*A0i[aa0, MZ2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (755*CHD*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(1152*(2*MW2 - MZ2)^3*Pi^3*SW2*
   VMU^2) + (2*CHD*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (19*CHD*CW2*MZ*MZ2^4*A0i[aa0, MZ2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (CHD*CW2*MZ*MZ2^5*A0i[aa0, MZ2])/
  (576*MW2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2^4*A0i[aa0, MZ2])/(288*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (149*CHWB*CW2*MW2^5*A0i[aa0, MZ2])/(54*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   SW2*VMU^2) + (20*CHWB*CW2*MW2^7*A0i[aa0, MZ2])/
  (27*MW*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2*MW2^5*A0i[aa0, MZ2])/(144*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*SW2*
   VMU^2) - (22*CHWB*CW2*MW2^6*A0i[aa0, MZ2])/(9*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   SW*SW2*VMU^2) + (CHWB*CW2*MH2*MW2^3*MZ2*A0i[aa0, MZ2])/
  (72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (17*CHWB*CW2*MW2^4*MZ2*A0i[aa0, MZ2])/(27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2^2*MH2*MW2^2*MZ2^2*A0i[aa0, MZ2])/
  (288*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (89*CHWB*CW2*MW2^3*MZ2^2*A0i[aa0, MZ2])/(72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (247*CHWB*CW2*MW2^2*MZ2^3*A0i[aa0, MZ2])/
  (216*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (3*CHWB*CW2*MW2*MZ2^4*A0i[aa0, MZ2])/(8*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (CHWB*CW2*MZ2^5*A0i[aa0, MZ2])/(24*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (3*CHWB*CW*MW2*MZ*SW*A0i[aa0, MZ2])/
  (16*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/
  (576*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (17*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(54*(2*MW2 - MZ2)*Pi^3*SW2*
   VMU^2) + (3*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MZ2])/
  (4*(2 - 4*CW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MZ2])/(4*(2 - 4*CW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*
   VMU^2) - (187*CHWB*CW*CW2*MW2*MZ*MZ2*SW*A0i[aa0, MZ2])/
  (864*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (5*CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(192*(2*MW2 - MZ2)*Pi^3*SW2*
   VMU^2) + (CHWB*CW*CW2*MZ*MZ2^3*SW*A0i[aa0, MZ2])/
  (576*MW2*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + (CHbox*MH2*MZ*SW2*A0i[aa0, MZ2])/
  (72*Pi^3*VMU^2) + (CHB*MW2*MZ*SW2*A0i[aa0, MZ2])/(8*Pi^3*VMU^2) - 
 (CHbox*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (3*CHD*MW2*MZ*SW2*A0i[aa0, MZ2])/(32*Pi^3*VMU^2) + 
 (37*CHD*CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(288*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MZ2])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (34*CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (34*CHD*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(16*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (20*CHD*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (20*CHD*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (5*CHB*MZ*MZ2*SW2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2*SW2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (CHD*MZ*MZ2*SW2*A0i[aa0, MZ2])/(64*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHbox*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (8*CHW*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (187*CHD*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (187*CHD*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHbox*CW2*MH2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHbox*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHW*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHD*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHB*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHbox*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHW*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/(144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHB*CW2*MZ*MZ2^4*SW2*A0i[aa0, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHW*CW2*MZ*MZ2^4*SW2*A0i[aa0, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHWB*MH2*MW2*SW2*A0i[aa0, MZ2])/
  (96*MW*Pi^3*SW*VMU^2) - (5*CHWB*MW2^2*SW2*A0i[aa0, MZ2])/
  (72*MW*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2*MW2^4*SW2*A0i[aa0, MZ2])/
  (18*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (208*CHWB*CW2*MW2^5*SW2*A0i[aa0, MZ2])/(27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (13*CHWB*MW2^3*SW2*A0i[aa0, MZ2])/(72*MW*MZ2*Pi^3*SW*VMU^2) - 
 (160*CHWB*CW2*MW2^6*SW2*A0i[aa0, MZ2])/(27*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*
   VMU^2) + (CHWB*MW2*MZ2*SW2*A0i[aa0, MZ2])/(576*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2^3*MZ2*SW2*A0i[aa0, MZ2])/(12*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (193*CHWB*CW2*MW2^4*MZ2*SW2*A0i[aa0, MZ2])/
  (54*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (307*CHWB*CW2*MW2^3*MZ2^2*SW2*A0i[aa0, MZ2])/(27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MW2*MZ2^3*SW2*A0i[aa0, MZ2])/
  (72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (611*CHWB*CW2*MW2^2*MZ2^3*SW2*A0i[aa0, MZ2])/(72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (617*CHWB*CW2*MW2*MZ2^4*SW2*A0i[aa0, MZ2])/
  (216*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (19*CHWB*CW2*MZ2^5*SW2*A0i[aa0, MZ2])/(72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (37*CHWB*CW*MW2*MZ*SW*SW2*A0i[aa0, MZ2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW*MH2*MW2*MZ*SW*SW2*A0i[aa0, MZ2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW2*MZ*SW*SW2*A0i[aa0, MZ2])/(36*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (34*CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (136*CHWB*CW*CW2*MW2^2*MZ*SW*SW2*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MZ2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (20*CHWB*CW*MW2^3*MZ*SW*SW2*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (80*CHWB*CW*CW2*MW2^3*MZ*SW*SW2*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (187*CHWB*CW*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MZ2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (187*CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MZ2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MZ*MZ2^2*SW*SW2*A0i[aa0, MZ2])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*CW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MZ2])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*MZ*MZ2^3*SW*SW2*A0i[aa0, MZ2])/
  (144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*A0i[aa0, MZ2])/(36*(2 - 4*CW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (4*CHB*CW2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHB*CW2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2])/(3*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHB*CW2*MZ*MZ2^4*SW2^2*A0i[aa0, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHB*CW2*MZ*MZ2^3*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*CW2*MZ*MZ2^3*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (12*MW*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MZ2^3*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (24*MW*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2*MZ2^3*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (12*MW*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MZ2^4*SW2^2*B0i[bb0, 0, MH2, MZ2])/(24*MW*(2*MW2 - MZ2)*Pi^3*SW*
   VMU^2) + (CHB*CW2*MH2*MZ*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MZ*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHB*CW2*MZ*MZ2^3*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*CW2*MZ*MZ2^3*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (3*MW*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ2^3*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (6*MW*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ2^3*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (3*MW*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MZ2^4*SW2^3*B0i[bb0, 0, MH2, MZ2])/(6*MW*(2*MW2 - MZ2)*Pi^3*SW*
   VMU^2) - (CHD*CW2*MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^3*MZ*B0i[bb0, MW2, 0, MT2])/(16*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHD*CW2*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) - (CHD*CW2*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/
  (6*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/
  (6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(2*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) + (CHD*CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(24*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/
  (96*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^3*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/
  (12*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^3*MZ*SW*B0i[bb0, MW2, 0, MT2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW*MT2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  (4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*MT2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MT2^2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MW2, 0, MT2])/((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MT2*MW2^3*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MT2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(96*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2^2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(8*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2^2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (24*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MT2^2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(4*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*MT2^2*MW*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MT2*MW*MW2*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(8*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*CHWB*MT2^2*MW*SW*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MT2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*SW2*VMU^2) + 
 (CHWB*MT2^2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/(6*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MT2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/(6*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, 0, MT2])/(3*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MT2*MW*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(32*Pi^3*SW2*VMU^2) + 
 (CHWB*MT2^2*MW*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(32*MW2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MT2^2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (96*MW2*Pi^3*SW2*VMU^2) + (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (48*Pi^3*SW2*VMU^2) - (CHD*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*Pi^3*VMU^2) - (CHD*CW2^2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(24*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/(24*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (6*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*MT2^2*MW*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (4*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MT2*MW*MW2*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (4*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (2*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + (2*CHD*MW2^4*MZ*B0i[bb0, MW2, 0, MW2])/
  (3*MZ2^2*Pi^3*VMU^2) - (7*CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/
  (12*MZ2*Pi^3*VMU^2) + (2*CHD*CW2^2*MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/
  (3*Pi^3*VMU^2) - (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/
  (3*Pi^3*VMU^2) + (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHD*CW2^3*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHD*CW2^4*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (8*CHWB*CW2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MW2])/((2 - 4*CW2)*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*CW2*MW*MW2*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^2) + 
 (11*CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(Pi^3*VMU^2) + 
 (7*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (8*CHWB*CW*CW2^3*MW2*MZ*MZ2*SW*
   B0i[bb0, MW2, 0, MW2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MZ2^2*SW*B0i[bb0, MW2, 0, MW2])/(4*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, 0, MW2])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (8*CHWB*CW*MW2^3*MZ*SW*SW2*B0i[bb0, MW2, 0, MW2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) - 
 (4*CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (4*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*SW2*
   B0i[bb0, MW2, 0, MW2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MW2, 0, MW2])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2*
   B0i[bb0, MW2, 0, MW2])/(3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(192*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(96*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (CHbox*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHW*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*Pi^3*VMU^2) + 
 (CHD*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(16*Pi^3*VMU^2) - 
 (CHW*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHbox*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (36*MZ2*Pi^3*VMU^2) - (CHbox*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (9*MZ2*Pi^3*VMU^2) - (CHW*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (3*MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHbox*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (2*CHW*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(2*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) + (CHD*CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (36*Pi^3*VMU^2) + (CHD*CW2^2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(144*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (576*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^3*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (1152*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*CW2*MH2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHbox*CW2*MH2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHD*CW2*MH2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  ((MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHbox*CW2*MW2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (4*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHW*CW2*MW2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (144*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (576*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHbox*CW2*MH2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MW2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHW*CW2*MW2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (CHWB*CW*MH2^2*MW2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/((2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (6*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/((2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (4*CHWB*CW*MH2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (10*CHWB*CW*MH2*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (4*CHWB*CW*MW2^4*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*CW2^2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(576*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(48*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (144*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (18*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(4*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^3*MW*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (96*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2])/(32*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(9*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2*MW*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2^2*MW*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(192*MW2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(16*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (576*MW2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(36*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(144*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (144*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHbox*CW2*MH2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHW*CW2*MH2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (14*CHbox*CW2*MH2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CHD*CW2*MH2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHW*CW2*MH2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  ((MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*CHbox*CW2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  ((MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CHW*CW2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHbox*CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (36*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (144*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHbox*CW2*MH2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHW*CW2*MH2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  ((MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CHW*CW2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(36*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(144*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW2*MH2^2*MW*MZ2^2*SW*SW2*
   B0i[bb0, MW2, MH2, MW2])/(6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^3*MW*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (24*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHWB*CW2*MW*MW2^2*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CW2*CWw*MW*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) - 
 (5*CW2*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) + 
 (4*CW2*CWw*MW*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) - 
 (CW2*CWw*MW*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) + 
 (83*CHD*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) + 
 (67*CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CHD*CW2^3*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (83*CHD*CW2*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (2*CHD*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/
  (3*MZ2^2*Pi^3*VMU^2) - (8*CHD*CW2*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHD*CW2*MW2^5*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) - (25*CHD*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/
  (36*MZ2*Pi^3*VMU^2) - (4*CHD*CW2*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (5*CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (72*Pi^3*VMU^2) + (17*CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (36*Pi^3*VMU^2) + (17*CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^3*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (8*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(192*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHD*CW2^3*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*CHD*CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(144*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(576*(2 - 4*CW2)*MW2*Pi^3*
   VMU^2) - (CHD*CW2^3*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (25*CHD*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(1152*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHD*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (96*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^2) + 
 (67*CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2^2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (83*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (32*CHWB*CW*MW2^4*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (16*CHWB*CW*MW2^5*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (16*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CHWB*CW*MW2^4*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + (34*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*
   B0i[bb0, MW2, MW2, MZ2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (11*CHWB*MW*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2^2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (8*CHWB*CW*CW2^2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (29*CHWB*MW*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(48*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (144*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (18*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (17*CHWB*MW*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (71*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (12*Pi^3*SW2*VMU^2) + (8*CHWB*MW*MW2^4*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*MZ2^2*Pi^3*SW2*VMU^2) - (7*CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ2*Pi^3*SW2*VMU^2) + (91*CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (48*Pi^3*SW2*VMU^2) - (17*CHWB*CW*CW2*MW2*MZ*MZ2*SW*
   B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*SW2*VMU^2) - 
 (25*CHWB*MW*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(192*MW2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (55*CHD*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(144*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (144*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (25*CHD*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) - 
 (4*CHWB*CW*CW2*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (17*CHWB*CW*MW2*MZ*MZ2*SW*SW2*
   B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) - 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (11*CHWB*MW*MW2^2*MZ2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^2) + 
 (4*CHWB*CW*CW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (29*CHWB*MW*MW2*MZ2^2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^3*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(144*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (17*CHWB*MW*MZ2^3*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHbox*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (288*Pi^3*VMU^2) - (CHD*CW2^2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + (CHbox*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (72*Pi^3*VMU^2) + (CHD*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (96*Pi^3*VMU^2) - (CHW*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (16*Pi^3*VMU^2) + (CHD*CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - (CHbox*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) - (CHD*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHW*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHB*CW2*MH2*MW2^4*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MW2^4*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(192*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (288*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
 (CHW*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(8*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (CHW*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MZ2*Pi^3*VMU^2) - (CHbox*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*Pi^3*VMU^2) + (CHD*CW2^2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + (5*CHW*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*Pi^3*VMU^2) - (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (CHbox*CW2^2*MH2^2*MW2^2*MZ*MZ2*
   B0i[bb0, MZ2, MH2, MZ2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHB*CW2*MH2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHB*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHW*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^4*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MH2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHB*CW2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHB*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHW*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^4*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2^2*MH2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MH2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2^2*MH2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHB*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHW*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2^2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*CW2^4*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MH2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*CHD*CW2^2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2^2*MZ*MZ2^5*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^5*B0i[bb0, MZ2, MH2, MZ2])/(24*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHWB*CW2*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (8*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (7*CHWB*MH2*MW*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^3*MH2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2^3*MH2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MZ*MZ2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (4*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MZ*MZ2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*CW2^3*MZ*MZ2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*SW2*VMU^2) + 
 (17*CHWB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*MH2*MW*MW2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2*MW*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (576*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHWB*MW*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2^2*MZ*MZ2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHbox*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) + 
 (CHB*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) - 
 (CHW*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - (CHB*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) + (CHW*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) - (4*CHB*CW2*MH2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHW*CW2*MH2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHbox*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHW*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (CHbox*CW2^2*MH2^2*MW2^2*MZ*MZ2*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CHB*CW2*MH2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHW*CW2*MH2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CHB*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHW*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHB*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHbox*CW2^2*MH2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHB*CW2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2^2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CHB*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CHW*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MH2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*CW2*MH2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHbox*CW2^2*MH2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (8*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CHB*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHW*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHbox*CW2^2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2^2*MH2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHB*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2^2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*CHD*CW2^2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (8*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MZ*MZ2^5*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^5*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2*MW*MW2^3*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MW*MW2^2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2^3*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  ((2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MW*MW2^2*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MW*MW2*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MZ2^5*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MH2*MW2*MZ*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MZ*MZ2^3*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHB*MH2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHB*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHB*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2^2*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2*MW*MW2^3*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (14*CHWB*CW2*MH2*MW*MW2^2*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MW*MW2^3*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2*MW*MW2*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*CW2*MW*MW2^2*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MZ2^4*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2^4*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  ((2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MZ2^5*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (55*CHD*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) - 
 (5*CHD*CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - (CHD*CW2^2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CHD*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2^2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CHD*CW2^3*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHD*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (8*CHD*CW2^3*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CHD*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VMU^2) + 
 (16*CHD*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (14*CHD*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (4*CHD*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHD*CW2^2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (193*CHD*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (4*CHD*CW2^2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (CHD*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (18*MZ2*Pi^3*VMU^2) - (CHD*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (6*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2^2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (16*CHD*CW2^3*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (35*CHD*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
 (7*CHD*CW2^2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (432*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (96*Pi^3*VMU^2) - (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (53*CHD*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*CW2^2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*CW2^3*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2^2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CHD*CW2^3*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CHD*CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (41*CHD*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^3*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CHD*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1363*CHWB*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(864*MW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(108*MW*Pi^3*SW*VMU^2) + 
 (22*CHWB*CW2*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MW2^6*B0i[bb0, MZ2, MT2, MT2])/(27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (8*CHWB*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*MZ2^3*Pi^3*SW*VMU^2) + (26*CHWB*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*MZ2^2*Pi^3*SW*VMU^2) - (725*CHWB*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (216*MW*MZ2*Pi^3*SW*VMU^2) + (2*CHWB*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*MZ2*Pi^3*SW*VMU^2) - (8*CHWB*CW2*MT2*MW2^6*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (25*CHWB*MT2*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(108*MW*Pi^3*SW*VMU^2) - 
 (49*CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(432*MW*Pi^3*SW*VMU^2) - 
 (53*CHWB*CW2*MT2*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MW2^5*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*MW2*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(288*MW*Pi^3*SW*VMU^2) + 
 (101*CHWB*CW2*MT2*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (31*CHWB*CW2*MW2^4*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MT2*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
  (432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (91*CHWB*CW2*MW2^3*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
  (432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MW2^2*MZ2^4*B0i[bb0, MZ2, MT2, MT2])/
  (432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW*MT2*MW2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (17*CHWB*CW*CW2*MT2*MW2*MZ*SW*
   B0i[bb0, MZ2, MT2, MT2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (80*CHWB*CW*CW2^2*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (32*CHWB*CW*CW2^2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (64*CHWB*CW*MT2*MW2^4*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (16*CHWB*CW*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (16*CHWB*CW*CW2*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (193*CHWB*CW*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (64*CHWB*CW*CW2^2*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*CHWB*CW*CW2*MT2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHWB*CW*MT2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHWB*CW*CW2^2*MT2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (40*CHWB*CW*CW2^2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (2*CHWB*CW*CW2*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (5*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (17*CHD*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (10*CHD*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHD*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CHD*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CHD*CW2^2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MT2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (8*CHD*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (8*CHD*CW2^2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (53*CHD*CW2*MT2*MW2^3*MZ*MZ2*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHD*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHD*CW2^2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHD*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CHD*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (41*CHD*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (13*CHD*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (133*CHWB*MT2*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(216*MW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*MW*Pi^3*SW*VMU^2) - 
 (104*CHWB*CW2*MT2*MW2^5*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MW2^6*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (8*CHWB*MT2*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (22*CHWB*MT2*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MW*MZ2*Pi^3*SW*VMU^2) + 
 (32*CHWB*CW2*MT2*MW2^6*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MT2*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(288*MW*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(36*MW*Pi^3*SW*VMU^2) + 
 (61*CHWB*CW2*MT2*MW2^4*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (18*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (52*CHWB*CW2*MW2^5*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MT2*MW2^3*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (35*CHWB*CW2*MW2^4*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (18*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (59*CHWB*CW2*MT2*MW2^2*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^3*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MT2*MW2*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MW2^2*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2*MW2*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW*MT2*MW2*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*MW2^2*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (10*CHWB*CW*MT2*MW2^2*MZ*SW*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHWB*CW*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CHWB*CW*CW2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CHWB*CW*MT2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (32*CHWB*CW*MT2*MW2^2*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*MT2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (32*CHWB*CW*CW2*MT2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (7*CHWB*CW*MT2*MW2*MZ*MZ2*SW*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (20*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (64*CHWB*CW2*MT2*MW2^5*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW2*MT2*MW2^4*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (32*CHWB*CW2*MW2^5*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (41*CHWB*CW2*MT2*MW2^3*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MW2^4*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (73*CHWB*CW2*MT2*MW2^2*MZ2^3*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (54*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^3*MZ2^3*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MT2*MW2*MZ2^4*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (108*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (23*CHWB*CW2*MW2^2*MZ2^4*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (54*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MW2*MZ2^5*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (108*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (13*CW2*CWw*MW*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/((2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (3*CW2*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (4*(2*MW2 - MZ2)*Pi^3*VMU^3) - 
 (3*CW2*CWw*MW*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(8*Pi^3*VMU^3) - 
 (4*CW2*CWw*MW*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  ((2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  ((2*MW2 - MZ2)*Pi^3*VMU^3) - (CHD*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (96*Pi^3*VMU^2) - (4*CHD*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (49*CHD*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*CW2^3*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(6*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2^3*Pi^3*VMU^2) - (5*CHD*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2^3*Pi^3*VMU^2) + (13*CHD*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (24*MZ2^2*Pi^3*VMU^2) + (13*CHD*CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/((2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) + (5*CHD*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (16*MZ2*Pi^3*VMU^2) + (5*CHD*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (24*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (2*CHD*CW2^3*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(192*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHD*CW2^3*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (191*CHD*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (55*CHD*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MW2, MW2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CHWB*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*SW*VMU^2) - 
 (CHWB*CW*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(MZ2^3*Pi^3*SW*VMU^2) - 
 (19*CHWB*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2^2*Pi^3*SW*VMU^2) + 
 (85*CHWB*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(36*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW*CW2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (19*CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(96*Pi^3*SW*VMU^2) - 
 (47*CHWB*CW*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(192*Pi^3*SW*VMU^2) + 
 (19*CHWB*CW*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MW2, MW2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (34*CHWB*CW*CW2^2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (14*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CHWB*CW*MW2^5*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (8*CHWB*CW*MW2^6*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (52*CHWB*CW*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CHWB*CW*MW2^5*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (6*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(12*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (CHWB*CW*CW2*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  ((2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*CW2^2*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CHWB*CW*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2^2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (12*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (576*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (49*CHD*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (3*CHD*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (8*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (191*CHD*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (55*CHD*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (53*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2^2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW*CW2*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (13*CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*SW*VMU^2) + 
 (91*CHWB*CW*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (113*CHWB*CW*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^5*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^4*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CHWB*CW*CW2*MW2^4*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) - (4*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2*
   B0i[bb0, MZ2, MW2, MW2])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CHWB*CW*CW2*MW2^5*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (88*CHWB*CW*CW2*MW2^4*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (56*CHWB*CW*CW2*MW2^3*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (37*CHWB*CW*CW2*MW2^2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (19*CHWB*CW*CW2*MW2*MZ*MZ2^4*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^5*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHbox*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(192*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (288*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHW*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (CHW*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (6*Pi^3*VMU^2) - (CHbox*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*MZ2*Pi^3*VMU^2) - (CHD*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHW*MH2*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHD*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHW*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CHbox*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) - (CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) + (CHW*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (6*Pi^3*VMU^2) - (CHD*CW2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + (CHbox*MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*Pi^3*VMU^2) + (CHbox*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) + (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (16*Pi^3*VMU^2) - (CHW*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (24*Pi^3*VMU^2) + (CHD*CW2*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (CHbox*MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/
  (48*Pi^3*VMU^2) - (CHWB*MH2^2*MW*MW2*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*Pi^3*VMU^2) + (CHWB*MH2*MW*MW2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) + (CHWB*CW*MH2^2*MW2*MZ*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2^2*MZ*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW2^2*MZ*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(18*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2*MZ*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MZ2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHB*MH2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHB*MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHB*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHB*MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHB*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHB*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*MZ2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(18*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHW*MH2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHbox*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHW*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHB*MH2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHB*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (103*CHD*CW2*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) + (11*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (54*Pi^3*VMU^2) + (CHD*CW2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) - (8*CHD*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*VMU^2) - (16*CHD*CW2*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (11*CHD*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (4*CHD*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MZ2*Pi^3*VMU^2) - (8*CHD*CW2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (121*CHD*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*CHD*CW2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (35*CHD*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
 (101*CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) + (85*CHD*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/
  (1728*Pi^3*VMU^2) - (16*CHWB*CW2*MT2*MW2^3*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*Pi^3*VMU^2) - (103*CHWB*CW*MT2*MW2^2*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2^3*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (64*CHWB*CW*MT2*MW2^4*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHWB*CW*MT2*MW2^3*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (32*CHWB*CW*MW2^4*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/(MW*Pi^3*VMU^2) - 
 (8*CHWB*CW2*MW2^3*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/(27*MW*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW2*MZ*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*CHWB*CW*MW2^2*MZ*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (103*CHWB*CW2*MT2*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (216*MW*Pi^3*VMU^2) + (CHWB*CW2*MW2^2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (2*MW*Pi^3*VMU^2) + (CHWB*CW*MW2*MZ*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2])/(16*MW*Pi^3*VMU^2) - 
 (65*CHWB*CW2*MW2*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2])/(216*MW*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ2^4*SW*B0i[dbb0, MZ2, MT2, MT2])/(16*MW*Pi^3*VMU^2) + 
 (8*CHD*CW2^2*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - (10*CHD*CW2^2*MT2*MW2*MZ*MZ2*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*CHD*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHD*CW2^2*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CHD*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) + (32*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (16*CHWB*CW2*MT2*MW2^2*MZ2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*Pi^3*VMU^2) - (40*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (16*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - (23*CHWB*CW2*MT2*MW2*MZ2^2*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*MW*Pi^3*VMU^2) + 
 (8*CHWB*CW2*MW2^2*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*Pi^3*VMU^2) + (7*CHWB*CW*CW2*MT2*MZ*MZ2^2*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(54*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (20*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (47*CHWB*CW2*MT2*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (216*MW*Pi^3*VMU^2) - (23*CHWB*CW2*MW2*MZ2^3*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(54*MW*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (37*CHWB*CW2*MZ2^4*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/(216*MW*Pi^3*VMU^2) - 
 (8*CHD*CW2*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + (5*CHD*CW2*MT2*MW2*MZ*MZ2*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*Pi^3*VMU^2) - (32*CHWB*CW*MT2*MW2^2*MZ*SW*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (20*CHWB*CW*MT2*MW2*MZ*MZ2*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - (16*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (10*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*CWw*MW*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(Pi^3*VMU^3) + 
 (5*CW2*CWw*MW*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(2*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(16*Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^3) - 
 (67*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) - 
 (277*CHD*CW2*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(3*MZ2^2*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2^6*MZ*B0i[dbb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (2*CHD*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(9*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (11*CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/
  (144*Pi^3*VMU^2) + (19*CHD*CW2*MW2^3*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(192*Pi^3*VMU^2) - 
 (19*CHD*CW2*MW2^2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2*MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/
  (576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^4*B0i[dbb0, MZ2, MW2, MW2])/(1152*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*MW*MW2^3*SW*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^2) - 
 (277*CHWB*CW*MW2^4*MZ*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (44*CHWB*CW*MW2^6*MZ*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHWB*MW*MW2^4*SW*B0i[dbb0, MZ2, MW2, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^5*MZ*SW*B0i[dbb0, MZ2, MW2, MW2])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (89*CHWB*MW*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^2) + 
 (76*CHWB*CW*MW2^3*MZ*MZ2*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (29*CHWB*MW*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MW2, MW2])/(48*Pi^3*VMU^2) - 
 (19*CHWB*CW*MW2^2*MZ*MZ2^2*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHWB*MW*MZ2^3*SW*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW2*MZ*MZ2^3*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^4*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (17*CHD*CW2^2*MW2^2*MZ*MZ2*SW2*
   B0i[dbb0, MZ2, MW2, MW2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (4*CHWB*CW*CW2*MW2^3*MZ*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (17*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2*
   B0i[dbb0, MZ2, MW2, MW2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW*CW2*MW2*MZ*MZ2^3*SW*SW2*
   B0i[dbb0, MZ2, MW2, MW2])/(9*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^4*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2^3*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (25*CHD*CW2*MW2^2*MZ*MZ2^2*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (288*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2^3*MZ*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + (4*CHWB*CW*MW2^4*MZ*SW*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (11*CHWB*CW*MW2^3*MZ*MZ2*SW*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - (25*CHWB*CW*MW2^2*MZ*MZ2^2*SW*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2*MZ*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^4*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*Pi^3*VMU^3) + 
 (CW*CWw*MW2^3*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*Pi^3*VMU^3) - 
 (CHD*CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2^2*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (CHD*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (2*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2^3*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2^5*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2^4*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^2) + 
 (CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VMU^2) + 
 (3*CHD*CW2^2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^2) + 
 (2*CHWB*CW*CW2*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) + 
 (3*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (4*CHD*CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - (2*CHD*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*MZ2*Pi^3*VMU^2) - (8*CHD*CW2*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (24*Pi^3*VMU^2) - (8*CHWB*MW*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) + (16*CHWB*CW*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - 
 (32*CHWB*CW*MW2^4*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (4*CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) - 
 (8*CHWB*CW*MW2^2*MZ*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHWB*MW*MW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) + 
 (4*CHWB*CW*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (2*CHD*MW2*MZ*MZ2^2*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (2*CHD*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (8*CHD*CW2^2*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (8*CHWB*MW*MZ2^3*SW*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (32*CHWB*CW*CW2*MZ*MZ2^3*SW*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (MZ*MZ2^2*SW2^2*Ced[1, 1, 1, 1])/
  (108*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[1, 1, 1, 1])/
  (72*Pi^3*VMU^2) - (MZ*MZ2^2*SW2^2*Ced[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ced[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 1, 1])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 2, 2])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[1, 1, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[1, 1, 1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[1, 1, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[1, 1, 2, 2])/(36*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*Ceu[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ceu[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Ceu[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[1, 1, 3, 3])/(16*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[1, 1, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHd[1, 1])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHd[1, 1])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHd[1, 1])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHd[1, 1])/(144*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHd[1, 1])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHd[1, 1])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHd[1, 1])/(36*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2*CHd[1, 1])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHd[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/
  (72*Pi^3*VMU^2) + (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHd[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^3*MZ*A0i[aa0, MZ2]*CHd[1, 1])/
  (36*MZ2^2*Pi^3*VMU^2) + (MW2^2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/
  (24*MZ2*Pi^3*VMU^2) - (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHd[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHd[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHd[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(36*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHd[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHd[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHd[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*CHd[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHd[2, 2])/(108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHd[2, 2])/
  (432*Pi^3*VMU^2) - (MZ*MZ2^2*CHd[2, 2])/(144*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*CHd[2, 2])/(108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHd[2, 2])/
  (27*Pi^3*VMU^2) - (MZ*MZ2^2*SW2*CHd[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHd[2, 2])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHd[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHd[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHd[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHd[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(36*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHd[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHd[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHd[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*CHd[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHd[3, 3])/(108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHd[3, 3])/
  (432*Pi^3*VMU^2) - (MZ*MZ2^2*CHd[3, 3])/(144*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*CHd[3, 3])/(108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHd[3, 3])/
  (27*Pi^3*VMU^2) - (MZ*MZ2^2*SW2*CHd[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHd[3, 3])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHd[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHd[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHd[3, 3])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHd[3, 3])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(36*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHd[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHd[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHd[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MW2*MZ*CHe[1, 1])/(288*Pi^3*VMU^2) + 
 (3*MT2*MW2*MZ*CHe[1, 1])/(16*Pi^3*VMU^2) + 
 (MW2^2*MZ*CHe[1, 1])/(18*Pi^3*VMU^2) - (5*CW2*MT2*MW2^2*MZ*CHe[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (19*CW2*MW2^3*MZ*CHe[1, 1])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*MT2*MW2^3*MZ*CHe[1, 1])/
  (27*MZ2^2*Pi^3*VMU^2) - (MW2^4*MZ*CHe[1, 1])/(12*MZ2^2*Pi^3*VMU^2) - 
 (2*MT2*MW2^2*MZ*CHe[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (31*MW2^3*MZ*CHe[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*CHe[1, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*CHe[1, 1])/(6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*CHe[1, 1])/(288*Pi^3*VMU^2) - (17*MT2*MZ*MZ2*CHe[1, 1])/
  (432*Pi^3*VMU^2) - (17*MW2*MZ*MZ2*CHe[1, 1])/(54*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHe[1, 1])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CW2*MT2*MW2*MZ*MZ2*CHe[1, 1])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CW2*MW2^2*MZ*MZ2*CHe[1, 1])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*MZ*MZ2^2*CHe[1, 1])/(216*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*CHe[1, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*CHe[1, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*CW2*MW2*MZ*MZ2^2*CHe[1, 1])/
  (1728*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*CHe[1, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*MT2*MW2*MZ*SW2*CHe[1, 1])/
  (54*Pi^3*VMU^2) + (71*MW2^2*MZ*SW2*CHe[1, 1])/(144*Pi^3*VMU^2) - 
 (2*MT2*MW2^2*MZ*SW2*CHe[1, 1])/(27*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*CHe[1, 1])/(12*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*CHe[1, 1])/(288*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*SW2*CHe[1, 1])/(432*Pi^3*VMU^2) - 
 (161*MW2*MZ*MZ2*SW2*CHe[1, 1])/(144*Pi^3*VMU^2) + 
 (50*CW2*MW2^2*MZ*MZ2*SW2*CHe[1, 1])/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*MZ*MZ2^2*SW2*CHe[1, 1])/(24*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*SW2*CHe[1, 1])/(162*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHe[1, 1])/(8*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHe[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[1, 1])/(288*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[1, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[1, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[1, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[1, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[1, 1])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHe[1, 1])/(48*Pi^3*VMU^2) - 
 (23*MW2*MZ*A0i[aa0, MT2]*CHe[1, 1])/(72*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*A0i[aa0, MT2]*CHe[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHe[1, 1])/(27*MZ2^2*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*A0i[aa0, MT2]*CHe[1, 1])/(18*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*A0i[aa0, MT2]*CHe[1, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*A0i[aa0, MT2]*CHe[1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHe[1, 1])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*A0i[aa0, MT2]*CHe[1, 1])/(432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MT2]*CHe[1, 1])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2]*CHe[1, 1])/(48*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (2*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHe[1, 1])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MZ*A0i[aa0, MW2]*CHe[1, 1])/
  (288*Pi^3*VMU^2) + (11*MW2*MZ*A0i[aa0, MW2]*CHe[1, 1])/(48*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[1, 1])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (17*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHe[1, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHe[1, 1])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHe[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[1, 1])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (CW2*MW2^4*MZ*A0i[aa0, MW2]*CHe[1, 1])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MW2]*CHe[1, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[1, 1])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (85*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[1, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[1, 1])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (37*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[1, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[1, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[1, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[1, 1])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[1, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(288*Pi^3*VMU^2) - 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(64*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (MZ*MZ2*A0i[aa0, MZ2]*CHe[1, 1])/(576*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHe[1, 1])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (187*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[1, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[1, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[1, 1])/
  (288*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[1, 1])/
  (36*Pi^3*VMU^2) - (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHe[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[1, 1])/
  (36*MZ2*Pi^3*VMU^2) - (MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[1, 1])/
  (576*Pi^3*VMU^2) + (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHe[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHe[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[1, 1])/
  (48*Pi^3*VMU^2) - (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[1, 1])/
  (48*Pi^3*VMU^2) + (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[1, 1])/
  (24*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[1, 1])/
  (48*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[1, 1])/
  (48*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[1, 1])/
  (24*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[1, 1])/
  (6*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[1, 1])/
  (6*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHe[1, 1])/
  (6*Pi^3*VMU^2) + (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[1, 1])/
  (288*Pi^3*VMU^2) - (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[1, 1])/
  (72*Pi^3*VMU^2) + (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[1, 1])/
  (24*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[1, 1])/
  (72*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[1, 1])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[1, 1])/
  (24*Pi^3*VMU^2) - (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/
  (72*Pi^3*VMU^2) + (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/
  (6*Pi^3*VMU^2) - (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/
  (6*MZ2*Pi^3*VMU^2) + (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/
  (18*Pi^3*VMU^2) + (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/
  (72*Pi^3*VMU^2) + (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/
  (18*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/
  (288*MW2*Pi^3*VMU^2) - (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[1, 1])/
  (288*Pi^3*VMU^2) + (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[1, 1])/
  (144*Pi^3*VMU^2) + (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[1, 1])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[1, 1])/
  (24*Pi^3*VMU^2) + (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[1, 1])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[1, 1])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(36*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHe[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (7*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(18*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(144*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/(72*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/(6*MZ2^2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/
  (6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/(288*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHe[1, 1])/(288*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[1, 1])/(288*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[1, 1])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[1, 1])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHe[1, 1])/(24*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[1, 1])/(27*Pi^3*VMU^2) - 
 (5*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[1, 1])/(27*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[1, 1])/(27*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[1, 1])/(432*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[1, 1])/(54*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[1, 1])/(432*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[1, 1])/(6*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[1, 1])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[1, 1])/(288*Pi^3*VMU^2) + 
 (4*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[1, 1])/(3*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHe[2, 2])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHe[2, 2])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHe[2, 2])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHe[2, 2])/(144*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHe[2, 2])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHe[2, 2])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHe[2, 2])/(36*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2*CHe[2, 2])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHe[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/
  (72*Pi^3*VMU^2) + (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHe[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^3*MZ*A0i[aa0, MZ2]*CHe[2, 2])/
  (36*MZ2^2*Pi^3*VMU^2) + (MW2^2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/
  (24*MZ2*Pi^3*VMU^2) - (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHe[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(36*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*CHe[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHe[3, 3])/(108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHe[3, 3])/
  (432*Pi^3*VMU^2) - (MZ*MZ2^2*CHe[3, 3])/(144*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*CHe[3, 3])/(108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHe[3, 3])/
  (27*Pi^3*VMU^2) - (MZ*MZ2^2*SW2*CHe[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHe[3, 3])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHe[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHe[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[3, 3])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[3, 3])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(36*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHe[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHe[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (49*MT2*MW2*MZ*CHl1[1, 1])/
  (216*Pi^3*VMU^2) + (29*MW2^2*MZ*CHl1[1, 1])/(54*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*CHl1[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CW2*MW2^3*MZ*CHl1[1, 1])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MT2*MW2^3*MZ*CHl1[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*CHl1[1, 1])/(6*MZ2^2*Pi^3*VMU^2) - (17*MT2*MW2^2*MZ*CHl1[1, 1])/
  (54*MZ2*Pi^3*VMU^2) - (71*MW2^3*MZ*CHl1[1, 1])/(216*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*CHl1[1, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*CHl1[1, 1])/(6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*CHl1[1, 1])/(432*Pi^3*VMU^2) - 
 (115*MW2*MZ*MZ2*CHl1[1, 1])/(864*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHl1[1, 1])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CW2*MT2*MW2*MZ*MZ2*CHl1[1, 1])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CW2*MW2^2*MZ*MZ2*CHl1[1, 1])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHl1[1, 1])/(108*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*CHl1[1, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*CHl1[1, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (167*CW2*MW2*MZ*MZ2^2*CHl1[1, 1])/
  (1728*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*CHl1[1, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW2^3*MZ*MZ2*CHl1[1, 1])/
  (108*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) + (25*MW2^2*MZ*SW2*CHl1[1, 1])/
  (216*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*SW2*CHl1[1, 1])/(432*Pi^3*VMU^2) + 
 (50*CW2*MW2^2*MZ*MZ2*SW2*CHl1[1, 1])/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHl1[1, 1])/(36*Pi^3*VMU^2) - 
 (47*CW2*MW2*MZ*MZ2^2*SW2*CHl1[1, 1])/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*SW2*CHl1[1, 1])/(27*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[1, 1])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*CHl1[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl1[1, 1])/(576*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl1[1, 1])/(288*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl1[1, 1])/(576*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[1, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[1, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[1, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[1, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[1, 1])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl1[1, 1])/(48*Pi^3*VMU^2) - 
 (49*MW2*MZ*A0i[aa0, MT2]*CHl1[1, 1])/(216*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*A0i[aa0, MT2]*CHl1[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHl1[1, 1])/(27*MZ2^2*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*A0i[aa0, MT2]*CHl1[1, 1])/(54*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*A0i[aa0, MT2]*CHl1[1, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (17*MZ*MZ2*A0i[aa0, MT2]*CHl1[1, 1])/(432*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHl1[1, 1])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*A0i[aa0, MT2]*CHl1[1, 1])/(432*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MZ*MZ2^2*A0i[aa0, MT2]*CHl1[1, 1])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2]*CHl1[1, 1])/
  (48*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl1[1, 1])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/
  (288*Pi^3*VMU^2) + (43*MW2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(144*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MW2^3*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl1[1, 1])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(288*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHl1[1, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(576*Pi^3*VMU^2) - 
 (5*CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(72*MZ2^2*Pi^3*VMU^2) + 
 (10*CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (MZ*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/(1152*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/(18*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (187*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[1, 1])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl1[1, 1])/(144*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl1[1, 1])/
  (288*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/
  (576*Pi^3*SW2*VMU^2) + (17*MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/
  (1152*Pi^3*SW2*VMU^2) - (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/
  (16*MZ2^3*Pi^3*SW2*VMU^2) + (23*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/
  (144*MZ2^2*Pi^3*SW2*VMU^2) + (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/
  (576*MZ2*Pi^3*SW2*VMU^2) - (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/
  (9*MZ2*Pi^3*SW2*VMU^2) - (MZ*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (1152*Pi^3*SW2*VMU^2) + (5*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (144*Pi^3*VMU^2) + (5*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (144*MZ2*Pi^3*VMU^2) - (10*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[1, 1])/(48*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[1, 1])/(48*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl1[1, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl1[1, 1])/(48*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl1[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHl1[1, 1])/(6*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHl1[1, 1])/(6*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[1, 1])/(6*Pi^3*VMU^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[1, 1])/(288*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[1, 1])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[1, 1])/(24*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/(6*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/(18*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/(288*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(144*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[1, 1])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[1, 1])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/(27*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/(36*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (17*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/(54*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/(864*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/(144*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/(144*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/(6*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/
  (6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/(288*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/(576*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(288*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(48*Pi^3*VMU^2) + 
 (7*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(27*Pi^3*VMU^2) - 
 (2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(27*Pi^3*VMU^2) - 
 (4*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(27*MZ2*Pi^3*VMU^2) - 
 (47*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(432*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(54*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(864*Pi^3*VMU^2) - 
 (37*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(432*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(864*Pi^3*VMU^2) + 
 (11*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl1[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl1[1, 1])/(6*MZ2*Pi^3*VMU^2) - 
 (25*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[1, 1])/(144*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[1, 1])/(288*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[1, 1])/(576*Pi^3*VMU^2) + 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[1, 1])/(12*Pi^3*VMU^2) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[1, 1])/
  (24*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[1, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[1, 1])/
  (24*Pi^3*VMU^2) - (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[1, 1])/
  (3*Pi^3*VMU^2) + (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[1, 1])/
  (Pi^3*VMU^2) - (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[1, 1])/
  (Pi^3*VMU^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[1, 1])/
  (6*Pi^3*VMU^2) - (MW2^2*MZ*CHl1[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHl1[2, 2])/(108*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*CHl1[2, 2])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHl1[2, 2])/(144*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*CHl1[2, 2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW2^3*MZ*MZ2*CHl1[2, 2])/
  (108*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHl1[2, 2])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHl1[2, 2])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHl1[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHl1[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*SW2*CHl1[2, 2])/(27*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[2, 2])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*CHl1[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHl1[2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(72*Pi^3*VMU^2) - 
 (5*CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/(18*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (25*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl1[2, 2])/(144*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(64*Pi^3*SW2*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(16*MZ2^3*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(8*MZ2^2*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(64*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*Pi^3*VMU^2) + 
 (5*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (144*MZ2*Pi^3*VMU^2) - (10*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*CHl1[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHl1[3, 3])/(108*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*CHl1[3, 3])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHl1[3, 3])/(144*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*CHl1[3, 3])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW2^3*MZ*MZ2*CHl1[3, 3])/
  (108*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHl1[3, 3])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHl1[3, 3])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHl1[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHl1[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*SW2*CHl1[3, 3])/(27*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[3, 3])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*CHl1[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl1[3, 3])/(36*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/(36*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (36*MZ2*Pi^3*VMU^2) + (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MW2*MZ*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (481*MT2*MW2*MZ*CHl3[1, 1])/(864*Pi^3*VMU^2) + 
 (167*MW2^2*MZ*CHl3[1, 1])/(864*Pi^3*VMU^2) + (23*CW2*MW2^2*MZ*CHl3[1, 1])/
  (1728*Pi^3*VMU^2) - (9*MH2^2*MW2^2*MZ*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + (9*MH2*MW2^3*MZ*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + (7*MH2*MW2^3*MZ*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2^4*MZ*CHl3[1, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^2*MZ*CHl3[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CW2*MW2^3*MZ*CHl3[1, 1])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*CHl3[1, 1])/(27*MZ2^3*Pi^3*VMU^2) + 
 (MW2^5*MZ*CHl3[1, 1])/(3*MZ2^3*Pi^3*VMU^2) + (28*MT2*MW2^3*MZ*CHl3[1, 1])/
  (27*MZ2^2*Pi^3*VMU^2) - (107*MW2^4*MZ*CHl3[1, 1])/(108*MZ2^2*Pi^3*VMU^2) - 
 (MH2^2*MW2^4*MZ*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*
   VMU^2) + (MH2*MW2^5*MZ*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*VMU^2) + (MH2*MW2^5*MZ*CHl3[1, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*VMU^2) - (MW2^6*MZ*CHl3[1, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*VMU^2) + (MH2*MW2^2*MZ*CHl3[1, 1])/(288*MZ2*Pi^3*VMU^2) - 
 (39*MT2*MW2^2*MZ*CHl3[1, 1])/(32*MZ2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + (3*MH2^2*MW2^3*MZ*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (3*MH2*MW2^4*MZ*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW2^4*MZ*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + 
 (5*MW2^5*MZ*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^3*MZ*CHl3[1, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*CHl3[1, 1])/(6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*CHl3[1, 1])/(1152*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*CHl3[1, 1])/
  (144*Pi^3*VMU^2) - (245*MT2*MZ*MZ2*CHl3[1, 1])/(3456*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (13*MW2*MZ*MZ2*CHl3[1, 1])/(864*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*CHl3[1, 1])/(216*Pi^3*VMU^2) - 
 (47*CW2^2*MW2*MZ*MZ2*CHl3[1, 1])/(1728*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*CHl3[1, 1])/(288*(-1 + 2*CW2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*MZ2*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*MZ2*CHl3[1, 1])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2^3*MZ*MZ2*CHl3[1, 1])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^3*MZ*MZ2*CHl3[1, 1])/(144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*CW2*MT2*MW2^3*MZ*MZ2*CHl3[1, 1])/(144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*CW2*MW2^4*MZ*MZ2*CHl3[1, 1])/(864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHl3[1, 1])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MT2*MW2*MZ*MZ2*CHl3[1, 1])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CW2*MW2^2*MZ*MZ2*CHl3[1, 1])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2^2*MW2^2*MZ*MZ2*CHl3[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (227*MZ*MZ2^2*CHl3[1, 1])/(3456*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*CHl3[1, 1])/(144*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*CHl3[1, 1])/
  (432*Pi^3*VMU^2) + (5*CW2*MH2*MW2^2*MZ*MZ2^2*CHl3[1, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (11*CW2*MT2*MW2^2*MZ*MZ2^2*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (35*CW2*MW2^3*MZ*MZ2^2*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (23*CW2*MW2*MZ*MZ2^2*CHl3[1, 1])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) + (25*CW2^2*MW2*MZ*MZ2^2*CHl3[1, 1])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2^3*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*MZ2^3*CHl3[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (311*CW2*MW2^2*MZ*MZ2^3*CHl3[1, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (103*CW2^2*MZ*MZ2^3*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + (7*CW2*MT2*MW2^4*MZ*CHl3[1, 1])/
  (16*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (65*CW2*MW2^5*MZ*CHl3[1, 1])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (25*CW2*MT2*MW2^5*MZ*CHl3[1, 1])/
  (216*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (CW2*MW2^6*MZ*CHl3[1, 1])/
  (6*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (MH2^3*MZ*SW2*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*CHl3[1, 1])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*CHl3[1, 1])/(96*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*SW2*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*MT2*MW2*MZ*SW2*CHl3[1, 1])/(4*Pi^3*VMU^2) - 
 (43*MT2*MW2*MZ*SW2*CHl3[1, 1])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MT2*MW2*MZ*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl3[1, 1])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (89*MW2^2*MZ*SW2*CHl3[1, 1])/(216*Pi^3*VMU^2) + 
 (751*MW2^2*MZ*SW2*CHl3[1, 1])/(432*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (131*CW2*MW2^2*MZ*SW2*CHl3[1, 1])/(432*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (40*CW2*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (40*CW2^2*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - (7*CW2*MW2^3*MZ*SW2*CHl3[1, 1])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + (19*CW2*MW2^3*MZ*SW2*CHl3[1, 1])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CW2^2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (67*MW2^3*MZ*SW2*CHl3[1, 1])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (32*MT2*MW2^4*MZ*SW2*CHl3[1, 1])/(27*(2 - 4*CW2)*MZ2^3*Pi^3*
   VMU^2) - (2*MW2^5*MZ*SW2*CHl3[1, 1])/((2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (4*MW2^6*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*SW2*CHl3[1, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (223*MW2^4*MZ*SW2*CHl3[1, 1])/(54*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MW2^5*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (MH2^3*MW2*MZ*SW2*CHl3[1, 1])/(36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) - (MT2^3*MW2*MZ*SW2*CHl3[1, 1])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) - (MH2*MW2^2*MZ*SW2*CHl3[1, 1])/(48*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) - (8*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (377*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(216*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (MT2^2*MW2^2*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) + (89*MW2^3*MZ*SW2*CHl3[1, 1])/(108*MZ2*Pi^3*VMU^2) - 
 (503*MW2^3*MZ*SW2*CHl3[1, 1])/(144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (89*CW2*MW2^3*MZ*SW2*CHl3[1, 1])/(108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^3*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (32*CW2*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (32*CW2^2*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*CHl3[1, 1])/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*CHl3[1, 1])/(6*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^4*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (17*MW2^4*MZ*SW2*CHl3[1, 1])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (MH2*MZ*MZ2*SW2*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (17*CW2*MT2*MZ*MZ2*SW2*CHl3[1, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (595*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(432*Pi^3*VMU^2) - 
 (23*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(64*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (61*CW2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (49*CW2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (47*CW2^2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(432*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(72*(-1 + 2*CW2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CW2*MT2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (901*CW2*MW2^4*MZ*MZ2*SW2*CHl3[1, 1])/(648*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl3[1, 1])/(288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MZ*MZ2*SW2*CHl3[1, 1])/(48*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2^2*MH2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (91*CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (23*CW2^2*MT2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5417*CW2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(3456*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CW2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (40*CW2^2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (163*CW2^2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (43*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (49*MZ*MZ2^2*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (49*CW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(16*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (49*CW2*MH2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (1345*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (83*CW2*MW2^3*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*CHl3[1, 1])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*CHl3[1, 1])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*CHl3[1, 1])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2^2*MT2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MT2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (24*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (449*CW2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(384*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CW2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(1728*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (50*CW2^2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*CW2^2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MT2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (48*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(24*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (47*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (23*CW2*MH2*MW2*MZ*MZ2^3*SW2*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (247*CW2*MT2*MW2*MZ*MZ2^3*SW2*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*CW2*MW2^2*MZ*MZ2^3*SW2*CHl3[1, 1])/(648*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[1, 1])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[1, 1])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2^2*MZ*MZ2^3*SW2*CHl3[1, 1])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*CHl3[1, 1])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*MZ*MZ2^3*SW2*CHl3[1, 1])/(576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^4*SW2*CHl3[1, 1])/(384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*SW2*CHl3[1, 1])/(64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (643*CW2*MW2*MZ*MZ2^4*SW2*CHl3[1, 1])/(3456*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*CHl3[1, 1])/(384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*CHl3[1, 1])/(288*MW2*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2*MW2^4*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (7*CW2*MW2^5*MZ*MZ2^2*SW2*CHl3[1, 1])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (11*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*CHl3[1, 1])/
  (24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (17*CW2*MW2^4*MZ*MZ2^3*SW2*CHl3[1, 1])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2^4*SW2*CHl3[1, 1])/
  (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (47*CW2*MW2^3*MZ*MZ2^4*SW2*CHl3[1, 1])/(96*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (7*CW2*MH2*MW2*MZ*MZ2^5*SW2*CHl3[1, 1])/
  (96*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^5*SW2*CHl3[1, 1])/(48*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (31*CW2*MT2*MW2^4*MZ*SW2*CHl3[1, 1])/
  (18*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (65*CW2*MW2^5*MZ*SW2*CHl3[1, 1])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (25*CW2*MT2*MW2^5*MZ*SW2*CHl3[1, 1])/
  (54*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (2*CW2*MW2^6*MZ*SW2*CHl3[1, 1])/
  (3*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(72*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*MZ2*SW2*CHl3[1, 1])/(27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2^4*SW2*CHl3[1, 1])/(81*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (31*CW2*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(108*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (7*CW2*MW2^4*MZ*SW2*CHl3[1, 1])/(12*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (19*CW2*MT2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(108*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(54*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(6*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (17*CW2*MW2*MZ*MZ2^3*SW2*CHl3[1, 1])/
  (72*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHl3[1, 1])/(18*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (MH2*MW2*MZ*SW2^2*CHl3[1, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*MT2*MW2*MZ*SW2^2*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*MW2^2*MZ*SW2^2*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*SW2^2*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2^2*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (MH2*MW2^3*MZ*SW2^2*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (MH2*MW2^3*MZ*SW2^2*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - (MW2^4*MZ*SW2^2*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (20*CW2*MT2*MW2^2*MZ*SW2^2*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (19*CW2*MW2^3*MZ*SW2^2*CHl3[1, 1])/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (8*MT2*MW2^3*MZ*SW2^2*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (5*MW2^4*MZ*SW2^2*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (16*MT2*MW2^2*MZ*SW2^2*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (77*MW2^3*MZ*SW2^2*CHl3[1, 1])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (16*CW2*MT2*MW2^3*MZ*SW2^2*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2^2*CHl3[1, 1])/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (MH2*MZ*MZ2*SW2^2*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*CHl3[1, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*CHl3[1, 1])/(32*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2^2*CHl3[1, 1])/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (25*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (13*CW2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (3*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CW2*MT2*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (200*CW2*MW2^4*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (81*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (23*CW2*MT2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5077*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(2592*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (89*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(648*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (400*CW2^2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (96*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (121*CW2*MT2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(432*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (2773*CW2*MW2^3*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(6*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (6217*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (10368*(2*MW2 - MZ2)*Pi^3*VMU^2) - (347*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (1296*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (400*CW2^2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (6*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13561*CW2*MW2^2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(2592*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/(16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (113*CW2*MW2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/(108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2^2*CHl3[1, 1])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2^2*CHl3[1, 1])/(72*MW2*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (2*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (7*CW2*MW2^5*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) + (11*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2*CHl3[1, 1])/
  (6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (17*CW2*MW2^4*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) - (4*CW2*MH2*MW2^2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/
  (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (47*CW2*MW2^3*MZ*MZ2^4*SW2^2*CHl3[1, 1])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) + (7*CW2*MH2*MW2*MZ*MZ2^5*SW2^2*CHl3[1, 1])/
  (24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^5*SW2^2*CHl3[1, 1])/(12*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) - (CW2*MT2*MW2^4*MZ*SW2^2*CHl3[1, 1])/
  (9*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (5*CW2*MT2*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (18*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (16*CW2*MW2^4*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (100*CW2*MW2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/
  (81*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (31*CW2*MT2*MW2^3*MZ*SW2^2*CHl3[1, 1])/
  (27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - (7*CW2*MW2^4*MZ*SW2^2*CHl3[1, 1])/
  (3*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (25*CW2*MT2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(36*(-2*MW2 + MZ2)^2*Pi^3*
   VMU^2) + (34*CW2*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + (37*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (36*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(18*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (2*CW2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^3*CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2^3*CHl3[1, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^3*MZ*MZ2*SW2^3*CHl3[1, 1])/(54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (200*CW2*MW2^2*MZ*MZ2*SW2^3*CHl3[1, 1])/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (17*MW2^2*MZ*MZ2*SW2^3*CHl3[1, 1])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(4*Pi^3*VMU^2) - 
 (3*CW2^2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(108*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (29*CW2*MW2^3*MZ*MZ2^2*SW2^3*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (113*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (200*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2^3*CHl3[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (145*CW2*MW2^2*MZ*MZ2^3*SW2^3*CHl3[1, 1])/(72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (29*CW2*MW2*MZ*MZ2^4*SW2^3*CHl3[1, 1])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^3*CHl3[1, 1])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2*SW2^3*CHl3[1, 1])/(27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (47*CW2*MW2^2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2^3*SW2^3*CHl3[1, 1])/(24*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^4*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2^3*SW2^4*CHl3[1, 1])/(6*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(192*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(32*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (5*MZ*MZ2*A0i[aa0, MH2]*CHl3[1, 1])/(576*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*CHl3[1, 1])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (MH2*MW2*MZ*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^3*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW2^3*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW2^4*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*MH2^3*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2^2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*MH2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^4*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^3*MW2^2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2^3*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW2^4*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (11*MH2^3*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*MH2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^4*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(16*Pi^3*VMU^2) - 
 (227*MW2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(432*Pi^3*VMU^2) + 
 (13*CW2*MW2^4*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*MW2^4*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(27*MZ2^3*Pi^3*VMU^2) - 
 (28*MW2^3*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(12*MZ2*Pi^3*VMU^2) + 
 (19*MW2^2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(16*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^5*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (109*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(1728*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^2*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (313*CW2*MW2^3*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (169*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MT2*MZ*MZ2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (107*CW2*MW2*MZ*MZ2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^4*A0i[aa0, MT2]*CHl3[1, 1])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*A0i[aa0, MT2]*CHl3[1, 1])/(32*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(4*Pi^3*VMU^2) + 
 (17*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (52*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (40*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (32*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2 - 4*CW2)*MZ2^3*Pi^3*
   VMU^2) - (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (MT2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (8*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (9*MZ2*Pi^3*VMU^2) - (175*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MW2^5*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (32*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(108*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (313*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(6*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2^2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (169*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (12*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MT2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (107*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(24*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CW2*MT2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (8*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(9*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (16*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(16*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CW2^2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2^3*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^4*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2*MZ*MZ2^2*SW2^4*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) + 
 (79*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (9*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (9*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (21*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (7*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (71*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (71*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (71*CW2*MW2^6*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(3*MZ2^3*Pi^3*VMU^2) + 
 (7*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(6*MZ2^2*Pi^3*VMU^2) + 
 (MH2^2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(4*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*VMU^2) - (3*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (5*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*VMU^2) + (MW2^5*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (2*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (35*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (9*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2*Pi^3*VMU^2) + (3*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*VMU^2) - (15*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2^5*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^6*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^7*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) + (MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (3*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (443*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (775*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (371*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (649*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (119*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (103*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^5*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^5*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^5*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (9*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) - (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (9*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (9*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (7*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (7*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2^2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW2^5*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (3*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*SW2*VMU^2) - (5*CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) - (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (65*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (11*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (65*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (71*CW2*MH2^2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (71*CW2*MH2*MW2^5*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (71*CW2*MW2^6*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2^2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (5*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (4*MW2^5*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*
   Pi^3*VMU^2) + (MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*MZ2^2*Pi^3*VMU^2) - (10*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (4*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(MZ2*Pi^3*VMU^2) + 
 (97*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(24*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MH2^2*MW2^5*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MH2*MW2^6*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MW2^7*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2^2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (CW2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2^2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (62*CW2^2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (443*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (775*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (371*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (649*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (119*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*
   CHl3[1, 1])/(72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (17*CW2*MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (3*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (2*CW2*MH2*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (3*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CW2*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*
   CHl3[1, 1])/(72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (5*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(64*Pi^3*VMU^2) + 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(96*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (73*CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (17*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/
  (72*MZ2^2*Pi^3*VMU^2) + (3*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/
  (144*MZ2*Pi^3*VMU^2) + (7*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/
  (144*MZ2*Pi^3*VMU^2) - (3*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (10*CW2*MW2^5*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (384*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (97*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl3[1, 1])/
  (1728*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MZ*MZ2^5*A0i[aa0, MZ2]*CHl3[1, 1])/
  (192*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/
  (576*Pi^3*SW2*VMU^2) - (127*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/
  (1152*Pi^3*SW2*VMU^2) + (3*CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/
  (16*MZ2^3*Pi^3*SW2*VMU^2) - (31*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/
  (144*MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(576*MZ2*Pi^3*SW2*VMU^2) + 
 (67*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(288*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(16*(2 - 4*CW2)*MZ2*Pi^3*SW2*
   VMU^2) + (17*MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(1152*Pi^3*SW2*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(64*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (37*CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2^2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (68*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (136*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(12*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(8*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (40*CW2*MW2^5*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (40*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (80*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (97*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(48*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (37*MW2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*
   CHl3[1, 1])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (68*CW2*MW2^2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (40*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (187*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (7*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(6*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (7*CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MT2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MT2^2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (96*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MT2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (MT2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2^2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(48*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (7*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(6*Pi^3*VMU^2) - (CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/((2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) + (7*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*CW2^3*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CW2^2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + (7*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (7*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (576*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MH2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (576*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (5*MH2*MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^4*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2^2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(288*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MH2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (151*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(72*Pi^3*VMU^2) + (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (13*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(18*MZ2*Pi^3*VMU^2) + 
 (13*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (55*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(64*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (576*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (67*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) + (CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (83*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^5*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (55*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (4*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (2*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (2*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(192*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (96*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (192*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (24*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (576*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (8*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (16*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^5*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(72*Pi^3*VMU^2) + (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(12*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^3*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^3*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^3*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (24*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (6*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (12*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (4*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^5*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (12*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(54*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (13*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2^3*Pi^3*VMU^2) + 
 (28*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (29*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (259*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (5*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(9*Pi^3*VMU^2) + (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (52*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (40*CW2^2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (32*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*MZ2^2*Pi^3*VMU^2) - (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (193*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (32*CW2^2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(216*Pi^3*VMU^2) - 
 (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(36*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (259*CW2*MT2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (26*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2^2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (73*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (20*CW2*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (16*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (27*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(16*Pi^3*VMU^2) + 
 (71*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*MZ2^3*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(2*MZ2^2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (61*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (107*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(576*Pi^3*VMU^2) - 
 (77*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (47*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (71*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[1, 1])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (4*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (26*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (107*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (77*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (47*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(12*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (53*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (11*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (22*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2*Pi^3*VMU^2) - 
 (101*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(432*Pi^3*VMU^2) + 
 (31*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(432*Pi^3*VMU^2) - 
 (91*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(432*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(432*Pi^3*VMU^2) - 
 (103*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (32*MT2*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (16*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - (65*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (10*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*Pi^3*VMU^2) - (20*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*Pi^3*VMU^2) + 
 (8*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (216*Pi^3*VMU^2) + (7*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(216*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (16*MT2*MW2^2*MZ*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (10*MT2*MW2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (8*MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + (47*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[1, 1])/(72*Pi^3*VMU^2) - (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[1, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (13*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (277*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (22*MW2^6*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MW2^5*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (38*MW2^3*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*Pi^3*VMU^2) - (17*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[1, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(9*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + (2*MW2^4*MZ*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (11*MW2^3*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (25*MW2^2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW2^5*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (12*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(Pi^3*VMU^2) + (4*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(4*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - (16*MW2^4*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) + (16*CW2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW2*MZ*CHl3[2, 2])/
  (288*Pi^3*VMU^2) + (95*MT2*MW2*MZ*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (445*MW2^2*MZ*CHl3[2, 2])/(864*Pi^3*VMU^2) + (23*CW2*MW2^2*MZ*CHl3[2, 2])/
  (1728*Pi^3*VMU^2) - (9*MH2^2*MW2^2*MZ*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + (9*MH2*MW2^3*MZ*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + (7*MH2*MW2^3*MZ*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2^4*MZ*CHl3[2, 2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (10*CW2*MT2*MW2^2*MZ*CHl3[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MW2^3*MZ*CHl3[2, 2])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*CHl3[2, 2])/(27*MZ2^3*Pi^3*VMU^2) + 
 (MW2^5*MZ*CHl3[2, 2])/(3*MZ2^3*Pi^3*VMU^2) + (8*MT2*MW2^3*MZ*CHl3[2, 2])/
  (9*MZ2^2*Pi^3*VMU^2) - (89*MW2^4*MZ*CHl3[2, 2])/(108*MZ2^2*Pi^3*VMU^2) - 
 (MH2^2*MW2^4*MZ*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*
   VMU^2) + (MH2*MW2^5*MZ*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*VMU^2) + (MH2*MW2^5*MZ*CHl3[2, 2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*VMU^2) - (MW2^6*MZ*CHl3[2, 2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*VMU^2) + (MH2*MW2^2*MZ*CHl3[2, 2])/(288*MZ2*Pi^3*VMU^2) - 
 (781*MT2*MW2^2*MZ*CHl3[2, 2])/(864*MZ2*Pi^3*VMU^2) + 
 (71*MW2^3*MZ*CHl3[2, 2])/(108*MZ2*Pi^3*VMU^2) + 
 (3*MH2^2*MW2^3*MZ*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*
   VMU^2) - (3*MH2*MW2^4*MZ*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*
   Pi^3*VMU^2) - (5*MH2*MW2^4*MZ*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*VMU^2) + (5*MW2^5*MZ*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*VMU^2) - (8*CW2*MT2*MW2^3*MZ*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (CW2*MW2^4*MZ*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (MH2*MZ*MZ2*CHl3[2, 2])/
  (1152*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (109*MT2*MZ*MZ2*CHl3[2, 2])/(3456*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (257*MW2*MZ*MZ2*CHl3[2, 2])/(864*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*CHl3[2, 2])/(216*Pi^3*VMU^2) - 
 (47*CW2^2*MW2*MZ*MZ2*CHl3[2, 2])/(1728*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*CHl3[2, 2])/(288*(-1 + 2*CW2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*MZ2*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*MZ2*CHl3[2, 2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2^3*MZ*MZ2*CHl3[2, 2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^3*MZ*MZ2*CHl3[2, 2])/(144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*CW2*MT2*MW2^3*MZ*MZ2*CHl3[2, 2])/(144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*CW2*MW2^4*MZ*MZ2*CHl3[2, 2])/(864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHl3[2, 2])/(192*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (91*CW2*MT2*MW2*MZ*MZ2*CHl3[2, 2])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (311*CW2*MW2^2*MZ*MZ2*CHl3[2, 2])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2^2*MW2^2*MZ*MZ2*CHl3[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (211*MZ*MZ2^2*CHl3[2, 2])/(3456*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*CHl3[2, 2])/(144*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*CHl3[2, 2])/
  (432*Pi^3*VMU^2) + (5*CW2*MH2*MW2^2*MZ*MZ2^2*CHl3[2, 2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (11*CW2*MT2*MW2^2*MZ*MZ2^2*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (35*CW2*MW2^3*MZ*MZ2^2*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (335*CW2*MW2*MZ*MZ2^2*CHl3[2, 2])/
  (1728*(2*MW2 - MZ2)*Pi^3*VMU^2) + (25*CW2^2*MW2*MZ*MZ2^2*CHl3[2, 2])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2^3*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*MZ2^3*CHl3[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (311*CW2*MW2^2*MZ*MZ2^3*CHl3[2, 2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - (103*CW2^2*MZ*MZ2^3*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + (7*CW2*MT2*MW2^4*MZ*CHl3[2, 2])/
  (16*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (65*CW2*MW2^5*MZ*CHl3[2, 2])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (25*CW2*MT2*MW2^5*MZ*CHl3[2, 2])/
  (216*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (CW2*MW2^6*MZ*CHl3[2, 2])/
  (6*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (MH2^3*MZ*SW2*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*CHl3[2, 2])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*CHl3[2, 2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*SW2*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*MT2*MW2*MZ*SW2*CHl3[2, 2])/(4*Pi^3*VMU^2) - 
 (43*MT2*MW2*MZ*SW2*CHl3[2, 2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MT2*MW2*MZ*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl3[2, 2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (31*MW2^2*MZ*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) + 
 (751*MW2^2*MZ*SW2*CHl3[2, 2])/(432*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (131*CW2*MW2^2*MZ*SW2*CHl3[2, 2])/(432*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (40*CW2*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (40*CW2^2*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - (7*CW2*MW2^3*MZ*SW2*CHl3[2, 2])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + (19*CW2*MW2^3*MZ*SW2*CHl3[2, 2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CW2^2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (67*MW2^3*MZ*SW2*CHl3[2, 2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (32*MT2*MW2^4*MZ*SW2*CHl3[2, 2])/(27*(2 - 4*CW2)*MZ2^3*Pi^3*
   VMU^2) - (2*MW2^5*MZ*SW2*CHl3[2, 2])/((2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (4*MW2^6*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*SW2*CHl3[2, 2])/(3*MZ2^2*Pi^3*VMU^2) + 
 (223*MW2^4*MZ*SW2*CHl3[2, 2])/(54*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MW2^5*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (MH2^3*MW2*MZ*SW2*CHl3[2, 2])/(36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) - (MT2^3*MW2*MZ*SW2*CHl3[2, 2])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) - (MH2*MW2^2*MZ*SW2*CHl3[2, 2])/(48*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) - (8*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (377*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(216*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (MT2^2*MW2^2*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) + (89*MW2^3*MZ*SW2*CHl3[2, 2])/(108*MZ2*Pi^3*VMU^2) - 
 (503*MW2^3*MZ*SW2*CHl3[2, 2])/(144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (89*CW2*MW2^3*MZ*SW2*CHl3[2, 2])/(108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^3*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (32*CW2*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (32*CW2^2*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*CHl3[2, 2])/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*CHl3[2, 2])/(6*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^4*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (17*MW2^4*MZ*SW2*CHl3[2, 2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (MH2*MZ*MZ2*SW2*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (17*CW2*MT2*MZ*MZ2*SW2*CHl3[2, 2])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (71*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(54*Pi^3*VMU^2) - 
 (23*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(64*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (61*CW2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (49*CW2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (47*CW2^2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(432*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(72*(-1 + 2*CW2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CW2*MT2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (901*CW2*MW2^4*MZ*MZ2*SW2*CHl3[2, 2])/(648*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl3[2, 2])/(288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MZ*MZ2*SW2*CHl3[2, 2])/(48*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2^2*MH2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (91*CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (23*CW2^2*MT2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (9851*CW2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(10368*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CW2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (40*CW2^2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (163*CW2^2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (43*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (49*MZ*MZ2^2*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (49*CW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(16*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (49*CW2*MH2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (1345*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (83*CW2*MW2^3*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*CHl3[2, 2])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*CHl3[2, 2])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*CHl3[2, 2])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2^2*MT2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MT2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (24*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5723*CW2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(10368*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CW2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(1728*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (50*CW2^2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*CW2^2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MT2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (48*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(24*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (47*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (23*CW2*MH2*MW2*MZ*MZ2^3*SW2*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (247*CW2*MT2*MW2*MZ*MZ2^3*SW2*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*CW2*MW2^2*MZ*MZ2^3*SW2*CHl3[2, 2])/(648*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[2, 2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[2, 2])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2^2*MZ*MZ2^3*SW2*CHl3[2, 2])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*CHl3[2, 2])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*MZ*MZ2^3*SW2*CHl3[2, 2])/(576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^4*SW2*CHl3[2, 2])/(384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*SW2*CHl3[2, 2])/(64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (643*CW2*MW2*MZ*MZ2^4*SW2*CHl3[2, 2])/(3456*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*CHl3[2, 2])/(384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*CHl3[2, 2])/(288*MW2*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2*MW2^4*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (7*CW2*MW2^5*MZ*MZ2^2*SW2*CHl3[2, 2])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (11*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*CHl3[2, 2])/
  (24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (17*CW2*MW2^4*MZ*MZ2^3*SW2*CHl3[2, 2])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2^4*SW2*CHl3[2, 2])/
  (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (47*CW2*MW2^3*MZ*MZ2^4*SW2*CHl3[2, 2])/(96*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (7*CW2*MH2*MW2*MZ*MZ2^5*SW2*CHl3[2, 2])/
  (96*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^5*SW2*CHl3[2, 2])/(48*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (31*CW2*MT2*MW2^4*MZ*SW2*CHl3[2, 2])/
  (18*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (65*CW2*MW2^5*MZ*SW2*CHl3[2, 2])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (25*CW2*MT2*MW2^5*MZ*SW2*CHl3[2, 2])/
  (54*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (2*CW2*MW2^6*MZ*SW2*CHl3[2, 2])/
  (3*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(72*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*MZ2*SW2*CHl3[2, 2])/(27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2^4*SW2*CHl3[2, 2])/(81*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (31*CW2*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(108*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (7*CW2*MW2^4*MZ*SW2*CHl3[2, 2])/(12*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (19*CW2*MT2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(108*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(54*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(6*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (17*CW2*MW2*MZ*MZ2^3*SW2*CHl3[2, 2])/
  (72*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHl3[2, 2])/(18*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (MH2*MW2*MZ*SW2^2*CHl3[2, 2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*MT2*MW2*MZ*SW2^2*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*MW2^2*MZ*SW2^2*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*SW2^2*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2^2*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (MH2*MW2^3*MZ*SW2^2*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (MH2*MW2^3*MZ*SW2^2*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - (MW2^4*MZ*SW2^2*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (20*CW2*MT2*MW2^2*MZ*SW2^2*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (19*CW2*MW2^3*MZ*SW2^2*CHl3[2, 2])/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (8*MT2*MW2^3*MZ*SW2^2*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (5*MW2^4*MZ*SW2^2*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (16*MT2*MW2^2*MZ*SW2^2*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (77*MW2^3*MZ*SW2^2*CHl3[2, 2])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (16*CW2*MT2*MW2^3*MZ*SW2^2*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2^2*CHl3[2, 2])/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (MH2*MZ*MZ2*SW2^2*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*CHl3[2, 2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*CHl3[2, 2])/(32*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2^2*CHl3[2, 2])/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (25*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (13*CW2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (3*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CW2*MT2*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (200*CW2*MW2^4*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (81*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (23*CW2*MT2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5077*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(2592*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (89*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(648*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (400*CW2^2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (96*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (121*CW2*MT2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(432*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (2773*CW2*MW2^3*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(6*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (6217*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (10368*(2*MW2 - MZ2)*Pi^3*VMU^2) - (347*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (1296*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (400*CW2^2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (6*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13561*CW2*MW2^2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(2592*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/(16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (113*CW2*MW2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/(108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2^2*CHl3[2, 2])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2^2*CHl3[2, 2])/(72*MW2*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (2*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (7*CW2*MW2^5*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) + (11*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2*CHl3[2, 2])/
  (6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (17*CW2*MW2^4*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) - (4*CW2*MH2*MW2^2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/
  (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (47*CW2*MW2^3*MZ*MZ2^4*SW2^2*CHl3[2, 2])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) + (7*CW2*MH2*MW2*MZ*MZ2^5*SW2^2*CHl3[2, 2])/
  (24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^5*SW2^2*CHl3[2, 2])/(12*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) - (CW2*MT2*MW2^4*MZ*SW2^2*CHl3[2, 2])/
  (9*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (5*CW2*MT2*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (18*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (16*CW2*MW2^4*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (100*CW2*MW2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/
  (81*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (31*CW2*MT2*MW2^3*MZ*SW2^2*CHl3[2, 2])/
  (27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - (7*CW2*MW2^4*MZ*SW2^2*CHl3[2, 2])/
  (3*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (25*CW2*MT2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(36*(-2*MW2 + MZ2)^2*Pi^3*
   VMU^2) + (34*CW2*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + (37*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (36*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(18*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (2*CW2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^3*CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2^3*CHl3[2, 2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^3*MZ*MZ2*SW2^3*CHl3[2, 2])/(54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (200*CW2*MW2^2*MZ*MZ2*SW2^3*CHl3[2, 2])/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (17*MW2^2*MZ*MZ2*SW2^3*CHl3[2, 2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(4*Pi^3*VMU^2) - 
 (3*CW2^2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(108*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (29*CW2*MW2^3*MZ*MZ2^2*SW2^3*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (113*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (200*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2^3*CHl3[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (145*CW2*MW2^2*MZ*MZ2^3*SW2^3*CHl3[2, 2])/(72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (29*CW2*MW2*MZ*MZ2^4*SW2^3*CHl3[2, 2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^3*CHl3[2, 2])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2*SW2^3*CHl3[2, 2])/(27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (47*CW2*MW2^2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2^3*SW2^3*CHl3[2, 2])/(24*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^4*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2^3*SW2^4*CHl3[2, 2])/(6*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*CHl3[2, 2])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (MH2*MW2*MZ*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^3*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW2^3*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW2^4*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*MH2^3*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2^2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*MH2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^4*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^3*MW2^2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2^3*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW2^4*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (11*MH2^3*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*MH2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^4*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (43*MW2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (13*CW2*MW2^4*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MW2^4*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(27*MZ2^3*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(9*MZ2^2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(12*MZ2*Pi^3*VMU^2) + 
 (377*MW2^2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(432*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^5*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (4*CW2*MW2^3*MZ*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (41*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/
  (1728*Pi^3*VMU^2) + (5*CW2*MT2*MW2^2*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (313*CW2*MW2^3*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(432*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MT2*MW2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (169*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (48*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MT2*MZ*MZ2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (107*CW2*MW2*MZ*MZ2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^4*A0i[aa0, MT2]*CHl3[2, 2])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*A0i[aa0, MT2]*CHl3[2, 2])/(32*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(4*Pi^3*VMU^2) + 
 (17*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (52*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (40*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (32*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2 - 4*CW2)*MZ2^3*Pi^3*
   VMU^2) - (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (MT2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (8*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (9*MZ2*Pi^3*VMU^2) - (175*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MW2^5*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (32*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(108*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (313*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(6*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2^2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (169*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (12*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MT2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (107*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(24*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CW2*MT2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (8*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(9*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (16*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(16*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CW2^2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2^3*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^4*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2*MZ*MZ2^2*SW2^4*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (19*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (9*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (9*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (21*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (7*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (71*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (71*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (71*CW2*MW2^6*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (17*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(3*MZ2^3*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(6*MZ2^2*Pi^3*VMU^2) + 
 (MH2^2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(4*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*VMU^2) - (3*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (5*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*VMU^2) + (MW2^5*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (2*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) - 
 (89*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) - 
 (9*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2*Pi^3*VMU^2) + (3*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*VMU^2) - (15*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2^5*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^6*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^7*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) - (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (5*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (3*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (85*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (443*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (775*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (37*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (371*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (649*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (119*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^5*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^5*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^5*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (9*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) - (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (9*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (9*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (7*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (7*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2^2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW2^5*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (3*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*SW2*VMU^2) - (5*CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) - (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (65*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (11*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (65*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (71*CW2*MH2^2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (71*CW2*MH2*MW2^5*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (71*CW2*MW2^6*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2^2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (5*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (4*MW2^5*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*
   Pi^3*VMU^2) + (MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*MZ2^2*Pi^3*VMU^2) - (10*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (4*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(MZ2*Pi^3*VMU^2) + 
 (97*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(24*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MH2^2*MW2^5*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MH2*MW2^6*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MW2^7*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2^2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (CW2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2^2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (62*CW2^2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (443*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (775*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (371*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (649*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (119*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*
   CHl3[2, 2])/(72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (17*CW2*MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (3*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (2*CW2*MH2*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (3*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CW2*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*
   CHl3[2, 2])/(72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(96*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (73*CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(9*MZ2^2*Pi^3*VMU^2) + 
 (3*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(8*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(8*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^5*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(27*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (10*CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (576*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (187*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (97*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl3[2, 2])/
  (1728*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl3[2, 2])/
  (288*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*A0i[aa0, MZ2]*CHl3[2, 2])/(192*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (7*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(64*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(32*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(16*MZ2^3*Pi^3*SW2*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(4*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(8*(2 - 4*CW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (17*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(64*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(16*(2 - 4*CW2)*MZ2*Pi^3*SW2*
   VMU^2) + (MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(64*Pi^3*SW2*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(64*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (37*CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2^2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (68*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (136*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(12*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(8*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (40*CW2*MW2^5*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (40*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (80*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (97*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(48*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (37*MW2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*
   CHl3[2, 2])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (68*CW2*MW2^2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (40*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (187*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(8*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(4*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(6*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(6*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(48*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (7*CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MT2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MT2^2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (96*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MT2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (MT2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2^2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(48*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(6*Pi^3*VMU^2) + (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(6*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(Pi^3*VMU^2) - (CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/((2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) + (7*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*CW2^3*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CW2^2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(4*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(288*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (576*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MH2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (576*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (5*MH2*MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^4*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2^2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(288*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MH2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(36*Pi^3*VMU^2) - (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(6*Pi^3*VMU^2) + (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(3*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (55*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(288*MW2*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(576*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (67*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) + (CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (83*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^5*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (55*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (4*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (2*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (2*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (96*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (192*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (24*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (576*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (8*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (16*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^5*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(72*Pi^3*VMU^2) + (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(12*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^3*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^3*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^3*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (24*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (6*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (12*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (4*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^5*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (12*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (13*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (2*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*MZ2^2*Pi^3*VMU^2) - 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(216*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(864*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (259*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (73*CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (5*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(9*Pi^3*VMU^2) + (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (52*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (40*CW2^2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (32*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*MZ2^2*Pi^3*VMU^2) - (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (193*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (32*CW2^2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(216*Pi^3*VMU^2) - 
 (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(36*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (259*CW2*MT2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (26*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2^2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (73*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (20*CW2*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (16*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (71*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*MZ2^3*Pi^3*VMU^2) - 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(6*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (107*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (77*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (71*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[2, 2])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (4*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (26*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (107*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (77*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (47*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(12*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(216*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(216*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(864*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(864*Pi^3*VMU^2) - 
 (103*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (32*MT2*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (16*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - (65*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(108*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (10*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*Pi^3*VMU^2) - (20*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*Pi^3*VMU^2) + 
 (8*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (216*Pi^3*VMU^2) + (7*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(216*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (16*MT2*MW2^2*MZ*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (10*MT2*MW2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (8*MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[2, 2])/(2*Pi^3*VMU^2) - (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[2, 2])/(3*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(9*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(576*Pi^3*VMU^2) - 
 (277*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (22*MW2^6*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MW2^5*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (38*MW2^3*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*Pi^3*VMU^2) - (17*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[2, 2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(9*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + (2*MW2^4*MZ*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (11*MW2^3*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (25*MW2^2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (6*MZ2^2*Pi^3*VMU^2) - (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(4*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW2^5*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (8*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (24*Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (8*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) + (4*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(Pi^3*VMU^2) - 
 (2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - (16*MW2^4*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) + (16*CW2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*CHl3[3, 3])/
  (18*Pi^3*VMU^2) + (5*MW2^3*MZ*CHl3[3, 3])/(108*MZ2*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2*CHl3[3, 3])/(432*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*CHl3[3, 3])/
  (54*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*CHl3[3, 3])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*CHl3[3, 3])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*MW2^2*MZ*SW2*CHl3[3, 3])/
  (108*Pi^3*VMU^2) + (5*MW2*MZ*MZ2*SW2*CHl3[3, 3])/(108*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*CHl3[3, 3])/(27*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl3[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2*MZ*MZ2^2*SW2*CHl3[3, 3])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(12*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[3, 3])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[3, 3])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[3, 3])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[3, 3])/(36*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/(36*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (36*MZ2*Pi^3*VMU^2) + (4*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*CHq1[1, 1])/(36*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHq1[1, 1])/(108*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*CHq1[1, 1])/(432*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHq1[1, 1])/(144*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHq1[1, 1])/
  (108*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*CHq1[1, 1])/(27*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*CHq1[1, 1])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq1[1, 1])/(36*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2^2*CHq1[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHq1[1, 1])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^3*CHq1[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHq1[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/(36*Pi^3*VMU^2) + 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (36*MZ2*Pi^3*VMU^2) - (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*CHq1[2, 2])/(36*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHq1[2, 2])/(108*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*CHq1[2, 2])/(432*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHq1[2, 2])/(144*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHq1[2, 2])/
  (108*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*CHq1[2, 2])/(27*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*CHq1[2, 2])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq1[2, 2])/(36*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2^2*CHq1[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHq1[2, 2])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^3*CHq1[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHq1[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/(36*Pi^3*VMU^2) + 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (36*MZ2*Pi^3*VMU^2) - (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MT2*MW2*MZ*CHq1[3, 3])/(12*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHq1[3, 3])/(24*Pi^3*VMU^2) + (5*MT2*MW2^2*MZ*CHq1[3, 3])/
  (36*MZ2*Pi^3*VMU^2) - (MW2^3*MZ*CHq1[3, 3])/(108*MZ2*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^3*MZ*CHq1[3, 3])/(12*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*CHq1[3, 3])/(144*Pi^3*VMU^2) + (7*MW2*MZ*MZ2*CHq1[3, 3])/
  (432*Pi^3*VMU^2) + (MZ*MZ2^2*CHq1[3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*MZ2*CHq1[3, 3])/(24*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (7*MT2*MW2*MZ*SW2*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*CHq1[3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*SW2*CHq1[3, 3])/(18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^3*MZ*SW2*CHq1[3, 3])/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (13*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(216*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2*SW2*CHq1[3, 3])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq1[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*SW2*CHq1[3, 3])/(6*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^2*MZ*SW2^2*CHq1[3, 3])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2*SW2^2*CHq1[3, 3])/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2*SW2^2*CHq1[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHq1[3, 3])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2*SW2^3*CHq1[3, 3])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^3*CHq1[3, 3])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (4*CW2*MW2^4*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(3*MZ2*Pi^3*VMU^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHq1[3, 3])/(144*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2*A0i[aa0, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MT2]*CHq1[3, 3])/(36*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (16*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/
  (36*MZ2^2*Pi^3*VMU^2) - (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/
  (24*MZ2*Pi^3*VMU^2) - (CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(36*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHq1[3, 3])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (18*Pi^3*VMU^2) - (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (36*MZ2*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(24*Pi^3*VMU^2) + 
 (19*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MT2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (38*CW2*MT2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (26*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MT2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (43*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (55*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) - 
 (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHq3[1, 1])/(6*Pi^3*VMU^2) + (5*MW2^3*MZ*CHq3[1, 1])/
  (36*MZ2*Pi^3*VMU^2) + (7*MW2*MZ*MZ2*CHq3[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*CHq3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*CHq3[1, 1])/(18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*SW2*CHq3[1, 1])/(36*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2*SW2*CHq3[1, 1])/(36*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*CHq3[1, 1])/(9*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2*CHq3[1, 1])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(4*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHq3[1, 1])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHq3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHq3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHq3[1, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHq3[1, 1])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHq3[1, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(12*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHq3[1, 1])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHq3[1, 1])/(12*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/(12*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/
  (12*MZ2*Pi^3*VMU^2) + (4*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*CHq3[2, 2])/(6*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*CHq3[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2*CHq3[2, 2])/(144*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*CHq3[2, 2])/
  (18*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*CHq3[2, 2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*MW2^2*MZ*SW2*CHq3[2, 2])/
  (36*Pi^3*VMU^2) + (5*MW2*MZ*MZ2*SW2*CHq3[2, 2])/(36*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*CHq3[2, 2])/(9*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2*CHq3[2, 2])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(4*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHq3[2, 2])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHq3[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHq3[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHq3[2, 2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHq3[2, 2])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHq3[2, 2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(12*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHq3[2, 2])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHq3[2, 2])/(12*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/(12*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (12*MZ2*Pi^3*VMU^2) + (4*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW2*MZ*CHq3[3, 3])/(16*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHq3[3, 3])/(72*Pi^3*VMU^2) - (5*MT2*MW2^2*MZ*CHq3[3, 3])/
  (144*MZ2*Pi^3*VMU^2) - (MW2^3*MZ*CHq3[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (13*MT2*MZ*MZ2*CHq3[3, 3])/(576*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*CHq3[3, 3])/(12*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*CHq3[3, 3])/(144*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*CHq3[3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*CHq3[3, 3])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MZ*MZ2^2*CHq3[3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^2*MZ*MZ2*CHq3[3, 3])/(12*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*SW2*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*CHq3[3, 3])/(36*Pi^3*VMU^2) - (MT2*MZ*MZ2*SW2*CHq3[3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*SW2*CHq3[3, 3])/(3*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*CHq3[3, 3])/(24*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*CHq3[3, 3])/(9*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2*SW2*CHq3[3, 3])/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*CHq3[3, 3])/(18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2^2*SW2*CHq3[3, 3])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHq3[3, 3])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2*CHq3[3, 3])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*SW2*CHq3[3, 3])/(16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2*SW2*CHq3[3, 3])/(3*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2^2*CHq3[3, 3])/(16*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2*SW2^2*CHq3[3, 3])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^2*MZ*MZ2^2*SW2^2*CHq3[3, 3])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHq3[3, 3])/(18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2^2*CHq3[3, 3])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^4*SW2^2*CHq3[3, 3])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) - 
 (13*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(8*MZ2*Pi^3*VMU^2) + 
 (19*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MW2^3*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2^2*A0i[aa0, MT2]*CHq3[3, 3])/
  (2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^3*A0i[aa0, MT2]*CHq3[3, 3])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2^3*A0i[aa0, MT2]*CHq3[3, 3])/(72*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CW2*MZ*MZ2^4*A0i[aa0, MT2]*CHq3[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^4*A0i[aa0, MT2]*CHq3[3, 3])/(24*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (16*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (26*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/
  ((2*MW2 - MZ2)^3*Pi^3*VMU^2) + (8*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*
   CHq3[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHq3[3, 3])/
  ((2*MW2 - MZ2)^3*Pi^3*VMU^2) + (7*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*
   CHq3[3, 3])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*CHq3[3, 3])/
  (6*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHq3[3, 3])/(18*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHq3[3, 3])/(72*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/(18*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (36*MZ2*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(4*Pi^3*VMU^2) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3])/(3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3])/(6*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (6*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(12*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) - 
 (19*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MT2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (38*CW2*MT2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (26*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MT2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (43*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (55*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) + 
 (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2^2*MZ*CHu[1, 1])/(18*Pi^3*VMU^2) - (MW2^3*MZ*CHu[1, 1])/
  (54*MZ2*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*CHu[1, 1])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHu[1, 1])/(72*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHu[1, 1])/
  (54*Pi^3*VMU^2) - (2*MW2*MZ*MZ2*SW2*CHu[1, 1])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHu[1, 1])/(18*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*CHu[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHu[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/
  (36*Pi^3*VMU^2) - (2*CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHu[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^3*MZ*A0i[aa0, MZ2]*CHu[1, 1])/
  (18*MZ2^2*Pi^3*VMU^2) - (MW2^2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/
  (12*MZ2*Pi^3*VMU^2) + (4*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHu[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHu[1, 1])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHu[1, 1])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(18*Pi^3*VMU^2) + 
 (8*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(18*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHu[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHu[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHu[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*CHu[2, 2])/(18*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHu[2, 2])/(54*MZ2*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*CHu[2, 2])/
  (216*Pi^3*VMU^2) + (MZ*MZ2^2*CHu[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*CHu[2, 2])/(54*Pi^3*VMU^2) - (2*MW2*MZ*MZ2*SW2*CHu[2, 2])/
  (27*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*CHu[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHu[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHu[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(36*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(18*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(12*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHu[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHu[2, 2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHu[2, 2])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(18*Pi^3*VMU^2) + 
 (8*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(18*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHu[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHu[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHu[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MT2*MW2*MZ*CHu[3, 3])/(12*Pi^3*VMU^2) + 
 (MW2^2*MZ*CHu[3, 3])/(36*Pi^3*VMU^2) + (MT2*MW2^2*MZ*CHu[3, 3])/
  (18*MZ2*Pi^3*VMU^2) - (MW2^3*MZ*CHu[3, 3])/(54*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*CHu[3, 3])/(36*Pi^3*VMU^2) - (MW2*MZ*MZ2*CHu[3, 3])/
  (108*Pi^3*VMU^2) - (MT2*MW2*MZ*SW2*CHu[3, 3])/(9*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*CHu[3, 3])/(54*Pi^3*VMU^2) + (MT2*MZ*MZ2*SW2*CHu[3, 3])/
  (9*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*CHu[3, 3])/(54*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2*SW2*CHu[3, 3])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHu[3, 3])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2*MZ*MZ2*SW2^2*CHu[3, 3])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHu[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (4*CW2*MW2^4*MZ*A0i[aa0, MT2]*CHu[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(6*MZ2*Pi^3*VMU^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*MZ2*A0i[aa0, MT2]*CHu[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^3*A0i[aa0, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (32*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (5*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (14*CW2*MT2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*Pi^3*VMU^2) + 
 (5*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(288*Pi^3*VMU^2) + 
 (17*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) - 
 (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[1, 1, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[1, 1, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[1, 1, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[1, 1, 1, 1])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 1, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 1, 1])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[2, 2, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[3, 3, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 1, 1])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[3, 3, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 1, 1])/(54*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*Cll[1, 1, 1, 1])/(432*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*Cll[1, 1, 1, 1])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[1, 1, 1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[1, 1, 1, 1])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(36*Pi^3*VMU^2) + 
 (5*MW2^2*MZ*Cll[1, 1, 2, 2])/(48*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*Cll[1, 1, 2, 2])/(48*MZ2*Pi^3*VMU^2) - 
 (29*MW2*MZ*MZ2*Cll[1, 1, 2, 2])/(1728*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 2, 2])/(54*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2^4*MZ*MZ2*Cll[1, 1, 2, 2])/(12*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (25*CW2*MH2*MW2^5*MZ*MZ2*Cll[1, 1, 2, 2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^6*MZ*MZ2*Cll[1, 1, 2, 2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MZ*MZ2^2*Cll[1, 1, 2, 2])/
  (108*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*Cll[1, 1, 2, 2])/(54*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2^3*MZ*MZ2^2*Cll[1, 1, 2, 2])/(6*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*CW2*MH2*MW2^4*MZ*MZ2^2*Cll[1, 1, 2, 2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CW2*MW2^5*MZ*MZ2^2*Cll[1, 1, 2, 2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MH2^2*MW2^2*MZ*MZ2^3*Cll[1, 1, 2, 2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (125*CW2*MH2*MW2^3*MZ*MZ2^3*Cll[1, 1, 2, 2])/(48*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*CW2*MW2^4*MZ*MZ2^3*Cll[1, 1, 2, 2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2*MZ*MZ2^4*Cll[1, 1, 2, 2])/(48*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*CW2*MH2*MW2^2*MZ*MZ2^4*Cll[1, 1, 2, 2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2^4*Cll[1, 1, 2, 2])/(12*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Cll[1, 1, 2, 2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MH2*MW2^5*MZ*MZ2*SW2*Cll[1, 1, 2, 2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (20*CW2*MW2^6*MZ*MZ2*SW2*Cll[1, 1, 2, 2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 1, 2, 2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (50*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 1, 2, 2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (40*CW2*MW2^5*MZ*MZ2^2*SW2*Cll[1, 1, 2, 2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 1, 2, 2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (125*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 1, 2, 2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MW2^4*MZ*MZ2^3*SW2*Cll[1, 1, 2, 2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 1, 2, 2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 1, 2, 2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2^4*SW2*Cll[1, 1, 2, 2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*MW2*MZ*MZ2*SW2^2*Cll[1, 1, 2, 2])/
  (48*Pi^3*VMU^2) + (CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (5*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(4*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 3, 3])/(54*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[1, 1, 3, 3])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 1, 3, 3])/(54*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(36*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (43*MT2*MW2*MZ*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (11*MW2^2*MZ*Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) + 
 (9*MH2^2*MW2^2*MZ*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (9*MH2*MW2^3*MZ*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (7*MH2*MW2^3*MZ*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (7*MW2^4*MZ*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (13*CW2*MH2^2*MT2*MW2^4*MZ*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (445*CW2*MH2^2*MW2^5*MZ*Cll[1, 2, 2, 1])/
  (216*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*CW2*MH2*MT2*MW2^5*MZ*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (2225*CW2*MH2*MW2^6*MZ*Cll[1, 2, 2, 1])/
  (216*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (52*CW2*MT2*MW2^6*MZ*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (445*CW2*MW2^7*MZ*Cll[1, 2, 2, 1])/
  (54*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*Cll[1, 2, 2, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CW2*MW2^3*MZ*Cll[1, 2, 2, 1])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*Cll[1, 2, 2, 1])/(27*MZ2^3*Pi^3*VMU^2) - 
 (MW2^5*MZ*Cll[1, 2, 2, 1])/(3*MZ2^3*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*Cll[1, 2, 2, 1])/(9*MZ2^2*Pi^3*VMU^2) + 
 (89*MW2^4*MZ*Cll[1, 2, 2, 1])/(108*MZ2^2*Pi^3*VMU^2) + 
 (MH2^2*MW2^4*MZ*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*
   VMU^2) - (MH2*MW2^5*MZ*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2^2*Pi^3*VMU^2) - (MH2*MW2^5*MZ*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (MW2^6*MZ*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*Cll[1, 2, 2, 1])/(288*MZ2*Pi^3*VMU^2) + 
 (377*MT2*MW2^2*MZ*Cll[1, 2, 2, 1])/(432*MZ2*Pi^3*VMU^2) - 
 (11*MW2^3*MZ*Cll[1, 2, 2, 1])/(18*MZ2*Pi^3*VMU^2) - 
 (3*MH2^2*MW2^3*MZ*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*
   VMU^2) + (3*MH2*MW2^4*MZ*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2*Pi^3*VMU^2) + (5*MH2*MW2^4*MZ*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) - 
 (5*MW2^5*MZ*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*
   VMU^2) - (4*CW2*MH2^2*MT2*MW2^5*MZ*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2^6*MZ*Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (20*CW2*MH2*MT2*MW2^6*MZ*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (10*CW2*MH2*MW2^7*MZ*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^7*MZ*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (8*CW2*MW2^8*MZ*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*Cll[1, 2, 2, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*Cll[1, 2, 2, 1])/(6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*Cll[1, 2, 2, 1])/(1152*Pi^3*VMU^2) + 
 (41*MT2*MZ*MZ2*Cll[1, 2, 2, 1])/(1728*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*MZ2*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (MH2*MW2^2*MZ*MZ2*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (3*MH2*MW2^2*MZ*MZ2*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2^3*MZ*MZ2*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (CW2*MH2^4*MW2^2*MZ*MZ2*Cll[1, 2, 2, 1])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2^2*MW2^2*MZ*MZ2*Cll[1, 2, 2, 1])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MW2^3*MZ*MZ2*Cll[1, 2, 2, 1])/(64*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (707*CW2*MH2^2*MT2*MW2^3*MZ*MZ2*Cll[1, 2, 2, 1])/
  (864*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2^2*MW2^3*MZ*MZ2*Cll[1, 2, 2, 1])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1745*CW2*MH2^2*MW2^4*MZ*MZ2*Cll[1, 2, 2, 1])/
  (1728*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3535*CW2*MH2*MT2*MW2^4*MZ*MZ2*Cll[1, 2, 2, 1])/
  (864*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2^2*MW2^4*MZ*MZ2*Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (3443*CW2*MH2*MW2^5*MZ*MZ2*Cll[1, 2, 2, 1])/
  (864*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (707*CW2*MT2*MW2^5*MZ*MZ2*Cll[1, 2, 2, 1])/(216*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (697*CW2*MW2^6*MZ*MZ2*Cll[1, 2, 2, 1])/
  (216*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*Cll[1, 2, 2, 1])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CW2*MT2*MW2*MZ*MZ2*Cll[1, 2, 2, 1])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CW2*MW2^2*MZ*MZ2*Cll[1, 2, 2, 1])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (79*MZ*MZ2^2*Cll[1, 2, 2, 1])/(1728*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MH2^4*MW2*MZ*MZ2^2*Cll[1, 2, 2, 1])/(36*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (179*CW2*MH2^3*MW2^2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (455*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (576*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (6911*CW2*MH2^2*MW2^3*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (3456*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2275*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (576*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MT2^2*MW2^3*MZ*MZ2^2*Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10435*CW2*MH2*MW2^4*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (864*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (455*CW2*MT2*MW2^4*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (256*CW2*MW2^5*MZ*MZ2^2*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*CW2*MW2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (1728*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MH2^4*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MT2^2*MZ*MZ2^3*Cll[1, 2, 2, 1])/(48*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*CW2*MH2^3*MW2*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (161*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (432*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2729*CW2*MH2^2*MW2^2*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (805*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (432*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2^2*MW2^2*MZ*MZ2^3*Cll[1, 2, 2, 1])/(12*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (15113*CW2*MH2*MW2^3*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (161*CW2*MT2*MW2^3*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2965*CW2*MW2^4*MZ*MZ2^3*Cll[1, 2, 2, 1])/(288*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + (23*CW2*MH2^3*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MH2^2*MT2*MZ*MZ2^4*Cll[1, 2, 2, 1])/(192*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CW2*MH2*MT2^2*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^4*MZ*MZ2^4*Cll[1, 2, 2, 1])/(288*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2^2*MT2^2*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (48*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3037*CW2*MH2^2*MW2*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (3456*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*CW2*MH2*MT2*MW2*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW2*MZ*MZ2^4*Cll[1, 2, 2, 1])/(12*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8041*CW2*MH2*MW2^2*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (1728*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MT2*MW2^2*MZ*MZ2^4*Cll[1, 2, 2, 1])/(48*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (1583*CW2*MW2^3*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (432*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MH2^2*MZ*MZ2^5*Cll[1, 2, 2, 1])/(128*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (65*CW2*MH2*MW2*MZ*MZ2^5*Cll[1, 2, 2, 1])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MW2^2*MZ*MZ2^5*Cll[1, 2, 2, 1])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CW2*MH2*MZ*MZ2^6*Cll[1, 2, 2, 1])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^6*Cll[1, 2, 2, 1])/(288*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^6*Cll[1, 2, 2, 1])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^3*MZ*SW2*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*MT2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) + 
 (43*MT2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MT2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (MT2^2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) - (MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (751*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(432*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) + (MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (52*CW2*MH2^2*MT2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (445*CW2*MH2^2*MW2^5*MZ*SW2*Cll[1, 2, 2, 1])/(54*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (260*CW2*MH2*MT2*MW2^5*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2225*CW2*MH2*MW2^6*MZ*SW2*Cll[1, 2, 2, 1])/(54*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (208*CW2*MT2*MW2^6*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (890*CW2*MW2^7*MZ*SW2*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (20*CW2*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CW2^2*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (19*CW2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) - (19*CW2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CW2^2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (67*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (32*MT2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + (2*MW2^5*MZ*SW2*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - (4*MW2^6*MZ*SW2*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(27*MZ2^2*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) - 
 (223*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/(54*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (13*MW2^5*MZ*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (MH2^3*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*(MH2 - 4*MW2)*
   MZ2*Pi^3*VMU^2) + (MT2^3*MW2*MZ*SW2*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (377*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(216*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (MT2^2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (89*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(108*MZ2*Pi^3*VMU^2) + 
 (503*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (89*CW2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) - (MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MH2^2*MT2*MW2^5*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MH2^2*MW2^6*MZ*SW2*Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (80*CW2*MH2*MT2*MW2^6*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (40*CW2*MH2*MW2^7*MZ*SW2*Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (64*CW2*MT2*MW2^7*MZ*SW2*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (32*CW2*MW2^8*MZ*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (4*CW2*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (32*CW2^2*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (2*CW2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (CW2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (17*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (MH2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*MT2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (17*CW2*MT2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (49*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (23*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) + 
 (49*CW2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^4*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(18*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2^2*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MW2^3*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (707*CW2*MH2^2*MT2*MW2^3*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (216*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2^2*MW2^3*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (6035*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (1296*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3535*CW2*MH2*MT2*MW2^4*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (216*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MT2^2*MW2^4*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (12329*CW2*MH2*MW2^5*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (648*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (707*CW2*MT2*MW2^5*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (54*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2491*CW2*MW2^6*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(162*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (23*CW2*MT2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*CW2*MT2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (23*CW2^2*MT2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (89*CW2*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(648*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (163*CW2*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (163*CW2^2*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (43*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (97*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) + 
 (23*CW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) - 
 (49*CW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2^4*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(9*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (2*CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*SW2*
   Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (179*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (455*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (679*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2275*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MT2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3145*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (455*CW2*MT2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (308*CW2*MW2^5*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(9*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MT2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MT2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (347*CW2*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (1296*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (151*CW2*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(1728*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (151*CW2^2*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (47*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (5*CW2*MH2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MT2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (161*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (22961*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (2592*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (805*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MT2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (128017*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (2592*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (161*CW2*MT2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25085*CW2*MW2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (648*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (13*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/(576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (23*CW2*MH2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MH2^2*MT2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^4*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/(72*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (12*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8311*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (2592*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*CW2*MH2*MT2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (22123*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (1296*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MT2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4349*CW2*MW2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (324*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MH2^2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*CW2*MH2*MW2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MW2^2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CW2*MH2*MZ*MZ2^6*SW2*Cll[1, 2, 2, 1])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^6*SW2*Cll[1, 2, 2, 1])/(72*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^6*SW2*Cll[1, 2, 2, 1])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2^2*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*MT2*MW2*MZ*SW2^2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (55*MW2^2*MZ*SW2^2*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MW2^2*MZ*SW2^2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2^2*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (MH2*MW2^3*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW2^3*MZ*SW2^2*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (MW2^4*MZ*SW2^2*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (20*CW2*MT2*MW2^2*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CW2*MW2^3*MZ*SW2^2*Cll[1, 2, 2, 1])/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (8*MT2*MW2^3*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (5*MW2^4*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (16*MT2*MW2^2*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (77*MW2^3*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^3*MZ*SW2^2*Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (2*CW2*MW2^4*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (25*MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (13*CW2*MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (MH2*MW2^2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2^2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (3*MW2^3*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (200*CW2*MH2^2*MW2^4*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (1000*CW2*MH2*MW2^5*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (800*CW2*MW2^6*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(81*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2*MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CW2*MT2*MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (200*CW2*MW2^2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (81*(2*MW2 - MZ2)*Pi^3*VMU^2) + (89*CW2*MW2^2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (648*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (400*CW2^2*MW2^2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (100*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (500*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (400*CW2*MW2^5*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (200*CW2*MW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (347*CW2*MW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/(1296*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (400*CW2^2*MW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (200*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (1000*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (800*CW2*MW2^4*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (100*CW2*MH2^2*MW2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (500*CW2*MH2*MW2^2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (400*CW2*MW2^3*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^3*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^3*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (200*CW2*MW2^2*MZ*MZ2*SW2^3*Cll[1, 2, 2, 1])/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (17*MW2^2*MZ*MZ2*SW2^3*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) + 
 (3*CW2^2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (200*CW2*MW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1])/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^3*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^4*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) - (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2^3*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*
   Cll[1, 2, 2, 1])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2^3*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW2^4*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*
   Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (11*MH2^3*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*MH2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^4*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MW2^2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW2^3*MZ*MZ2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW2^4*MZ*MZ2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*MH2^3*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2^2*MW2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*MH2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^4*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (17*MW2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (8*MW2^4*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^3*Pi^3*VMU^2) + (8*MW2^3*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*MZ2^2*Pi^3*VMU^2) + (MT2*MW2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*MZ2*Pi^3*VMU^2) - (175*MW2^2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (216*MZ2*Pi^3*VMU^2) - (4*CW2*MW2^3*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (48*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MT2*MZ*MZ2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^4*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (32*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*MW2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) - 
 (17*MW2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) - (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2]*
   Cll[1, 2, 2, 1])/(27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (40*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (32*MW2^4*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (175*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (32*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) + (5*CW2*MT2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MT2]*
   Cll[1, 2, 2, 1])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (61*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MT2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (47*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (8*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (16*CW2*MW2^4*MZ*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (16*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) - (4*CW2*MW2^3*MZ*MZ2*SW2^2*A0i[aa0, MT2]*
   Cll[1, 2, 2, 1])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (61*CW2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*CW2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*CW2^2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2^3*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^4*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2*MZ*MZ2^2*SW2^4*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (11*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (9*MH2^2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (9*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (21*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (71*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (71*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (71*CW2*MW2^6*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^3*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MH2^2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (3*MH2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (5*MH2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (MW2^5*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(2*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*
   Pi^3*VMU^2) + (MH2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*MZ2*Pi^3*VMU^2) + (97*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*MZ2*Pi^3*VMU^2) + (9*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (3*MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + 
 (15*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*VMU^2) - (2*CW2*MH2^2*MW2^5*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MH2*MW2^6*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^7*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (5*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (539*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (967*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (455*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (817*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (49*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (41*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^5*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^5*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^5*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (9*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*MH2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (9*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (7*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^5*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*SW2*VMU^2) + (3*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (5*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (3*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (11*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MH2^2*MW2*MZ*SW2*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (71*CW2*MH2^2*MW2^4*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (71*CW2*MH2*MW2^5*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (71*CW2*MW2^6*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2^2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (4*MW2^5*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (10*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(MZ2*Pi^3*VMU^2) - 
 (97*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (8*CW2*MH2^2*MW2^5*MZ*SW2*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MH2*MW2^6*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^7*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^4*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (5*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(96*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (3*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^3*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CW2^2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (62*CW2^2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (539*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (967*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (455*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (817*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (49*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (41*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (65*MW2*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2^2*MW2*MZ*SW2^2*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (2*CW2*MH2*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (2*CW2*MW2^4*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (3*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (29*CW2*MW2^4*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (36*MZ2^2*Pi^3*VMU^2) - (3*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(16*MZ2*Pi^3*VMU^2) + 
 (3*MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (10*CW2*MW2^5*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (293*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (157*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (745*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (1728*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(288*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MZ*MZ2^4*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(192*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (13*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(64*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (8*MZ2^3*Pi^3*SW2*VMU^2) + (7*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*MZ2^2*Pi^3*SW2*VMU^2) - (CW2*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (15*MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*MZ2*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*Pi^3*SW2*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (37*CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*
   Cll[1, 2, 2, 1])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (58*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (68*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (136*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) + (2*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (40*CW2*MW2^5*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (40*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (10*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (80*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2]*
   Cll[1, 2, 2, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (293*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (187*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (157*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (745*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (72*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (48*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (37*MW2*MZ*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MH2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*
   Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (68*CW2*MW2^2*MZ*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (40*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (7*CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*CW2*MT2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2^2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (96*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) - (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MT2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (MT2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2^2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (12*MW2*Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - (4*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (7*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + (4*CW2^3*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + (4*MW2^3*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CW2^2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^3*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MH2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (5*MH2*MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (18*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MH2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) + (55*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(288*MW2*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(576*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (67*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (4*CW2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (83*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*MW2^5*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (18*Pi^3*VMU^2) - (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (4*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (2*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(288*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (2*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MZ2*Pi^3*VMU^2) + (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (96*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (192*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (24*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (576*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (8*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (16*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^5*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^3*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^3*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^3*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (24*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (4*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^5*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (13*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^3*Pi^3*VMU^2) - (8*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*MZ2^2*Pi^3*VMU^2) + 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*MZ2*Pi^3*VMU^2) - (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*MZ2*Pi^3*VMU^2) - (4*CW2*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (259*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (73*CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) + (5*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (52*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CW2^2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (2*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (32*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^2*Pi^3*VMU^2) + (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*MZ2*Pi^3*VMU^2) - (193*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (32*CW2^2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) + (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(216*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (259*CW2*MT2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (26*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2^2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (20*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (73*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (20*CW2*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (16*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (71*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^3*Pi^3*VMU^2) + 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(6*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (107*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (77*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (47*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (71*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (4*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (26*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (4*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (107*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (77*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MZ2*Pi^3*VMU^2) - (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^2*Pi^3*VMU^2) + (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(27*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) - (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) + 
 (103*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/((2 - 4*CW2)*Pi^3*VMU^2) + 
 (32*MT2*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (2*MT2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (16*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + (65*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (10*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) + (20*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) - (8*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) - (7*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) + (10*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) - (17*CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (16*MT2*MW2^2*MZ*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (10*MT2*MW2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (8*MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(2*Pi^3*VMU^2) + 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (277*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (22*MW2^6*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (MW2^5*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (38*MW2^3*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*MW2^2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) + (17*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) - (2*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - (2*MW2^4*MZ*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (11*MW2^3*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (25*MW2^2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (6*MZ2^2*Pi^3*VMU^2) + (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(4*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MW2^5*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (8*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*MZ2*Pi^3*VMU^2) - (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(Pi^3*VMU^2) + 
 (2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) - (8*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/((2 - 4*CW2)*Pi^3*VMU^2) + 
 (16*MW2^4*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (16*CW2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[1, 3, 3, 1])/(432*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 3, 3, 1])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[1, 3, 3, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[1, 3, 3, 1])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(36*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*Clq1[1, 1, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[1, 1, 1, 1])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[1, 1, 1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*Clq1[1, 1, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[1, 1, 2, 2])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[1, 1, 2, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*Clq1[1, 1, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Clq1[1, 1, 3, 3])/(18*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq1[1, 1, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Clq1[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq1[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq1[1, 1, 3, 3])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[1, 1, 3, 3])/(864*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[1, 1, 3, 3])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MT2]*Clq1[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq1[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq1[1, 1, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq1[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/(18*Pi^3*VMU^2) + 
 (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/(288*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/
  (36*Pi^3*VMU^2) + (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/
  (144*Pi^3*VMU^2) + (MW2*MZ*MZ2*Clq3[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[1, 1, 1, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 1, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 1, 1])/(24*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq3[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[1, 1, 2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 2, 2])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 2, 2])/(24*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*Clq3[1, 1, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Clq3[1, 1, 3, 3])/(18*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*Clq3[1, 1, 3, 3])/(32*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq3[1, 1, 3, 3])/(1152*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Clq3[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MW2^3*MZ*MZ2*Clq3[1, 1, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2^4*MZ*MZ2*Clq3[1, 1, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MT2*MW2^5*MZ*MZ2*Clq3[1, 1, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq3[1, 1, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq3[1, 1, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*Clq3[1, 1, 3, 3])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*Clq3[1, 1, 3, 3])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^4*MZ*MZ2^2*Clq3[1, 1, 3, 3])/((-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*Clq3[1, 1, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*Clq3[1, 1, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^3*MZ*MZ2^3*Clq3[1, 1, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2^2*MT2*MZ*MZ2^4*Clq3[1, 1, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2*MZ*MZ2^4*Clq3[1, 1, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^2*MZ*MZ2^4*Clq3[1, 1, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2*MW2^3*MZ*MZ2*SW2*Clq3[1, 1, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2^4*MZ*MZ2*SW2*Clq3[1, 1, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^5*MZ*MZ2*SW2*Clq3[1, 1, 3, 3])/((-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2*Clq3[1, 1, 3, 3])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2*Clq3[1, 1, 3, 3])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^4*MZ*MZ2^2*SW2*Clq3[1, 1, 3, 3])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2*Clq3[1, 1, 3, 3])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2*Clq3[1, 1, 3, 3])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^3*MZ*MZ2^3*SW2*Clq3[1, 1, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MZ*MZ2^4*SW2*Clq3[1, 1, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2*MZ*MZ2^4*SW2*Clq3[1, 1, 3, 3])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2^4*SW2*Clq3[1, 1, 3, 3])/(2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MZ*MZ2*SW2^2*Clq3[1, 1, 3, 3])/
  (32*Pi^3*VMU^2) + (5*MW2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (144*Pi^3*VMU^2) + (CW2*MW2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (18*Pi^3*VMU^2) - (MW2^2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (16*MZ2*Pi^3*VMU^2) - (5*MZ*MZ2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (576*Pi^3*VMU^2) - (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(16*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  ((2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2]*
   Clq3[1, 1, 3, 3])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 3, 3])/
  (144*Pi^3*VMU^2) - (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 3, 3])/
  (72*Pi^3*VMU^2) + (MZ*MZ2*A0i[aa0, MZ2]*Clq3[1, 1, 3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq3[1, 1, 3, 3])/
  (144*Pi^3*VMU^2) + (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/
  (36*Pi^3*VMU^2) - (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/
  (18*Pi^3*VMU^2) - (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/
  (288*Pi^3*VMU^2) + (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[1, 1, 3, 3])/(144*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*Clq3[2, 2, 3, 3])/(32*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*Clq3[2, 2, 3, 3])/(32*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq3[2, 2, 3, 3])/(128*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MW2^3*MZ*MZ2*Clq3[2, 2, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2^4*MZ*MZ2*Clq3[2, 2, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MT2*MW2^5*MZ*MZ2*Clq3[2, 2, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*Clq3[2, 2, 3, 3])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*Clq3[2, 2, 3, 3])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^4*MZ*MZ2^2*Clq3[2, 2, 3, 3])/((-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*Clq3[2, 2, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*Clq3[2, 2, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^3*MZ*MZ2^3*Clq3[2, 2, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2^2*MT2*MZ*MZ2^4*Clq3[2, 2, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2*MZ*MZ2^4*Clq3[2, 2, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^2*MZ*MZ2^4*Clq3[2, 2, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2*MW2^3*MZ*MZ2*SW2*Clq3[2, 2, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2^4*MZ*MZ2*SW2*Clq3[2, 2, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^5*MZ*MZ2*SW2*Clq3[2, 2, 3, 3])/((-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2*Clq3[2, 2, 3, 3])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2*Clq3[2, 2, 3, 3])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^4*MZ*MZ2^2*SW2*Clq3[2, 2, 3, 3])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2*Clq3[2, 2, 3, 3])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2*Clq3[2, 2, 3, 3])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^3*MZ*MZ2^3*SW2*Clq3[2, 2, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MZ*MZ2^4*SW2*Clq3[2, 2, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2*MZ*MZ2^4*SW2*Clq3[2, 2, 3, 3])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2^4*SW2*Clq3[2, 2, 3, 3])/(2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MZ*MZ2*SW2^2*Clq3[2, 2, 3, 3])/
  (32*Pi^3*VMU^2) + (MW2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(16*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(16*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(64*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(16*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  ((2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2]*
   Clq3[2, 2, 3, 3])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*Clu[1, 1, 1, 1])/
  (108*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*Clu[1, 1, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[1, 1, 1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Clu[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[1, 1, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[1, 1, 2, 2])/(36*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*Clu[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*Clu[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Clu[1, 1, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Clu[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[1, 1, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[1, 1, 3, 3])/(32*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[1, 1, 3, 3])/(16*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[1, 1, 3, 3])/
  (18*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[1, 1, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[1, 1, 3, 3])/(36*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*Cqe[1, 1, 1, 1])/
  (108*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*Cqe[1, 1, 1, 1])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*Cqe[2, 2, 1, 1])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cqe[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 1, 1])/(72*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*Cqe[3, 3, 1, 1])/(18*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*Cqe[3, 3, 1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cqe[3, 3, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cqe[3, 3, 1, 1])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MT2]*Cqe[3, 3, 1, 1])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Cqe[3, 3, 1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 1, 1])/(144*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 1, 1])/(18*Pi^3*VMU^2) + 
 (11*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 1, 1])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 1, 1])/
  (36*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 1, 1])/
  (144*Pi^3*VMU^2) + (Sqrt[2]*CW2*MT*MW2^3*CuB[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - (2*Sqrt[2]*CW2*MT*MW2^2*MZ2*CuB[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + (Sqrt[2]*CW2*MT*MW2*MZ2^2*CuB[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - (4*Sqrt[2]*CW2*MT*MW2^3*SW2*CuB[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (8*Sqrt[2]*CW2*MT*MW2^2*MZ2*SW2*CuB[3, 3])/(3*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (4*Sqrt[2]*CW2*MT*MW2*MZ2^2*SW2*CuB[3, 3])/(3*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (Sqrt[2]*CW2*MT*MW2*MZ2^2*SW2^2*A0i[aa0, MT2]*CuB[3, 3])/
  (3*MT2*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (4*Sqrt[2]*CW2*MT*MW2*MZ2^2*SW2^3*A0i[aa0, MT2]*CuB[3, 3])/
  (3*MT2*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (MT*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(2*Sqrt[2]*Pi^3*VMU^2) - 
 (3*MT*MW2*MZ2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (Sqrt[2]*CW2^2*MT*MW2*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2^2*MT*MZ2^3*SW*B0i[bb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(12*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*Sqrt[2]*CW2^2*MT*MW2*MZ2^2*SW*SW2*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2^2*MT*MZ2^3*SW*SW2*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (Sqrt[2]*MT*MW2^3*SW*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/(3*Pi^3*VMU^2) - 
 (13*MT*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) + (7*MT*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(12*Sqrt[2]*Pi^3*VMU^2) - 
 (5*MT*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/(48*Sqrt[2]*Pi^3*VMU^2) + 
 (Sqrt[2]*MT*MW2*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*Pi^3*VMU^2) - (5*MT*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) + (Sqrt[2]*CW2*MT*MW*MW2^2*MZ*CuW[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - (2*Sqrt[2]*CW2*MT*MW*MW2*MZ*MZ2*CuW[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + (Sqrt[2]*CW2*MT*MW*MZ*MZ2^2*CuW[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - (4*Sqrt[2]*CW2*MT*MW*MW2^2*MZ*SW2*CuW[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + (8*Sqrt[2]*CW2*MT*MW*MW2*MZ*MZ2*SW2*
   CuW[3, 3])/(3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*Sqrt[2]*CW2*MT*MW*MZ*MZ2^2*SW2*CuW[3, 3])/(3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*MT*MW*MZ*A0i[aa0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3*VMU^2) + 
 (MT*MW*MW2*MZ*A0i[aa0, MT2]*CuW[3, 3])/(Sqrt[2]*MZ2*Pi^3*VMU^2) - 
 (CW2*MT*MW*MZ*MZ2*A0i[aa0, MT2]*CuW[3, 3])/(4*Sqrt[2]*MW2*Pi^3*VMU^2) + 
 (CW2*MT*MW*MZ*MZ2*SW2*A0i[aa0, MT2]*CuW[3, 3])/(Sqrt[2]*MW2*Pi^3*VMU^2) - 
 (Sqrt[2]*CW2*MT*MW*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CuW[3, 3])/
  (3*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*Sqrt[2]*CW2*MT*MW*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CuW[3, 3])/
  (3*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*MT*MT2*MW*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3*VMU^2) - 
 (3*MT*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3*VMU^2) - 
 (MT*MT2*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VMU^2) + (MT*MW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VMU^2) - (CW2*MT*MW*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(4*Sqrt[2]*Pi^3*VMU^2) + 
 (CW2*MT*MT2*MW*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MW2*Pi^3*VMU^2) + (CW2*MT*MW*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(Sqrt[2]*Pi^3*VMU^2) - 
 (CW2*MT*MT2*MW*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MW2*Pi^3*VMU^2) + (7*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) + 
 (2*Sqrt[2]*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/(3*Pi^3*VMU^2) - 
 (11*MT*MW*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (6*Sqrt[2]*MZ2*Pi^3*VMU^2) - (5*MT*MW*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) + 
 (Sqrt[2]*CW2^2*MT*MW*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2^2*MT*MW*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*Sqrt[2]*CW2^2*MT*MW*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2^2*MT*MW*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*MT*MW*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) - (Sqrt[2]*MT*MW*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(3*MZ2*Pi^3*VMU^2) - 
 (7*MT*MW*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) + (5*MT*MW*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(48*Sqrt[2]*Pi^3*VMU^2) - 
 (Sqrt[2]*MT*MW*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*Pi^3*VMU^2) + (5*MT*MW*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(12*Sqrt[2]*Pi^3*VMU^2) + (CHD*CW2*MT2^3*MZ*Log[mu2/MT2])/
  (16*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MW2*MZ*Log[mu2/MT2])/(16*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHD*CW2*MT2*MW2^2*MZ*Log[mu2/MT2])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^3*MW2*MZ*Log[mu2/MT2])/(12*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MT2^2*MW2^2*MZ*Log[mu2/MT2])/
  (12*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2^3*MZ*Log[mu2/MT2])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MH2^2*MT2^2*MW2^2*MZ*MZ2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MT2*MW2^3*MZ*MZ2*Log[mu2/MT2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2^2*MW2^3*MZ*MZ2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2*MW2^4*MZ*MZ2*Log[mu2/MT2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MT2^2*MW2^4*MZ*MZ2*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW2^5*MZ*MZ2*Log[mu2/MT2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MW2^3*MZ*MZ2^2*Log[mu2/MT2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MT2*MW2^4*MZ*MZ2^2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MT2^2*MZ*MZ2^3*Log[mu2/MT2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*Log[mu2/MT2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MW2^2*MZ*MZ2^3*Log[mu2/MT2])/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MT2*MW2^3*MZ*MZ2^3*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^3*MZ*SW*Log[mu2/MT2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^2*MW2*MZ*SW*Log[mu2/MT2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MT2*MW2^2*MZ*SW*Log[mu2/MT2])/
  (2*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^3*MW2*MZ*SW*Log[mu2/MT2])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*
   VMU^2) - (CHWB*CW*MT2^2*MW2^2*MZ*SW*Log[mu2/MT2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MT2*MW2^3*MZ*SW*Log[mu2/MT2])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*
   VMU^2) + (CHD*CW2*MH2^2*MT2^2*MW2^2*MZ*MZ2*SW2*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MT2*MW2^3*MZ*MZ2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2^2*MW2^3*MZ*MZ2*SW2*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2*MW2^4*MZ*MZ2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHD*CW2*MT2^2*MW2^4*MZ*MZ2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHD*CW2*MT2*MW2^5*MZ*MZ2*SW2*Log[mu2/MT2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*SW2*
   Log[mu2/MT2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*SW2*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHD*CW2*MT2^2*MW2^3*MZ*MZ2^2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHD*CW2*MT2*MW2^4*MZ*MZ2^2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MT2^2*MZ*MZ2^3*SW2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*SW2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MW2^2*MZ*MZ2^3*SW2*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2^3*MZ*MZ2^3*SW2*Log[mu2/MT2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHWB*CW2*MH2^2*MT2^2*MW2^2*MZ2^2*SW2*
   Log[mu2/MT2])/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^2*MT2*MW2^3*MZ2^2*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MT2^2*MW2^3*MZ2^2*SW2*Log[mu2/MT2])/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MT2*MW2^4*MZ2^2*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MT2^2*MW2^4*MZ2^2*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MT2*MW2^5*MZ2^2*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MT2^2*MW2*MZ2^3*SW2*Log[mu2/MT2])/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MT2*MW2^2*MZ2^3*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MT2^2*MW2^2*MZ2^3*SW2*Log[mu2/MT2])/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MT2*MW2^3*MZ2^3*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MT2^2*MW2^3*MZ2^3*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MT2*MW2^4*MZ2^3*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MT2^2*MZ2^4*SW2*Log[mu2/MT2])/
  (24*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MT2*MW2*MZ2^4*SW2*Log[mu2/MT2])/
  (12*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MT2^2*MW2*MZ2^4*SW2*Log[mu2/MT2])/
  (24*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MT2*MW2^2*MZ2^4*SW2*Log[mu2/MT2])/
  (12*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2^2*MW2^2*MZ2^4*SW2*Log[mu2/MT2])/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MW2^3*MZ2^4*SW2*Log[mu2/MT2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MH2^2*MT2^2*MW2^2*MZ2^2*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2^2*MT2*MW2^3*MZ2^2*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (10*CHWB*CW2*MH2*MT2^2*MW2^3*MZ2^2*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (20*CHWB*CW2*MH2*MT2*MW2^4*MZ2^2*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (8*CHWB*CW2*MT2^2*MW2^4*MZ2^2*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MT2*MW2^5*MZ2^2*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MH2^2*MT2^2*MW2*MZ2^3*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2^2*MT2*MW2^2*MZ2^3*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*CW2*MH2*MT2^2*MW2^2*MZ2^3*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (20*CHWB*CW2*MH2*MT2*MW2^3*MZ2^3*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MT2^2*MW2^3*MZ2^3*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW2*MT2*MW2^4*MZ2^3*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MT2^2*MZ2^4*SW2^2*Log[mu2/MT2])/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MT2*MW2*MZ2^4*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MT2^2*MW2*MZ2^4*SW2^2*Log[mu2/MT2])/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MT2*MW2^2*MZ2^4*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MT2^2*MW2^2*MZ2^4*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MT2*MW2^3*MZ2^4*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (MT2^3*MZ*SW2*CHl3[1, 1]*Log[mu2/MT2])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) + (MT2^2*MW2*MZ*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*CHl3[1, 1]*Log[mu2/MT2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (MT2^3*MW2*MZ*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2^2*MW2^2*MZ*SW2*CHl3[1, 1]*Log[mu2/MT2])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) + (MT2*MW2^3*MZ*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2^3*MZ*MZ2*SW2*CHl3[1, 1]*Log[mu2/MT2])/(48*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (48*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (24*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*MZ2*SW2^2*CHl3[1, 1]*Log[mu2/MT2])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MT2])/
  (12*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MT2])/
  (6*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*CHl3[2, 2]*Log[mu2/MT2])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) + (MT2^2*MW2*MZ*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*CHl3[2, 2]*Log[mu2/MT2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (MT2^3*MW2*MZ*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2^2*MW2^2*MZ*SW2*CHl3[2, 2]*Log[mu2/MT2])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) + (MT2*MW2^3*MZ*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2^3*MZ*MZ2*SW2*CHl3[2, 2]*Log[mu2/MT2])/(48*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (48*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (24*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*MZ2*SW2^2*CHl3[2, 2]*Log[mu2/MT2])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MT2])/
  (12*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MT2])/
  (6*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (MT2^2*MW2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2^2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (48*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MT2^2*MW2^3*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^4*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2^2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MT2^2*MW2^2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^3*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2^2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2^2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2^2*MW2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2^2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*Log[MH2/MW2])/(96*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2*MZ*Log[MH2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHD*CW2*MH2*MW2^2*MZ*Log[MH2/MW2])/
  (8*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MW2*MZ*Log[MH2/MW2])/(72*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (CHD*CW2*MH2^2*MW2^2*MZ*Log[MH2/MW2])/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^3*MZ*Log[MH2/MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MH2^4*MW2^2*MZ*MZ2*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2^3*MW2^3*MZ*MZ2*Log[MH2/MW2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW2^4*MZ*MZ2*Log[MH2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^5*MZ*MZ2*Log[MH2/MW2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2^4*MW2*MZ*MZ2^2*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^3*MW2^2*MZ*MZ2^2*Log[MH2/MW2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*Log[MH2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^4*MZ*MZ2^2*Log[MH2/MW2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^4*MZ*MZ2^3*Log[MH2/MW2])/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2^3*MW2*MZ*MZ2^3*Log[MH2/MW2])/(576*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*Log[MH2/MW2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^3*MZ*MZ2^3*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHWB*CW*MH2^3*MZ*SW*Log[MH2/MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW2*MZ*SW*Log[MH2/MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHWB*CW*MH2*MW2^2*MZ*SW*Log[MH2/MW2])/
  (2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^3*MW2*MZ*SW*Log[MH2/MW2])/(18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) + (2*CHWB*CW*MH2^2*MW2^2*MZ*SW*Log[MH2/MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MH2*MW2^3*MZ*SW*Log[MH2/MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) + (CHD*CW2*MH2^4*MW2^2*MZ*MZ2*SW2*Log[MH2/MW2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^3*MW2^3*MZ*MZ2*SW2*Log[MH2/MW2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Log[MH2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2*Log[MH2/MW2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^4*MW2*MZ*MZ2^2*SW2*Log[MH2/MW2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2*
   Log[MH2/MW2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Log[MH2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Log[MH2/MW2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2^4*MZ*MZ2^3*SW2*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^3*MW2*MZ*MZ2^3*SW2*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Log[MH2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Log[MH2/MW2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^4*MW2^2*MZ2^2*SW2*Log[MH2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2^3*MW2^3*MZ2^2*SW2*Log[MH2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2^5*MZ2^2*SW2*Log[MH2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^4*MW2*MZ2^3*SW2*Log[MH2/MW2])/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2^3*MW2^2*MZ2^3*SW2*Log[MH2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2^4*MZ2^3*SW2*Log[MH2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^4*MZ2^4*SW2*Log[MH2/MW2])/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2^3*MW2*MZ2^4*SW2*Log[MH2/MW2])/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2^3*MZ2^4*SW2*Log[MH2/MW2])/(12*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^4*MW2^2*MZ2^2*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2^3*MW2^3*MZ2^2*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^2*Log[MH2/MW2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^4*MW2*MZ2^3*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2^3*MW2^2*MZ2^3*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^2*Log[MH2/MW2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^4*MZ2^4*SW2^2*Log[MH2/MW2])/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2^3*MW2*MZ2^4*SW2^2*Log[MH2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^2*Log[MH2/MW2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (MH2^3*MZ*SW2*CHl3[1, 1]*Log[MH2/MW2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (MH2^2*MW2*MZ*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*CHl3[1, 1]*Log[MH2/MW2])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (MH2^3*MW2*MZ*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*CHl3[1, 1]*Log[MH2/MW2])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*
   MZ2*Pi^3*VMU^2) - (MH2*MW2^3*MZ*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2*CHl3[1, 1]*Log[MH2/MW2])/(288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2^2*CHl3[1, 1]*Log[MH2/MW2])/(72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*CHl3[2, 2]*Log[MH2/MW2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (MH2^2*MW2*MZ*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*CHl3[2, 2]*Log[MH2/MW2])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (MH2^3*MW2*MZ*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*CHl3[2, 2]*Log[MH2/MW2])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*
   MZ2*Pi^3*VMU^2) - (MH2*MW2^3*MZ*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2*CHl3[2, 2]*Log[MH2/MW2])/(288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2^2*CHl3[2, 2]*Log[MH2/MW2])/(72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (MH2^2*MW2*MZ*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW2*MZ*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2^4*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^4*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (288*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^4*MW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^4*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MW2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^4*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (72*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*Log[mu2/MW2])/(96*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2*MZ*Log[mu2/MW2])/(16*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (5*CHD*CW2*MH2*MW2^2*MZ*Log[mu2/MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*CW2*MW2^3*MZ*Log[mu2/MW2])/
  (4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MW2*MZ*Log[mu2/MW2])/(72*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MH2^2*MW2^2*MZ*Log[mu2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2^3*MZ*Log[mu2/MW2])/(18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MW2^4*MZ*Log[mu2/MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) + (CHD*CW2*MH2^4*MW2^2*MZ*MZ2*Log[mu2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2^3*MW2^3*MZ*MZ2*Log[mu2/MW2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHD*CW2*MH2*MW2^5*MZ*MZ2*Log[mu2/MW2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MW2^6*MZ*MZ2*Log[mu2/MW2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^4*MW2*MZ*MZ2^2*Log[mu2/MW2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2^3*MW2^2*MZ*MZ2^2*Log[mu2/MW2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*Log[mu2/MW2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW2^5*MZ*MZ2^2*Log[mu2/MW2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^4*MZ*MZ2^3*Log[mu2/MW2])/(576*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*CHD*CW2*MH2^3*MW2*MZ*MZ2^3*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*Log[mu2/MW2])/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*Log[mu2/MW2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MW2^4*MZ*MZ2^3*Log[mu2/MW2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^3*MZ*SW*Log[mu2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHWB*CW*MH2^2*MW2*MZ*SW*Log[mu2/MW2])/
  (4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MH2*MW2^2*MZ*SW*Log[mu2/MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHWB*CW*MW2^3*MZ*SW*Log[mu2/MW2])/((2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (CHWB*CW*MH2^3*MW2*MZ*SW*Log[mu2/MW2])/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW2^2*MZ*SW*Log[mu2/MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) + (10*CHWB*CW*MH2*MW2^3*MZ*SW*Log[mu2/MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (4*CHWB*CW*MW2^4*MZ*SW*Log[mu2/MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MH2^4*MW2^2*MZ*MZ2*SW2*Log[mu2/MW2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2^3*MW2^3*MZ*MZ2*SW2*Log[mu2/MW2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2*Log[mu2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^6*MZ*MZ2*SW2*Log[mu2/MW2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^4*MW2*MZ*MZ2^2*SW2*Log[mu2/MW2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*CHD*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2*
   Log[mu2/MW2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Log[mu2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^5*MZ*MZ2^2*SW2*Log[mu2/MW2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^4*MZ*MZ2^3*SW2*Log[mu2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2^3*MW2*MZ*MZ2^3*SW2*Log[mu2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Log[mu2/MW2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^4*MZ*MZ2^3*SW2*Log[mu2/MW2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^4*MW2^2*MZ2^2*SW2*Log[mu2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2^3*MW2^3*MZ2^2*SW2*Log[mu2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (13*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2*Log[mu2/MW2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (11*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MW2^6*MZ2^2*SW2*Log[mu2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^4*MW2*MZ2^3*SW2*Log[mu2/MW2])/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^3*MW2^2*MZ2^3*SW2*Log[mu2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2*Log[mu2/MW2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MW2^5*MZ2^3*SW2*Log[mu2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^4*MZ2^4*SW2*Log[mu2/MW2])/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2^3*MW2*MZ2^4*SW2*Log[mu2/MW2])/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (13*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2*Log[mu2/MW2])/
  (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (11*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2*Log[mu2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^4*MZ2^4*SW2*Log[mu2/MW2])/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^4*MW2^2*MZ2^2*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^3*MW2^3*MZ2^2*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (26*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (44*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MW2^6*MZ2^2*SW2^2*Log[mu2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^4*MW2*MZ2^3*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2^3*MW2^2*MZ2^3*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (26*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (44*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (8*CHWB*CW2*MW2^5*MZ2^3*SW2^2*Log[mu2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^4*MZ2^4*SW2^2*Log[mu2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^3*MW2*MZ2^4*SW2^2*Log[mu2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^2*Log[mu2/MW2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MW2^4*MZ2^4*SW2^2*Log[mu2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (MH2^3*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/(8*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (5*MH2*MW2^2*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/(2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^3*MW2*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*
   MZ2*Pi^3*VMU^2) + (5*MH2*MW2^3*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) + (MH2^3*MZ*MZ2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2^2*CHl3[1, 1]*Log[mu2/MW2])/(72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^2*MW2*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (8*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW2^2*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (MW2^3*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW2*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/(36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) - (MH2^2*MW2^2*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (6*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*
   MZ2*Pi^3*VMU^2) - (2*MW2^4*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl3[2, 2]*Log[mu2/MW2])/(288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2^2*CHl3[2, 2]*Log[mu2/MW2])/(72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^4*MW2^2*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MW2^3*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MH2^2*MW2^4*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2^5*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^6*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^4*MW2*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MW2^2*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MH2^2*MW2^3*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2^4*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^5*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^4*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (35*CW2*MH2^3*MW2*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*CW2*MH2^2*MW2^2*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (55*CW2*MH2*MW2^3*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^4*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^4*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (288*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MH2^2*MW2*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2^2*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (MH2^2*MW2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (8*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(2*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (MH2^3*MW2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (6*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*
   MZ2*Pi^3*VMU^2) - (CW2*MH2^4*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*
   Log[mu2/MW2])/(18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (7*CW2*MH2^3*MW2^3*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (22*CW2*MH2*MW2^5*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^6*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^4*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (26*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (44*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^5*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (35*CW2*MH2^3*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (55*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^4*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2^5*MZ*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*CW2*MH2*MW2^6*MZ*Log[mu2/MZ2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^7*MZ*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (83*CHD*CW2*MW2^3*MZ*Log[mu2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MW2^5*MZ*Log[mu2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (2*CHD*CW2*MW2^4*MZ*Log[mu2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW2^4*MZ*MZ2*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2^5*MZ*MZ2*Log[mu2/MZ2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW2^6*MZ*MZ2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CHD*CW2*MW2^2*MZ*MZ2*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (5*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (10*CHD*CW2*MW2^5*MZ*MZ2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*CHD*CW2*MW2*MZ*MZ2^2*Log[mu2/MZ2])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*Log[mu2/MZ2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (2*CHD*CW2*MW2^4*MZ*MZ2^3*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^3*Log[mu2/MZ2])/(96*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2^2*MW2*MZ*MZ2^4*Log[mu2/MZ2])/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (35*CHD*CW2*MH2*MW2^2*MZ*MZ2^4*Log[mu2/MZ2])/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2^3*MZ*MZ2^4*Log[mu2/MZ2])/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MZ*MZ2^5*Log[mu2/MZ2])/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2*MZ*MZ2^5*Log[mu2/MZ2])/(576*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MW2^2*MZ*MZ2^5*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (83*CHWB*CW*MW2^3*MZ*SW*Log[mu2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (16*CHWB*CW*MW2^5*MZ*SW*Log[mu2/MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (8*CHWB*CW*MW2^4*MZ*SW*Log[mu2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (89*CHWB*CW*MW2^2*MZ*MZ2*SW*Log[mu2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CHWB*CW*MW2*MZ*MZ2^2*SW*Log[mu2/MZ2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MZ*MZ2^3*SW*Log[mu2/MZ2])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (2*CHD*CW2*MH2^2*MW2^5*MZ*SW2*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CHD*CW2*MH2*MW2^6*MZ*SW2*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (8*CHD*CW2*MW2^7*MZ*SW2*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Log[mu2/MZ2])/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2*Log[mu2/MZ2])/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHD*CW2*MW2^6*MZ*MZ2*SW2*Log[mu2/MZ2])/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (35*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*
   Log[mu2/MZ2])/(54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (175*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Log[mu2/MZ2])/
  (54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (70*CHD*CW2*MW2^5*MZ*MZ2^2*SW2*Log[mu2/MZ2])/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (7*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*
   Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (35*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (14*CHD*CW2*MW2^4*MZ*MZ2^3*SW2*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (35*CHD*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2^3*MZ*MZ2^4*SW2*Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MZ*MZ2^5*SW2*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2*MZ*MZ2^5*SW2*Log[mu2/MZ2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW2^2*MZ*MZ2^5*SW2*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHWB*CW2*MH2^2*MW2^5*MZ2*SW2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*CW2*MH2*MW2^6*MZ2*SW2*Log[mu2/MZ2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (8*CHWB*CW2*MW2^7*MZ2*SW2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MW2^6*MZ2^2*SW2*Log[mu2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (50*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (40*CHWB*CW2*MW2^5*MZ2^3*SW2*Log[mu2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MW2^4*MZ2^4*SW2*Log[mu2/MZ2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^2*MW2*MZ2^5*SW2*Log[mu2/MZ2])/
  (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (35*CHWB*CW2*MH2*MW2^2*MZ2^5*SW2*Log[mu2/MZ2])/
  (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW2^3*MZ2^5*SW2*Log[mu2/MZ2])/(18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^2*MZ2^6*SW2*Log[mu2/MZ2])/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2*MZ2^6*SW2*Log[mu2/MZ2])/(144*MW*(MH2 - 4*MW2)*
   (MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ2^6*SW2*Log[mu2/MZ2])/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (20*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2^2*Log[mu2/MZ2])/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (100*CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2^2*Log[mu2/MZ2])/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (80*CHD*CW2*MW2^6*MZ*MZ2*SW2^2*Log[mu2/MZ2])/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (50*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2^2*
   Log[mu2/MZ2])/(27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (250*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (200*CHD*CW2*MW2^5*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CHD*CW2*MW2*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2^2*MW2*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (40*CHD*CW2^3*MW2*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (50*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (40*CHD*CW2*MW2^4*MZ*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CHWB*CW2*MH2^2*MW2^5*MZ2*SW2^2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (40*CHWB*CW2*MH2*MW2^6*MZ2*SW2^2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (32*CHWB*CW2*MW2^7*MZ2*SW2^2*Log[mu2/MZ2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (40*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MW2^6*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (10*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (50*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (40*CHWB*CW2*MW2^5*MZ2^3*SW2^2*Log[mu2/MZ2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (52*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^2*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (260*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^2*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (208*CHWB*CW2*MW2^4*MZ2^4*SW2^2*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2^2*MW2*MZ2^5*SW2^2*Log[mu2/MZ2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (35*CHWB*CW2*MH2*MW2^2*MZ2^5*SW2^2*Log[mu2/MZ2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (14*CHWB*CW2*MW2^3*MZ2^5*SW2^2*Log[mu2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^2*MZ2^6*SW2^2*Log[mu2/MZ2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MW2*MZ2^6*SW2^2*Log[mu2/MZ2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ2^6*SW2^2*Log[mu2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2*Log[mu2/MZ2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) - (20*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2*
   Log[mu2/MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (160*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*SW2^2*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (20*CHD*CW2*MW2*MZ*MZ2^2*SW2^3*Log[mu2/MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (20*CHD*CW2^2*MW2*MZ*MZ2^2*SW2^3*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (80*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^3*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (400*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^3*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (320*CHWB*CW2*MW2^6*MZ2^2*SW2^3*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (40*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^3*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (200*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^3*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (160*CHWB*CW2*MW2^5*MZ2^3*SW2^3*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (80*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^3*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (400*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^3*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (320*CHWB*CW2*MW2^4*MZ2^4*SW2^3*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (20*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^3*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (80*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^3*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*CHe[1, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[1, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (83*MW2^3*MZ*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MW2^5*MZ*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) - (4*MW2^4*MZ*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^4*MZ*MZ2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*MW2^2*MZ*MZ2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*CW2*MW2^3*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*MW2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (10*CW2*MW2^2*MZ*MZ2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MZ*MZ2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(288*MW2*(2*MW2 - MZ2)*
   (4*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MW2*MZ*MZ2^4*SW2*CHl3[1, 1]*
   Log[mu2/MZ2])/(27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (11*CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (72*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^4*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (144*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (40*CW2*MW2^4*MZ*MZ2*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^3*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (40*CW2*MW2^2*MZ*MZ2^3*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/(72*MW2*(2*MW2 - MZ2)*
   (4*MW2 - MZ2)*Pi^3*VMU^2) - (20*CW2*MW2*MZ*MZ2^4*SW2^2*CHl3[1, 1]*
   Log[mu2/MZ2])/(27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (11*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (18*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^4*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (40*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (80*CW2^2*MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CW2*MW2*MZ*MZ2^2*SW2^4*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (83*MW2^3*MZ*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (8*MW2^5*MZ*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (10*CW2*MW2^4*MZ*MZ2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*MW2^2*MZ*MZ2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*CW2*MW2^3*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*MW2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (10*CW2*MW2^2*MZ*MZ2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MZ*MZ2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(288*MW2*(2*MW2 - MZ2)*
   (4*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MW2*MZ*MZ2^4*SW2*CHl3[2, 2]*
   Log[mu2/MZ2])/(27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (11*CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (72*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^4*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (144*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (40*CW2*MW2^4*MZ*MZ2*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^3*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (40*CW2*MW2^2*MZ*MZ2^3*SW2^2*CHl3[2, 2]*
   Log[mu2/MZ2])/(27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/(72*MW2*(2*MW2 - MZ2)*
   (4*MW2 - MZ2)*Pi^3*VMU^2) - (20*CW2*MW2*MZ*MZ2^4*SW2^2*CHl3[2, 2]*
   Log[mu2/MZ2])/(27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (11*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (18*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^4*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (40*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (80*CW2^2*MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CW2*MW2*MZ*MZ2^2*SW2^4*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2^5*MZ*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2^6*MZ*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^7*MZ*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CW2*MH2^2*MW2^4*MZ*MZ2*Cll[1, 2, 2, 1]*
   Log[mu2/MZ2])/(18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (25*CW2*MH2*MW2^5*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MW2^6*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MW2^3*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (55*CW2*MH2*MW2^4*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (22*CW2*MW2^5*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MH2^2*MW2^2*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (40*CW2*MH2*MW2^3*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (32*CW2*MW2^4*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (55*CW2*MH2^2*MW2*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (275*CW2*MH2*MW2^2*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (55*CW2*MW2^3*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MH2^2*MZ*MZ2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*CW2*MH2*MW2*MZ*MZ2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MW2^2*MZ*MZ2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MZ*MZ2^6*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^6*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (288*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^6*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MH2^2*MW2^5*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MH2*MW2^6*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (16*CW2*MW2^7*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (83*MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MW2^5*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) + (4*MW2^4*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (40*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (200*CW2*MH2*MW2^5*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (160*CW2*MW2^6*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (85*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (68*CW2*MW2^5*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (86*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (430*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (344*CW2*MW2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(48*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (145*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*
   Log[mu2/MZ2])/(108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (725*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (145*CW2*MW2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MH2^2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*CW2*MH2*MW2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MW2^2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^6*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^6*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^6*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (40*CW2*MH2^2*MW2^4*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (200*CW2*MH2*MW2^5*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (160*CW2*MW2^6*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (100*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (80*CW2*MW2^5*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (200*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (160*CW2*MW2^4*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MH2^2*MW2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (100*CW2*MH2*MW2^2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (80*CW2*MW2^3*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (40*CW2*MW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (10*CW2*MW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1]*
   Log[mu2/MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (80*CW2^2*MW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (40*CW2*MW2*MZ*MZ2^2*SW2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*Log[-(MW2/MZ2)])/(24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^2*MW2^2*MZ*MZ2*Log[-(MW2/MZ2)])/
  (16*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^3*Log[-(MW2/MZ2)])/(48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*CW2*MW2^3*MZ*SW*Log[-(MW2/MZ2)])/
  (6*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*Log[-(MW2/MZ2)])/(4*(2 - 4*CW2)*(MW2 + MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MZ*MZ2^3*SW*Log[-(MW2/MZ2)])/
  (12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*CHl3[1, 1]*Log[-(MW2/MZ2)])/(12*(2 - 4*CW2)*(MW2 + MZ2)*
   Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1]*Log[-(MW2/MZ2)])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[1, 1]*Log[-(MW2/MZ2)])/(24*(2 - 4*CW2)*(MW2 + MZ2)*
   Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2*CHl3[2, 2]*Log[-(MW2/MZ2)])/
  (12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2]*Log[-(MW2/MZ2)])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[2, 2]*Log[-(MW2/MZ2)])/(24*(2 - 4*CW2)*(MW2 + MZ2)*
   Pi^3*VMU^2) - (CW2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[-(MW2/MZ2)])/
  (12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[-(MW2/MZ2)])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[-(MW2/MZ2)])/
  (24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2^5*MZ*Log[MW2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MW2^6*MZ*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^7*MZ*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (67*CHD*CW2*MW2^3*MZ*Log[MW2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHD*CW2*MW2^5*MZ*Log[MW2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (8*CHD*CW2*MW2^4*MZ*Log[MW2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MW2^4*MZ*MZ2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^5*MZ*MZ2*Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (4*CHD*CW2*MW2^6*MZ*MZ2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2^2*MZ*MZ2*Log[MW2/MZ2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (2*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (8*CHD*CW2*MW2^5*MZ*MZ2^2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*Log[MW2/MZ2])/(48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*Log[MW2/MZ2])/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*Log[MW2/MZ2])/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (2*CHD*CW2*MW2^4*MZ*MZ2^3*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2*MZ*MZ2^4*Log[MW2/MZ2])/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MW2^2*MZ*MZ2^4*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*MZ2^4*Log[MW2/MZ2])/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (67*CHWB*CW*MW2^3*MZ*SW*Log[MW2/MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*CHWB*CW*MW2^5*MZ*SW*Log[MW2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) + (32*CHWB*CW*MW2^4*MZ*SW*Log[MW2/MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW2^2*MZ*MZ2*SW*Log[MW2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MW2*MZ*MZ2^2*SW*Log[MW2/MZ2])/
  (12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHD*CW2*MH2^2*MW2^5*MZ*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (10*CHD*CW2*MH2*MW2^6*MZ*SW2*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHD*CW2*MW2^7*MZ*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CHD*CW2*MW2^6*MZ*MZ2*SW2*Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (8*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (40*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (32*CHD*CW2*MW2^5*MZ*MZ2^2*SW2*Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (2*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHD*CW2*MW2^4*MZ*MZ2^3*SW2*Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Log[MW2/MZ2])/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*MZ2^4*SW2*Log[MW2/MZ2])/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHWB*CW2*MH2^2*MW2^5*MZ2*SW2*Log[MW2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (10*CHWB*CW2*MH2*MW2^6*MZ2*SW2*Log[MW2/MZ2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (8*CHWB*CW2*MW2^7*MZ2*SW2*Log[MW2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (20*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MW2^6*MZ2^2*SW2*Log[MW2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (40*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MW2^5*MZ2^3*SW2*Log[MW2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (10*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (8*CHWB*CW2*MW2^4*MZ2^4*SW2*Log[MW2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2*MZ2^5*SW2*Log[MW2/MZ2])/(72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2^2*MZ2^5*SW2*Log[MW2/MZ2])/
  (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ2^5*SW2*Log[MW2/MZ2])/(18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MH2^2*MW2^5*MZ2*SW2^2*Log[MW2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (40*CHWB*CW2*MH2*MW2^6*MZ2*SW2^2*Log[MW2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MW2^7*MZ2*SW2^2*Log[MW2/MZ2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (80*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (64*CHWB*CW2*MW2^6*MZ2^2*SW2^2*Log[MW2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (32*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (160*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (128*CHWB*CW2*MW2^5*MZ2^3*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (40*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MW2^4*MZ2^4*SW2^2*Log[MW2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2*MZ2^5*SW2^2*Log[MW2/MZ2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MW2^2*MZ2^5*SW2^2*Log[MW2/MZ2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MW2^3*MZ2^5*SW2^2*Log[MW2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (67*MW2^3*MZ*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MW2^5*MZ*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) + (16*MW2^4*MZ*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW2^2*MZ*MZ2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (144*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1]*Log[MW2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[MW2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1]*Log[MW2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*CHl3[1, 1]*Log[MW2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (67*MW2^3*MZ*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (8*MW2^5*MZ*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (16*MW2^4*MZ*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (11*MW2^2*MZ*MZ2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (144*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2]*Log[MW2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[MW2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2]*Log[MW2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*CHl3[2, 2]*Log[MW2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2^5*MZ*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2^6*MZ*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2^7*MZ*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MH2^2*MW2^4*MZ*MZ2*Cll[1, 2, 2, 1]*
   Log[MW2/MZ2])/(9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2^5*MZ*MZ2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^6*MZ*MZ2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2^3*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MH2*MW2^4*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2^5*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2^2*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2*MW2^3*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^4*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MH2*MW2^2*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^5*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2*MZ*MZ2^5*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^5*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2^2*MW2^5*MZ*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MH2*MW2^6*MZ*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MW2^7*MZ*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (67*MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MW2^5*MZ*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) - (16*MW2^4*MZ*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MH2*MW2^5*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (16*CW2*MW2^6*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (40*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (32*CW2*MW2^5*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (100*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (80*CW2*MW2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam61_GF_aEW_MZ_Zmumu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CW2*CWw*MW*MW2^2*MZ)/(12*Pi^3*VMU^3) - (5*CW2*CWw*MW*MW2*MZ*MZ2)/
  (48*Pi^3*VMU^3) + (CW2*CWw*MW*MZ*MZ2^2)/(32*Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2^2*MZ*MZ2*SW2)/((2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (13*CW2*CWw*MW*MW2*MZ*MZ2^2*SW2)/(12*(2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (4*CW2*CWw*MW*MW2^2*MZ*MZ2*SW2^2)/((2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^2*SW2^2)/(12*Pi^3*VMU^3) - 
 (13*CW2*CWw*MW*MW2*MZ*MZ2^2*SW2^2)/(3*(2*MW2 - MZ2)*Pi^3*VMU^3) - 
 (CHD*CW2*MH2^3*MZ)/(96*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^3*MZ)/(16*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2*MZ)/(288*Pi^3*VMU^2) - (CHD*MH2*MW2*MZ)/(128*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ)/(192*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MW2*MZ)/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (55*CHD*MT2*MW2*MZ)/(216*Pi^3*VMU^2) - (43*CHD*CW2*MT2*MW2*MZ)/
  (288*(2 - 4*CW2)*Pi^3*VMU^2) + (3*CHD*CW2^2*MT2*MW2*MZ)/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MW2*MZ)/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MW2*MZ)/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MW2^2*MZ)/(288*Pi^3*VMU^2) + (157*CHD*MW2^2*MZ)/(3456*Pi^3*VMU^2) + 
 (751*CHD*CW2*MW2^2*MZ)/(864*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^2*MZ)/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MW2^2*MZ)/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ)/(8*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW2^2*MZ)/(16*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ)/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2^2*MT2*MW2^4*MZ)/(54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (85*CHD*CW2*MH2^2*MW2^5*MZ)/(432*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (25*CHD*CW2*MH2*MT2*MW2^5*MZ)/
  (54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (425*CHD*CW2*MH2*MW2^6*MZ)/(432*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (10*CHD*CW2*MT2*MW2^6*MZ)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (85*CHD*CW2*MW2^7*MZ)/
  (108*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CHD*CW2*MT2*MW2^2*MZ)/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2^2*MT2*MW2^2*MZ)/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CHD*CW2^3*MT2*MW2^2*MZ)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CHD*CW2*MW2^3*MZ)/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CHD*CW2^2*MW2^3*MZ)/(432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CHD*CW2^3*MW2^3*MZ)/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (67*CHD*CW2*MW2^3*MZ)/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CHD*MT2*MW2^4*MZ)/(27*MZ2^3*Pi^3*VMU^2) + 
 (16*CHD*CW2*MT2*MW2^4*MZ)/(27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (CHD*MW2^5*MZ)/(3*MZ2^3*Pi^3*VMU^2) - (CHD*CW2*MW2^5*MZ)/
  ((2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + (2*CHD*CW2*MW2^6*MZ)/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (14*CHD*MT2*MW2^3*MZ)/(27*MZ2^2*Pi^3*VMU^2) - 
 (4*CHD*CW2*MT2*MW2^3*MZ)/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHD*CW2^2*MT2*MW2^3*MZ)/(27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (61*CHD*MW2^4*MZ)/(216*MZ2^2*Pi^3*VMU^2) + (223*CHD*CW2*MW2^4*MZ)/
  (108*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (CHD*CW2^2*MW2^4*MZ)/
  (6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (13*CHD*CW2*MW2^5*MZ)/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MW2*MZ)/(72*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^3*MW2*MZ)/(12*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2^2*MZ)/(288*MZ2*Pi^3*VMU^2) + 
 (13*CHD*MH2*MW2^2*MZ)/(1152*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ)/(96*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MT2*MW2^2*MZ)/(12*MZ2*Pi^3*VMU^2) + (377*CHD*CW2*MT2*MW2^2*MZ)/
  (432*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (4*CHD*CW2^2*MT2*MW2^2*MZ)/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW2^2*MZ)/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MW2^2*MZ)/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (7*CHbox*MW2^3*MZ)/(864*MZ2*Pi^3*VMU^2) + 
 (73*CHD*MW2^3*MZ)/(864*MZ2*Pi^3*VMU^2) - (503*CHD*CW2*MW2^3*MZ)/
  (288*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (89*CHD*CW2^2*MW2^3*MZ)/
  (216*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (CHD*CW2*MH2*MW2^3*MZ)/
  (6*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2^3*MZ)/(12*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ)/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MH2^2*MT2*MW2^5*MZ)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MW2^6*MZ)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (10*CHD*CW2*MH2*MT2*MW2^6*MZ)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^7*MZ)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*VMU^2) - (8*CHD*CW2*MT2*MW2^7*MZ)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (4*CHD*CW2*MW2^8*MZ)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MT2*MW2^3*MZ)/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2^2*MT2*MW2^3*MZ)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (16*CHD*CW2^3*MT2*MW2^3*MZ)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^4*MZ)/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^4*MZ)/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2^3*MW2^4*MZ)/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2^4*MZ)/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2*MZ*MZ2)/(1152*Pi^3*VMU^2) - (CHD*MH2*MZ*MZ2)/(1536*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*MZ2)/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (85*CHD*MT2*MZ*MZ2)/(864*Pi^3*VMU^2) - (17*CHD*CW2^2*MT2*MZ*MZ2)/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) + (25*CHbox*MW2*MZ*MZ2)/(3456*Pi^3*VMU^2) - 
 (643*CHD*MW2*MZ*MZ2)/(1728*Pi^3*VMU^2) - (23*CHD*CW2*MW2*MZ*MZ2)/
  (128*(2 - 4*CW2)*Pi^3*VMU^2) - (49*CHD*CW2^2*MW2*MZ*MZ2)/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2^3*MW2*MZ*MZ2)/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2*MH2^4*MW2^2*MZ*MZ2)/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MT2^2*MW2^2*MZ*MZ2)/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHbox*CW2*MH2^3*MW2^3*MZ*MZ2)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CHD*CW2*MH2^3*MW2^3*MZ*MZ2)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (443*CHD*CW2*MH2^2*MT2*MW2^3*MZ*MZ2)/
  (1728*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2^2*MW2^3*MZ*MZ2)/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHbox*CW2*MH2^2*MW2^4*MZ*MZ2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (545*CHD*CW2*MH2^2*MW2^4*MZ*MZ2)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (2215*CHD*CW2*MH2*MT2*MW2^4*MZ*MZ2)/
  (1728*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MW2^4*MZ*MZ2)/(6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (23*CHbox*CW2*MH2*MW2^5*MZ*MZ2)/
  (216*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1963*CHD*CW2*MH2*MW2^5*MZ*MZ2)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (443*CHD*CW2*MT2*MW2^5*MZ*MZ2)/
  (432*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHbox*CW2*MW2^6*MZ*MZ2)/(54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (401*CHD*CW2*MW2^6*MZ*MZ2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2*MW2*MZ*MZ2)/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^2*MH2*MW2*MZ*MZ2)/
  (1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2*MW2*MZ*MZ2)/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHD*CW2*MT2*MW2*MZ*MZ2)/(432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHD*CW2^2*MT2*MW2*MZ*MZ2)/(1728*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHD*CW2^3*MT2*MW2*MZ*MZ2)/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CHD*CW2*MW2^2*MZ*MZ2)/(432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CHD*CW2^2*MW2^2*MZ*MZ2)/(1728*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CHD*CW2^3*MW2^2*MZ*MZ2)/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (43*CHD*CW2*MW2^2*MZ*MZ2)/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2^2)/(288*Pi^3*VMU^2) + (2621*CHD*MZ*MZ2^2)/(13824*Pi^3*VMU^2) + 
 (49*CHD*CW2^2*MZ*MZ2^2)/(216*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MZ*MZ2^2)/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^4*MW2*MZ*MZ2^2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2)/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MW2^2*MZ*MZ2^2)/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (157*CHD*CW2*MH2^3*MW2^2*MZ*MZ2^2)/
  (2304*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (265*CHD*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2)/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHbox*CW2*MH2^2*MW2^3*MZ*MZ2^2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (1223*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2)/
  (2304*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (1325*CHD*CW2*MH2*MT2*MW2^3*MZ*MZ2^2)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MT2^2*MW2^3*MZ*MZ2^2)/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CHbox*CW2*MH2*MW2^4*MZ*MZ2^2)/(108*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (121*CHD*CW2*MH2*MW2^4*MZ*MZ2^2)/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (265*CHD*CW2*MT2*MW2^4*MZ*MZ2^2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*CHbox*CW2*MW2^5*MZ*MZ2^2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (439*CHD*CW2*MW2^5*MZ*MZ2^2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*CW2*MH2*MZ*MZ2^2)/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2^2)/(1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MH2*MZ*MZ2^2)/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MZ*MZ2^2)/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2*MZ*MZ2^2)/(192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MT2*MZ*MZ2^2)/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHD*CW2*MW2*MZ*MZ2^2)/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHD*CW2^2*MW2*MZ*MZ2^2)/(3456*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHD*CW2^3*MW2*MZ*MZ2^2)/(432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*CHD*CW2*MW2*MZ*MZ2^2)/(288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^4*MZ*MZ2^3)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHD*CW2*MH2^2*MT2^2*MZ*MZ2^3)/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHbox*CW2*MH2^3*MW2*MZ*MZ2^3)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (47*CHD*CW2*MH2^3*MW2*MZ*MZ2^3)/(2304*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (23*CHD*CW2*MH2^2*MT2*MW2*MZ*MZ2^3)/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2^2*MW2*MZ*MZ2^3)/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^3)/
  (108*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (665*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3)/(3456*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (115*CHD*CW2*MH2*MT2*MW2^2*MZ*MZ2^3)/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MW2^2*MZ*MZ2^3)/(24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (115*CHbox*CW2*MH2*MW2^3*MZ*MZ2^3)/
  (864*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (9059*CHD*CW2*MH2*MW2^3*MZ*MZ2^3)/(6912*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (23*CHD*CW2*MT2*MW2^3*MZ*MZ2^3)/
  (96*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (35*CHbox*CW2*MW2^4*MZ*MZ2^3)/(216*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (1819*CHD*CW2*MW2^4*MZ*MZ2^3)/
  (1728*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3)/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^3)/(1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MZ*MZ2^3)/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CHD*CW2*MZ*MZ2^3)/(1152*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2^4)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*CW2*MH2^3*MZ*MZ2^4)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHbox*CW2*MH2^2*MW2*MZ*MZ2^4)/
  (108*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (173*CHD*CW2*MH2^2*MW2*MZ*MZ2^4)/(6912*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (23*CHbox*CW2*MH2*MW2^2*MZ*MZ2^4)/
  (864*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (991*CHD*CW2*MH2*MW2^2*MZ*MZ2^4)/(6912*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*CHbox*CW2*MW2^3*MZ*MZ2^4)/
  (216*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (203*CHD*CW2*MW2^3*MZ*MZ2^4)/(1728*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*CW2*MH2^2*MZ*MZ2^5)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MW2*MZ*MZ2^5)/
  (1152*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2^5)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (7*CHWB*MH2*MW2^2)/(288*MW*Pi^3*SW*VMU^2) + 
 (731*CHWB*MT2*MW2^2)/(432*MW*Pi^3*SW*VMU^2) + 
 (233*CHWB*MW2^3)/(216*MW*Pi^3*SW*VMU^2) + (22*CHWB*CW2*MH2^2*MT2*MW2^5)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MH2^2*MW2^6)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (110*CHWB*CW2*MH2*MT2*MW2^6)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (160*CHWB*CW2*MH2*MW2^7)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (88*CHWB*CW2*MT2*MW2^7)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (128*CHWB*CW2*MW2^8)/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*MT2*MW2^5)/(9*MW*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^6)/(MW*MZ2^3*Pi^3*SW*VMU^2) + (26*CHWB*MT2*MW2^4)/
  (9*MW*MZ2^2*Pi^3*SW*VMU^2) - (49*CHWB*MW2^5)/(18*MW*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^3)/(72*MW*MZ2*Pi^3*SW*VMU^2) - 
 (367*CHWB*MT2*MW2^3)/(108*MW*MZ2*Pi^3*SW*VMU^2) + 
 (25*CHWB*MW2^4)/(12*MW*MZ2*Pi^3*SW*VMU^2) - (8*CHWB*CW2*MH2^2*MT2*MW2^6)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2^7)/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) + (40*CHWB*CW2*MH2*MT2*MW2^7)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2^8)/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) - (32*CHWB*CW2*MT2*MW2^8)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + (4*CHWB*CW2*MW2^9)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ2)/(96*MW*Pi^3*SW*VMU^2) - (127*CHWB*MT2*MW2*MZ2)/
  (432*MW*Pi^3*SW*VMU^2) - (437*CHWB*MW2^2*MZ2)/(192*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MW2^4*MZ2)/(72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (31*CHWB*CW2*MH2^2*MT2*MW2^4*MZ2)/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2077*CHWB*CW2*MH2^2*MW2^5*MZ2)/(216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (155*CHWB*CW2*MH2*MT2*MW2^5*MZ2)/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1306*CHWB*CW2*MH2*MW2^6*MZ2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (31*CHWB*CW2*MT2*MW2^6*MZ2)/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1046*CHWB*CW2*MW2^7*MZ2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (1463*CHWB*MW2*MZ2^2)/(1728*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2^3*MZ2^2)/(48*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (91*CHWB*CW2*MH2^2*MT2*MW2^3*MZ2^2)/
  (216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4729*CHWB*CW2*MH2^2*MW2^4*MZ2^2)/(432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (455*CHWB*CW2*MH2*MT2*MW2^4*MZ2^2)/
  (216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11917*CHWB*CW2*MH2*MW2^5*MZ2^2)/(216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (91*CHWB*CW2*MT2*MW2^5*MZ2^2)/
  (54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2387*CHWB*CW2*MW2^6*MZ2^2)/(54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^3*MW2^2*MZ2^3)/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MH2^2*MT2*MW2^2*MZ2^3)/(216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (2425*CHWB*CW2*MH2^2*MW2^3*MZ2^3)/
  (432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (85*CHWB*CW2*MH2*MT2*MW2^3*MZ2^3)/(216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (3047*CHWB*CW2*MH2*MW2^4*MZ2^3)/
  (108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MT2*MW2^4*MZ2^3)/(54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (610*CHWB*CW2*MW2^5*MZ2^3)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (229*CHWB*CW2*MH2^2*MW2^2*MZ2^4)/(216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (1145*CHWB*CW2*MH2*MW2^3*MZ2^4)/
  (216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (229*CHWB*CW2*MW2^4*MZ2^4)/(54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (3*CHWB*MW2^3*SW)/(4*MW*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^3*MZ*SW)/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^3*MZ*SW)/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2*MZ*SW)/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW2*MZ*SW)/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (43*CHWB*CW*MT2*MW2*MZ*SW)/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*CW2*MT2*MW2*MZ*SW)/(2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW2*MZ*SW)/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^2*MW2*MZ*SW)/(2*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (751*CHWB*CW*MW2^2*MZ*SW)/(216*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*CW2*MW2^2*MZ*SW)/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MW2^2*MZ*SW)/(2*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2^2*MZ*SW)/(2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MW2^2*MZ*SW)/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^3*MZ*SW)/(2*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MT2*MW2^2*MZ*SW)/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CHWB*CW*CW2*MT2*MW2^2*MZ*SW)/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CHWB*CW*CW2*MT2*MW2^2*MZ*SW)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (80*CHWB*CW*CW2^2*MT2*MW2^2*MZ*SW)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (19*CHWB*CW*MW2^3*MZ*SW)/(432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CHWB*CW*CW2*MW2^3*MZ*SW)/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CHWB*CW*CW2*MW2^3*MZ*SW)/(108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (38*CHWB*CW*CW2^2*MW2^3*MZ*SW)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (67*CHWB*CW*MW2^3*MZ*SW)/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (64*CHWB*CW*MT2*MW2^4*MZ*SW)/(27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (4*CHWB*CW*MW2^5*MZ*SW)/((2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (8*CHWB*CW*MW2^6*MZ*SW)/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (16*CHWB*CW*MT2*MW2^3*MZ*SW)/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (16*CHWB*CW*CW2*MT2*MW2^3*MZ*SW)/(27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (223*CHWB*CW*MW2^4*MZ*SW)/(27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2*MW2^4*MZ*SW)/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (26*CHWB*CW*MW2^5*MZ*SW)/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MW2^4*SW)/(2*MW*MZ2*Pi^3*VMU^2) + (CHWB*CW*MH2^3*MW2*MZ*SW)/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^3*MW2*MZ*SW)/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2^2*MZ*SW)/(24*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (377*CHWB*CW*MT2*MW2^2*MZ*SW)/(108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CHWB*CW*CW2*MT2*MW2^2*MZ*SW)/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MH2^2*MW2^2*MZ*SW)/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MT2^2*MW2^2*MZ*SW)/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (503*CHWB*CW*MW2^3*MZ*SW)/(72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (89*CHWB*CW*CW2*MW2^3*MZ*SW)/(54*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MH2*MW2^3*MZ*SW)/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW2^3*MZ*SW)/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2^4*MZ*SW)/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MT2*MW2^3*MZ*SW)/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2*MT2*MW2^3*MZ*SW)/(9*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2*MT2*MW2^3*MZ*SW)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (64*CHWB*CW*CW2^2*MT2*MW2^3*MZ*SW)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (CHWB*CW*MW2^4*MZ*SW)/(12*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (CHWB*CW*CW2*MW2^4*MZ*SW)/((2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^4*MZ*SW)/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*CW2^2*MW2^4*MZ*SW)/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW2^4*MZ*SW)/(6*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*MW2^2*MZ2*SW)/(16*MW*Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MZ*MZ2*SW)/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (17*CHWB*CW*CW2*MT2*MZ*MZ2*SW)/
  (54*(2 - 4*CW2)*Pi^3*VMU^2) - (23*CHWB*CW*MW2*MZ*MZ2*SW)/
  (32*(2 - 4*CW2)*Pi^3*VMU^2) - (49*CHWB*CW*CW2*MW2*MZ*MZ2*SW)/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW*CW2^2*MW2*MZ*MZ2*SW)/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW*MH2*MW2*MZ*MZ2*SW)/
  (1152*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW)/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW)/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2*MW2*MZ*MZ2*SW)/(36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (23*CHWB*CW*MT2*MW2*MZ*MZ2*SW)/(1728*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW)/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW)/(432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (23*CHWB*CW*CW2^2*MT2*MW2*MZ*MZ2*SW)/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + (163*CHWB*CW*MW2^2*MZ*MZ2*SW)/
  (1728*(2*MW2 - MZ2)*Pi^3*VMU^2) + (1067*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW)/
  (1296*(2*MW2 - MZ2)*Pi^3*VMU^2) + (163*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW)/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CHWB*CW*CW2^2*MW2^2*MZ*MZ2*SW)/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (43*CHWB*CW*MW2^2*MZ*MZ2*SW)/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*MW2*MZ2^2*SW)/(32*MW*Pi^3*VMU^2) + 
 (49*CHWB*CW*CW2*MZ*MZ2^2*SW)/(54*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MZ*MZ2^2*SW)/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2^2*SW)/(1152*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW)/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW)/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW)/(36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MZ*MZ2^2*SW)/(192*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW)/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW)/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MT2*MZ*MZ2^2*SW)/(6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHWB*CW*MW2*MZ*MZ2^2*SW)/(3456*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (559*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW)/(2592*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW)/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (151*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW)/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*CHWB*CW*MW2*MZ*MZ2^2*SW)/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^3*SW)/(1152*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW)/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW)/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MZ*MZ2^3*SW)/(36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CHWB*CW*MZ*MZ2^3*SW)/(288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (9*CHD*CW2*MH2^2*MW2^2*MZ)/(128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*CHD*CW2*MH2*MW2^3*MZ)/(128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2*MH2*MW2^3*MZ)/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CHD*CW2*MW2^4*MZ)/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2^2*MW2^4*MZ)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) + (CHD*CW2*MH2*MW2^5*MZ)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW2*VMU^2) + (CHD*CW2*MH2*MW2^5*MZ)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*
   Pi^3*SW2*VMU^2) - (CHD*CW2*MW2^6*MZ)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*
   Pi^3*SW2*VMU^2) + (3*CHD*CW2*MH2^2*MW2^3*MZ)/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CHD*CW2*MH2*MW2^4*MZ)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^4*MZ)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (5*CHD*CW2*MW2^5*MZ)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (CHD*CW2*MH2^2*MW2*MZ*MZ2)/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (CHD*CW2*MH2*MW2^2*MZ*MZ2)/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (3*CHD*CW2*MH2*MW2^2*MZ*MZ2)/(128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) + (3*CHD*CW2*MW2^3*MZ*MZ2)/(128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) - (9*CHWB*CW*MH2^2*MW2^2*MZ*SW)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (9*CHWB*CW*MH2*MW2^3*MZ*SW)/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CHWB*CW*MH2*MW2^3*MZ*SW)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*CW*MW2^4*MZ*SW)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (5*CHWB*CW*CW2*MT2*MW2^2*MZ*SW)/(54*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (19*CHWB*CW*CW2*MW2^3*MZ*SW)/(432*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*MH2^2*MW2^4*MZ*SW)/(8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) + (CHWB*CW*MH2*MW2^5*MZ*SW)/(8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW2*VMU^2) + (CHWB*CW*MH2*MW2^5*MZ*SW)/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*
   Pi^3*SW2*VMU^2) - (CHWB*CW*MW2^6*MZ*SW)/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*SW2*VMU^2) + (3*CHWB*CW*MH2^2*MW2^3*MZ*SW)/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*CW*MH2*MW2^4*MZ*SW)/(8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) - (5*CHWB*CW*MH2*MW2^4*MZ*SW)/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*SW2*VMU^2) + (5*CHWB*CW*MW2^5*MZ*SW)/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*SW2*VMU^2) - (2*CHWB*CW*CW2*MT2*MW2^3*MZ*SW)/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*VMU^2) + (CHWB*CW*CW2*MW2^4*MZ*SW)/
  (12*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*VMU^2) + (CHWB*CW*MH2^2*MW2*MZ*MZ2*SW)/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*MH2*MW2^2*MZ*MZ2*SW)/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (3*CHWB*CW*MH2*MW2^2*MZ*MZ2*SW)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (3*CHWB*CW*MW2^3*MZ*MZ2*SW)/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW)/(1152*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (23*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW)/(1728*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (163*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW)/(1728*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW)/(1152*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW)/(192*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (151*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW)/(3456*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW)/(1152*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*SW2)/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CHD*CW2*MT2*MW2*MZ*SW2)/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*CHD*CW2*MW2^2*MZ*SW2)/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CHD*CW2^2*MW2^2*MZ*SW2)/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2^2*MZ*SW2)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^3*MZ*SW2)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^3*MZ*SW2)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^4*MZ*SW2)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (10*CHD*CW2*MH2^2*MT2*MW2^4*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (85*CHD*CW2*MH2^2*MW2^5*MZ*SW2)/
  (108*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (50*CHD*CW2*MH2*MT2*MW2^5*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (425*CHD*CW2*MH2*MW2^6*MZ*SW2)/
  (108*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (40*CHD*CW2*MT2*MW2^6*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (85*CHD*CW2*MW2^7*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (10*CHD*CW2*MT2*MW2^2*MZ*SW2)/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (10*CHD*CW2^2*MT2*MW2^2*MZ*SW2)/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CHD*CW2*MW2^3*MZ*SW2)/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CHD*CW2^2*MW2^3*MZ*SW2)/(108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MT2*MW2^3*MZ*SW2)/(9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2^4*MZ*SW2)/(6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MT2*MW2^2*MZ*SW2)/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (77*CHD*CW2*MW2^3*MZ*SW2)/(72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MH2^2*MT2*MW2^5*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (4*CHD*CW2*MH2^2*MW2^6*MZ*SW2)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (40*CHD*CW2*MH2*MT2*MW2^6*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (20*CHD*CW2*MH2*MW2^7*MZ*SW2)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (32*CHD*CW2*MT2*MW2^7*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) - (16*CHD*CW2*MW2^8*MZ*SW2)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (8*CHD*CW2*MT2*MW2^3*MZ*SW2)/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (8*CHD*CW2^2*MT2*MW2^3*MZ*SW2)/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*SW2)/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^4*MZ*SW2)/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2*SW2)/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2*MZ*MZ2*SW2)/(16*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (25*CHD*CW2*MW2*MZ*MZ2*SW2)/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (13*CHD*CW2^2*MW2*MZ*MZ2*SW2)/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2*MZ*MZ2*SW2)/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ*MZ2*SW2)/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*CW2*MH2*MW2^2*MZ*MZ2*SW2)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (3*CHD*CW2*MW2^3*MZ*MZ2*SW2)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHD*CW2*MH2^4*MW2^2*MZ*MZ2*SW2)/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MT2^2*MW2^2*MZ*MZ2*SW2)/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MW2^3*MZ*MZ2*SW2)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (73*CHD*CW2*MH2^3*MW2^3*MZ*MZ2*SW2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (443*CHD*CW2*MH2^2*MT2*MW2^3*MZ*MZ2*SW2)/(432*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MT2^2*MW2^3*MZ*MZ2*SW2)/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MH2^2*MW2^4*MZ*MZ2*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (4105*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2)/
  (2592*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2215*CHD*CW2*MH2*MT2*MW2^4*MZ*MZ2*SW2)/(432*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (2*CHD*CW2*MT2^2*MW2^4*MZ*MZ2*SW2)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CHbox*CW2*MH2*MW2^5*MZ*MZ2*SW2)/(54*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (15667*CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2)/
  (1296*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (443*CHD*CW2*MT2*MW2^5*MZ*MZ2*SW2)/(108*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (14*CHbox*CW2*MW2^6*MZ*MZ2*SW2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3209*CHD*CW2*MW2^6*MZ*MZ2*SW2)/(324*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2*MZ*MZ2*SW2)/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^2*MH2*MW2*MZ*MZ2*SW2)/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*CHD*CW2*MT2*MW2*MZ*MZ2*SW2)/(432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*CHD*CW2^2*MT2*MW2*MZ*MZ2*SW2)/(432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (1111*CHD*CW2*MW2^2*MZ*MZ2*SW2)/(1296*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (89*CHD*CW2^2*MW2^2*MZ*MZ2*SW2)/(1296*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (200*CHD*CW2^3*MW2^2*MZ*MZ2*SW2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*CW2^2*MZ*MZ2^2*SW2)/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^4*MW2*MZ*MZ2^2*SW2)/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*SW2)/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (157*CHD*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2)/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (265*CHD*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*SW2)/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHbox*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7007*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2)/
  (5184*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1325*CHD*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (2*CHD*CW2*MT2^2*MW2^3*MZ*MZ2^2*SW2)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CHbox*CW2*MH2*MW2^4*MZ*MZ2^2*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (7301*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2)/
  (648*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (265*CHD*CW2*MT2*MW2^4*MZ*MZ2^2*SW2)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (28*CHbox*CW2*MW2^5*MZ*MZ2^2*SW2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2951*CHD*CW2*MW2^5*MZ*MZ2^2*SW2)/(324*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2*MZ*MZ2^2*SW2)/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^2*MH2*MZ*MZ2^2*SW2)/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MZ*MZ2^2*SW2)/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2*MZ*MZ2^2*SW2)/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2747*CHD*CW2*MW2*MZ*MZ2^2*SW2)/(2592*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (347*CHD*CW2^2*MW2*MZ*MZ2^2*SW2)/(2592*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (200*CHD*CW2^3*MW2*MZ*MZ2^2*SW2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*CW2*MH2^4*MZ*MZ2^3*SW2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MT2^2*MZ*MZ2^3*SW2)/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHbox*CW2*MH2^3*MW2*MZ*MZ2^3*SW2)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (47*CHD*CW2*MH2^3*MW2*MZ*MZ2^3*SW2)/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CHD*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2)/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*SW2)/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (265*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2)/
  (864*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (115*CHD*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2)/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MT2^2*MW2^2*MZ*MZ2^3*SW2)/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (115*CHbox*CW2*MH2*MW2^3*MZ*MZ2^3*SW2)/(216*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5059*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2)/
  (1728*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CHD*CW2*MT2*MW2^3*MZ*MZ2^3*SW2)/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (35*CHbox*CW2*MW2^4*MZ*MZ2^3*SW2)/
  (54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1019*CHD*CW2*MW2^4*MZ*MZ2^3*SW2)/(432*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MZ*MZ2^3*SW2)/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^2*MZ*MZ2^3*SW2)/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2^4*SW2)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*CW2*MH2^3*MZ*MZ2^4*SW2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHbox*CW2*MH2^2*MW2*MZ*MZ2^4*SW2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (173*CHD*CW2*MH2^2*MW2*MZ*MZ2^4*SW2)/(1728*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (23*CHbox*CW2*MH2*MW2^2*MZ*MZ2^4*SW2)/
  (216*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (991*CHD*CW2*MH2*MW2^2*MZ*MZ2^4*SW2)/(1728*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (7*CHbox*CW2*MW2^3*MZ*MZ2^4*SW2)/
  (54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (203*CHD*CW2*MW2^3*MZ*MZ2^4*SW2)/(432*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MZ*MZ2^5*SW2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2*MZ*MZ2^5*SW2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW2^2*MZ*MZ2^5*SW2)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^2*SW2)/(72*MW*Pi^3*SW*VMU^2) + 
 (71*CHWB*MT2*MW2^2*SW2)/(108*MW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*SW2)/(27*MW*Pi^3*SW*VMU^2) - (104*CHWB*CW2*MH2^2*MT2*MW2^5*SW2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (143*CHWB*CW2*MH2^2*MW2^6*SW2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (520*CHWB*CW2*MH2*MT2*MW2^6*SW2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (715*CHWB*CW2*MH2*MW2^7*SW2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (416*CHWB*CW2*MT2*MW2^7*SW2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (572*CHWB*CW2*MW2^8*SW2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (8*CHWB*MT2*MW2^4*SW2)/(27*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^5*SW2)/(3*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (22*CHWB*MT2*MW2^3*SW2)/(27*MW*MZ2*Pi^3*SW*VMU^2) + 
 (20*CHWB*MW2^4*SW2)/(27*MW*MZ2*Pi^3*SW*VMU^2) + 
 (32*CHWB*CW2*MH2^2*MT2*MW2^6*SW2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - (4*CHWB*CW2*MH2^2*MW2^7*SW2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (160*CHWB*CW2*MH2*MT2*MW2^7*SW2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + (20*CHWB*CW2*MH2*MW2^8*SW2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (128*CHWB*CW2*MT2*MW2^8*SW2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - (16*CHWB*CW2*MW2^9*SW2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ2*SW2)/(96*MW*Pi^3*SW*VMU^2) - 
 (17*CHWB*MT2*MW2*MZ2*SW2)/(144*MW*Pi^3*SW*VMU^2) - 
 (107*CHWB*MW2^2*MZ2*SW2)/(216*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2^4*MZ2*SW2)/(18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (35*CHWB*CW2*MH2^2*MT2*MW2^4*MZ2*SW2)/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1501*CHWB*CW2*MH2^2*MW2^5*MZ2*SW2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (175*CHWB*CW2*MH2*MT2*MW2^5*MZ2*SW2)/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7547*CHWB*CW2*MH2*MW2^6*MZ2*SW2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (140*CHWB*CW2*MT2*MW2^6*MZ2*SW2)/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1511*CHWB*CW2*MW2^7*MZ2*SW2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (97*CHWB*MW2*MZ2^2*SW2)/
  (576*MW*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^4*MW2^2*MZ2^2*SW2)/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MT2^2*MW2^2*MZ2^2*SW2)/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^3*MW2^3*MZ2^2*SW2)/
  (32*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (317*CHWB*CW2*MH2^2*MT2*MW2^3*MZ2^2*SW2)/(144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5*CHWB*CW2*MH2*MT2^2*MW2^3*MZ2^2*SW2)/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (13079*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2)/(288*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (1585*CHWB*CW2*MH2*MT2*MW2^4*MZ2^2*SW2)/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MT2^2*MW2^4*MZ2^2*SW2)/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (3641*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2)/
  (16*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (317*CHWB*CW2*MT2*MW2^5*MZ2^2*SW2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (6571*CHWB*CW2*MW2^6*MZ2^2*SW2)/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^4*MW2*MZ2^3*SW2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^2*MT2^2*MW2*MZ2^3*SW2)/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (55*CHWB*CW2*MH2^3*MW2^2*MZ2^3*SW2)/(576*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (673*CHWB*CW2*MH2^2*MT2*MW2^2*MZ2^3*SW2)/
  (864*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MT2^2*MW2^2*MZ2^3*SW2)/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (37861*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2)/
  (1728*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (3365*CHWB*CW2*MH2*MT2*MW2^3*MZ2^3*SW2)/(864*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (2*CHWB*CW2*MT2^2*MW2^3*MZ2^3*SW2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (46985*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2)/(432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (673*CHWB*CW2*MT2*MW2^4*MZ2^3*SW2)/
  (216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2362*CHWB*CW2*MW2^5*MZ2^3*SW2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^4*MZ2^4*SW2)/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MT2^2*MZ2^4*SW2)/(24*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (5*CHWB*CW2*MH2^3*MW2*MZ2^4*SW2)/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2^2*MT2*MW2*MZ2^4*SW2)/(54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5*CHWB*CW2*MH2*MT2^2*MW2*MZ2^4*SW2)/
  (24*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5801*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2)/(1728*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (35*CHWB*CW2*MH2*MT2*MW2^2*MZ2^4*SW2)/
  (54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2^2*MW2^2*MZ2^4*SW2)/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (28297*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2)/
  (1728*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (14*CHWB*CW2*MT2*MW2^3*MZ2^4*SW2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5717*CHWB*CW2*MW2^4*MZ2^4*SW2)/
  (432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (107*CHWB*CW2*MH2^2*MW2*MZ2^5*SW2)/(432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (535*CHWB*CW2*MH2*MW2^2*MZ2^5*SW2)/
  (432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (107*CHWB*CW2*MW2^3*MZ2^5*SW2)/(108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^2*MZ2^6*SW2)/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2*MZ2^6*SW2)/(144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MW2^2*MZ2^6*SW2)/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MH2*MW2*MZ*SW*SW2)/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CHWB*CW*MT2*MW2*MZ*SW*SW2)/(2*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*CHWB*CW*MW2^2*MZ*SW*SW2)/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*CW2*MW2^2*MZ*SW*SW2)/(2*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW2^2*MZ*SW*SW2)/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2^3*MZ*SW*SW2)/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2^3*MZ*SW*SW2)/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^4*MZ*SW*SW2)/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (10*CHWB*CW*MT2*MW2^2*MZ*SW*SW2)/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*SW2)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (19*CHWB*CW*MW2^3*MZ*SW*SW2)/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CHWB*CW*CW2*MW2^3*MZ*SW*SW2)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CHWB*CW*MT2*MW2^3*MZ*SW*SW2)/(9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (10*CHWB*CW*MW2^4*MZ*SW*SW2)/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (32*CHWB*CW*MT2*MW2^2*MZ*SW*SW2)/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (77*CHWB*CW*MW2^3*MZ*SW*SW2)/(18*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*MT2*MW2^3*MZ*SW*SW2)/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (32*CHWB*CW*CW2*MT2*MW2^3*MZ*SW*SW2)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (CHWB*CW*MW2^4*MZ*SW*SW2)/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CHWB*CW*CW2*MW2^4*MZ*SW*SW2)/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (CHWB*CW*CW2*MH2*MZ*MZ2*SW*SW2)/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*SW2)/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (25*CHWB*CW*MW2*MZ*MZ2*SW*SW2)/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (13*CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2)/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW2*MZ*MZ2*SW*SW2)/(4*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2^2*MZ*MZ2*SW*SW2)/(4*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*CW*MH2*MW2^2*MZ*MZ2*SW*SW2)/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (3*CHWB*CW*MW2^3*MZ*MZ2*SW*SW2)/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (CHWB*CW*MH2*MW2*MZ*MZ2*SW*SW2)/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*SW2)/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*CHWB*CW*MT2*MW2*MZ*MZ2*SW*SW2)/(432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW*SW2)/(108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (89*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2)/(1296*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (100*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2)/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (89*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2)/
  (324*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (800*CHWB*CW*CW2^2*MW2^2*MZ*MZ2*SW*SW2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*CW2*MZ*MZ2^2*SW*SW2)/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MZ*MZ2^2*SW*SW2)/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2)/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHWB*CW*MT2*MZ*MZ2^2*SW*SW2)/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW*SW2)/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (347*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2)/(2592*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (100*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2)/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (347*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2)/
  (648*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (800*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*SW2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MZ*MZ2^3*SW*SW2)/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*SW2)/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*SW2^2)/(8*Pi^3*VMU^2) - (CHD*CW2*MW2^3*MZ*SW2^2)/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHbox*MH2*MZ*MZ2*SW2^2)/
  (288*Pi^3*VMU^2) - (CHD*MH2*MZ*MZ2*SW2^2)/(384*Pi^3*VMU^2) - 
 (7*CHbox*MW2*MZ*MZ2*SW2^2)/(864*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2*SW2^2)/(24*Pi^3*VMU^2) + (CHD*CW2*MW2*MZ*MZ2*SW2^2)/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) + (100*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2^2)/
  (81*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (500*CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2^2)/(81*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (400*CHD*CW2*MW2^6*MZ*MZ2*SW2^2)/
  (81*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (100*CHD*CW2*MW2^2*MZ*MZ2*SW2^2)/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (100*CHD*CW2^2*MW2^2*MZ*MZ2*SW2^2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (17*CHD*CW2*MW2^2*MZ*MZ2*SW2^2)/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHbox*MZ*MZ2^2*SW2^2)/(72*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2^2*SW2^2)/(384*Pi^3*VMU^2) - (3*CHD*CW2^3*MZ*MZ2^2*SW2^2)/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - (250*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2^2)/
  (81*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1250*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2)/(81*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (1000*CHD*CW2*MW2^5*MZ*MZ2^2*SW2^2)/
  (81*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (100*CHD*CW2*MW2*MZ*MZ2^2*SW2^2)/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (100*CHD*CW2^2*MW2*MZ*MZ2^2*SW2^2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MW2*MZ*MZ2^2*SW2^2)/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (50*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2^2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (250*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (200*CHD*CW2*MW2^4*MZ*MZ2^3*SW2^2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3*SW2^2)/(288*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (64*CHWB*CW2*MH2^2*MT2*MW2^5*SW2^2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (20*CHWB*CW2*MH2^2*MW2^6*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (320*CHWB*CW2*MH2*MT2*MW2^6*SW2^2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (100*CHWB*CW2*MH2*MW2^7*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (256*CHWB*CW2*MT2*MW2^7*SW2^2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (80*CHWB*CW2*MW2^8*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW2*MH2^2*MT2*MW2^4*MZ2*SW2^2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (349*CHWB*CW2*MH2^2*MW2^5*MZ2*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (80*CHWB*CW2*MH2*MT2*MW2^5*MZ2*SW2^2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (1745*CHWB*CW2*MH2*MW2^6*MZ2*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (64*CHWB*CW2*MT2*MW2^6*MZ2*SW2^2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (1396*CHWB*CW2*MW2^7*MZ2*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^4*MW2^2*MZ2^2*SW2^2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MH2^2*MT2^2*MW2^2*MZ2^2*SW2^2)/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (11*CHWB*CW2*MH2^3*MW2^3*MZ2^2*SW2^2)/
  (24*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (223*CHWB*CW2*MH2^2*MT2*MW2^3*MZ2^2*SW2^2)/(108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (10*CHWB*CW2*MH2*MT2^2*MW2^3*MZ2^2*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5015*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^2)/(648*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (1115*CHWB*CW2*MH2*MT2*MW2^4*MZ2^2*SW2^2)/
  (108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (8*CHWB*CW2*MT2^2*MW2^4*MZ2^2*SW2^2)/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (10913*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^2)/
  (324*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (223*CHWB*CW2*MT2*MW2^5*MZ2^2*SW2^2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2251*CHWB*CW2*MW2^6*MZ2^2*SW2^2)/
  (81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^4*MW2*MZ2^3*SW2^2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2*CHWB*CW2*MH2^2*MT2^2*MW2*MZ2^3*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (71*CHWB*CW2*MH2^3*MW2^2*MZ2^3*SW2^2)/(144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (401*CHWB*CW2*MH2^2*MT2*MW2^2*MZ2^3*SW2^2)/(216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (10*CHWB*CW2*MH2*MT2^2*MW2^2*MZ2^3*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (139*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^2)/(432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (2005*CHWB*CW2*MH2*MT2*MW2^3*MZ2^3*SW2^2)/
  (216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MT2^2*MW2^3*MZ2^3*SW2^2)/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (767*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^2)/
  (108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (401*CHWB*CW2*MT2*MW2^4*MZ2^3*SW2^2)/(54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (112*CHWB*CW2*MW2^5*MZ2^3*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^4*MZ2^4*SW2^2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^2*MT2^2*MZ2^4*SW2^2)/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2^3*MW2*MZ2^4*SW2^2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (14*CHWB*CW2*MH2^2*MT2*MW2*MZ2^4*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MT2^2*MW2*MZ2^4*SW2^2)/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (2981*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^2)/
  (1296*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (70*CHWB*CW2*MH2*MT2*MW2^2*MZ2^4*SW2^2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (2*CHWB*CW2*MT2^2*MW2^2*MZ2^4*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17029*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^2)/(1296*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (56*CHWB*CW2*MT2*MW2^3*MZ2^4*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (3233*CHWB*CW2*MW2^4*MZ2^4*SW2^2)/(324*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (107*CHWB*CW2*MH2^2*MW2*MZ2^5*SW2^2)/
  (108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (535*CHWB*CW2*MH2*MW2^2*MZ2^5*SW2^2)/(108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (107*CHWB*CW2*MW2^3*MZ2^5*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ2^6*SW2^2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5*CHWB*CW2*MH2*MW2*MZ2^6*SW2^2)/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ2^6*SW2^2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (2*CHWB*CW*MW2^3*MZ*SW*SW2^2)/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW2^2*MZ2*SW*SW2^2)/
  (2*MW*Pi^3*VMU^2) + (CHWB*CW*MW2*MZ*MZ2*SW*SW2^2)/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (100*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2^2)/
  (81*(2*MW2 - MZ2)*Pi^3*VMU^2) - (400*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2^2)/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2^2)/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*MW2*MZ2^2*SW*SW2^2)/(8*MW*Pi^3*VMU^2) - 
 (3*CHWB*CW*CW2^2*MZ*MZ2^2*SW*SW2^2)/(2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (100*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2)/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (400*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (2*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2)/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*MZ*MZ2^3*SW*SW2^2)/(72*(2 - 4*CW2)*(-4*MW2 + MZ2)*
   Pi^3*VMU^2) + (CHD*CW2^2*MZ*MZ2^2*SW2^3)/(8*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (400*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^3)/(81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2000*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^3)/
  (81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1600*CHWB*CW2*MW2^6*MZ2^2*SW2^3)/(81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (200*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^3)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1000*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^3)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (800*CHWB*CW2*MW2^5*MZ2^3*SW2^3)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (400*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^3)/(81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2000*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^3)/
  (81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1600*CHWB*CW2*MW2^4*MZ2^4*SW2^3)/(81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW*CW2*MZ*MZ2^2*SW*SW2^3)/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW2^2*MW2^5*MZ2*tad)/
  (3*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - (11*CHWB*CW2^2*MW2^4*MZ2^2*tad)/
  (12*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2^2*MW2^3*MZ2^3*tad)/(12*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2^2*MW2^2*MZ2^4*tad)/(8*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (3*CHWB*CW2^2*MW2*MZ2^5*tad)/(8*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^3*MZ2^6*tad)/(12*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2^2*MW2^5*MZ2*SW2*tad)/(3*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2^2*MW2^4*MZ2^2*SW2*tad)/(MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2^2*MW2^3*MZ2^3*SW2*tad)/(4*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) + (17*CHWB*CW2^2*MW2^2*MZ2^4*SW2*tad)/
  (6*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (43*CHWB*CW2^2*MW2*MZ2^5*SW2*tad)/(24*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) + (CHWB*CW2^3*MZ2^6*SW2*tad)/(3*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) - (4*CHWB*CW2^2*MW2^4*MZ2^2*SW2^2*tad)/
  (3*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2^2*MW2^3*MZ2^3*SW2^2*tad)/(3*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) - (4*CHWB*CW2^2*MW2^2*MZ2^4*SW2^2*tad)/
  (3*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2^2*MW2*MZ2^5*SW2^2*tad)/(6*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) + (CHbox*MH2*MZ*A0i[aa0, MH2])/(288*Pi^3*VMU^2) - 
 (CHbox*MW2*MZ*A0i[aa0, MH2])/(36*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*A0i[aa0, MH2])/(288*Pi^3*VMU^2) - 
 (CHW*MW2*MZ*A0i[aa0, MH2])/(48*Pi^3*VMU^2) - (CHD*CW2*MW2*MZ*A0i[aa0, MH2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CHbox*CW2*MW2^2*MZ*A0i[aa0, MH2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (CHD*CW2*MW2^2*MZ*A0i[aa0, MH2])/
  (64*(MH2 - MW2)*Pi^3*VMU^2) - (3*CHD*CW2^2*MH2*MW2^2*MZ*A0i[aa0, MH2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*A0i[aa0, MH2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHD*CW2*MH2^3*MW2^3*MZ*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*CW2*MH2*MW2^5*MZ*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MH2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MH2])/(288*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHbox*MW2^2*MZ*A0i[aa0, MH2])/(36*MZ2*Pi^3*VMU^2) - 
 (13*CHD*MW2^2*MZ*A0i[aa0, MH2])/(576*MZ2*Pi^3*VMU^2) + 
 (CHW*MW2^2*MZ*A0i[aa0, MH2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*A0i[aa0, MH2])/(36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MH2])/(256*Pi^3*VMU^2) + 
 (CHbox*CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2*MZ*MZ2*A0i[aa0, MH2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHD*CW2^2*MW2^2*MZ*MZ2*A0i[aa0, MH2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MH2])/(384*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*CHD*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MH2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*CW2*MW2^5*MZ*MZ2*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*CW2^2*MH2*MZ*MZ2^2*A0i[aa0, MH2])/
  (128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*CW2*MZ*MZ2^2*A0i[aa0, MH2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^2*A0i[aa0, MH2])/(256*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MH2])/(72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (215*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (697*CHD*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (37*CHD*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (11*CHD*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (91*CHD*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (151*CHD*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MH2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (5*CHD*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MH2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHWB*CW2*MH2^3*MW2^4*A0i[aa0, MH2])/
  (144*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (29*CHWB*CW2*MH2^2*MW2^5*A0i[aa0, MH2])/(72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (119*CHWB*CW2*MH2*MW2^6*A0i[aa0, MH2])/
  (144*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MW2^7*A0i[aa0, MH2])/(12*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (CHWB*CW2*MH2^3*MW2^3*MZ2*A0i[aa0, MH2])/
  (96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MH2^2*MW2^4*MZ2*A0i[aa0, MH2])/(12*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (275*CHWB*CW2*MH2*MW2^5*MZ2*A0i[aa0, MH2])/(96*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (23*CHWB*CW2*MW2^6*MZ2*A0i[aa0, MH2])/
  (16*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MW2^2*MZ2^2*A0i[aa0, MH2])/(288*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (541*CHWB*CW2*MH2^2*MW2^3*MZ2^2*A0i[aa0, MH2])/
  (288*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1085*CHWB*CW2*MH2*MW2^4*MZ2^2*A0i[aa0, MH2])/
  (288*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (181*CHWB*CW2*MW2^5*MZ2^2*A0i[aa0, MH2])/(96*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (113*CHWB*CW2*MH2^2*MW2^2*MZ2^3*A0i[aa0, MH2])/
  (96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (113*CHWB*CW2*MH2*MW2^3*MZ2^3*A0i[aa0, MH2])/
  (48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (113*CHWB*CW2*MW2^4*MZ2^3*A0i[aa0, MH2])/(96*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2*MH2^2*MW2*MZ2^4*A0i[aa0, MH2])/(48*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MH2*MW2^2*MZ2^4*A0i[aa0, MH2])/(24*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (17*CHWB*CW2*MW2^3*MZ2^4*A0i[aa0, MH2])/
  (48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ2^5*A0i[aa0, MH2])/(24*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (CHWB*CW2*MH2*MW2*MZ2^5*A0i[aa0, MH2])/
  (12*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ2^5*A0i[aa0, MH2])/(24*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (CHWB*MH2*MW*SW*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
 (11*CHWB*MW*MW2*SW*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*SW*A0i[aa0, MH2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MH2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MH2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2*MZ*SW*A0i[aa0, MH2])/(72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MH2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (11*CHWB*MW*MZ2*SW*A0i[aa0, MH2])/(288*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MZ2*SW*A0i[aa0, MH2])/(576*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MH2])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MH2])/(576*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (576*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*A0i[aa0, MH2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*A0i[aa0, MH2])/
  (576*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*A0i[aa0, MH2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*MH2*MZ*SW2*A0i[aa0, MH2])/(192*Pi^3*VMU^2) - 
 (CHB*MW2*MZ*SW2*A0i[aa0, MH2])/(8*Pi^3*VMU^2) + 
 (13*CHD*MW2*MZ*SW2*A0i[aa0, MH2])/(576*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MW2^3*MZ*SW2*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW2^4*MZ*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^5*MZ*SW2*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (5*CHB*MZ*MZ2*SW2*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*SW2*A0i[aa0, MH2])/(64*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MW2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (167*CHD*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (576*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/(72*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/(576*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^3*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (CHD*CW2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (215*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHB*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CHbox*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (697*CHD*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (37*CHD*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(18*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(576*(2 - 4*CW2)*(MH2 - MW2)*
   MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(72*(2 - 4*CW2)*(MH2 - MW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (12*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(48*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MH2^3*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CHbox*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (91*CHD*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHB*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*CHbox*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (151*CHD*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MH2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHbox*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/(12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*MZ2^4*SW2*A0i[aa0, MH2])/(144*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHB*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/(12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/(12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHWB*CW2*MH2^3*MW2^4*SW2*A0i[aa0, MH2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (29*CHWB*CW2*MH2^2*MW2^5*SW2*A0i[aa0, MH2])/(18*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (119*CHWB*CW2*MH2*MW2^6*SW2*A0i[aa0, MH2])/(36*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (5*CHWB*CW2*MW2^7*SW2*A0i[aa0, MH2])/
  (3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MW2^3*MZ2*SW2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (109*CHWB*CW2*MH2^2*MW2^4*MZ2*SW2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (221*CHWB*CW2*MH2*MW2^5*MZ2*SW2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (37*CHWB*CW2*MW2^6*MZ2*SW2*A0i[aa0, MH2])/(6*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2^2*MZ2^2*SW2*A0i[aa0, MH2])/
  (144*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (143*CHWB*CW2*MH2^2*MW2^3*MZ2^2*SW2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (557*CHWB*CW2*MH2*MW2^4*MZ2^2*SW2*A0i[aa0, MH2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (367*CHWB*CW2*MW2^5*MZ2^2*SW2*A0i[aa0, MH2])/
  (48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2^3*MW2*MZ2^3*SW2*A0i[aa0, MH2])/
  (288*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (695*CHWB*CW2*MH2^2*MW2^2*MZ2^3*SW2*A0i[aa0, MH2])/
  (144*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (653*CHWB*CW2*MH2*MW2^3*MZ2^3*SW2*A0i[aa0, MH2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (427*CHWB*CW2*MW2^4*MZ2^3*SW2*A0i[aa0, MH2])/
  (96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MZ2^4*SW2*A0i[aa0, MH2])/(288*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (101*CHWB*CW2*MH2^2*MW2*MZ2^4*SW2*A0i[aa0, MH2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (751*CHWB*CW2*MH2*MW2^2*MZ2^4*SW2*A0i[aa0, MH2])/
  (288*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (61*CHWB*CW2*MW2^3*MZ2^4*SW2*A0i[aa0, MH2])/(48*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^2*MZ2^5*SW2*A0i[aa0, MH2])/
  (6*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ2^5*SW2*A0i[aa0, MH2])/(3*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MW2^2*MZ2^5*SW2*A0i[aa0, MH2])/
  (6*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*MW*MZ2*SW*SW2*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MZ2*SW*SW2*A0i[aa0, MH2])/(288*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/(576*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/(576*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (4*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (4*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (12*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (576*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (4*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2*SW2^2*A0i[aa0, MH2])/(36*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MW2^3*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW2^4*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*CW2^2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*CW2^2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (CHbox*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (CHD*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)*Pi^3*VMU^2) - (CHbox*CW2*MH2^3*MW2*MZ*MZ2^2*SW2^2*
   A0i[aa0, MH2])/(36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHB*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CHB*CW2*MH2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CHbox*CW2*MH2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHB*CW2*MW2^4*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHbox*CW2*MW2^4*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(12*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHB*CW2*MH2^2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MH2^2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHB*CW2*MH2*MW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*CHbox*CW2*MH2*MW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHB*CW2*MW2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MW2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MH2^2*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHbox*CW2*MH2^2*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHB*CW2*MH2*MW2*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MH2*MW2*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MW2^2*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MW2^2*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2^3*MZ2*SW2^2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (14*CHWB*CW2*MH2^2*MW2^4*MZ2*SW2^2*A0i[aa0, MH2])/
  (9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (59*CHWB*CW2*MH2*MW2^5*MZ2*SW2^2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW2^6*MZ2*SW2^2*A0i[aa0, MH2])/(3*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2^2*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (31*CHWB*CW2*MH2^2*MW2^3*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (29*CHWB*CW2*MH2*MW2^4*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MW2^5*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (12*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2^3*MW2*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MH2^2*MW2^2*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (25*CHWB*CW2*MH2*MW2^3*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (25*CHWB*CW2*MW2^4*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (24*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MZ2^4*SW2^2*A0i[aa0, MH2])/(72*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (65*CHWB*CW2*MH2*MW2^2*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^3*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (12*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MH2^2*MZ*MZ2*SW*SW2^2*A0i[aa0, MH2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2^2*A0i[aa0, MH2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2*MZ*MZ2*SW*SW2^2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*SW2^2*A0i[aa0, MH2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/(12*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MW2*MZ*MZ2^3*SW2^3*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MZ*MZ2^4*SW2^3*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2^4*SW2^3*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2*MZ*A0i[aa0, MT2])/(24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*CHD*MW2*MZ*A0i[aa0, MT2])/(216*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2*MZ*A0i[aa0, MT2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CHD*CW2^2*MW2*MZ*A0i[aa0, MT2])/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^4*MZ*A0i[aa0, MT2])/(54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CHD*CW2*MW2^2*MZ*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHD*CW2^2*MW2^2*MZ*A0i[aa0, MT2])/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (20*CHD*CW2^3*MW2^2*MZ*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - (8*CHD*MW2^4*MZ*A0i[aa0, MT2])/
  (27*MZ2^3*Pi^3*VMU^2) - (16*CHD*CW2*MW2^4*MZ*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + (14*CHD*MW2^3*MZ*A0i[aa0, MT2])/
  (27*MZ2^2*Pi^3*VMU^2) + (4*CHD*CW2*MW2^3*MZ*A0i[aa0, MT2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (4*CHD*CW2^2*MW2^3*MZ*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (CHD*MT2*MW2*MZ*A0i[aa0, MT2])/
  (24*MZ2*Pi^3*VMU^2) + (CHD*CW2*MT2*MW2*MZ*A0i[aa0, MT2])/
  (24*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (CHD*MW2^2*MZ*A0i[aa0, MT2])/
  (12*MZ2*Pi^3*VMU^2) - (175*CHD*CW2*MW2^2*MZ*A0i[aa0, MT2])/
  (216*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (4*CHD*CW2^2*MW2^2*MZ*A0i[aa0, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (2*CHD*CW2*MW2^5*MZ*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (8*CHD*CW2*MW2^3*MZ*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (2*CHD*CW2^2*MW2^3*MZ*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (16*CHD*CW2^3*MW2^3*MZ*A0i[aa0, MT2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (85*CHD*MZ*MZ2*A0i[aa0, MT2])/(864*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MZ*MZ2*A0i[aa0, MT2])/(216*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW2^2*MZ*MZ2*A0i[aa0, MT2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (181*CHD*CW2*MW2^3*MZ*MZ2*A0i[aa0, MT2])/(864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MZ*MZ2*A0i[aa0, MT2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2*MZ*MZ2*A0i[aa0, MT2])/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHD*CW2^3*MT2*MZ*MZ2*A0i[aa0, MT2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MT2])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CHD*CW2^2*MW2*MZ*MZ2*A0i[aa0, MT2])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (25*CHD*CW2^3*MW2*MZ*MZ2*A0i[aa0, MT2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2*MZ*MZ2^2*A0i[aa0, MT2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (119*CHD*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MT2])/(576*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHD*CW2*MZ*MZ2^2*A0i[aa0, MT2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^2*A0i[aa0, MT2])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^3*MZ*MZ2^2*A0i[aa0, MT2])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2])/
  (24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^2*MT2*MZ*MZ2^2*A0i[aa0, MT2])/
  (96*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MT2*MZ*MZ2^2*A0i[aa0, MT2])/(12*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*CW2*MT2*MZ*MZ2^3*A0i[aa0, MT2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*CHD*CW2*MW2*MZ*MZ2^3*A0i[aa0, MT2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHWB*MT2*MW2*A0i[aa0, MT2])/
  (48*MW*Pi^3*SW*VMU^2) - (731*CHWB*MW2^2*A0i[aa0, MT2])/
  (432*MW*Pi^3*SW*VMU^2) - (22*CHWB*CW2*MW2^5*A0i[aa0, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (8*CHWB*MW2^5*A0i[aa0, MT2])/
  (9*MW*MZ2^3*Pi^3*SW*VMU^2) - (26*CHWB*MW2^4*A0i[aa0, MT2])/
  (9*MW*MZ2^2*Pi^3*SW*VMU^2) - (CHWB*MT2*MW2^2*A0i[aa0, MT2])/
  (12*MW*MZ2*Pi^3*SW*VMU^2) + (367*CHWB*MW2^3*A0i[aa0, MT2])/
  (108*MW*MZ2*Pi^3*SW*VMU^2) + (8*CHWB*CW2*MW2^6*A0i[aa0, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - (CHWB*MT2*MZ2*A0i[aa0, MT2])/
  (32*MW*Pi^3*SW*VMU^2) + (127*CHWB*MW2*MZ2*A0i[aa0, MT2])/
  (432*MW*Pi^3*SW*VMU^2) + (31*CHWB*CW2*MW2^4*MZ2*A0i[aa0, MT2])/
  (36*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (91*CHWB*CW2*MW2^3*MZ2^2*A0i[aa0, MT2])/(216*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (17*CHWB*CW2*MW2^2*MZ2^3*A0i[aa0, MT2])/
  (216*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*SW*A0i[aa0, MT2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW2*MZ*SW*A0i[aa0, MT2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MT2])/(2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MT2])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MT2])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MT2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (80*CHWB*CW*CW2^2*MW2^2*MZ*SW*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (64*CHWB*CW*MW2^4*MZ*SW*A0i[aa0, MT2])/(27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (16*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MT2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (16*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MT2])/(27*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (CHWB*CW*MT2*MW2*MZ*SW*A0i[aa0, MT2])/
  (6*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (175*CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MT2])/
  (54*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MT2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MT2])/(9*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MT2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (64*CHWB*CW*CW2^2*MW2^3*MZ*SW*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MT2])/(54*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MZ*MZ2*SW*A0i[aa0, MT2])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*A0i[aa0, MT2])/(4*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*A0i[aa0, MT2])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (2*CHWB*CW*CW2^2*MT2*MZ*MZ2*SW*A0i[aa0, MT2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CHWB*CW*MW2*MZ*MZ2*SW*A0i[aa0, MT2])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CHWB*CW*CW2*MW2*MZ*MZ2*SW*A0i[aa0, MT2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CHWB*CW*CW2*MW2*MZ*MZ2*SW*A0i[aa0, MT2])/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (25*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*SW*A0i[aa0, MT2])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MT2])/(8*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MT2])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*CW2^2*MZ*MZ2^2*SW*A0i[aa0, MT2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MZ*MZ2^2*SW*A0i[aa0, MT2])/(96*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW*A0i[aa0, MT2])/(8*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW*A0i[aa0, MT2])/
  (24*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MT2*MZ*MZ2^2*SW*A0i[aa0, MT2])/
  (3*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MT2])/(54*(2*MW2 - MZ2)*Pi^3*SW2*
   VMU^2) + (2*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*A0i[aa0, MT2])/(48*(2*MW2 - MZ2)*Pi^3*SW2*
   VMU^2) + (25*CHWB*CW*CW2*MW2*MZ*MZ2*SW*A0i[aa0, MT2])/
  (864*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MT2])/(96*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW*A0i[aa0, MT2])/(96*MW2*(2*MW2 - MZ2)*Pi^3*SW2*
   VMU^2) + (3*CHD*CW2*MW2*MZ*SW2*A0i[aa0, MT2])/(8*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (10*CHD*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CHD*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MT2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (4*CHD*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (8*CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (8*CHD*CW2*MW2^5*MZ*SW2*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (8*CHD*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (CHD*CW2^2*MZ*MZ2*SW2*A0i[aa0, MT2])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2*MT2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MT2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (181*CHD*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2])/(216*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHD*CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CHD*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CHD*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*CW2*MT2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (119*CHD*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/(24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/(24*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*CW2*MT2*MZ*MZ2^3*SW2*A0i[aa0, MT2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2])/(48*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHWB*MT2*MW2*SW2*A0i[aa0, MT2])/(12*MW*Pi^3*SW*VMU^2) - 
 (71*CHWB*MW2^2*SW2*A0i[aa0, MT2])/(108*MW*Pi^3*SW*VMU^2) + 
 (104*CHWB*CW2*MW2^5*SW2*A0i[aa0, MT2])/(27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (8*CHWB*MW2^4*SW2*A0i[aa0, MT2])/(27*MW*MZ2^2*Pi^3*SW*VMU^2) + 
 (22*CHWB*MW2^3*SW2*A0i[aa0, MT2])/(27*MW*MZ2*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MW2^6*SW2*A0i[aa0, MT2])/(27*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*
   VMU^2) + (17*CHWB*MW2*MZ2*SW2*A0i[aa0, MT2])/(144*MW*Pi^3*SW*VMU^2) - 
 (35*CHWB*CW2*MW2^4*MZ2*SW2*A0i[aa0, MT2])/(9*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (4*CHWB*CW2*MW2^5*MZ2*SW2*A0i[aa0, MT2])/
  (27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MW2^2*MZ2^2*SW2*A0i[aa0, MT2])/(12*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (145*CHWB*CW2*MW2^3*MZ2^2*SW2*A0i[aa0, MT2])/
  (72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (10*CHWB*CW2*MW2^4*MZ2^2*SW2*A0i[aa0, MT2])/(27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) + (CHWB*CW2*MT2*MW2*MZ2^3*SW2*A0i[aa0, MT2])/
  (12*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (269*CHWB*CW2*MW2^2*MZ2^3*SW2*A0i[aa0, MT2])/(432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (10*CHWB*CW2*MW2^3*MZ2^3*SW2*A0i[aa0, MT2])/
  (27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MZ2^4*SW2*A0i[aa0, MT2])/(48*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (7*CHWB*CW2*MW2*MZ2^4*SW2*A0i[aa0, MT2])/
  (54*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MW2^2*MZ2^4*SW2*A0i[aa0, MT2])/(27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) + (3*CHWB*CW*MW2*MZ*SW*SW2*A0i[aa0, MT2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) - (10*CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (40*CHWB*CW*CW2*MW2^2*MZ*SW*SW2*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*CHWB*CW*MW2^3*MZ*SW*SW2*A0i[aa0, MT2])/(9*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (32*CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (8*CHWB*CW*MW2^3*MZ*SW*SW2*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (32*CHWB*CW*CW2*MW2^3*MZ*SW*SW2*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2*SW*SW2*A0i[aa0, MT2])/(2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MZ*MZ2*SW*SW2*A0i[aa0, MT2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*SW2*A0i[aa0, MT2])/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (25*CHWB*CW*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MT2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MT2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*SW*SW2*A0i[aa0, MT2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MT2])/(6*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*MT2*MZ*MZ2^2*SW*SW2*A0i[aa0, MT2])/
  (24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW*SW2*A0i[aa0, MT2])/
  (6*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MT2])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MT2])/(27*MT2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (4*CHD*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*CHD*CW2^3*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2])/(18*MT2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (64*CHWB*CW2*MW2^5*SW2^2*A0i[aa0, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MW2^4*MZ2*SW2^2*A0i[aa0, MT2])/(9*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (16*CHWB*CW2*MW2^5*MZ2*SW2^2*A0i[aa0, MT2])/
  (27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MT2*MW2^2*MZ2^2*SW2^2*A0i[aa0, MT2])/
  (3*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (71*CHWB*CW2*MW2^3*MZ2^2*SW2^2*A0i[aa0, MT2])/(54*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (40*CHWB*CW2*MW2^4*MZ2^2*SW2^2*A0i[aa0, MT2])/
  (27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MW2*MZ2^3*SW2^2*A0i[aa0, MT2])/(3*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (133*CHWB*CW2*MW2^2*MZ2^3*SW2^2*A0i[aa0, MT2])/
  (108*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (40*CHWB*CW2*MW2^3*MZ2^3*SW2^2*A0i[aa0, MT2])/(27*MT2*MW*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (CHWB*CW2*MT2*MZ2^4*SW2^2*A0i[aa0, MT2])/
  (12*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (14*CHWB*CW2*MW2*MZ2^4*SW2^2*A0i[aa0, MT2])/(27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (16*CHWB*CW2*MW2^2*MZ2^4*SW2^2*A0i[aa0, MT2])/
  (27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MT2])/(27*MT2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (4*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MT2])/
  (9*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (32*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MT2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHD*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2])/(27*MT2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (4*CHD*CW2^2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^2*MZ*MZ2^3*SW2^3*A0i[aa0, MT2])/
  (9*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^3*A0i[aa0, MT2])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^3*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*CWw*MW*MW2*MZ*A0i[aa0, MW2])/(4*Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2^2*MZ*A0i[aa0, MW2])/((2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (7*CW2*CWw*MW*MZ*MZ2*A0i[aa0, MW2])/(8*Pi^3*VMU^3) + 
 (5*CW2*CWw*MW*MW2*MZ*MZ2*A0i[aa0, MW2])/(2*(2*MW2 - MZ2)*Pi^3*VMU^3) - 
 (5*CW2*CWw*MW*MZ*MZ2^2*A0i[aa0, MW2])/(4*(2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (4*CW2*CWw*MW*MW2^2*MZ*SW2*A0i[aa0, MW2])/((2*MW2 - MZ2)*Pi^3*VMU^3) - 
 (10*CW2*CWw*MW*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/((2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (5*CW2*CWw*MW*MZ*MZ2^2*SW2*A0i[aa0, MW2])/((2*MW2 - MZ2)*Pi^3*VMU^3) - 
 (CHbox*MH2*MZ*A0i[aa0, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2*MZ*A0i[aa0, MW2])/(192*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*A0i[aa0, MW2])/(288*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*A0i[aa0, MW2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*A0i[aa0, MW2])/(24*Pi^3*VMU^2) - 
 (29*CHD*MW2*MZ*A0i[aa0, MW2])/(288*Pi^3*VMU^2) + 
 (CHW*MW2*MZ*A0i[aa0, MW2])/(4*Pi^3*VMU^2) - 
 (11*CHD*CW2*MW2*MZ*A0i[aa0, MW2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (65*CHD*CW2^2*MW2*MZ*A0i[aa0, MW2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MW2*MZ*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (CHD*CW2^2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHD*CW2^2*MW2^3*MZ*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (5*CHD*CW2*MH2^3*MW2^3*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (247*CHD*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (155*CHD*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (331*CHD*CW2*MW2^6*MZ*A0i[aa0, MW2])/(72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (17*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(144*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (17*CHD*CW2^3*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (17*CHD*CW2^2*MW2^3*MZ*A0i[aa0, MW2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*CW2^3*MW2^3*MZ*A0i[aa0, MW2])/(18*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (7*CHD*CW2*MW2^2*MZ*A0i[aa0, MW2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MW2^4*MZ*A0i[aa0, MW2])/
  (3*MZ2^3*Pi^3*VMU^2) + (5*CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/
  (6*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + (2*CHD*CW2*MW2^5*MZ*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (13*CHD*MW2^3*MZ*A0i[aa0, MW2])/(24*MZ2^2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*A0i[aa0, MW2])/(6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (4*CHD*CW2*MH2^2*MW2^6*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*VMU^2) + (8*CHD*CW2*MH2*MW2^7*MZ*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (4*CHD*CW2*MW2^8*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*VMU^2) - (2*CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MW2])/(36*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MW2])/(72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*A0i[aa0, MW2])/(18*MZ2*Pi^3*VMU^2) + 
 (31*CHD*MW2^2*MZ*A0i[aa0, MW2])/(48*MZ2*Pi^3*VMU^2) - 
 (CHW*MW2^2*MZ*A0i[aa0, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (97*CHD*CW2*MW2^2*MZ*A0i[aa0, MW2])/(48*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*A0i[aa0, MW2])/(2*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2^5*MZ*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*VMU^2) + (CHD*CW2*MH2*MW2^6*MZ*A0i[aa0, MW2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^7*MZ*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(12*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (2*CHD*CW2^3*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2^2*MW2^4*MZ*A0i[aa0, MW2])/(12*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (2*CHD*CW2^3*MW2^4*MZ*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (CHD*MZ*MZ2*A0i[aa0, MW2])/(48*Pi^3*VMU^2) + 
 (CHW*CW2*MZ*MZ2*A0i[aa0, MW2])/(12*Pi^3*VMU^2) + 
 (5*CHD*CW2*MZ*MZ2*A0i[aa0, MW2])/(192*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2*A0i[aa0, MW2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (CHD*CW2^2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*CW2^2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (3*CHD*CW2^2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (2*CHbox*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (605*CHD*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*CHbox*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1057*CHD*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHbox*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (233*CHD*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHD*CW2^2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(36*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CHD*CW2^2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*CHD*CW2^3*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHD*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (31*CHD*CW2^2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHD*CW2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(9*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (11*CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (41*CHD*CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (301*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHbox*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (463*CHD*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHbox*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (517*CHD*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (37*CHD*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (37*CHD*CW2^2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CHD*CW2^3*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(24*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2])/
  (144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2])/(576*(2 - 4*CW2)*(MH2 - MW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^3*MH2^2*MZ*MZ2^2*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHD*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (103*CHD*CW2^2*MW2*MZ*MZ2^2*A0i[aa0, MW2])/
  (576*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHD*CW2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2])/(72*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHbox*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MW2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (181*CHD*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CHbox*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (109*CHD*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*CHbox*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^3*A0i[aa0, MW2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^3*A0i[aa0, MW2])/(576*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^3*MZ*MZ2^3*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2])/(144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^2*MH2*MZ*MZ2^3*A0i[aa0, MW2])/
  (576*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2*MZ*MZ2^3*A0i[aa0, MW2])/(72*(2 - 4*CW2)*(MH2 - MW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHbox*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (7*CHbox*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (11*CHbox*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*CW2*MH2*MZ*MZ2^5*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2^5*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW2*MZ*MZ2^5*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW*A0i[aa0, MW2])/(288*Pi^3*SW*VMU^2) + 
 (89*CHWB*MW*MW2*A0i[aa0, MW2])/(32*Pi^3*SW*VMU^2) - 
 (739*CHWB*CW2*MH2^2*MW2^5*A0i[aa0, MW2])/(36*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (739*CHWB*CW2*MH2*MW2^6*A0i[aa0, MW2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (739*CHWB*CW2*MW2^7*A0i[aa0, MW2])/(36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (CHWB*MW*MW2^4*A0i[aa0, MW2])/(MZ2^3*Pi^3*SW*VMU^2) + 
 (19*CHWB*MW*MW2^3*A0i[aa0, MW2])/(6*MZ2^2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2^2*MW2^7*A0i[aa0, MW2])/(3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*SW*VMU^2) + (8*CHWB*CW2*MH2*MW2^8*A0i[aa0, MW2])/
  (3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MW2^9*A0i[aa0, MW2])/(3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*SW*VMU^2) - (CHWB*MH2*MW*MW2*A0i[aa0, MW2])/(72*MZ2*Pi^3*SW*VMU^2) - 
 (311*CHWB*MW*MW2^2*A0i[aa0, MW2])/(72*MZ2*Pi^3*SW*VMU^2) + 
 (85*CHWB*CW2*MH2^2*MW2^6*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*SW*VMU^2) - (170*CHWB*CW2*MH2*MW2^7*A0i[aa0, MW2])/
  (9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (85*CHWB*CW2*MW2^8*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) - (21*CHWB*MW*MZ2*A0i[aa0, MW2])/(32*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MZ2*A0i[aa0, MW2])/(192*MW2*Pi^3*SW*VMU^2) + 
 (3181*CHWB*CW2*MH2^2*MW2^4*MZ2*A0i[aa0, MW2])/
  (144*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (6437*CHWB*CW2*MH2*MW2^5*MZ2*A0i[aa0, MW2])/(144*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (45*CHWB*CW2*MW2^6*MZ2*A0i[aa0, MW2])/
  (2*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MZ2^2*A0i[aa0, MW2])/(192*MW2*Pi^3*SW*VMU^2) - 
 (1315*CHWB*CW2*MH2^2*MW2^3*MZ2^2*A0i[aa0, MW2])/
  (96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (915*CHWB*CW2*MH2*MW2^4*MZ2^2*A0i[aa0, MW2])/
  (32*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (263*CHWB*CW2*MW2^5*MZ2^2*A0i[aa0, MW2])/(18*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (227*CHWB*CW2*MH2^2*MW2^2*MZ2^3*A0i[aa0, MW2])/
  (48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (83*CHWB*CW2*MH2*MW2^3*MZ2^3*A0i[aa0, MW2])/(8*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (1559*CHWB*CW2*MW2^4*MZ2^3*A0i[aa0, MW2])/
  (288*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (233*CHWB*CW2*MH2^2*MW2*MZ2^4*A0i[aa0, MW2])/(288*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (535*CHWB*CW2*MH2*MW2^2*MZ2^4*A0i[aa0, MW2])/(288*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (95*CHWB*CW2*MW2^3*MZ2^4*A0i[aa0, MW2])/
  (96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^2*MZ2^5*A0i[aa0, MW2])/(96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (7*CHWB*CW2*MH2*MW2*MZ2^5*A0i[aa0, MW2])/
  (48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW2^2*MZ2^5*A0i[aa0, MW2])/(96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (CHWB*CW*MH2*MZ*SW*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MZ*SW*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (22*CHWB*CW*MW2*MZ*SW*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (65*CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW*CW2*MH2^2*MW2*MZ*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (17*CHWB*CW*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (12*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (34*CHWB*CW*CW2^2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (17*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (12*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(36*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (34*CHWB*CW*CW2^2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (14*CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MW2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (10*CHWB*CW*MW2^4*MZ*SW*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + (8*CHWB*CW*MW2^5*MZ*SW*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (20*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MW2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (2*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*CHWB*CW*MW2^4*MZ*SW*A0i[aa0, MW2])/((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (CHWB*CW*MH2*MW2*MZ*SW*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (97*CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (2*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (CHWB*CW*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (12*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/((MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2^2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^4*MZ*SW*A0i[aa0, MW2])/(12*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (CHWB*CW*CW2*MW2^4*MZ*SW*A0i[aa0, MW2])/
  ((MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^4*MZ*SW*A0i[aa0, MW2])/(3*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*CW2^2*MW2^4*MZ*SW*A0i[aa0, MW2])/(3*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (4*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*CHWB*CW*MZ*MZ2*SW*A0i[aa0, MW2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MW2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(4*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (CHWB*CW*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(24*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(9*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*CHWB*CW*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (16*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CHWB*CW*CW2^2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHWB*CW*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (31*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (124*CHWB*CW*CW2^2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHWB*CW*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (37*CHWB*CW*MH2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (16*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MZ*MZ2^2*SW*A0i[aa0, MW2])/(576*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*A0i[aa0, MW2])/(144*(2 - 4*CW2)*(MH2 - MW2)*
   MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHWB*CW*MW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/(576*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (103*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^3*SW*A0i[aa0, MW2])/(576*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHWB*CW*CW2*MZ*MZ2^3*SW*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*A0i[aa0, MW2])/(144*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*CW*CW2^2*MZ*MZ2^3*SW*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MZ*MZ2^3*SW*A0i[aa0, MW2])/(576*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MZ*MZ2^3*SW*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2^3*SW*A0i[aa0, MW2])/(144*(2 - 4*CW2)*(MH2 - MW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHWB*CW*CW2^2*MH2*MZ*MZ2^3*SW*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (9*CHD*CW2^2*MH2^2*MW2*MZ*A0i[aa0, MW2])/(128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2^2*VMU^2) - (9*CHD*CW2^2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (7*CHD*CW2^2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2^2*VMU^2) + (7*CHD*CW2^2*MW2^3*MZ*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*SW2^2*VMU^2) - (CHD*CW2^2*MH2*MW2^4*MZ*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MH2*MW2^4*MZ*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*
   Pi^3*SW2^2*VMU^2) + (CHD*CW2^2*MW2^5*MZ*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHD*CW2^2*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*
   Pi^3*SW2^2*VMU^2) + (3*CHD*CW2^2*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (5*CHD*CW2^2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*SW2^2*VMU^2) - (5*CHD*CW2^2*MW2^4*MZ*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2^2*VMU^2) + (CHD*CW2^2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHD*CW2^2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(128*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2^2*VMU^2) - (3*CHD*CW2^2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (9*CHWB*CW*CW2*MH2^2*MW2*MZ*SW*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2^2*VMU^2) - (9*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (7*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2^2*VMU^2) + (7*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MW2^3*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2^2*Pi^3*SW2^2*VMU^2) - (CHWB*CW*CW2*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*SW2^2*VMU^2) + (CHWB*CW*CW2*MW2^5*MZ*SW*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHWB*CW*CW2*MH2^2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2*Pi^3*SW2^2*VMU^2) + (5*CHWB*CW*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (5*CHWB*CW*CW2*MW2^4*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*SW2^2*VMU^2) - (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2^2*VMU^2) + (3*CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2^2*VMU^2) + (9*CHD*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*CHD*MH2*MW2*MZ*A0i[aa0, MW2])/(256*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (9*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2*VMU^2) - (5*CHbox*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CHD*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (21*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) - (5*CHD*CW2*MH2^3*MW2^3*MZ*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (247*CHD*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2])/(192*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (155*CHD*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (331*CHD*CW2*MW2^6*MZ*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW2*VMU^2) + (CHD*CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MW2^3*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*CW2*MH2*MW2^4*MZ*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*SW2*VMU^2) - (CHbox*MW2^4*MZ*A0i[aa0, MW2])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^4*MZ*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*
   Pi^3*SW2*VMU^2) + (CHD*CW2*MW2^5*MZ*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MW2^6*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*SW2*VMU^2) - (2*CHD*CW2*MH2*MW2^7*MZ*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^8*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   SW2*VMU^2) - (9*CHD*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MH2*MW2^2*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (3*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*
   Pi^3*SW2*VMU^2) + (CHbox*MW2^3*MZ*A0i[aa0, MW2])/
  (8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + (CHD*MW2^3*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*SW2*VMU^2) - (15*CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MW2^5*MZ*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MW2^6*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^7*MZ*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   SW2*VMU^2) - (CHD*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MZ*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CHbox*MW2*MZ*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*MW2*MZ*MZ2*A0i[aa0, MW2])/(256*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) - (3*CHD*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) + (605*CHD*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (1057*CHD*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (233*CHD*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2])/(192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) - (41*CHD*CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (301*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (463*CHD*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (517*CHD*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (5*CHD*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (181*CHD*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (109*CHD*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) - (5*CHD*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MZ*MZ2^5*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2^5*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (CHD*CW2*MW2*MZ*MZ2^5*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (355*CHWB*CW2*MH2^2*MW2^5*A0i[aa0, MW2])/(72*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (355*CHWB*CW2*MH2*MW2^6*A0i[aa0, MW2])/(36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) + (355*CHWB*CW2*MW2^7*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2^7*A0i[aa0, MW2])/(3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*SW*SW2*VMU^2) - (2*CHWB*CW2*MH2*MW2^8*A0i[aa0, MW2])/
  (3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW2^9*A0i[aa0, MW2])/(3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*SW*SW2*VMU^2) - (35*CHWB*CW2*MH2^2*MW2^6*A0i[aa0, MW2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (35*CHWB*CW2*MH2*MW2^7*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*SW*SW2*VMU^2) - (35*CHWB*CW2*MW2^8*A0i[aa0, MW2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (317*CHWB*CW2*MH2^2*MW2^4*MZ2*A0i[aa0, MW2])/
  (48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (317*CHWB*CW2*MH2*MW2^5*MZ2*A0i[aa0, MW2])/(24*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (317*CHWB*CW2*MW2^6*MZ2*A0i[aa0, MW2])/(48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) + (43*CHWB*CW2*MH2^2*MW2^3*MZ2^2*A0i[aa0, MW2])/
  (9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (86*CHWB*CW2*MH2*MW2^4*MZ2^2*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (43*CHWB*CW2*MW2^5*MZ2^2*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) - (251*CHWB*CW2*MH2^2*MW2^2*MZ2^3*A0i[aa0, MW2])/
  (144*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (251*CHWB*CW2*MH2*MW2^3*MZ2^3*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (251*CHWB*CW2*MW2^4*MZ2^3*A0i[aa0, MW2])/(144*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2*MZ2^4*A0i[aa0, MW2])/(4*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) - (CHWB*CW2*MH2*MW2^2*MZ2^4*A0i[aa0, MW2])/
  (2*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ2^4*A0i[aa0, MW2])/(4*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) + (9*CHWB*CW*MH2^2*MW2*MZ*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (9*CHWB*CW*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2*VMU^2) - (21*CHWB*CW*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) - (17*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (17*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*SW2*VMU^2) + (CHWB*CW*MH2^2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (2*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*CW*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*SW2*VMU^2) - (5*CHWB*CW*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*MW2^5*MZ*SW*A0i[aa0, MW2])/((2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*
   SW2*VMU^2) - (9*CHWB*CW*MH2^2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*CW*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/(4*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*
   Pi^3*SW2*VMU^2) + (5*CHWB*CW*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (2*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (15*CHWB*CW*MW2^4*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (12*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2^4*MZ*SW*A0i[aa0, MW2])/(12*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*SW2*VMU^2) - (CHWB*CW*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*CW*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) - (3*CHWB*CW*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*SW2*VMU^2) + (85*CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (31*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (37*CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (576*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (103*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (576*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*A0i[aa0, MW2])/(576*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   SW2*VMU^2) - (CHWB*CW*CW2*MH2*MZ*MZ2^3*SW*A0i[aa0, MW2])/
  (576*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MZ*SW2*A0i[aa0, MW2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*CHD*CW2*MW2*MZ*SW2*A0i[aa0, MW2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2*MZ*SW2*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (CHD*MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (CHbox*MW2^2*MZ*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*CHD*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CHD*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*CHD*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (17*CHD*CW2^2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (17*CHD*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(2*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (CHD*CW2^2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*SW2*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (CHD*CW2^2*MW2^4*MZ*SW2*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHW*CW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(3*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (CHD*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (3*CHD*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (2*CHbox*CW2*MH2^3*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHbox*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*CHbox*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHbox*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CHD*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (85*CHD*CW2^2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CHD*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(18*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (31*CHD*CW2^2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHbox*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CHbox*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (37*CHD*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (37*CHD*CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(144*(MH2 - MW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CHD*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (103*CHD*CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHbox*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CHbox*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*CHbox*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*CW2^2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2^4*SW2*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHbox*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHbox*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*SW2*A0i[aa0, MW2])/(72*Pi^3*SW*VMU^2) + 
 (23*CHWB*MW*MW2*SW2*A0i[aa0, MW2])/(24*Pi^3*SW*VMU^2) + 
 (29*CHWB*CW2*MH2^2*MW2^5*SW2*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (58*CHWB*CW2*MH2*MW2^6*SW2*A0i[aa0, MW2])/
  (9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (29*CHWB*CW2*MW2^7*SW2*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (CHWB*MW*MW2^3*SW2*A0i[aa0, MW2])/
  (3*MZ2^2*Pi^3*SW*VMU^2) - (5*CHWB*MW*MW2^2*SW2*A0i[aa0, MW2])/
  (6*MZ2*Pi^3*SW*VMU^2) - (20*CHWB*CW2*MH2^2*MW2^6*SW2*A0i[aa0, MW2])/
  (3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (40*CHWB*CW2*MH2*MW2^7*SW2*A0i[aa0, MW2])/(3*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - (20*CHWB*CW2*MW2^8*SW2*A0i[aa0, MW2])/
  (3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (11*CHWB*MW*MZ2*SW2*A0i[aa0, MW2])/(288*Pi^3*SW*VMU^2) + 
 (623*CHWB*CW2*MH2^2*MW2^4*MZ2*SW2*A0i[aa0, MW2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1171*CHWB*CW2*MH2*MW2^5*MZ2*SW2*A0i[aa0, MW2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (47*CHWB*CW2*MW2^6*MZ2*SW2*A0i[aa0, MW2])/(3*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MW2^2*MZ2^2*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1559*CHWB*CW2*MH2^2*MW2^3*MZ2^2*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2773*CHWB*CW2*MH2*MW2^4*MZ2^2*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (18*CHWB*CW2*MW2^5*MZ2^2*SW2*A0i[aa0, MW2])/
  (MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2*MZ2^3*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (323*CHWB*CW2*MH2^2*MW2^2*MZ2^3*SW2*A0i[aa0, MW2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (257*CHWB*CW2*MH2*MW2^3*MZ2^3*SW2*A0i[aa0, MW2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (449*CHWB*CW2*MW2^4*MZ2^3*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MZ2^4*SW2*A0i[aa0, MW2])/(288*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (55*CHWB*CW2*MH2^2*MW2*MZ2^4*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (41*CHWB*CW2*MH2*MW2^2*MZ2^4*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ2^4*SW2*A0i[aa0, MW2])/(24*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2^2*MZ2^5*SW2*A0i[aa0, MW2])/(24*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2*MW2*MZ2^5*SW2*A0i[aa0, MW2])/
  (12*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^2*MZ2^5*SW2*A0i[aa0, MW2])/(24*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*CW*MH2*MZ*SW*SW2*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (65*CHWB*CW*MW2*MZ*SW*SW2*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW*MH2^2*MW2*MZ*SW*SW2*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (3*CHWB*CW*MH2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/(2*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (17*CHWB*CW*MH2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (17*CHWB*CW*CW2*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*CHWB*CW*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (6*CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (4*CHWB*CW*CW2*MH2*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^4*MZ*SW*SW2*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (4*CHWB*CW*CW2*MW2^4*MZ*SW*SW2*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/(4*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (3*CHWB*CW*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CHWB*CW*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CHWB*CW*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (62*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CHWB*CW*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/
  (144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^3*SW*SW2*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2^3*SW*SW2*A0i[aa0, MW2])/(144*(MH2 - MW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*CW*CW2*MH2*MZ*MZ2^3*SW*SW2*
   A0i[aa0, MW2])/(36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2^2*MZ2^2*SW2^2*A0i[aa0, MW2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MW2*MZ2^3*SW2^2*A0i[aa0, MW2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MZ2^4*SW2^2*A0i[aa0, MW2])/(72*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*CW2*MW2^5*tad*A0i[aa0, MW2])/
  (2*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MW2^4*MZ2*tad*A0i[aa0, MW2])/(8*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) - (9*CHWB*CW2*MW2^3*MZ2^2*tad*A0i[aa0, MW2])/
  (8*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MW2^2*MZ2^3*tad*A0i[aa0, MW2])/(4*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*
   SW*VMU^2) + (2*CHWB*CW2*MW2^5*SW2*tad*A0i[aa0, MW2])/
  (MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (6*CHWB*CW2*MW2^4*MZ2*SW2*tad*A0i[aa0, MW2])/(MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*
   SW*VMU^2) + (43*CHWB*CW2*MW2^3*MZ2^2*SW2*tad*A0i[aa0, MW2])/
  (8*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW2^2*MZ2^3*SW2*tad*A0i[aa0, MW2])/
  (MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MW2^4*MZ2*SW2^2*tad*A0i[aa0, MW2])/
  (MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^3*MZ2^2*SW2^2*tad*A0i[aa0, MW2])/
  (2*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (CW2*CWw*MW*MW2*MZ*A0i[aa0, MZ2])/(Pi^3*VMU^3) - 
 (CW2*CWw*MW*MZ*MZ2*A0i[aa0, MZ2])/(Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2*SW2*A0i[aa0, MZ2])/(Pi^3*VMU^3) + 
 (CHbox*MH2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (11*CHD*MW2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) - 
 (11*CHW*MW2*MZ*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (37*CHD*CW2^2*MW2*MZ*A0i[aa0, MZ2])/(288*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MW2^3*MZ*A0i[aa0, MZ2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MZ2])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (53*CHD*CW2*MW2^4*MZ*A0i[aa0, MZ2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MZ2])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2*MZ*A0i[aa0, MZ2])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^3*MH2*MW2*MZ*A0i[aa0, MZ2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (34*CHD*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MW2^2*MZ*A0i[aa0, MZ2])/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (68*CHD*CW2^3*MW2^2*MZ*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MW2^3*MZ*A0i[aa0, MZ2])/
  (18*MZ2^2*Pi^3*VMU^2) - (5*CHD*CW2*MW2^3*MZ*A0i[aa0, MZ2])/
  (24*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (20*CHD*CW2*MW2^6*MZ*A0i[aa0, MZ2])/
  (27*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - (CHbox*MH2*MW2*MZ*A0i[aa0, MZ2])/
  (144*MZ2*Pi^3*VMU^2) - (CHD*MH2*MW2*MZ*A0i[aa0, MZ2])/
  (192*MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MZ2])/
  (288*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (CHbox*MW2^2*MZ*A0i[aa0, MZ2])/
  (144*MZ2*Pi^3*VMU^2) - (7*CHD*MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*VMU^2) + 
 (7*CHW*MW2^2*MZ*A0i[aa0, MZ2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(16*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*A0i[aa0, MZ2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^4*MZ*A0i[aa0, MZ2])/(48*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^5*MZ*A0i[aa0, MZ2])/(3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (20*CHD*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*CHD*CW2^2*MW2^3*MZ*A0i[aa0, MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (40*CHD*CW2^3*MW2^3*MZ*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2*A0i[aa0, MZ2])/(192*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MZ2])/(192*Pi^3*VMU^2) + 
 (5*CHD*CW2^2*MZ*MZ2*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW2^2*MZ*MZ2*A0i[aa0, MZ2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*CW2*MH2*MW2^2*MZ*MZ2*A0i[aa0, MZ2])/(288*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHbox*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (779*CHD*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (2*CHW*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (187*CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) + (187*CHD*CW2^2*MW2*MZ*MZ2*A0i[aa0, MZ2])/
  (864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CHD*CW2^3*MW2*MZ*MZ2*A0i[aa0, MZ2])/(108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHbox*CW2*MH2*MW2*MZ*MZ2^2*A0i[aa0, MZ2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2*MZ*MZ2^2*A0i[aa0, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHbox*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (755*CHD*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(288*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHW*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/
  ((2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MZ*MZ2^2*A0i[aa0, MZ2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*CHD*CW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2^3*MZ*MZ2^2*A0i[aa0, MZ2])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHbox*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (8*CHD*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHW*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2])/
  (2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^3*A0i[aa0, MZ2])/
  (144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^2*MZ*MZ2^3*A0i[aa0, MZ2])/
  (576*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MZ*MZ2^3*A0i[aa0, MZ2])/(72*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (19*CHD*CW2*MZ*MZ2^4*A0i[aa0, MZ2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHW*CW2*MZ*MZ2^4*A0i[aa0, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MZ*MZ2^5*A0i[aa0, MZ2])/
  (144*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHWB*MH2*MW2*A0i[aa0, MZ2])/
  (192*MW*Pi^3*SW*VMU^2) - (2831*CHWB*MW2^2*A0i[aa0, MZ2])/
  (1728*MW*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2*MW2^4*A0i[aa0, MZ2])/
  (12*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (350*CHWB*CW2*MW2^5*A0i[aa0, MZ2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (17*CHWB*MW2^4*A0i[aa0, MZ2])/
  (27*MW*MZ2^2*Pi^3*SW*VMU^2) - (80*CHWB*CW2*MW2^7*A0i[aa0, MZ2])/
  (27*MW*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MZ2])/(144*MW*MZ2*Pi^3*SW*VMU^2) + 
 (811*CHWB*MW2^3*A0i[aa0, MZ2])/(432*MW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2^5*A0i[aa0, MZ2])/(36*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*
   VMU^2) + (304*CHWB*CW2*MW2^6*A0i[aa0, MZ2])/(27*MW*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) + (247*CHWB*MW2*MZ2*A0i[aa0, MZ2])/(576*MW*Pi^3*SW*VMU^2) - 
 (11*CHWB*CW2*MH2*MW2^3*MZ2*A0i[aa0, MZ2])/(144*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (13*CHWB*CW2*MW2^4*MZ2*A0i[aa0, MZ2])/
  (8*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MZ2^2*A0i[aa0, MZ2])/
  (192*MW*Pi^3*SW*VMU^2) + (CHWB*CW2^2*MH2*MW2^2*MZ2^2*A0i[aa0, MZ2])/
  (72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (841*CHWB*CW2*MW2^3*MZ2^2*A0i[aa0, MZ2])/(108*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2*MW2*MZ2^3*A0i[aa0, MZ2])/
  (288*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5785*CHWB*CW2*MW2^2*MZ2^3*A0i[aa0, MZ2])/(864*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (1913*CHWB*CW2*MW2*MZ2^4*A0i[aa0, MZ2])/
  (864*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (67*CHWB*CW2*MZ2^5*A0i[aa0, MZ2])/
  (288*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*SW*A0i[aa0, MZ2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (37*CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MZ2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2^2*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MZ2])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (34*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (34*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (272*CHWB*CW*CW2^2*MW2^2*MZ*SW*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MZ2])/(6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/(72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MZ2])/(4*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (4*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (20*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MZ2])/(9*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (20*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (160*CHWB*CW*CW2^2*MW2^3*MZ*SW*A0i[aa0, MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (5*CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + (187*CHWB*CW*MW2*MZ*MZ2*SW*A0i[aa0, MZ2])/
  (864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CHWB*CW*CW2*MW2*MZ*MZ2*SW*A0i[aa0, MZ2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CHWB*CW*CW2*MW2*MZ*MZ2*SW*A0i[aa0, MZ2])/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (187*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(192*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (5*CHWB*CW*CW2^2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^3*SW*A0i[aa0, MZ2])/(576*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*A0i[aa0, MZ2])/(48*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2^2*MZ*MZ2^3*SW*A0i[aa0, MZ2])/
  (18*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CHD*CW2^2*MW2*MZ*A0i[aa0, MZ2])/(64*(2 - 4*CW2)*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*A0i[aa0, MZ2])/(16*(2 - 4*CW2)*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHD*CW2^2*MW2^2*MZ*A0i[aa0, MZ2])/(32*(2 - 4*CW2)*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2*A0i[aa0, MZ2])/(128*(2 - 4*CW2)*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MZ2])/(16*(2 - 4*CW2)*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MZ2])/(4*(2 - 4*CW2)*MZ2^2*Pi^3*SW2^2*
   VMU^2) - (3*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/
  (8*(2 - 4*CW2)*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MZ2])/(32*(2 - 4*CW2)*Pi^3*SW2^2*VMU^2) + 
 (5*CHD*MW2*MZ*A0i[aa0, MZ2])/(128*Pi^3*SW2*VMU^2) + 
 (3*CHD*CW2*MW2*MZ*A0i[aa0, MZ2])/(64*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MZ2])/(384*(2*MW2 - MZ2)^3*Pi^3*SW2*
   VMU^2) - (53*CHD*CW2*MW2^4*MZ*A0i[aa0, MZ2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (CHD*MW2^4*MZ*A0i[aa0, MZ2])/
  (16*MZ2^3*Pi^3*SW2*VMU^2) + (5*CHD*MW2^3*MZ*A0i[aa0, MZ2])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) + (3*CHD*CW2*MW2^3*MZ*A0i[aa0, MZ2])/
  (16*(2 - 4*CW2)*MZ2^2*Pi^3*SW2*VMU^2) + (5*CHD*CW2*MW2^6*MZ*A0i[aa0, MZ2])/
  (27*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW2*VMU^2) - (CHD*MW2^2*MZ*A0i[aa0, MZ2])/
  (8*MZ2*Pi^3*SW2*VMU^2) - (3*CHD*CW2*MW2^2*MZ*A0i[aa0, MZ2])/
  (16*(2 - 4*CW2)*MZ2*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MW2^4*MZ*A0i[aa0, MZ2])/
  (192*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*VMU^2) - (CHD*CW2*MW2^5*MZ*A0i[aa0, MZ2])/
  (12*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*VMU^2) - (CHD*MZ*MZ2*A0i[aa0, MZ2])/
  (256*Pi^3*SW2*VMU^2) - (13*CHD*CW2*MH2*MW2^2*MZ*MZ2*A0i[aa0, MZ2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (779*CHD*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2])/(864*(2*MW2 - MZ2)^3*Pi^3*SW2*
   VMU^2) + (CHD*CW2*MH2*MW2*MZ*MZ2^2*A0i[aa0, MZ2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (755*CHD*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(1152*(2*MW2 - MZ2)^3*Pi^3*SW2*
   VMU^2) + (2*CHD*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (19*CHD*CW2*MZ*MZ2^4*A0i[aa0, MZ2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (CHD*CW2*MZ*MZ2^5*A0i[aa0, MZ2])/
  (576*MW2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2^4*A0i[aa0, MZ2])/(288*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (149*CHWB*CW2*MW2^5*A0i[aa0, MZ2])/(54*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   SW2*VMU^2) + (20*CHWB*CW2*MW2^7*A0i[aa0, MZ2])/
  (27*MW*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2*MW2^5*A0i[aa0, MZ2])/(144*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*SW2*
   VMU^2) - (22*CHWB*CW2*MW2^6*A0i[aa0, MZ2])/(9*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   SW*SW2*VMU^2) + (CHWB*CW2*MH2*MW2^3*MZ2*A0i[aa0, MZ2])/
  (72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (17*CHWB*CW2*MW2^4*MZ2*A0i[aa0, MZ2])/(27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2^2*MH2*MW2^2*MZ2^2*A0i[aa0, MZ2])/
  (288*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (89*CHWB*CW2*MW2^3*MZ2^2*A0i[aa0, MZ2])/(72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (247*CHWB*CW2*MW2^2*MZ2^3*A0i[aa0, MZ2])/
  (216*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (3*CHWB*CW2*MW2*MZ2^4*A0i[aa0, MZ2])/(8*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (CHWB*CW2*MZ2^5*A0i[aa0, MZ2])/(24*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (3*CHWB*CW*MW2*MZ*SW*A0i[aa0, MZ2])/
  (16*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/
  (576*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (17*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(54*(2*MW2 - MZ2)*Pi^3*SW2*
   VMU^2) + (3*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MZ2])/
  (4*(2 - 4*CW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MZ2])/(4*(2 - 4*CW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*
   VMU^2) - (187*CHWB*CW*CW2*MW2*MZ*MZ2*SW*A0i[aa0, MZ2])/
  (864*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (5*CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(192*(2*MW2 - MZ2)*Pi^3*SW2*
   VMU^2) + (CHWB*CW*CW2*MZ*MZ2^3*SW*A0i[aa0, MZ2])/
  (576*MW2*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + (CHbox*MH2*MZ*SW2*A0i[aa0, MZ2])/
  (72*Pi^3*VMU^2) + (CHB*MW2*MZ*SW2*A0i[aa0, MZ2])/(8*Pi^3*VMU^2) - 
 (CHbox*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (3*CHD*MW2*MZ*SW2*A0i[aa0, MZ2])/(32*Pi^3*VMU^2) + 
 (37*CHD*CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(288*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MZ2])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (34*CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (34*CHD*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(16*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (20*CHD*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (20*CHD*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (5*CHB*MZ*MZ2*SW2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2*SW2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (CHD*MZ*MZ2*SW2*A0i[aa0, MZ2])/(64*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHbox*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (8*CHW*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (187*CHD*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (187*CHD*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHbox*CW2*MH2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHbox*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHW*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHD*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHB*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHbox*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHW*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/(144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHB*CW2*MZ*MZ2^4*SW2*A0i[aa0, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHW*CW2*MZ*MZ2^4*SW2*A0i[aa0, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHWB*MH2*MW2*SW2*A0i[aa0, MZ2])/
  (96*MW*Pi^3*SW*VMU^2) - (5*CHWB*MW2^2*SW2*A0i[aa0, MZ2])/
  (72*MW*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2*MW2^4*SW2*A0i[aa0, MZ2])/
  (18*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (208*CHWB*CW2*MW2^5*SW2*A0i[aa0, MZ2])/(27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (13*CHWB*MW2^3*SW2*A0i[aa0, MZ2])/(72*MW*MZ2*Pi^3*SW*VMU^2) - 
 (160*CHWB*CW2*MW2^6*SW2*A0i[aa0, MZ2])/(27*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*
   VMU^2) + (CHWB*MW2*MZ2*SW2*A0i[aa0, MZ2])/(576*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2^3*MZ2*SW2*A0i[aa0, MZ2])/(12*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (193*CHWB*CW2*MW2^4*MZ2*SW2*A0i[aa0, MZ2])/
  (54*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (307*CHWB*CW2*MW2^3*MZ2^2*SW2*A0i[aa0, MZ2])/(27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MW2*MZ2^3*SW2*A0i[aa0, MZ2])/
  (72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (611*CHWB*CW2*MW2^2*MZ2^3*SW2*A0i[aa0, MZ2])/(72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (617*CHWB*CW2*MW2*MZ2^4*SW2*A0i[aa0, MZ2])/
  (216*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (19*CHWB*CW2*MZ2^5*SW2*A0i[aa0, MZ2])/(72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (37*CHWB*CW*MW2*MZ*SW*SW2*A0i[aa0, MZ2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW*MH2*MW2*MZ*SW*SW2*A0i[aa0, MZ2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW2*MZ*SW*SW2*A0i[aa0, MZ2])/(36*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (34*CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (136*CHWB*CW*CW2*MW2^2*MZ*SW*SW2*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MZ2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (20*CHWB*CW*MW2^3*MZ*SW*SW2*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (80*CHWB*CW*CW2*MW2^3*MZ*SW*SW2*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (187*CHWB*CW*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MZ2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (187*CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MZ2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MZ*MZ2^2*SW*SW2*A0i[aa0, MZ2])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*CW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MZ2])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*MZ*MZ2^3*SW*SW2*A0i[aa0, MZ2])/
  (144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*A0i[aa0, MZ2])/(36*(2 - 4*CW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (4*CHB*CW2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHB*CW2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2])/(3*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHB*CW2*MZ*MZ2^4*SW2^2*A0i[aa0, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHB*CW2*MZ*MZ2^3*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*CW2*MZ*MZ2^3*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (12*MW*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MZ2^3*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (24*MW*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2*MZ2^3*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (12*MW*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MZ2^4*SW2^2*B0i[bb0, 0, MH2, MZ2])/(24*MW*(2*MW2 - MZ2)*Pi^3*SW*
   VMU^2) + (CHB*CW2*MH2*MZ*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MZ*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHB*CW2*MZ*MZ2^3*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*CW2*MZ*MZ2^3*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (3*MW*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ2^3*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (6*MW*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ2^3*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (3*MW*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MZ2^4*SW2^3*B0i[bb0, 0, MH2, MZ2])/(6*MW*(2*MW2 - MZ2)*Pi^3*SW*
   VMU^2) - (CHD*CW2*MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^3*MZ*B0i[bb0, MW2, 0, MT2])/(16*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHD*CW2*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) - (CHD*CW2*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/
  (6*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/
  (6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(2*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) + (CHD*CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(24*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/
  (96*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^3*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/
  (12*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^3*MZ*SW*B0i[bb0, MW2, 0, MT2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW*MT2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  (4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*MT2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MT2^2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MW2, 0, MT2])/((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MT2*MW2^3*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MT2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(96*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2^2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(8*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2^2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (24*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MT2^2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(4*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*MT2^2*MW*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MT2*MW*MW2*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(8*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*CHWB*MT2^2*MW*SW*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MT2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*SW2*VMU^2) + 
 (CHWB*MT2^2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/(6*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MT2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/(6*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, 0, MT2])/(3*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MT2*MW*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(32*Pi^3*SW2*VMU^2) + 
 (CHWB*MT2^2*MW*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(32*MW2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MT2^2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (96*MW2*Pi^3*SW2*VMU^2) + (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (48*Pi^3*SW2*VMU^2) - (CHD*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*Pi^3*VMU^2) - (CHD*CW2^2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(24*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/(24*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (6*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*MT2^2*MW*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (4*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MT2*MW*MW2*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (4*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (2*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + (2*CHD*MW2^4*MZ*B0i[bb0, MW2, 0, MW2])/
  (3*MZ2^2*Pi^3*VMU^2) - (7*CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/
  (12*MZ2*Pi^3*VMU^2) + (2*CHD*CW2^2*MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/
  (3*Pi^3*VMU^2) - (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/
  (3*Pi^3*VMU^2) + (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHD*CW2^3*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHD*CW2^4*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (8*CHWB*CW2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MW2])/((2 - 4*CW2)*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*CW2*MW*MW2*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^2) + 
 (11*CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(Pi^3*VMU^2) + 
 (7*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (8*CHWB*CW*CW2^3*MW2*MZ*MZ2*SW*
   B0i[bb0, MW2, 0, MW2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MZ2^2*SW*B0i[bb0, MW2, 0, MW2])/(4*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, 0, MW2])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (8*CHWB*CW*MW2^3*MZ*SW*SW2*B0i[bb0, MW2, 0, MW2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) - 
 (4*CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (4*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*SW2*
   B0i[bb0, MW2, 0, MW2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MW2, 0, MW2])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2*
   B0i[bb0, MW2, 0, MW2])/(3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(192*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(96*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (CHbox*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHW*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*Pi^3*VMU^2) + 
 (CHD*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(16*Pi^3*VMU^2) - 
 (CHW*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHbox*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (36*MZ2*Pi^3*VMU^2) - (CHbox*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (9*MZ2*Pi^3*VMU^2) - (CHW*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (3*MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHbox*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (2*CHW*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(2*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) + (CHD*CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (36*Pi^3*VMU^2) + (CHD*CW2^2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(144*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (576*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^3*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (1152*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*CW2*MH2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHbox*CW2*MH2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHD*CW2*MH2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  ((MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHbox*CW2*MW2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (4*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHW*CW2*MW2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (144*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (576*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHbox*CW2*MH2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MW2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHW*CW2*MW2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (CHWB*CW*MH2^2*MW2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/((2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (6*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/((2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (4*CHWB*CW*MH2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (10*CHWB*CW*MH2*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (4*CHWB*CW*MW2^4*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*CW2^2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(576*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(48*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (144*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (18*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(4*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^3*MW*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (96*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2])/(32*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(9*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2*MW*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2^2*MW*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(192*MW2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(16*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (576*MW2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(36*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(144*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (144*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHbox*CW2*MH2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHW*CW2*MH2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (14*CHbox*CW2*MH2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CHD*CW2*MH2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHW*CW2*MH2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  ((MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*CHbox*CW2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  ((MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CHW*CW2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHbox*CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (36*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (144*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHbox*CW2*MH2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHW*CW2*MH2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  ((MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CHW*CW2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(36*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(144*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW2*MH2^2*MW*MZ2^2*SW*SW2*
   B0i[bb0, MW2, MH2, MW2])/(6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^3*MW*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (24*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHWB*CW2*MW*MW2^2*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CW2*CWw*MW*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) - 
 (5*CW2*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) + 
 (4*CW2*CWw*MW*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) - 
 (CW2*CWw*MW*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) + 
 (83*CHD*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) + 
 (67*CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CHD*CW2^3*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (83*CHD*CW2*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (2*CHD*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/
  (3*MZ2^2*Pi^3*VMU^2) - (8*CHD*CW2*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHD*CW2*MW2^5*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) - (25*CHD*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/
  (36*MZ2*Pi^3*VMU^2) - (4*CHD*CW2*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (5*CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (72*Pi^3*VMU^2) + (17*CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (36*Pi^3*VMU^2) + (17*CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^3*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (8*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(192*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHD*CW2^3*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*CHD*CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(144*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(576*(2 - 4*CW2)*MW2*Pi^3*
   VMU^2) - (CHD*CW2^3*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (25*CHD*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(1152*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHD*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (96*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^2) + 
 (67*CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2^2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (83*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (32*CHWB*CW*MW2^4*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (16*CHWB*CW*MW2^5*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (16*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CHWB*CW*MW2^4*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + (34*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*
   B0i[bb0, MW2, MW2, MZ2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (11*CHWB*MW*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2^2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (8*CHWB*CW*CW2^2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (29*CHWB*MW*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(48*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (144*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (18*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (17*CHWB*MW*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (71*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (12*Pi^3*SW2*VMU^2) + (8*CHWB*MW*MW2^4*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*MZ2^2*Pi^3*SW2*VMU^2) - (7*CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ2*Pi^3*SW2*VMU^2) + (91*CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (48*Pi^3*SW2*VMU^2) - (17*CHWB*CW*CW2*MW2*MZ*MZ2*SW*
   B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*SW2*VMU^2) - 
 (25*CHWB*MW*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(192*MW2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (55*CHD*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(144*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (144*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (25*CHD*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) - 
 (4*CHWB*CW*CW2*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (17*CHWB*CW*MW2*MZ*MZ2*SW*SW2*
   B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) - 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (11*CHWB*MW*MW2^2*MZ2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^2) + 
 (4*CHWB*CW*CW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (29*CHWB*MW*MW2*MZ2^2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^3*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(144*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (17*CHWB*MW*MZ2^3*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHbox*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (288*Pi^3*VMU^2) - (CHD*CW2^2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + (CHbox*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (72*Pi^3*VMU^2) + (CHD*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (96*Pi^3*VMU^2) - (CHW*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (16*Pi^3*VMU^2) + (CHD*CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - (CHbox*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) - (CHD*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHW*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHB*CW2*MH2*MW2^4*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MW2^4*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(192*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (288*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
 (CHW*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(8*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (CHW*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MZ2*Pi^3*VMU^2) - (CHbox*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*Pi^3*VMU^2) + (CHD*CW2^2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + (5*CHW*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*Pi^3*VMU^2) - (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (CHbox*CW2^2*MH2^2*MW2^2*MZ*MZ2*
   B0i[bb0, MZ2, MH2, MZ2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHB*CW2*MH2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHB*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHW*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^4*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MH2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHB*CW2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHB*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHW*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^4*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2^2*MH2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MH2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2^2*MH2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHB*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHW*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2^2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*CW2^4*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MH2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*CHD*CW2^2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2^2*MZ*MZ2^5*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^5*B0i[bb0, MZ2, MH2, MZ2])/(24*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHWB*CW2*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (8*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (7*CHWB*MH2*MW*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^3*MH2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2^3*MH2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MZ*MZ2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (4*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MZ*MZ2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*CW2^3*MZ*MZ2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*SW2*VMU^2) + 
 (17*CHWB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*MH2*MW*MW2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2*MW*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (576*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHWB*MW*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2^2*MZ*MZ2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHbox*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) + 
 (CHB*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) - 
 (CHW*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - (CHB*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) + (CHW*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) - (4*CHB*CW2*MH2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHW*CW2*MH2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHbox*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHW*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (CHbox*CW2^2*MH2^2*MW2^2*MZ*MZ2*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CHB*CW2*MH2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHW*CW2*MH2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CHB*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHW*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHB*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHbox*CW2^2*MH2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHB*CW2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2^2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CHB*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CHW*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MH2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*CW2*MH2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHbox*CW2^2*MH2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (8*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CHB*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHW*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHbox*CW2^2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2^2*MH2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHB*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2^2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*CHD*CW2^2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (8*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MZ*MZ2^5*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^5*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2*MW*MW2^3*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MW*MW2^2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2^3*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  ((2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MW*MW2^2*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MW*MW2*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MZ2^5*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MH2*MW2*MZ*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MZ*MZ2^3*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHB*MH2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHB*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHB*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2^2*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2*MW*MW2^3*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (14*CHWB*CW2*MH2*MW*MW2^2*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MW*MW2^3*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2*MW*MW2*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*CW2*MW*MW2^2*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MZ2^4*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2^4*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  ((2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MZ2^5*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (55*CHD*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) - 
 (5*CHD*CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - (CHD*CW2^2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CHD*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2^2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CHD*CW2^3*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHD*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (8*CHD*CW2^3*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CHD*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VMU^2) + 
 (16*CHD*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (14*CHD*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (4*CHD*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHD*CW2^2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (193*CHD*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (4*CHD*CW2^2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (CHD*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (18*MZ2*Pi^3*VMU^2) - (CHD*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (6*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2^2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (16*CHD*CW2^3*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (35*CHD*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
 (7*CHD*CW2^2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (432*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (96*Pi^3*VMU^2) - (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (53*CHD*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*CW2^2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*CW2^3*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2^2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CHD*CW2^3*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CHD*CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (41*CHD*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^3*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CHD*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1363*CHWB*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(864*MW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(108*MW*Pi^3*SW*VMU^2) + 
 (22*CHWB*CW2*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MW2^6*B0i[bb0, MZ2, MT2, MT2])/(27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (8*CHWB*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*MZ2^3*Pi^3*SW*VMU^2) + (26*CHWB*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*MZ2^2*Pi^3*SW*VMU^2) - (725*CHWB*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (216*MW*MZ2*Pi^3*SW*VMU^2) + (2*CHWB*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*MZ2*Pi^3*SW*VMU^2) - (8*CHWB*CW2*MT2*MW2^6*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (25*CHWB*MT2*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(108*MW*Pi^3*SW*VMU^2) - 
 (49*CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(432*MW*Pi^3*SW*VMU^2) - 
 (53*CHWB*CW2*MT2*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MW2^5*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*MW2*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(288*MW*Pi^3*SW*VMU^2) + 
 (101*CHWB*CW2*MT2*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (31*CHWB*CW2*MW2^4*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MT2*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
  (432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (91*CHWB*CW2*MW2^3*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
  (432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MW2^2*MZ2^4*B0i[bb0, MZ2, MT2, MT2])/
  (432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW*MT2*MW2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (17*CHWB*CW*CW2*MT2*MW2*MZ*SW*
   B0i[bb0, MZ2, MT2, MT2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (80*CHWB*CW*CW2^2*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (32*CHWB*CW*CW2^2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (64*CHWB*CW*MT2*MW2^4*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (16*CHWB*CW*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (16*CHWB*CW*CW2*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (193*CHWB*CW*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (64*CHWB*CW*CW2^2*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*CHWB*CW*CW2*MT2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHWB*CW*MT2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHWB*CW*CW2^2*MT2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (40*CHWB*CW*CW2^2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (2*CHWB*CW*CW2*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (5*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (17*CHD*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (10*CHD*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHD*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CHD*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CHD*CW2^2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MT2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (8*CHD*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (8*CHD*CW2^2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (53*CHD*CW2*MT2*MW2^3*MZ*MZ2*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHD*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHD*CW2^2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHD*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CHD*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (41*CHD*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (13*CHD*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (133*CHWB*MT2*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(216*MW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*MW*Pi^3*SW*VMU^2) - 
 (104*CHWB*CW2*MT2*MW2^5*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MW2^6*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (8*CHWB*MT2*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (22*CHWB*MT2*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MW*MZ2*Pi^3*SW*VMU^2) + 
 (32*CHWB*CW2*MT2*MW2^6*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MT2*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(288*MW*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(36*MW*Pi^3*SW*VMU^2) + 
 (61*CHWB*CW2*MT2*MW2^4*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (18*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (52*CHWB*CW2*MW2^5*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MT2*MW2^3*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (35*CHWB*CW2*MW2^4*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (18*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (59*CHWB*CW2*MT2*MW2^2*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^3*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MT2*MW2*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MW2^2*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2*MW2*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW*MT2*MW2*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*MW2^2*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (10*CHWB*CW*MT2*MW2^2*MZ*SW*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHWB*CW*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CHWB*CW*CW2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CHWB*CW*MT2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (32*CHWB*CW*MT2*MW2^2*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*MT2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (32*CHWB*CW*CW2*MT2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (7*CHWB*CW*MT2*MW2*MZ*MZ2*SW*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (20*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (64*CHWB*CW2*MT2*MW2^5*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW2*MT2*MW2^4*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (32*CHWB*CW2*MW2^5*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (41*CHWB*CW2*MT2*MW2^3*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MW2^4*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (73*CHWB*CW2*MT2*MW2^2*MZ2^3*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (54*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^3*MZ2^3*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MT2*MW2*MZ2^4*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (108*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (23*CHWB*CW2*MW2^2*MZ2^4*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (54*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MW2*MZ2^5*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (108*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (13*CW2*CWw*MW*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/((2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (3*CW2*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (4*(2*MW2 - MZ2)*Pi^3*VMU^3) - 
 (3*CW2*CWw*MW*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(8*Pi^3*VMU^3) - 
 (4*CW2*CWw*MW*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  ((2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  ((2*MW2 - MZ2)*Pi^3*VMU^3) - (CHD*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (96*Pi^3*VMU^2) - (4*CHD*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (49*CHD*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*CW2^3*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(6*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2^3*Pi^3*VMU^2) - (5*CHD*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2^3*Pi^3*VMU^2) + (13*CHD*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (24*MZ2^2*Pi^3*VMU^2) + (13*CHD*CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/((2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) + (5*CHD*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (16*MZ2*Pi^3*VMU^2) + (5*CHD*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (24*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (2*CHD*CW2^3*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(192*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHD*CW2^3*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (191*CHD*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (55*CHD*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MW2, MW2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CHWB*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*SW*VMU^2) - 
 (CHWB*CW*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(MZ2^3*Pi^3*SW*VMU^2) - 
 (19*CHWB*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2^2*Pi^3*SW*VMU^2) + 
 (85*CHWB*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(36*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW*CW2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (19*CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(96*Pi^3*SW*VMU^2) - 
 (47*CHWB*CW*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(192*Pi^3*SW*VMU^2) + 
 (19*CHWB*CW*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MW2, MW2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (34*CHWB*CW*CW2^2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (14*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CHWB*CW*MW2^5*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (8*CHWB*CW*MW2^6*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (52*CHWB*CW*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CHWB*CW*MW2^5*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (6*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(12*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (CHWB*CW*CW2*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  ((2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*CW2^2*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CHWB*CW*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2^2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (12*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (576*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (49*CHD*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (3*CHD*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (8*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (191*CHD*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (55*CHD*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (53*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2^2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW*CW2*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (13*CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*SW*VMU^2) + 
 (91*CHWB*CW*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (113*CHWB*CW*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^5*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^4*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CHWB*CW*CW2*MW2^4*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) - (4*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2*
   B0i[bb0, MZ2, MW2, MW2])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CHWB*CW*CW2*MW2^5*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (88*CHWB*CW*CW2*MW2^4*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (56*CHWB*CW*CW2*MW2^3*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (37*CHWB*CW*CW2*MW2^2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (19*CHWB*CW*CW2*MW2*MZ*MZ2^4*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^5*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHbox*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(192*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (288*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHW*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (CHW*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (6*Pi^3*VMU^2) - (CHbox*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*MZ2*Pi^3*VMU^2) - (CHD*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHW*MH2*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHD*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHW*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CHbox*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) - (CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) + (CHW*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (6*Pi^3*VMU^2) - (CHD*CW2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + (CHbox*MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*Pi^3*VMU^2) + (CHbox*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) + (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (16*Pi^3*VMU^2) - (CHW*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (24*Pi^3*VMU^2) + (CHD*CW2*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (CHbox*MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/
  (48*Pi^3*VMU^2) - (CHWB*MH2^2*MW*MW2*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*Pi^3*VMU^2) + (CHWB*MH2*MW*MW2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) + (CHWB*CW*MH2^2*MW2*MZ*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2^2*MZ*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW2^2*MZ*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(18*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2*MZ*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MZ2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHB*MH2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHB*MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHB*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHB*MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHB*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHB*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*MZ2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(18*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHW*MH2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHbox*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHW*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHB*MH2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHB*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (103*CHD*CW2*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) + (11*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (54*Pi^3*VMU^2) + (CHD*CW2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) - (8*CHD*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*VMU^2) - (16*CHD*CW2*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (11*CHD*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (4*CHD*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MZ2*Pi^3*VMU^2) - (8*CHD*CW2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (121*CHD*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*CHD*CW2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (35*CHD*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
 (101*CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) + (85*CHD*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/
  (1728*Pi^3*VMU^2) - (16*CHWB*CW2*MT2*MW2^3*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*Pi^3*VMU^2) - (103*CHWB*CW*MT2*MW2^2*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2^3*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (64*CHWB*CW*MT2*MW2^4*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHWB*CW*MT2*MW2^3*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (32*CHWB*CW*MW2^4*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/(MW*Pi^3*VMU^2) - 
 (8*CHWB*CW2*MW2^3*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/(27*MW*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW2*MZ*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*CHWB*CW*MW2^2*MZ*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (103*CHWB*CW2*MT2*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (216*MW*Pi^3*VMU^2) + (CHWB*CW2*MW2^2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (2*MW*Pi^3*VMU^2) + (CHWB*CW*MW2*MZ*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2])/(16*MW*Pi^3*VMU^2) - 
 (65*CHWB*CW2*MW2*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2])/(216*MW*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ2^4*SW*B0i[dbb0, MZ2, MT2, MT2])/(16*MW*Pi^3*VMU^2) + 
 (8*CHD*CW2^2*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - (10*CHD*CW2^2*MT2*MW2*MZ*MZ2*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*CHD*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHD*CW2^2*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CHD*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) + (32*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (16*CHWB*CW2*MT2*MW2^2*MZ2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*Pi^3*VMU^2) - (40*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (16*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - (23*CHWB*CW2*MT2*MW2*MZ2^2*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*MW*Pi^3*VMU^2) + 
 (8*CHWB*CW2*MW2^2*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*Pi^3*VMU^2) + (7*CHWB*CW*CW2*MT2*MZ*MZ2^2*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(54*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (20*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (47*CHWB*CW2*MT2*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (216*MW*Pi^3*VMU^2) - (23*CHWB*CW2*MW2*MZ2^3*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(54*MW*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (37*CHWB*CW2*MZ2^4*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/(216*MW*Pi^3*VMU^2) - 
 (8*CHD*CW2*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + (5*CHD*CW2*MT2*MW2*MZ*MZ2*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*Pi^3*VMU^2) - (32*CHWB*CW*MT2*MW2^2*MZ*SW*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (20*CHWB*CW*MT2*MW2*MZ*MZ2*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - (16*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (10*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*CWw*MW*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(Pi^3*VMU^3) + 
 (5*CW2*CWw*MW*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(2*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(16*Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^3) - 
 (67*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) - 
 (277*CHD*CW2*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(3*MZ2^2*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2^6*MZ*B0i[dbb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (2*CHD*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(9*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (11*CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/
  (144*Pi^3*VMU^2) + (19*CHD*CW2*MW2^3*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(192*Pi^3*VMU^2) - 
 (19*CHD*CW2*MW2^2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2*MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/
  (576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^4*B0i[dbb0, MZ2, MW2, MW2])/(1152*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*MW*MW2^3*SW*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^2) - 
 (277*CHWB*CW*MW2^4*MZ*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (44*CHWB*CW*MW2^6*MZ*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHWB*MW*MW2^4*SW*B0i[dbb0, MZ2, MW2, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^5*MZ*SW*B0i[dbb0, MZ2, MW2, MW2])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (89*CHWB*MW*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^2) + 
 (76*CHWB*CW*MW2^3*MZ*MZ2*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (29*CHWB*MW*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MW2, MW2])/(48*Pi^3*VMU^2) - 
 (19*CHWB*CW*MW2^2*MZ*MZ2^2*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHWB*MW*MZ2^3*SW*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW2*MZ*MZ2^3*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^4*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (17*CHD*CW2^2*MW2^2*MZ*MZ2*SW2*
   B0i[dbb0, MZ2, MW2, MW2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (4*CHWB*CW*CW2*MW2^3*MZ*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (17*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2*
   B0i[dbb0, MZ2, MW2, MW2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW*CW2*MW2*MZ*MZ2^3*SW*SW2*
   B0i[dbb0, MZ2, MW2, MW2])/(9*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^4*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2^3*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (25*CHD*CW2*MW2^2*MZ*MZ2^2*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (288*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2^3*MZ*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + (4*CHWB*CW*MW2^4*MZ*SW*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (11*CHWB*CW*MW2^3*MZ*MZ2*SW*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - (25*CHWB*CW*MW2^2*MZ*MZ2^2*SW*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2*MZ*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^4*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*Pi^3*VMU^3) + 
 (CW*CWw*MW2^3*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*Pi^3*VMU^3) - 
 (CHD*CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2^2*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (CHD*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (2*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2^3*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2^5*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2^4*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^2) + 
 (CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VMU^2) + 
 (3*CHD*CW2^2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^2) + 
 (2*CHWB*CW*CW2*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) + 
 (3*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (4*CHD*CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - (2*CHD*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*MZ2*Pi^3*VMU^2) - (8*CHD*CW2*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (24*Pi^3*VMU^2) - (8*CHWB*MW*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) + (16*CHWB*CW*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - 
 (32*CHWB*CW*MW2^4*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (4*CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) - 
 (8*CHWB*CW*MW2^2*MZ*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHWB*MW*MW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) + 
 (4*CHWB*CW*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (2*CHD*MW2*MZ*MZ2^2*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (2*CHD*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (8*CHD*CW2^2*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (8*CHWB*MW*MZ2^3*SW*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (32*CHWB*CW*CW2*MZ*MZ2^3*SW*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (MZ*MZ2^2*SW2^2*Ced[2, 2, 1, 1])/
  (108*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[2, 2, 1, 1])/
  (72*Pi^3*VMU^2) - (MZ*MZ2^2*SW2^2*Ced[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ced[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 2, 2])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[2, 2, 2, 2])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[2, 2, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[2, 2, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[2, 2, 1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[2, 2, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[2, 2, 2, 2])/(36*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*Ceu[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ceu[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Ceu[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[2, 2, 3, 3])/(16*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[2, 2, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHd[1, 1])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHd[1, 1])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHd[1, 1])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHd[1, 1])/(144*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHd[1, 1])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHd[1, 1])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHd[1, 1])/(36*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2*CHd[1, 1])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHd[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/
  (72*Pi^3*VMU^2) + (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHd[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^3*MZ*A0i[aa0, MZ2]*CHd[1, 1])/
  (36*MZ2^2*Pi^3*VMU^2) + (MW2^2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/
  (24*MZ2*Pi^3*VMU^2) - (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHd[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHd[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHd[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(36*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHd[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHd[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHd[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*CHd[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHd[2, 2])/(108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHd[2, 2])/
  (432*Pi^3*VMU^2) - (MZ*MZ2^2*CHd[2, 2])/(144*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*CHd[2, 2])/(108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHd[2, 2])/
  (27*Pi^3*VMU^2) - (MZ*MZ2^2*SW2*CHd[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHd[2, 2])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHd[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHd[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHd[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHd[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(36*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHd[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHd[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHd[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*CHd[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHd[3, 3])/(108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHd[3, 3])/
  (432*Pi^3*VMU^2) - (MZ*MZ2^2*CHd[3, 3])/(144*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*CHd[3, 3])/(108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHd[3, 3])/
  (27*Pi^3*VMU^2) - (MZ*MZ2^2*SW2*CHd[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHd[3, 3])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHd[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHd[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHd[3, 3])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHd[3, 3])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(36*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHd[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHd[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHd[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*CHe[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHe[1, 1])/(108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHe[1, 1])/
  (432*Pi^3*VMU^2) - (MZ*MZ2^2*CHe[1, 1])/(144*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*CHe[1, 1])/(108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHe[1, 1])/
  (27*Pi^3*VMU^2) - (MZ*MZ2^2*SW2*CHe[1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHe[1, 1])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHe[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHe[1, 1])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(36*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHe[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHe[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MW2*MZ*CHe[2, 2])/(288*Pi^3*VMU^2) + 
 (3*MT2*MW2*MZ*CHe[2, 2])/(16*Pi^3*VMU^2) + 
 (MW2^2*MZ*CHe[2, 2])/(18*Pi^3*VMU^2) - (5*CW2*MT2*MW2^2*MZ*CHe[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (19*CW2*MW2^3*MZ*CHe[2, 2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*MT2*MW2^3*MZ*CHe[2, 2])/
  (27*MZ2^2*Pi^3*VMU^2) - (MW2^4*MZ*CHe[2, 2])/(12*MZ2^2*Pi^3*VMU^2) - 
 (2*MT2*MW2^2*MZ*CHe[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (31*MW2^3*MZ*CHe[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*CHe[2, 2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*CHe[2, 2])/(6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*CHe[2, 2])/(288*Pi^3*VMU^2) - (17*MT2*MZ*MZ2*CHe[2, 2])/
  (432*Pi^3*VMU^2) - (17*MW2*MZ*MZ2*CHe[2, 2])/(54*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHe[2, 2])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CW2*MT2*MW2*MZ*MZ2*CHe[2, 2])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CW2*MW2^2*MZ*MZ2*CHe[2, 2])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*MZ*MZ2^2*CHe[2, 2])/(216*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*CHe[2, 2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*CHe[2, 2])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*CW2*MW2*MZ*MZ2^2*CHe[2, 2])/
  (1728*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*CHe[2, 2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*MT2*MW2*MZ*SW2*CHe[2, 2])/
  (54*Pi^3*VMU^2) + (71*MW2^2*MZ*SW2*CHe[2, 2])/(144*Pi^3*VMU^2) - 
 (2*MT2*MW2^2*MZ*SW2*CHe[2, 2])/(27*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*CHe[2, 2])/(12*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*CHe[2, 2])/(288*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*SW2*CHe[2, 2])/(432*Pi^3*VMU^2) - 
 (161*MW2*MZ*MZ2*SW2*CHe[2, 2])/(144*Pi^3*VMU^2) + 
 (50*CW2*MW2^2*MZ*MZ2*SW2*CHe[2, 2])/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*MZ*MZ2^2*SW2*CHe[2, 2])/(24*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*SW2*CHe[2, 2])/(162*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHe[2, 2])/(8*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHe[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[2, 2])/(288*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[2, 2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[2, 2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[2, 2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[2, 2])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[2, 2])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHe[2, 2])/(48*Pi^3*VMU^2) - 
 (23*MW2*MZ*A0i[aa0, MT2]*CHe[2, 2])/(72*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*A0i[aa0, MT2]*CHe[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHe[2, 2])/(27*MZ2^2*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*A0i[aa0, MT2]*CHe[2, 2])/(18*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*A0i[aa0, MT2]*CHe[2, 2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*A0i[aa0, MT2]*CHe[2, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHe[2, 2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*A0i[aa0, MT2]*CHe[2, 2])/(432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MT2]*CHe[2, 2])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2]*CHe[2, 2])/(48*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (2*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHe[2, 2])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MZ*A0i[aa0, MW2]*CHe[2, 2])/
  (288*Pi^3*VMU^2) + (11*MW2*MZ*A0i[aa0, MW2]*CHe[2, 2])/(48*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[2, 2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (17*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHe[2, 2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHe[2, 2])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHe[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[2, 2])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (CW2*MW2^4*MZ*A0i[aa0, MW2]*CHe[2, 2])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MW2]*CHe[2, 2])/(288*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[2, 2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (85*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[2, 2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[2, 2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (37*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[2, 2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[2, 2])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[2, 2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[2, 2])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[2, 2])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(288*Pi^3*VMU^2) - 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(64*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(72*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (MZ*MZ2*A0i[aa0, MZ2]*CHe[2, 2])/(576*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHe[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (187*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[2, 2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[2, 2])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[2, 2])/
  (288*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (36*Pi^3*VMU^2) - (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (36*MZ2*Pi^3*VMU^2) - (MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (576*Pi^3*VMU^2) + (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[2, 2])/
  (48*Pi^3*VMU^2) - (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[2, 2])/
  (48*Pi^3*VMU^2) + (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[2, 2])/
  (24*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[2, 2])/
  (48*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[2, 2])/
  (48*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[2, 2])/
  (24*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[2, 2])/
  (6*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[2, 2])/
  (6*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHe[2, 2])/
  (6*Pi^3*VMU^2) + (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[2, 2])/
  (288*Pi^3*VMU^2) - (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[2, 2])/
  (72*Pi^3*VMU^2) + (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[2, 2])/
  (24*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[2, 2])/
  (72*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[2, 2])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[2, 2])/
  (24*Pi^3*VMU^2) - (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/
  (72*Pi^3*VMU^2) + (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/
  (6*Pi^3*VMU^2) - (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/
  (6*MZ2*Pi^3*VMU^2) + (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/
  (18*Pi^3*VMU^2) + (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/
  (72*Pi^3*VMU^2) + (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/
  (18*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/
  (288*MW2*Pi^3*VMU^2) - (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[2, 2])/
  (288*Pi^3*VMU^2) + (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[2, 2])/
  (144*Pi^3*VMU^2) + (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[2, 2])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[2, 2])/
  (24*Pi^3*VMU^2) + (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[2, 2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[2, 2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(36*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHe[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (7*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(18*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(144*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/(72*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/(6*MZ2^2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/
  (6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/(288*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHe[2, 2])/(288*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[2, 2])/(288*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[2, 2])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[2, 2])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHe[2, 2])/(24*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[2, 2])/(27*Pi^3*VMU^2) - 
 (5*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[2, 2])/(27*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[2, 2])/(27*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[2, 2])/(432*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[2, 2])/(54*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[2, 2])/(432*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[2, 2])/(6*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[2, 2])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[2, 2])/(288*Pi^3*VMU^2) + 
 (4*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[2, 2])/(3*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHe[3, 3])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHe[3, 3])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHe[3, 3])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHe[3, 3])/(144*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHe[3, 3])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHe[3, 3])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHe[3, 3])/(36*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2*CHe[3, 3])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHe[3, 3])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHe[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^3*MZ*A0i[aa0, MZ2]*CHe[3, 3])/
  (36*MZ2^2*Pi^3*VMU^2) + (MW2^2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/
  (24*MZ2*Pi^3*VMU^2) - (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHe[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[3, 3])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[3, 3])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(36*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHe[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHe[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*CHl1[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHl1[1, 1])/(108*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*CHl1[1, 1])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHl1[1, 1])/(144*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*CHl1[1, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW2^3*MZ*MZ2*CHl1[1, 1])/
  (108*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHl1[1, 1])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHl1[1, 1])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHl1[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHl1[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*SW2*CHl1[1, 1])/(27*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[1, 1])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*CHl1[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHl1[1, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(72*Pi^3*VMU^2) - 
 (5*CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/(18*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (25*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl1[1, 1])/(144*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(64*Pi^3*SW2*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(16*MZ2^3*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(8*MZ2^2*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(64*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*Pi^3*VMU^2) + 
 (5*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (144*MZ2*Pi^3*VMU^2) - (10*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (49*MT2*MW2*MZ*CHl1[2, 2])/
  (216*Pi^3*VMU^2) + (29*MW2^2*MZ*CHl1[2, 2])/(54*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*CHl1[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CW2*MW2^3*MZ*CHl1[2, 2])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MT2*MW2^3*MZ*CHl1[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*CHl1[2, 2])/(6*MZ2^2*Pi^3*VMU^2) - (17*MT2*MW2^2*MZ*CHl1[2, 2])/
  (54*MZ2*Pi^3*VMU^2) - (71*MW2^3*MZ*CHl1[2, 2])/(216*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*CHl1[2, 2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*CHl1[2, 2])/(6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*CHl1[2, 2])/(432*Pi^3*VMU^2) - 
 (115*MW2*MZ*MZ2*CHl1[2, 2])/(864*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHl1[2, 2])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CW2*MT2*MW2*MZ*MZ2*CHl1[2, 2])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CW2*MW2^2*MZ*MZ2*CHl1[2, 2])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHl1[2, 2])/(108*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*CHl1[2, 2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*CHl1[2, 2])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (167*CW2*MW2*MZ*MZ2^2*CHl1[2, 2])/
  (1728*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*CHl1[2, 2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW2^3*MZ*MZ2*CHl1[2, 2])/
  (108*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) + (25*MW2^2*MZ*SW2*CHl1[2, 2])/
  (216*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*SW2*CHl1[2, 2])/(432*Pi^3*VMU^2) + 
 (50*CW2*MW2^2*MZ*MZ2*SW2*CHl1[2, 2])/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHl1[2, 2])/(36*Pi^3*VMU^2) - 
 (47*CW2*MW2*MZ*MZ2^2*SW2*CHl1[2, 2])/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*SW2*CHl1[2, 2])/(27*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[2, 2])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*CHl1[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl1[2, 2])/(576*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl1[2, 2])/(288*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl1[2, 2])/(576*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[2, 2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[2, 2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[2, 2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[2, 2])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[2, 2])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl1[2, 2])/(48*Pi^3*VMU^2) - 
 (49*MW2*MZ*A0i[aa0, MT2]*CHl1[2, 2])/(216*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*A0i[aa0, MT2]*CHl1[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHl1[2, 2])/(27*MZ2^2*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*A0i[aa0, MT2]*CHl1[2, 2])/(54*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*A0i[aa0, MT2]*CHl1[2, 2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (17*MZ*MZ2*A0i[aa0, MT2]*CHl1[2, 2])/(432*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHl1[2, 2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*A0i[aa0, MT2]*CHl1[2, 2])/(432*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MZ*MZ2^2*A0i[aa0, MT2]*CHl1[2, 2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2]*CHl1[2, 2])/
  (48*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl1[2, 2])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/
  (288*Pi^3*VMU^2) + (43*MW2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(144*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MW2^3*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(6*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl1[2, 2])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(288*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHl1[2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(576*Pi^3*VMU^2) - 
 (5*CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(72*MZ2^2*Pi^3*VMU^2) + 
 (10*CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (MZ*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/(1152*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/(18*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (187*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[2, 2])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl1[2, 2])/(144*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl1[2, 2])/
  (288*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/
  (576*Pi^3*SW2*VMU^2) + (17*MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/
  (1152*Pi^3*SW2*VMU^2) - (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/
  (16*MZ2^3*Pi^3*SW2*VMU^2) + (23*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/
  (144*MZ2^2*Pi^3*SW2*VMU^2) + (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/
  (576*MZ2*Pi^3*SW2*VMU^2) - (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/
  (9*MZ2*Pi^3*SW2*VMU^2) - (MZ*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (1152*Pi^3*SW2*VMU^2) + (5*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (144*Pi^3*VMU^2) + (5*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (144*MZ2*Pi^3*VMU^2) - (10*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[2, 2])/(48*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[2, 2])/(48*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl1[2, 2])/(48*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl1[2, 2])/(48*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl1[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHl1[2, 2])/(6*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHl1[2, 2])/(6*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[2, 2])/(6*Pi^3*VMU^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[2, 2])/(288*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[2, 2])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[2, 2])/(24*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/(6*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/(18*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/(288*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(144*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[2, 2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[2, 2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/(27*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/(36*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (17*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/(54*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/(864*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/(144*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/(144*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/(6*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/
  (6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/(288*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/(576*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(288*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(48*Pi^3*VMU^2) + 
 (7*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(27*Pi^3*VMU^2) - 
 (2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(27*Pi^3*VMU^2) - 
 (4*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(27*MZ2*Pi^3*VMU^2) - 
 (47*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(432*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(54*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(864*Pi^3*VMU^2) - 
 (37*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(432*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(864*Pi^3*VMU^2) + 
 (11*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl1[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl1[2, 2])/(6*MZ2*Pi^3*VMU^2) - 
 (25*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[2, 2])/(144*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[2, 2])/(288*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[2, 2])/(576*Pi^3*VMU^2) + 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[2, 2])/(12*Pi^3*VMU^2) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[2, 2])/
  (24*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[2, 2])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[2, 2])/
  (24*Pi^3*VMU^2) - (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[2, 2])/
  (3*Pi^3*VMU^2) + (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[2, 2])/
  (Pi^3*VMU^2) - (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[2, 2])/
  (Pi^3*VMU^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[2, 2])/
  (6*Pi^3*VMU^2) - (MW2^2*MZ*CHl1[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHl1[3, 3])/(108*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*CHl1[3, 3])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHl1[3, 3])/(144*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*CHl1[3, 3])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW2^3*MZ*MZ2*CHl1[3, 3])/
  (108*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHl1[3, 3])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHl1[3, 3])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHl1[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHl1[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*SW2*CHl1[3, 3])/(27*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[3, 3])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*CHl1[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl1[3, 3])/(36*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/(36*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (36*MZ2*Pi^3*VMU^2) + (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MW2*MZ*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (95*MT2*MW2*MZ*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (445*MW2^2*MZ*CHl3[1, 1])/(864*Pi^3*VMU^2) + (23*CW2*MW2^2*MZ*CHl3[1, 1])/
  (1728*Pi^3*VMU^2) - (9*MH2^2*MW2^2*MZ*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + (9*MH2*MW2^3*MZ*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + (7*MH2*MW2^3*MZ*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2^4*MZ*CHl3[1, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (10*CW2*MT2*MW2^2*MZ*CHl3[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MW2^3*MZ*CHl3[1, 1])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*CHl3[1, 1])/(27*MZ2^3*Pi^3*VMU^2) + 
 (MW2^5*MZ*CHl3[1, 1])/(3*MZ2^3*Pi^3*VMU^2) + (8*MT2*MW2^3*MZ*CHl3[1, 1])/
  (9*MZ2^2*Pi^3*VMU^2) - (89*MW2^4*MZ*CHl3[1, 1])/(108*MZ2^2*Pi^3*VMU^2) - 
 (MH2^2*MW2^4*MZ*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*
   VMU^2) + (MH2*MW2^5*MZ*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*VMU^2) + (MH2*MW2^5*MZ*CHl3[1, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*VMU^2) - (MW2^6*MZ*CHl3[1, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*VMU^2) + (MH2*MW2^2*MZ*CHl3[1, 1])/(288*MZ2*Pi^3*VMU^2) - 
 (781*MT2*MW2^2*MZ*CHl3[1, 1])/(864*MZ2*Pi^3*VMU^2) + 
 (71*MW2^3*MZ*CHl3[1, 1])/(108*MZ2*Pi^3*VMU^2) + 
 (3*MH2^2*MW2^3*MZ*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*
   VMU^2) - (3*MH2*MW2^4*MZ*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*
   Pi^3*VMU^2) - (5*MH2*MW2^4*MZ*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*VMU^2) + (5*MW2^5*MZ*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*VMU^2) - (8*CW2*MT2*MW2^3*MZ*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (CW2*MW2^4*MZ*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (MH2*MZ*MZ2*CHl3[1, 1])/
  (1152*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (109*MT2*MZ*MZ2*CHl3[1, 1])/(3456*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (257*MW2*MZ*MZ2*CHl3[1, 1])/(864*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*CHl3[1, 1])/(216*Pi^3*VMU^2) - 
 (47*CW2^2*MW2*MZ*MZ2*CHl3[1, 1])/(1728*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*CHl3[1, 1])/(288*(-1 + 2*CW2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*MZ2*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*MZ2*CHl3[1, 1])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2^3*MZ*MZ2*CHl3[1, 1])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^3*MZ*MZ2*CHl3[1, 1])/(144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*CW2*MT2*MW2^3*MZ*MZ2*CHl3[1, 1])/(144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*CW2*MW2^4*MZ*MZ2*CHl3[1, 1])/(864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHl3[1, 1])/(192*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (91*CW2*MT2*MW2*MZ*MZ2*CHl3[1, 1])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (311*CW2*MW2^2*MZ*MZ2*CHl3[1, 1])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2^2*MW2^2*MZ*MZ2*CHl3[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (211*MZ*MZ2^2*CHl3[1, 1])/(3456*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*CHl3[1, 1])/(144*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*CHl3[1, 1])/
  (432*Pi^3*VMU^2) + (5*CW2*MH2*MW2^2*MZ*MZ2^2*CHl3[1, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (11*CW2*MT2*MW2^2*MZ*MZ2^2*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (35*CW2*MW2^3*MZ*MZ2^2*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (335*CW2*MW2*MZ*MZ2^2*CHl3[1, 1])/
  (1728*(2*MW2 - MZ2)*Pi^3*VMU^2) + (25*CW2^2*MW2*MZ*MZ2^2*CHl3[1, 1])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2^3*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*MZ2^3*CHl3[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (311*CW2*MW2^2*MZ*MZ2^3*CHl3[1, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - (103*CW2^2*MZ*MZ2^3*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + (7*CW2*MT2*MW2^4*MZ*CHl3[1, 1])/
  (16*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (65*CW2*MW2^5*MZ*CHl3[1, 1])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (25*CW2*MT2*MW2^5*MZ*CHl3[1, 1])/
  (216*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (CW2*MW2^6*MZ*CHl3[1, 1])/
  (6*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (MH2^3*MZ*SW2*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*CHl3[1, 1])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*CHl3[1, 1])/(96*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*SW2*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*MT2*MW2*MZ*SW2*CHl3[1, 1])/(4*Pi^3*VMU^2) - 
 (43*MT2*MW2*MZ*SW2*CHl3[1, 1])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MT2*MW2*MZ*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl3[1, 1])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (31*MW2^2*MZ*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) + 
 (751*MW2^2*MZ*SW2*CHl3[1, 1])/(432*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (131*CW2*MW2^2*MZ*SW2*CHl3[1, 1])/(432*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (40*CW2*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (40*CW2^2*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - (7*CW2*MW2^3*MZ*SW2*CHl3[1, 1])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + (19*CW2*MW2^3*MZ*SW2*CHl3[1, 1])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CW2^2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (67*MW2^3*MZ*SW2*CHl3[1, 1])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (32*MT2*MW2^4*MZ*SW2*CHl3[1, 1])/(27*(2 - 4*CW2)*MZ2^3*Pi^3*
   VMU^2) - (2*MW2^5*MZ*SW2*CHl3[1, 1])/((2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (4*MW2^6*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*SW2*CHl3[1, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (223*MW2^4*MZ*SW2*CHl3[1, 1])/(54*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MW2^5*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (MH2^3*MW2*MZ*SW2*CHl3[1, 1])/(36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) - (MT2^3*MW2*MZ*SW2*CHl3[1, 1])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) - (MH2*MW2^2*MZ*SW2*CHl3[1, 1])/(48*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) - (8*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (377*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(216*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (MT2^2*MW2^2*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) + (89*MW2^3*MZ*SW2*CHl3[1, 1])/(108*MZ2*Pi^3*VMU^2) - 
 (503*MW2^3*MZ*SW2*CHl3[1, 1])/(144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (89*CW2*MW2^3*MZ*SW2*CHl3[1, 1])/(108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^3*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (32*CW2*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (32*CW2^2*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*CHl3[1, 1])/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*CHl3[1, 1])/(6*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^4*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (17*MW2^4*MZ*SW2*CHl3[1, 1])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (MH2*MZ*MZ2*SW2*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (17*CW2*MT2*MZ*MZ2*SW2*CHl3[1, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (71*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(54*Pi^3*VMU^2) - 
 (23*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(64*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (61*CW2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (49*CW2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (47*CW2^2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(432*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(72*(-1 + 2*CW2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CW2*MT2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (901*CW2*MW2^4*MZ*MZ2*SW2*CHl3[1, 1])/(648*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl3[1, 1])/(288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MZ*MZ2*SW2*CHl3[1, 1])/(48*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2^2*MH2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (91*CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (23*CW2^2*MT2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (9851*CW2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(10368*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CW2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (40*CW2^2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (163*CW2^2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (43*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (49*MZ*MZ2^2*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (49*CW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(16*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (49*CW2*MH2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (1345*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (83*CW2*MW2^3*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*CHl3[1, 1])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*CHl3[1, 1])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*CHl3[1, 1])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2^2*MT2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MT2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (24*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5723*CW2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(10368*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CW2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(1728*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (50*CW2^2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*CW2^2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MT2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (48*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(24*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (47*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (23*CW2*MH2*MW2*MZ*MZ2^3*SW2*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (247*CW2*MT2*MW2*MZ*MZ2^3*SW2*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*CW2*MW2^2*MZ*MZ2^3*SW2*CHl3[1, 1])/(648*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[1, 1])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[1, 1])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2^2*MZ*MZ2^3*SW2*CHl3[1, 1])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*CHl3[1, 1])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*MZ*MZ2^3*SW2*CHl3[1, 1])/(576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^4*SW2*CHl3[1, 1])/(384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*SW2*CHl3[1, 1])/(64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (643*CW2*MW2*MZ*MZ2^4*SW2*CHl3[1, 1])/(3456*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*CHl3[1, 1])/(384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*CHl3[1, 1])/(288*MW2*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2*MW2^4*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (7*CW2*MW2^5*MZ*MZ2^2*SW2*CHl3[1, 1])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (11*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*CHl3[1, 1])/
  (24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (17*CW2*MW2^4*MZ*MZ2^3*SW2*CHl3[1, 1])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2^4*SW2*CHl3[1, 1])/
  (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (47*CW2*MW2^3*MZ*MZ2^4*SW2*CHl3[1, 1])/(96*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (7*CW2*MH2*MW2*MZ*MZ2^5*SW2*CHl3[1, 1])/
  (96*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^5*SW2*CHl3[1, 1])/(48*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (31*CW2*MT2*MW2^4*MZ*SW2*CHl3[1, 1])/
  (18*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (65*CW2*MW2^5*MZ*SW2*CHl3[1, 1])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (25*CW2*MT2*MW2^5*MZ*SW2*CHl3[1, 1])/
  (54*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (2*CW2*MW2^6*MZ*SW2*CHl3[1, 1])/
  (3*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(72*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*MZ2*SW2*CHl3[1, 1])/(27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2^4*SW2*CHl3[1, 1])/(81*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (31*CW2*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(108*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (7*CW2*MW2^4*MZ*SW2*CHl3[1, 1])/(12*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (19*CW2*MT2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(108*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(54*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(6*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (17*CW2*MW2*MZ*MZ2^3*SW2*CHl3[1, 1])/
  (72*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHl3[1, 1])/(18*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (MH2*MW2*MZ*SW2^2*CHl3[1, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*MT2*MW2*MZ*SW2^2*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*MW2^2*MZ*SW2^2*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*SW2^2*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2^2*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (MH2*MW2^3*MZ*SW2^2*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (MH2*MW2^3*MZ*SW2^2*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - (MW2^4*MZ*SW2^2*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (20*CW2*MT2*MW2^2*MZ*SW2^2*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (19*CW2*MW2^3*MZ*SW2^2*CHl3[1, 1])/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (8*MT2*MW2^3*MZ*SW2^2*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (5*MW2^4*MZ*SW2^2*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (16*MT2*MW2^2*MZ*SW2^2*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (77*MW2^3*MZ*SW2^2*CHl3[1, 1])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (16*CW2*MT2*MW2^3*MZ*SW2^2*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2^2*CHl3[1, 1])/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (MH2*MZ*MZ2*SW2^2*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*CHl3[1, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*CHl3[1, 1])/(32*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2^2*CHl3[1, 1])/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (25*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (13*CW2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (3*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CW2*MT2*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (200*CW2*MW2^4*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (81*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (23*CW2*MT2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5077*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(2592*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (89*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(648*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (400*CW2^2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (96*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (121*CW2*MT2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(432*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (2773*CW2*MW2^3*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(6*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (6217*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (10368*(2*MW2 - MZ2)*Pi^3*VMU^2) - (347*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (1296*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (400*CW2^2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (6*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13561*CW2*MW2^2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(2592*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/(16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (113*CW2*MW2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/(108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2^2*CHl3[1, 1])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2^2*CHl3[1, 1])/(72*MW2*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (2*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (7*CW2*MW2^5*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) + (11*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2*CHl3[1, 1])/
  (6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (17*CW2*MW2^4*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) - (4*CW2*MH2*MW2^2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/
  (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (47*CW2*MW2^3*MZ*MZ2^4*SW2^2*CHl3[1, 1])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) + (7*CW2*MH2*MW2*MZ*MZ2^5*SW2^2*CHl3[1, 1])/
  (24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^5*SW2^2*CHl3[1, 1])/(12*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) - (CW2*MT2*MW2^4*MZ*SW2^2*CHl3[1, 1])/
  (9*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (5*CW2*MT2*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (18*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (16*CW2*MW2^4*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (100*CW2*MW2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/
  (81*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (31*CW2*MT2*MW2^3*MZ*SW2^2*CHl3[1, 1])/
  (27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - (7*CW2*MW2^4*MZ*SW2^2*CHl3[1, 1])/
  (3*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (25*CW2*MT2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(36*(-2*MW2 + MZ2)^2*Pi^3*
   VMU^2) + (34*CW2*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + (37*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (36*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(18*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (2*CW2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^3*CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2^3*CHl3[1, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^3*MZ*MZ2*SW2^3*CHl3[1, 1])/(54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (200*CW2*MW2^2*MZ*MZ2*SW2^3*CHl3[1, 1])/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (17*MW2^2*MZ*MZ2*SW2^3*CHl3[1, 1])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(4*Pi^3*VMU^2) - 
 (3*CW2^2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(108*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (29*CW2*MW2^3*MZ*MZ2^2*SW2^3*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (113*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (200*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2^3*CHl3[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (145*CW2*MW2^2*MZ*MZ2^3*SW2^3*CHl3[1, 1])/(72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (29*CW2*MW2*MZ*MZ2^4*SW2^3*CHl3[1, 1])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^3*CHl3[1, 1])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2*SW2^3*CHl3[1, 1])/(27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (47*CW2*MW2^2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2^3*SW2^3*CHl3[1, 1])/(24*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^4*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2^3*SW2^4*CHl3[1, 1])/(6*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*CHl3[1, 1])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (MH2*MW2*MZ*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^3*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW2^3*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW2^4*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*MH2^3*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2^2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*MH2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^4*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^3*MW2^2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2^3*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW2^4*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (11*MH2^3*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*MH2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^4*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (43*MW2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (13*CW2*MW2^4*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MW2^4*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(27*MZ2^3*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(9*MZ2^2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(12*MZ2*Pi^3*VMU^2) + 
 (377*MW2^2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(432*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^5*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (4*CW2*MW2^3*MZ*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (41*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/
  (1728*Pi^3*VMU^2) + (5*CW2*MT2*MW2^2*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (313*CW2*MW2^3*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(432*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MT2*MW2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (169*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (48*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MT2*MZ*MZ2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (107*CW2*MW2*MZ*MZ2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^4*A0i[aa0, MT2]*CHl3[1, 1])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*A0i[aa0, MT2]*CHl3[1, 1])/(32*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(4*Pi^3*VMU^2) + 
 (17*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (52*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (40*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (32*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2 - 4*CW2)*MZ2^3*Pi^3*
   VMU^2) - (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (MT2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (8*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (9*MZ2*Pi^3*VMU^2) - (175*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MW2^5*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (32*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(108*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (313*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(6*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2^2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (169*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (12*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MT2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (107*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(24*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CW2*MT2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (8*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(9*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (16*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(16*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CW2^2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2^3*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^4*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2*MZ*MZ2^2*SW2^4*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (19*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (9*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (9*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (21*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (7*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (71*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (71*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (71*CW2*MW2^6*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (17*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(3*MZ2^3*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(6*MZ2^2*Pi^3*VMU^2) + 
 (MH2^2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(4*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*VMU^2) - (3*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (5*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*VMU^2) + (MW2^5*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (2*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (89*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (9*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2*Pi^3*VMU^2) + (3*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*VMU^2) - (15*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2^5*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^6*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^7*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) - (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (5*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (3*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (85*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (443*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (775*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (37*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (371*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (649*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (119*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^5*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^5*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^5*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (9*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) - (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (9*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (9*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (7*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (7*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2^2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW2^5*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (3*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*SW2*VMU^2) - (5*CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) - (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (65*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (11*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (65*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (71*CW2*MH2^2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (71*CW2*MH2*MW2^5*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (71*CW2*MW2^6*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2^2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (5*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (4*MW2^5*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*
   Pi^3*VMU^2) + (MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*MZ2^2*Pi^3*VMU^2) - (10*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (4*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(MZ2*Pi^3*VMU^2) + 
 (97*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(24*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MH2^2*MW2^5*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MH2*MW2^6*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MW2^7*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2^2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (CW2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2^2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (62*CW2^2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (443*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (775*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (371*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (649*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (119*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*
   CHl3[1, 1])/(72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (17*CW2*MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (3*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (2*CW2*MH2*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (3*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CW2*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*
   CHl3[1, 1])/(72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(96*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (73*CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(9*MZ2^2*Pi^3*VMU^2) + 
 (3*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(8*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(8*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^5*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(27*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (10*CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (576*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (187*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (97*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl3[1, 1])/
  (1728*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl3[1, 1])/
  (288*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*A0i[aa0, MZ2]*CHl3[1, 1])/(192*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (7*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(64*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(32*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(16*MZ2^3*Pi^3*SW2*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(4*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(8*(2 - 4*CW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (17*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(64*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(16*(2 - 4*CW2)*MZ2*Pi^3*SW2*
   VMU^2) + (MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(64*Pi^3*SW2*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(64*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (37*CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2^2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (68*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (136*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(12*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(8*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (40*CW2*MW2^5*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (40*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (80*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (97*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(48*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (37*MW2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*
   CHl3[1, 1])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (68*CW2*MW2^2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (40*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (187*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(8*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(4*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(6*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(48*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (7*CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MT2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MT2^2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (96*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MT2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (MT2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2^2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(48*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(6*Pi^3*VMU^2) + (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(6*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(Pi^3*VMU^2) - (CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/((2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) + (7*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*CW2^3*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CW2^2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(4*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(288*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (576*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MH2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (576*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (5*MH2*MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^4*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2^2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(288*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MH2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(36*Pi^3*VMU^2) - (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(6*Pi^3*VMU^2) + (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (55*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(288*MW2*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(576*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (67*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) + (CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (83*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^5*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (55*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (4*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (2*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (2*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (96*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (192*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (24*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (576*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (8*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (16*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^5*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(72*Pi^3*VMU^2) + (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(12*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^3*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^3*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^3*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (24*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (6*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (12*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (4*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^5*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (12*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (13*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (2*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*MZ2^2*Pi^3*VMU^2) - 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(216*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(864*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (259*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (73*CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (5*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(9*Pi^3*VMU^2) + (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (52*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (40*CW2^2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (32*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*MZ2^2*Pi^3*VMU^2) - (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (193*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (32*CW2^2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(216*Pi^3*VMU^2) - 
 (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(36*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (259*CW2*MT2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (26*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2^2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (73*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (20*CW2*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (16*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (71*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*MZ2^3*Pi^3*VMU^2) - 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(6*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (107*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (77*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (71*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[1, 1])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (4*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (26*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (107*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (77*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (47*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(12*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(216*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(216*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(864*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(864*Pi^3*VMU^2) - 
 (103*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (32*MT2*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (16*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - (65*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (10*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*Pi^3*VMU^2) - (20*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*Pi^3*VMU^2) + 
 (8*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (216*Pi^3*VMU^2) + (7*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(216*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (16*MT2*MW2^2*MZ*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (10*MT2*MW2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (8*MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[1, 1])/(2*Pi^3*VMU^2) - (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[1, 1])/(3*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(9*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(576*Pi^3*VMU^2) - 
 (277*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (22*MW2^6*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MW2^5*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (38*MW2^3*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*Pi^3*VMU^2) - (17*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[1, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(9*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + (2*MW2^4*MZ*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (11*MW2^3*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (25*MW2^2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (6*MZ2^2*Pi^3*VMU^2) - (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(4*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW2^5*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (8*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (24*Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (8*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) + (4*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(Pi^3*VMU^2) - 
 (2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - (16*MW2^4*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) + (16*CW2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW2*MZ*CHl3[2, 2])/
  (288*Pi^3*VMU^2) + (481*MT2*MW2*MZ*CHl3[2, 2])/(864*Pi^3*VMU^2) + 
 (167*MW2^2*MZ*CHl3[2, 2])/(864*Pi^3*VMU^2) + (23*CW2*MW2^2*MZ*CHl3[2, 2])/
  (1728*Pi^3*VMU^2) - (9*MH2^2*MW2^2*MZ*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + (9*MH2*MW2^3*MZ*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + (7*MH2*MW2^3*MZ*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2^4*MZ*CHl3[2, 2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^2*MZ*CHl3[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CW2*MW2^3*MZ*CHl3[2, 2])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*CHl3[2, 2])/(27*MZ2^3*Pi^3*VMU^2) + 
 (MW2^5*MZ*CHl3[2, 2])/(3*MZ2^3*Pi^3*VMU^2) + (28*MT2*MW2^3*MZ*CHl3[2, 2])/
  (27*MZ2^2*Pi^3*VMU^2) - (107*MW2^4*MZ*CHl3[2, 2])/(108*MZ2^2*Pi^3*VMU^2) - 
 (MH2^2*MW2^4*MZ*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*
   VMU^2) + (MH2*MW2^5*MZ*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*VMU^2) + (MH2*MW2^5*MZ*CHl3[2, 2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*VMU^2) - (MW2^6*MZ*CHl3[2, 2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*VMU^2) + (MH2*MW2^2*MZ*CHl3[2, 2])/(288*MZ2*Pi^3*VMU^2) - 
 (39*MT2*MW2^2*MZ*CHl3[2, 2])/(32*MZ2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + (3*MH2^2*MW2^3*MZ*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (3*MH2*MW2^4*MZ*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW2^4*MZ*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + 
 (5*MW2^5*MZ*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^3*MZ*CHl3[2, 2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*CHl3[2, 2])/(6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*CHl3[2, 2])/(1152*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*CHl3[2, 2])/
  (144*Pi^3*VMU^2) - (245*MT2*MZ*MZ2*CHl3[2, 2])/(3456*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (13*MW2*MZ*MZ2*CHl3[2, 2])/(864*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*CHl3[2, 2])/(216*Pi^3*VMU^2) - 
 (47*CW2^2*MW2*MZ*MZ2*CHl3[2, 2])/(1728*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*CHl3[2, 2])/(288*(-1 + 2*CW2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*MZ2*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*MZ2*CHl3[2, 2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2^3*MZ*MZ2*CHl3[2, 2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^3*MZ*MZ2*CHl3[2, 2])/(144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*CW2*MT2*MW2^3*MZ*MZ2*CHl3[2, 2])/(144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*CW2*MW2^4*MZ*MZ2*CHl3[2, 2])/(864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHl3[2, 2])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MT2*MW2*MZ*MZ2*CHl3[2, 2])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CW2*MW2^2*MZ*MZ2*CHl3[2, 2])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2^2*MW2^2*MZ*MZ2*CHl3[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (227*MZ*MZ2^2*CHl3[2, 2])/(3456*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*CHl3[2, 2])/(144*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*CHl3[2, 2])/
  (432*Pi^3*VMU^2) + (5*CW2*MH2*MW2^2*MZ*MZ2^2*CHl3[2, 2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (11*CW2*MT2*MW2^2*MZ*MZ2^2*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (35*CW2*MW2^3*MZ*MZ2^2*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (23*CW2*MW2*MZ*MZ2^2*CHl3[2, 2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) + (25*CW2^2*MW2*MZ*MZ2^2*CHl3[2, 2])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2^3*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*MZ2^3*CHl3[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (311*CW2*MW2^2*MZ*MZ2^3*CHl3[2, 2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (103*CW2^2*MZ*MZ2^3*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + (7*CW2*MT2*MW2^4*MZ*CHl3[2, 2])/
  (16*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (65*CW2*MW2^5*MZ*CHl3[2, 2])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (25*CW2*MT2*MW2^5*MZ*CHl3[2, 2])/
  (216*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (CW2*MW2^6*MZ*CHl3[2, 2])/
  (6*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (MH2^3*MZ*SW2*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*CHl3[2, 2])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*CHl3[2, 2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*SW2*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*MT2*MW2*MZ*SW2*CHl3[2, 2])/(4*Pi^3*VMU^2) - 
 (43*MT2*MW2*MZ*SW2*CHl3[2, 2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MT2*MW2*MZ*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl3[2, 2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (89*MW2^2*MZ*SW2*CHl3[2, 2])/(216*Pi^3*VMU^2) + 
 (751*MW2^2*MZ*SW2*CHl3[2, 2])/(432*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (131*CW2*MW2^2*MZ*SW2*CHl3[2, 2])/(432*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (40*CW2*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (40*CW2^2*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - (7*CW2*MW2^3*MZ*SW2*CHl3[2, 2])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + (19*CW2*MW2^3*MZ*SW2*CHl3[2, 2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CW2^2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (67*MW2^3*MZ*SW2*CHl3[2, 2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (32*MT2*MW2^4*MZ*SW2*CHl3[2, 2])/(27*(2 - 4*CW2)*MZ2^3*Pi^3*
   VMU^2) - (2*MW2^5*MZ*SW2*CHl3[2, 2])/((2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (4*MW2^6*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*SW2*CHl3[2, 2])/(3*MZ2^2*Pi^3*VMU^2) + 
 (223*MW2^4*MZ*SW2*CHl3[2, 2])/(54*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MW2^5*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (MH2^3*MW2*MZ*SW2*CHl3[2, 2])/(36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) - (MT2^3*MW2*MZ*SW2*CHl3[2, 2])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) - (MH2*MW2^2*MZ*SW2*CHl3[2, 2])/(48*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) - (8*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (377*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(216*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (MT2^2*MW2^2*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) + (89*MW2^3*MZ*SW2*CHl3[2, 2])/(108*MZ2*Pi^3*VMU^2) - 
 (503*MW2^3*MZ*SW2*CHl3[2, 2])/(144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (89*CW2*MW2^3*MZ*SW2*CHl3[2, 2])/(108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^3*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (32*CW2*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (32*CW2^2*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*CHl3[2, 2])/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*CHl3[2, 2])/(6*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^4*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (17*MW2^4*MZ*SW2*CHl3[2, 2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (MH2*MZ*MZ2*SW2*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (17*CW2*MT2*MZ*MZ2*SW2*CHl3[2, 2])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (595*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(432*Pi^3*VMU^2) - 
 (23*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(64*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (61*CW2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (49*CW2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (47*CW2^2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(432*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(72*(-1 + 2*CW2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CW2*MT2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (901*CW2*MW2^4*MZ*MZ2*SW2*CHl3[2, 2])/(648*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl3[2, 2])/(288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MZ*MZ2*SW2*CHl3[2, 2])/(48*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2^2*MH2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (91*CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (23*CW2^2*MT2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5417*CW2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(3456*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CW2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (40*CW2^2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (163*CW2^2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (43*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (49*MZ*MZ2^2*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (49*CW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(16*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (49*CW2*MH2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (1345*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (83*CW2*MW2^3*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*CHl3[2, 2])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*CHl3[2, 2])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*CHl3[2, 2])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2^2*MT2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MT2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (24*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (449*CW2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(384*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CW2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(1728*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (50*CW2^2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*CW2^2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MT2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (48*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(24*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (47*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (23*CW2*MH2*MW2*MZ*MZ2^3*SW2*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (247*CW2*MT2*MW2*MZ*MZ2^3*SW2*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*CW2*MW2^2*MZ*MZ2^3*SW2*CHl3[2, 2])/(648*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[2, 2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[2, 2])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2^2*MZ*MZ2^3*SW2*CHl3[2, 2])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*CHl3[2, 2])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*MZ*MZ2^3*SW2*CHl3[2, 2])/(576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^4*SW2*CHl3[2, 2])/(384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*SW2*CHl3[2, 2])/(64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (643*CW2*MW2*MZ*MZ2^4*SW2*CHl3[2, 2])/(3456*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*CHl3[2, 2])/(384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*CHl3[2, 2])/(288*MW2*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2*MW2^4*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (7*CW2*MW2^5*MZ*MZ2^2*SW2*CHl3[2, 2])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (11*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*CHl3[2, 2])/
  (24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (17*CW2*MW2^4*MZ*MZ2^3*SW2*CHl3[2, 2])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2^4*SW2*CHl3[2, 2])/
  (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (47*CW2*MW2^3*MZ*MZ2^4*SW2*CHl3[2, 2])/(96*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (7*CW2*MH2*MW2*MZ*MZ2^5*SW2*CHl3[2, 2])/
  (96*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^5*SW2*CHl3[2, 2])/(48*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (31*CW2*MT2*MW2^4*MZ*SW2*CHl3[2, 2])/
  (18*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (65*CW2*MW2^5*MZ*SW2*CHl3[2, 2])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (25*CW2*MT2*MW2^5*MZ*SW2*CHl3[2, 2])/
  (54*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (2*CW2*MW2^6*MZ*SW2*CHl3[2, 2])/
  (3*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(72*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*MZ2*SW2*CHl3[2, 2])/(27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2^4*SW2*CHl3[2, 2])/(81*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (31*CW2*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(108*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (7*CW2*MW2^4*MZ*SW2*CHl3[2, 2])/(12*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (19*CW2*MT2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(108*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(54*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(6*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (17*CW2*MW2*MZ*MZ2^3*SW2*CHl3[2, 2])/
  (72*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHl3[2, 2])/(18*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (MH2*MW2*MZ*SW2^2*CHl3[2, 2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*MT2*MW2*MZ*SW2^2*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*MW2^2*MZ*SW2^2*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*SW2^2*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2^2*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (MH2*MW2^3*MZ*SW2^2*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (MH2*MW2^3*MZ*SW2^2*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - (MW2^4*MZ*SW2^2*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (20*CW2*MT2*MW2^2*MZ*SW2^2*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (19*CW2*MW2^3*MZ*SW2^2*CHl3[2, 2])/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (8*MT2*MW2^3*MZ*SW2^2*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (5*MW2^4*MZ*SW2^2*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (16*MT2*MW2^2*MZ*SW2^2*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (77*MW2^3*MZ*SW2^2*CHl3[2, 2])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (16*CW2*MT2*MW2^3*MZ*SW2^2*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2^2*CHl3[2, 2])/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (MH2*MZ*MZ2*SW2^2*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*CHl3[2, 2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*CHl3[2, 2])/(32*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2^2*CHl3[2, 2])/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (25*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (13*CW2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (3*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CW2*MT2*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (200*CW2*MW2^4*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (81*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (23*CW2*MT2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5077*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(2592*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (89*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(648*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (400*CW2^2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (96*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (121*CW2*MT2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(432*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (2773*CW2*MW2^3*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(6*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (6217*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (10368*(2*MW2 - MZ2)*Pi^3*VMU^2) - (347*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (1296*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (400*CW2^2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (6*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13561*CW2*MW2^2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(2592*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/(16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (113*CW2*MW2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/(108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2^2*CHl3[2, 2])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2^2*CHl3[2, 2])/(72*MW2*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (2*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (7*CW2*MW2^5*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) + (11*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2*CHl3[2, 2])/
  (6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (17*CW2*MW2^4*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) - (4*CW2*MH2*MW2^2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/
  (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (47*CW2*MW2^3*MZ*MZ2^4*SW2^2*CHl3[2, 2])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) + (7*CW2*MH2*MW2*MZ*MZ2^5*SW2^2*CHl3[2, 2])/
  (24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^5*SW2^2*CHl3[2, 2])/(12*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) - (CW2*MT2*MW2^4*MZ*SW2^2*CHl3[2, 2])/
  (9*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (5*CW2*MT2*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (18*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (16*CW2*MW2^4*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (100*CW2*MW2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/
  (81*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (31*CW2*MT2*MW2^3*MZ*SW2^2*CHl3[2, 2])/
  (27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - (7*CW2*MW2^4*MZ*SW2^2*CHl3[2, 2])/
  (3*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (25*CW2*MT2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(36*(-2*MW2 + MZ2)^2*Pi^3*
   VMU^2) + (34*CW2*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + (37*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (36*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(18*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (2*CW2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^3*CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2^3*CHl3[2, 2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^3*MZ*MZ2*SW2^3*CHl3[2, 2])/(54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (200*CW2*MW2^2*MZ*MZ2*SW2^3*CHl3[2, 2])/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (17*MW2^2*MZ*MZ2*SW2^3*CHl3[2, 2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(4*Pi^3*VMU^2) - 
 (3*CW2^2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(108*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (29*CW2*MW2^3*MZ*MZ2^2*SW2^3*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (113*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (200*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2^3*CHl3[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (145*CW2*MW2^2*MZ*MZ2^3*SW2^3*CHl3[2, 2])/(72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (29*CW2*MW2*MZ*MZ2^4*SW2^3*CHl3[2, 2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^3*CHl3[2, 2])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2*SW2^3*CHl3[2, 2])/(27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (47*CW2*MW2^2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2^3*SW2^3*CHl3[2, 2])/(24*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^4*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2^3*SW2^4*CHl3[2, 2])/(6*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(192*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(32*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) - 
 (5*MZ*MZ2*A0i[aa0, MH2]*CHl3[2, 2])/(576*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*CHl3[2, 2])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (MH2*MW2*MZ*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^3*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW2^3*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW2^4*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*MH2^3*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2^2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*MH2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^4*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^3*MW2^2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2^3*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW2^4*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (11*MH2^3*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*MH2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^4*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(16*Pi^3*VMU^2) - 
 (227*MW2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(432*Pi^3*VMU^2) + 
 (13*CW2*MW2^4*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*MW2^4*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(27*MZ2^3*Pi^3*VMU^2) - 
 (28*MW2^3*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(12*MZ2*Pi^3*VMU^2) + 
 (19*MW2^2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(16*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^5*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (109*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(1728*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^2*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (313*CW2*MW2^3*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (169*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MT2*MZ*MZ2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (107*CW2*MW2*MZ*MZ2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^4*A0i[aa0, MT2]*CHl3[2, 2])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*A0i[aa0, MT2]*CHl3[2, 2])/(32*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(4*Pi^3*VMU^2) + 
 (17*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (52*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (40*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (32*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2 - 4*CW2)*MZ2^3*Pi^3*
   VMU^2) - (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (MT2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (8*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (9*MZ2*Pi^3*VMU^2) - (175*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MW2^5*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (32*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(108*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (313*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(6*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2^2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (169*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (12*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MT2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (107*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(24*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CW2*MT2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (8*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(9*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (16*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(16*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CW2^2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2^3*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^4*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2*MZ*MZ2^2*SW2^4*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) + 
 (79*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (9*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (9*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (21*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (7*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (71*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (71*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (71*CW2*MW2^6*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(3*MZ2^3*Pi^3*VMU^2) + 
 (7*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(6*MZ2^2*Pi^3*VMU^2) + 
 (MH2^2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(4*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*VMU^2) - (3*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (5*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*VMU^2) + (MW2^5*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (2*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) - 
 (35*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (9*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2*Pi^3*VMU^2) + (3*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*VMU^2) - (15*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2^5*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^6*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^7*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) + (MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (3*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (443*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (775*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (371*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (649*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (119*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (103*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^5*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^5*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^5*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (9*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) - (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (9*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (9*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (7*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (7*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2^2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW2^5*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (3*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*SW2*VMU^2) - (5*CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) - (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (65*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (11*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (65*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (71*CW2*MH2^2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (71*CW2*MH2*MW2^5*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (71*CW2*MW2^6*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2^2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (5*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (4*MW2^5*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*
   Pi^3*VMU^2) + (MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*MZ2^2*Pi^3*VMU^2) - (10*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (4*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(MZ2*Pi^3*VMU^2) + 
 (97*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(24*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MH2^2*MW2^5*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MH2*MW2^6*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MW2^7*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2^2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (CW2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2^2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (62*CW2^2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (443*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (775*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (371*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (649*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (119*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*
   CHl3[2, 2])/(72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (17*CW2*MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (3*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (2*CW2*MH2*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (3*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CW2*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*
   CHl3[2, 2])/(72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (5*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(64*Pi^3*VMU^2) + 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(96*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (73*CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (17*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/
  (72*MZ2^2*Pi^3*VMU^2) + (3*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/
  (144*MZ2*Pi^3*VMU^2) + (7*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/
  (144*MZ2*Pi^3*VMU^2) - (3*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (10*CW2*MW2^5*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (384*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (97*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl3[2, 2])/
  (1728*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MZ*MZ2^5*A0i[aa0, MZ2]*CHl3[2, 2])/
  (192*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/
  (576*Pi^3*SW2*VMU^2) - (127*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/
  (1152*Pi^3*SW2*VMU^2) + (3*CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/
  (16*MZ2^3*Pi^3*SW2*VMU^2) - (31*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/
  (144*MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(576*MZ2*Pi^3*SW2*VMU^2) + 
 (67*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(288*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(16*(2 - 4*CW2)*MZ2*Pi^3*SW2*
   VMU^2) + (17*MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(1152*Pi^3*SW2*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(64*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (37*CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2^2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (68*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (136*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(12*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(8*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (40*CW2*MW2^5*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (40*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (80*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (97*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(48*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (37*MW2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*
   CHl3[2, 2])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (68*CW2*MW2^2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (40*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (187*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (7*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(6*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(6*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (7*CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MT2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MT2^2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (96*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MT2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (MT2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2^2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(48*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (7*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(6*Pi^3*VMU^2) - (CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/((2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) + (7*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*CW2^3*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CW2^2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + (7*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (7*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (576*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MH2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (576*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (5*MH2*MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^4*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2^2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(288*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MH2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (151*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(72*Pi^3*VMU^2) + (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(3*MZ2^2*Pi^3*VMU^2) + 
 (13*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(18*MZ2*Pi^3*VMU^2) + 
 (13*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (55*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(64*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (576*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (67*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) + (CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (83*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^5*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (55*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (4*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (2*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (2*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(192*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (96*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (192*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (24*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (576*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (8*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (16*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^5*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(72*Pi^3*VMU^2) + (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(12*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^3*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^3*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^3*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (24*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (6*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (12*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (4*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^5*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (12*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(54*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (13*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2^3*Pi^3*VMU^2) + 
 (28*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (29*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (259*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (5*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(9*Pi^3*VMU^2) + (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (52*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (40*CW2^2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (32*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*MZ2^2*Pi^3*VMU^2) - (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (193*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (32*CW2^2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(216*Pi^3*VMU^2) - 
 (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(36*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (259*CW2*MT2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (26*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2^2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (73*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (20*CW2*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (16*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (27*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(16*Pi^3*VMU^2) + 
 (71*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*MZ2^3*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(2*MZ2^2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (61*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (107*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(576*Pi^3*VMU^2) - 
 (77*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (47*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (71*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[2, 2])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (4*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (26*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (107*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (77*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (47*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(12*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (53*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (11*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (22*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2*Pi^3*VMU^2) - 
 (101*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(432*Pi^3*VMU^2) + 
 (31*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(432*Pi^3*VMU^2) - 
 (91*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(432*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(432*Pi^3*VMU^2) - 
 (103*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (32*MT2*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (16*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - (65*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(108*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (10*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*Pi^3*VMU^2) - (20*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*Pi^3*VMU^2) + 
 (8*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (216*Pi^3*VMU^2) + (7*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(216*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (16*MT2*MW2^2*MZ*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (10*MT2*MW2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (8*MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + (47*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[2, 2])/(72*Pi^3*VMU^2) - (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[2, 2])/(3*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (13*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (277*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (22*MW2^6*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MW2^5*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (38*MW2^3*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*Pi^3*VMU^2) - (17*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[2, 2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(9*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + (2*MW2^4*MZ*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (11*MW2^3*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (25*MW2^2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW2^5*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (12*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(Pi^3*VMU^2) + (4*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(4*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - (16*MW2^4*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) + (16*CW2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*CHl3[3, 3])/
  (18*Pi^3*VMU^2) + (5*MW2^3*MZ*CHl3[3, 3])/(108*MZ2*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2*CHl3[3, 3])/(432*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*CHl3[3, 3])/
  (54*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*CHl3[3, 3])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*CHl3[3, 3])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*MW2^2*MZ*SW2*CHl3[3, 3])/
  (108*Pi^3*VMU^2) + (5*MW2*MZ*MZ2*SW2*CHl3[3, 3])/(108*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*CHl3[3, 3])/(27*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl3[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2*MZ*MZ2^2*SW2*CHl3[3, 3])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(12*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[3, 3])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[3, 3])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[3, 3])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[3, 3])/(36*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/(36*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (36*MZ2*Pi^3*VMU^2) + (4*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*CHq1[1, 1])/(36*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHq1[1, 1])/(108*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*CHq1[1, 1])/(432*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHq1[1, 1])/(144*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHq1[1, 1])/
  (108*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*CHq1[1, 1])/(27*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*CHq1[1, 1])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq1[1, 1])/(36*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2^2*CHq1[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHq1[1, 1])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^3*CHq1[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHq1[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/(36*Pi^3*VMU^2) + 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (36*MZ2*Pi^3*VMU^2) - (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*CHq1[2, 2])/(36*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHq1[2, 2])/(108*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*CHq1[2, 2])/(432*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHq1[2, 2])/(144*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHq1[2, 2])/
  (108*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*CHq1[2, 2])/(27*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*CHq1[2, 2])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq1[2, 2])/(36*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2^2*CHq1[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHq1[2, 2])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^3*CHq1[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHq1[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/(36*Pi^3*VMU^2) + 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (36*MZ2*Pi^3*VMU^2) - (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MT2*MW2*MZ*CHq1[3, 3])/(12*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHq1[3, 3])/(24*Pi^3*VMU^2) + (5*MT2*MW2^2*MZ*CHq1[3, 3])/
  (36*MZ2*Pi^3*VMU^2) - (MW2^3*MZ*CHq1[3, 3])/(108*MZ2*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^3*MZ*CHq1[3, 3])/(12*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*CHq1[3, 3])/(144*Pi^3*VMU^2) + (7*MW2*MZ*MZ2*CHq1[3, 3])/
  (432*Pi^3*VMU^2) + (MZ*MZ2^2*CHq1[3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*MZ2*CHq1[3, 3])/(24*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (7*MT2*MW2*MZ*SW2*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*CHq1[3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*SW2*CHq1[3, 3])/(18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^3*MZ*SW2*CHq1[3, 3])/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (13*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(216*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2*SW2*CHq1[3, 3])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq1[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*SW2*CHq1[3, 3])/(6*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^2*MZ*SW2^2*CHq1[3, 3])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2*SW2^2*CHq1[3, 3])/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2*SW2^2*CHq1[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHq1[3, 3])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2*SW2^3*CHq1[3, 3])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^3*CHq1[3, 3])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (4*CW2*MW2^4*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(3*MZ2*Pi^3*VMU^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHq1[3, 3])/(144*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2*A0i[aa0, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MT2]*CHq1[3, 3])/(36*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (16*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/
  (36*MZ2^2*Pi^3*VMU^2) - (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/
  (24*MZ2*Pi^3*VMU^2) - (CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(36*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHq1[3, 3])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (18*Pi^3*VMU^2) - (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (36*MZ2*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(24*Pi^3*VMU^2) + 
 (19*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MT2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (38*CW2*MT2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (26*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MT2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (43*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (55*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) - 
 (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHq3[1, 1])/(6*Pi^3*VMU^2) + (5*MW2^3*MZ*CHq3[1, 1])/
  (36*MZ2*Pi^3*VMU^2) + (7*MW2*MZ*MZ2*CHq3[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*CHq3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*CHq3[1, 1])/(18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*SW2*CHq3[1, 1])/(36*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2*SW2*CHq3[1, 1])/(36*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*CHq3[1, 1])/(9*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2*CHq3[1, 1])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(4*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHq3[1, 1])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHq3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHq3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHq3[1, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHq3[1, 1])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHq3[1, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(12*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHq3[1, 1])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHq3[1, 1])/(12*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/(12*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/
  (12*MZ2*Pi^3*VMU^2) + (4*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*CHq3[2, 2])/(6*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*CHq3[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2*CHq3[2, 2])/(144*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*CHq3[2, 2])/
  (18*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*CHq3[2, 2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*MW2^2*MZ*SW2*CHq3[2, 2])/
  (36*Pi^3*VMU^2) + (5*MW2*MZ*MZ2*SW2*CHq3[2, 2])/(36*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*CHq3[2, 2])/(9*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2*CHq3[2, 2])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(4*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHq3[2, 2])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHq3[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHq3[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHq3[2, 2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHq3[2, 2])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHq3[2, 2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(12*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHq3[2, 2])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHq3[2, 2])/(12*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/(12*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (12*MZ2*Pi^3*VMU^2) + (4*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW2*MZ*CHq3[3, 3])/(16*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHq3[3, 3])/(72*Pi^3*VMU^2) - (5*MT2*MW2^2*MZ*CHq3[3, 3])/
  (144*MZ2*Pi^3*VMU^2) - (MW2^3*MZ*CHq3[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (13*MT2*MZ*MZ2*CHq3[3, 3])/(576*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*CHq3[3, 3])/(12*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*CHq3[3, 3])/(144*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*CHq3[3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*CHq3[3, 3])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MZ*MZ2^2*CHq3[3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^2*MZ*MZ2*CHq3[3, 3])/(12*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*SW2*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*CHq3[3, 3])/(36*Pi^3*VMU^2) - (MT2*MZ*MZ2*SW2*CHq3[3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*SW2*CHq3[3, 3])/(3*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*CHq3[3, 3])/(24*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*CHq3[3, 3])/(9*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2*SW2*CHq3[3, 3])/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*CHq3[3, 3])/(18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2^2*SW2*CHq3[3, 3])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHq3[3, 3])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2*CHq3[3, 3])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*SW2*CHq3[3, 3])/(16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2*SW2*CHq3[3, 3])/(3*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2^2*CHq3[3, 3])/(16*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2*SW2^2*CHq3[3, 3])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^2*MZ*MZ2^2*SW2^2*CHq3[3, 3])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHq3[3, 3])/(18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2^2*CHq3[3, 3])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^4*SW2^2*CHq3[3, 3])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) - 
 (13*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(8*MZ2*Pi^3*VMU^2) + 
 (19*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MW2^3*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2^2*A0i[aa0, MT2]*CHq3[3, 3])/
  (2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^3*A0i[aa0, MT2]*CHq3[3, 3])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2^3*A0i[aa0, MT2]*CHq3[3, 3])/(72*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CW2*MZ*MZ2^4*A0i[aa0, MT2]*CHq3[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^4*A0i[aa0, MT2]*CHq3[3, 3])/(24*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (16*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (26*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/
  ((2*MW2 - MZ2)^3*Pi^3*VMU^2) + (8*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*
   CHq3[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHq3[3, 3])/
  ((2*MW2 - MZ2)^3*Pi^3*VMU^2) + (7*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*
   CHq3[3, 3])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*CHq3[3, 3])/
  (6*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHq3[3, 3])/(18*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHq3[3, 3])/(72*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/(18*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (36*MZ2*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(4*Pi^3*VMU^2) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3])/(3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3])/(6*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (6*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(12*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) - 
 (19*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MT2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (38*CW2*MT2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (26*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MT2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (43*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (55*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) + 
 (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2^2*MZ*CHu[1, 1])/(18*Pi^3*VMU^2) - (MW2^3*MZ*CHu[1, 1])/
  (54*MZ2*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*CHu[1, 1])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHu[1, 1])/(72*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHu[1, 1])/
  (54*Pi^3*VMU^2) - (2*MW2*MZ*MZ2*SW2*CHu[1, 1])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHu[1, 1])/(18*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*CHu[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHu[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/
  (36*Pi^3*VMU^2) - (2*CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHu[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^3*MZ*A0i[aa0, MZ2]*CHu[1, 1])/
  (18*MZ2^2*Pi^3*VMU^2) - (MW2^2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/
  (12*MZ2*Pi^3*VMU^2) + (4*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHu[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHu[1, 1])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHu[1, 1])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(18*Pi^3*VMU^2) + 
 (8*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(18*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHu[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHu[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHu[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*CHu[2, 2])/(18*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHu[2, 2])/(54*MZ2*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*CHu[2, 2])/
  (216*Pi^3*VMU^2) + (MZ*MZ2^2*CHu[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*CHu[2, 2])/(54*Pi^3*VMU^2) - (2*MW2*MZ*MZ2*SW2*CHu[2, 2])/
  (27*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*CHu[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHu[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHu[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(36*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(18*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(12*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHu[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHu[2, 2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHu[2, 2])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(18*Pi^3*VMU^2) + 
 (8*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(18*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHu[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHu[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHu[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MT2*MW2*MZ*CHu[3, 3])/(12*Pi^3*VMU^2) + 
 (MW2^2*MZ*CHu[3, 3])/(36*Pi^3*VMU^2) + (MT2*MW2^2*MZ*CHu[3, 3])/
  (18*MZ2*Pi^3*VMU^2) - (MW2^3*MZ*CHu[3, 3])/(54*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*CHu[3, 3])/(36*Pi^3*VMU^2) - (MW2*MZ*MZ2*CHu[3, 3])/
  (108*Pi^3*VMU^2) - (MT2*MW2*MZ*SW2*CHu[3, 3])/(9*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*CHu[3, 3])/(54*Pi^3*VMU^2) + (MT2*MZ*MZ2*SW2*CHu[3, 3])/
  (9*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*CHu[3, 3])/(54*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2*SW2*CHu[3, 3])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHu[3, 3])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2*MZ*MZ2*SW2^2*CHu[3, 3])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHu[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (4*CW2*MW2^4*MZ*A0i[aa0, MT2]*CHu[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(6*MZ2*Pi^3*VMU^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*MZ2*A0i[aa0, MT2]*CHu[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^3*A0i[aa0, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (32*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (5*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (14*CW2*MT2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*Pi^3*VMU^2) + 
 (5*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(288*Pi^3*VMU^2) + 
 (17*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) - 
 (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[2, 2, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[2, 2, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[2, 2, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 2, 2])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 1, 1])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[2, 2, 2, 2])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 2, 2])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[3, 3, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 2, 2])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[3, 3, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 2, 2])/(72*Pi^3*VMU^2) + 
 (5*MW2^2*MZ*Cll[1, 1, 2, 2])/(48*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*Cll[1, 1, 2, 2])/(48*MZ2*Pi^3*VMU^2) - 
 (29*MW2*MZ*MZ2*Cll[1, 1, 2, 2])/(1728*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 2, 2])/(54*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2^4*MZ*MZ2*Cll[1, 1, 2, 2])/(12*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (25*CW2*MH2*MW2^5*MZ*MZ2*Cll[1, 1, 2, 2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^6*MZ*MZ2*Cll[1, 1, 2, 2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MZ*MZ2^2*Cll[1, 1, 2, 2])/
  (108*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*Cll[1, 1, 2, 2])/(54*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2^3*MZ*MZ2^2*Cll[1, 1, 2, 2])/(6*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*CW2*MH2*MW2^4*MZ*MZ2^2*Cll[1, 1, 2, 2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CW2*MW2^5*MZ*MZ2^2*Cll[1, 1, 2, 2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MH2^2*MW2^2*MZ*MZ2^3*Cll[1, 1, 2, 2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (125*CW2*MH2*MW2^3*MZ*MZ2^3*Cll[1, 1, 2, 2])/(48*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*CW2*MW2^4*MZ*MZ2^3*Cll[1, 1, 2, 2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2*MZ*MZ2^4*Cll[1, 1, 2, 2])/(48*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*CW2*MH2*MW2^2*MZ*MZ2^4*Cll[1, 1, 2, 2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2^4*Cll[1, 1, 2, 2])/(12*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Cll[1, 1, 2, 2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MH2*MW2^5*MZ*MZ2*SW2*Cll[1, 1, 2, 2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (20*CW2*MW2^6*MZ*MZ2*SW2*Cll[1, 1, 2, 2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 1, 2, 2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (50*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 1, 2, 2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (40*CW2*MW2^5*MZ*MZ2^2*SW2*Cll[1, 1, 2, 2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 1, 2, 2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (125*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 1, 2, 2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MW2^4*MZ*MZ2^3*SW2*Cll[1, 1, 2, 2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 1, 2, 2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 1, 2, 2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2^4*SW2*Cll[1, 1, 2, 2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*MW2*MZ*MZ2*SW2^2*Cll[1, 1, 2, 2])/
  (48*Pi^3*VMU^2) + (CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (5*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(4*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(36*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (43*MT2*MW2*MZ*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (11*MW2^2*MZ*Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) + 
 (9*MH2^2*MW2^2*MZ*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (9*MH2*MW2^3*MZ*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (7*MH2*MW2^3*MZ*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (7*MW2^4*MZ*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (13*CW2*MH2^2*MT2*MW2^4*MZ*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (445*CW2*MH2^2*MW2^5*MZ*Cll[1, 2, 2, 1])/
  (216*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*CW2*MH2*MT2*MW2^5*MZ*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (2225*CW2*MH2*MW2^6*MZ*Cll[1, 2, 2, 1])/
  (216*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (52*CW2*MT2*MW2^6*MZ*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (445*CW2*MW2^7*MZ*Cll[1, 2, 2, 1])/
  (54*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*Cll[1, 2, 2, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CW2*MW2^3*MZ*Cll[1, 2, 2, 1])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*Cll[1, 2, 2, 1])/(27*MZ2^3*Pi^3*VMU^2) - 
 (MW2^5*MZ*Cll[1, 2, 2, 1])/(3*MZ2^3*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*Cll[1, 2, 2, 1])/(9*MZ2^2*Pi^3*VMU^2) + 
 (89*MW2^4*MZ*Cll[1, 2, 2, 1])/(108*MZ2^2*Pi^3*VMU^2) + 
 (MH2^2*MW2^4*MZ*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*
   VMU^2) - (MH2*MW2^5*MZ*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2^2*Pi^3*VMU^2) - (MH2*MW2^5*MZ*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (MW2^6*MZ*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*Cll[1, 2, 2, 1])/(288*MZ2*Pi^3*VMU^2) + 
 (377*MT2*MW2^2*MZ*Cll[1, 2, 2, 1])/(432*MZ2*Pi^3*VMU^2) - 
 (11*MW2^3*MZ*Cll[1, 2, 2, 1])/(18*MZ2*Pi^3*VMU^2) - 
 (3*MH2^2*MW2^3*MZ*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*
   VMU^2) + (3*MH2*MW2^4*MZ*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2*Pi^3*VMU^2) + (5*MH2*MW2^4*MZ*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) - 
 (5*MW2^5*MZ*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*
   VMU^2) - (4*CW2*MH2^2*MT2*MW2^5*MZ*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2^6*MZ*Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (20*CW2*MH2*MT2*MW2^6*MZ*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (10*CW2*MH2*MW2^7*MZ*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^7*MZ*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (8*CW2*MW2^8*MZ*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*Cll[1, 2, 2, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*Cll[1, 2, 2, 1])/(6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*Cll[1, 2, 2, 1])/(1152*Pi^3*VMU^2) + 
 (41*MT2*MZ*MZ2*Cll[1, 2, 2, 1])/(1728*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*MZ2*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (MH2*MW2^2*MZ*MZ2*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (3*MH2*MW2^2*MZ*MZ2*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2^3*MZ*MZ2*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (CW2*MH2^4*MW2^2*MZ*MZ2*Cll[1, 2, 2, 1])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2^2*MW2^2*MZ*MZ2*Cll[1, 2, 2, 1])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MW2^3*MZ*MZ2*Cll[1, 2, 2, 1])/(64*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (707*CW2*MH2^2*MT2*MW2^3*MZ*MZ2*Cll[1, 2, 2, 1])/
  (864*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2^2*MW2^3*MZ*MZ2*Cll[1, 2, 2, 1])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1745*CW2*MH2^2*MW2^4*MZ*MZ2*Cll[1, 2, 2, 1])/
  (1728*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3535*CW2*MH2*MT2*MW2^4*MZ*MZ2*Cll[1, 2, 2, 1])/
  (864*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2^2*MW2^4*MZ*MZ2*Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (3443*CW2*MH2*MW2^5*MZ*MZ2*Cll[1, 2, 2, 1])/
  (864*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (707*CW2*MT2*MW2^5*MZ*MZ2*Cll[1, 2, 2, 1])/(216*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (697*CW2*MW2^6*MZ*MZ2*Cll[1, 2, 2, 1])/
  (216*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*Cll[1, 2, 2, 1])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CW2*MT2*MW2*MZ*MZ2*Cll[1, 2, 2, 1])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CW2*MW2^2*MZ*MZ2*Cll[1, 2, 2, 1])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (79*MZ*MZ2^2*Cll[1, 2, 2, 1])/(1728*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MH2^4*MW2*MZ*MZ2^2*Cll[1, 2, 2, 1])/(36*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (179*CW2*MH2^3*MW2^2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (455*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (576*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (6911*CW2*MH2^2*MW2^3*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (3456*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2275*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (576*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MT2^2*MW2^3*MZ*MZ2^2*Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10435*CW2*MH2*MW2^4*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (864*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (455*CW2*MT2*MW2^4*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (256*CW2*MW2^5*MZ*MZ2^2*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*CW2*MW2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (1728*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MH2^4*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MT2^2*MZ*MZ2^3*Cll[1, 2, 2, 1])/(48*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*CW2*MH2^3*MW2*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (161*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (432*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2729*CW2*MH2^2*MW2^2*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (805*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (432*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2^2*MW2^2*MZ*MZ2^3*Cll[1, 2, 2, 1])/(12*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (15113*CW2*MH2*MW2^3*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (161*CW2*MT2*MW2^3*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2965*CW2*MW2^4*MZ*MZ2^3*Cll[1, 2, 2, 1])/(288*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + (23*CW2*MH2^3*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MH2^2*MT2*MZ*MZ2^4*Cll[1, 2, 2, 1])/(192*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CW2*MH2*MT2^2*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^4*MZ*MZ2^4*Cll[1, 2, 2, 1])/(288*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2^2*MT2^2*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (48*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3037*CW2*MH2^2*MW2*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (3456*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*CW2*MH2*MT2*MW2*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW2*MZ*MZ2^4*Cll[1, 2, 2, 1])/(12*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8041*CW2*MH2*MW2^2*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (1728*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MT2*MW2^2*MZ*MZ2^4*Cll[1, 2, 2, 1])/(48*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (1583*CW2*MW2^3*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (432*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MH2^2*MZ*MZ2^5*Cll[1, 2, 2, 1])/(128*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (65*CW2*MH2*MW2*MZ*MZ2^5*Cll[1, 2, 2, 1])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MW2^2*MZ*MZ2^5*Cll[1, 2, 2, 1])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CW2*MH2*MZ*MZ2^6*Cll[1, 2, 2, 1])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^6*Cll[1, 2, 2, 1])/(288*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^6*Cll[1, 2, 2, 1])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^3*MZ*SW2*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*MT2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) + 
 (43*MT2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MT2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (MT2^2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) - (MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (751*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(432*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) + (MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (52*CW2*MH2^2*MT2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (445*CW2*MH2^2*MW2^5*MZ*SW2*Cll[1, 2, 2, 1])/(54*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (260*CW2*MH2*MT2*MW2^5*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2225*CW2*MH2*MW2^6*MZ*SW2*Cll[1, 2, 2, 1])/(54*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (208*CW2*MT2*MW2^6*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (890*CW2*MW2^7*MZ*SW2*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (20*CW2*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CW2^2*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (19*CW2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) - (19*CW2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CW2^2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (67*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (32*MT2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + (2*MW2^5*MZ*SW2*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - (4*MW2^6*MZ*SW2*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(27*MZ2^2*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) - 
 (223*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/(54*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (13*MW2^5*MZ*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (MH2^3*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*(MH2 - 4*MW2)*
   MZ2*Pi^3*VMU^2) + (MT2^3*MW2*MZ*SW2*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (377*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(216*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (MT2^2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (89*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(108*MZ2*Pi^3*VMU^2) + 
 (503*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (89*CW2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) - (MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MH2^2*MT2*MW2^5*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MH2^2*MW2^6*MZ*SW2*Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (80*CW2*MH2*MT2*MW2^6*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (40*CW2*MH2*MW2^7*MZ*SW2*Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (64*CW2*MT2*MW2^7*MZ*SW2*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (32*CW2*MW2^8*MZ*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (4*CW2*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (32*CW2^2*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (2*CW2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (CW2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (17*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (MH2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*MT2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (17*CW2*MT2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (49*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (23*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) + 
 (49*CW2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^4*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(18*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2^2*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MW2^3*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (707*CW2*MH2^2*MT2*MW2^3*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (216*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2^2*MW2^3*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (6035*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (1296*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3535*CW2*MH2*MT2*MW2^4*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (216*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MT2^2*MW2^4*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (12329*CW2*MH2*MW2^5*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (648*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (707*CW2*MT2*MW2^5*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (54*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2491*CW2*MW2^6*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(162*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (23*CW2*MT2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*CW2*MT2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (23*CW2^2*MT2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (89*CW2*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(648*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (163*CW2*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (163*CW2^2*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (43*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (97*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) + 
 (23*CW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(432*Pi^3*VMU^2) - 
 (49*CW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2^4*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(9*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (2*CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*SW2*
   Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (179*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (455*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (679*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2275*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MT2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3145*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (455*CW2*MT2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (308*CW2*MW2^5*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(9*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MT2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MT2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (347*CW2*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (1296*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (151*CW2*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(1728*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (151*CW2^2*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (47*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (5*CW2*MH2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MT2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (161*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (22961*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (2592*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (805*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MT2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (128017*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (2592*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (161*CW2*MT2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25085*CW2*MW2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (648*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (13*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/(576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (23*CW2*MH2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MH2^2*MT2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^4*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/(72*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (12*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8311*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (2592*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*CW2*MH2*MT2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (22123*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (1296*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MT2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4349*CW2*MW2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (324*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MH2^2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*CW2*MH2*MW2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MW2^2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CW2*MH2*MZ*MZ2^6*SW2*Cll[1, 2, 2, 1])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^6*SW2*Cll[1, 2, 2, 1])/(72*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^6*SW2*Cll[1, 2, 2, 1])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2^2*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*MT2*MW2*MZ*SW2^2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (55*MW2^2*MZ*SW2^2*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MW2^2*MZ*SW2^2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2^2*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (MH2*MW2^3*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW2^3*MZ*SW2^2*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (MW2^4*MZ*SW2^2*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (20*CW2*MT2*MW2^2*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CW2*MW2^3*MZ*SW2^2*Cll[1, 2, 2, 1])/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (8*MT2*MW2^3*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (5*MW2^4*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (16*MT2*MW2^2*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (77*MW2^3*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^3*MZ*SW2^2*Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (2*CW2*MW2^4*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (25*MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (13*CW2*MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (MH2*MW2^2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2^2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (3*MW2^3*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (200*CW2*MH2^2*MW2^4*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (1000*CW2*MH2*MW2^5*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (800*CW2*MW2^6*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(81*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2*MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CW2*MT2*MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (200*CW2*MW2^2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (81*(2*MW2 - MZ2)*Pi^3*VMU^2) + (89*CW2*MW2^2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (648*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (400*CW2^2*MW2^2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (100*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (500*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (400*CW2*MW2^5*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (200*CW2*MW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (347*CW2*MW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/(1296*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (400*CW2^2*MW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (200*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (1000*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (800*CW2*MW2^4*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (100*CW2*MH2^2*MW2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (500*CW2*MH2*MW2^2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (400*CW2*MW2^3*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^3*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^3*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (200*CW2*MW2^2*MZ*MZ2*SW2^3*Cll[1, 2, 2, 1])/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (17*MW2^2*MZ*MZ2*SW2^3*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) + 
 (3*CW2^2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (200*CW2*MW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1])/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^3*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^4*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) - (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2^3*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*
   Cll[1, 2, 2, 1])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2^3*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW2^4*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*
   Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (11*MH2^3*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*MH2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^4*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MW2^2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW2^3*MZ*MZ2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW2^4*MZ*MZ2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*MH2^3*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2^2*MW2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*MH2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^4*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (17*MW2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (8*MW2^4*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^3*Pi^3*VMU^2) + (8*MW2^3*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*MZ2^2*Pi^3*VMU^2) + (MT2*MW2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*MZ2*Pi^3*VMU^2) - (175*MW2^2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (216*MZ2*Pi^3*VMU^2) - (4*CW2*MW2^3*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (48*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MT2*MZ*MZ2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^4*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (32*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*MW2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) - 
 (17*MW2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) - (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2]*
   Cll[1, 2, 2, 1])/(27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (40*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (32*MW2^4*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (175*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (32*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) + (5*CW2*MT2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MT2]*
   Cll[1, 2, 2, 1])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (61*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MT2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (47*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (8*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (16*CW2*MW2^4*MZ*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (16*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) - (4*CW2*MW2^3*MZ*MZ2*SW2^2*A0i[aa0, MT2]*
   Cll[1, 2, 2, 1])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (61*CW2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*CW2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*CW2^2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2^3*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^4*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2*MZ*MZ2^2*SW2^4*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (11*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (9*MH2^2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (9*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (21*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (71*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (71*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (71*CW2*MW2^6*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^3*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MH2^2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (3*MH2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (5*MH2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (MW2^5*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(2*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*
   Pi^3*VMU^2) + (MH2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*MZ2*Pi^3*VMU^2) + (97*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*MZ2*Pi^3*VMU^2) + (9*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (3*MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + 
 (15*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*VMU^2) - (2*CW2*MH2^2*MW2^5*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MH2*MW2^6*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^7*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (5*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (539*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (967*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (455*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (817*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (49*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (41*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^5*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^5*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^5*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (9*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*MH2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (9*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (7*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^5*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*SW2*VMU^2) + (3*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (5*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (3*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (11*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MH2^2*MW2*MZ*SW2*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (71*CW2*MH2^2*MW2^4*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (71*CW2*MH2*MW2^5*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (71*CW2*MW2^6*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2^2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (4*MW2^5*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (10*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(MZ2*Pi^3*VMU^2) - 
 (97*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (8*CW2*MH2^2*MW2^5*MZ*SW2*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MH2*MW2^6*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^7*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^4*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (5*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(96*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (3*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^3*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CW2^2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (62*CW2^2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (539*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (967*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (455*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (817*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (49*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (41*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (65*MW2*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2^2*MW2*MZ*SW2^2*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (2*CW2*MH2*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (2*CW2*MW2^4*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (3*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (29*CW2*MW2^4*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (36*MZ2^2*Pi^3*VMU^2) - (3*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(16*MZ2*Pi^3*VMU^2) + 
 (3*MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (10*CW2*MW2^5*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (293*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (157*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (745*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (1728*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(288*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MZ*MZ2^4*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(192*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (13*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(64*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (8*MZ2^3*Pi^3*SW2*VMU^2) + (7*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*MZ2^2*Pi^3*SW2*VMU^2) - (CW2*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (15*MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*MZ2*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*Pi^3*SW2*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (37*CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*
   Cll[1, 2, 2, 1])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (58*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (68*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (136*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) + (2*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (40*CW2*MW2^5*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (40*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (10*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (80*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2]*
   Cll[1, 2, 2, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (293*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (187*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (157*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (745*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (72*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (48*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (37*MW2*MZ*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MH2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*
   Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (68*CW2*MW2^2*MZ*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (40*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (7*CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*CW2*MT2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2^2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (96*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) - (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MT2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (MT2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2^2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (12*MW2*Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - (4*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (7*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + (4*CW2^3*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + (4*MW2^3*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CW2^2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^3*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MH2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (5*MH2*MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (18*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MH2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) + (55*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(288*MW2*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(576*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (67*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (4*CW2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (83*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*MW2^5*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (18*Pi^3*VMU^2) - (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (4*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (2*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(288*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (2*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MZ2*Pi^3*VMU^2) + (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (96*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (192*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (24*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (576*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (8*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (16*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^5*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^3*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^3*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^3*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (24*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (4*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^5*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (13*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^3*Pi^3*VMU^2) - (8*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*MZ2^2*Pi^3*VMU^2) + 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*MZ2*Pi^3*VMU^2) - (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*MZ2*Pi^3*VMU^2) - (4*CW2*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (259*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (73*CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) + (5*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (52*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CW2^2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (2*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (32*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^2*Pi^3*VMU^2) + (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*MZ2*Pi^3*VMU^2) - (193*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (32*CW2^2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) + (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(216*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (259*CW2*MT2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (26*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2^2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (20*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (73*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (20*CW2*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (16*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (71*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^3*Pi^3*VMU^2) + 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(6*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (107*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (77*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (47*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (71*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (4*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (26*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (4*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (107*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (77*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MZ2*Pi^3*VMU^2) - (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^2*Pi^3*VMU^2) + (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(27*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) - (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) + 
 (103*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/((2 - 4*CW2)*Pi^3*VMU^2) + 
 (32*MT2*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (2*MT2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (16*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + (65*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (10*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) + (20*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) - (8*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) - (7*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) + (10*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) - (17*CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (16*MT2*MW2^2*MZ*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (10*MT2*MW2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (8*MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(2*Pi^3*VMU^2) + 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (277*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (22*MW2^6*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (MW2^5*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (38*MW2^3*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*MW2^2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) + (17*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) - (2*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - (2*MW2^4*MZ*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (11*MW2^3*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (25*MW2^2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (6*MZ2^2*Pi^3*VMU^2) + (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(4*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MW2^5*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (8*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*MZ2*Pi^3*VMU^2) - (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(Pi^3*VMU^2) + 
 (2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) - (8*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/((2 - 4*CW2)*Pi^3*VMU^2) + 
 (16*MW2^4*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (16*CW2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[2, 2, 2, 2])/(54*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*Cll[2, 2, 2, 2])/(432*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*Cll[2, 2, 2, 2])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[2, 2, 2, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[2, 2, 2, 2])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[2, 2, 3, 3])/(54*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[2, 2, 3, 3])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[2, 2, 3, 3])/(54*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[2, 3, 3, 2])/(432*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[2, 3, 3, 2])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[2, 3, 3, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[2, 3, 3, 2])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(36*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*Clq1[2, 2, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[2, 2, 1, 1])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[2, 2, 1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*Clq1[2, 2, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[2, 2, 2, 2])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[2, 2, 2, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*Clq1[2, 2, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Clq1[2, 2, 3, 3])/(18*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq1[2, 2, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Clq1[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq1[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq1[2, 2, 3, 3])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[2, 2, 3, 3])/(864*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[2, 2, 3, 3])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MT2]*Clq1[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq1[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq1[2, 2, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq1[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/(18*Pi^3*VMU^2) + 
 (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/(288*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/
  (36*Pi^3*VMU^2) + (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/
  (144*Pi^3*VMU^2) - (MT2*MW2*MZ*Clq3[1, 1, 3, 3])/(32*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*Clq3[1, 1, 3, 3])/(32*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq3[1, 1, 3, 3])/(128*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MW2^3*MZ*MZ2*Clq3[1, 1, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2^4*MZ*MZ2*Clq3[1, 1, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MT2*MW2^5*MZ*MZ2*Clq3[1, 1, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*Clq3[1, 1, 3, 3])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*Clq3[1, 1, 3, 3])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^4*MZ*MZ2^2*Clq3[1, 1, 3, 3])/((-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*Clq3[1, 1, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*Clq3[1, 1, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^3*MZ*MZ2^3*Clq3[1, 1, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2^2*MT2*MZ*MZ2^4*Clq3[1, 1, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2*MZ*MZ2^4*Clq3[1, 1, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^2*MZ*MZ2^4*Clq3[1, 1, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2*MW2^3*MZ*MZ2*SW2*Clq3[1, 1, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2^4*MZ*MZ2*SW2*Clq3[1, 1, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^5*MZ*MZ2*SW2*Clq3[1, 1, 3, 3])/((-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2*Clq3[1, 1, 3, 3])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2*Clq3[1, 1, 3, 3])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^4*MZ*MZ2^2*SW2*Clq3[1, 1, 3, 3])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2*Clq3[1, 1, 3, 3])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2*Clq3[1, 1, 3, 3])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^3*MZ*MZ2^3*SW2*Clq3[1, 1, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MZ*MZ2^4*SW2*Clq3[1, 1, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2*MZ*MZ2^4*SW2*Clq3[1, 1, 3, 3])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2^4*SW2*Clq3[1, 1, 3, 3])/(2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MZ*MZ2*SW2^2*Clq3[1, 1, 3, 3])/
  (32*Pi^3*VMU^2) + (MW2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(16*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(16*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(64*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(16*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  ((2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2]*
   Clq3[1, 1, 3, 3])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2*MZ*MZ2*Clq3[2, 2, 1, 1])/
  (72*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Clq3[2, 2, 1, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 1, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 1, 1])/(24*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq3[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[2, 2, 2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 2, 2])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 2, 2])/(24*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*Clq3[2, 2, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Clq3[2, 2, 3, 3])/(18*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*Clq3[2, 2, 3, 3])/(32*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq3[2, 2, 3, 3])/(1152*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Clq3[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MW2^3*MZ*MZ2*Clq3[2, 2, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2^4*MZ*MZ2*Clq3[2, 2, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MT2*MW2^5*MZ*MZ2*Clq3[2, 2, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq3[2, 2, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq3[2, 2, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*Clq3[2, 2, 3, 3])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*Clq3[2, 2, 3, 3])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^4*MZ*MZ2^2*Clq3[2, 2, 3, 3])/((-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*Clq3[2, 2, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*Clq3[2, 2, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^3*MZ*MZ2^3*Clq3[2, 2, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2^2*MT2*MZ*MZ2^4*Clq3[2, 2, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2*MZ*MZ2^4*Clq3[2, 2, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^2*MZ*MZ2^4*Clq3[2, 2, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2*MW2^3*MZ*MZ2*SW2*Clq3[2, 2, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2^4*MZ*MZ2*SW2*Clq3[2, 2, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^5*MZ*MZ2*SW2*Clq3[2, 2, 3, 3])/((-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2*Clq3[2, 2, 3, 3])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2*Clq3[2, 2, 3, 3])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^4*MZ*MZ2^2*SW2*Clq3[2, 2, 3, 3])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2*Clq3[2, 2, 3, 3])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2*Clq3[2, 2, 3, 3])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^3*MZ*MZ2^3*SW2*Clq3[2, 2, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MZ*MZ2^4*SW2*Clq3[2, 2, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2*MZ*MZ2^4*SW2*Clq3[2, 2, 3, 3])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2^4*SW2*Clq3[2, 2, 3, 3])/(2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MZ*MZ2*SW2^2*Clq3[2, 2, 3, 3])/
  (32*Pi^3*VMU^2) + (5*MW2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (144*Pi^3*VMU^2) + (CW2*MW2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (18*Pi^3*VMU^2) - (MW2^2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (16*MZ2*Pi^3*VMU^2) - (5*MZ*MZ2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (576*Pi^3*VMU^2) - (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(16*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  ((2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2]*
   Clq3[2, 2, 3, 3])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 3, 3])/
  (144*Pi^3*VMU^2) - (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 3, 3])/
  (72*Pi^3*VMU^2) + (MZ*MZ2*A0i[aa0, MZ2]*Clq3[2, 2, 3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq3[2, 2, 3, 3])/
  (144*Pi^3*VMU^2) + (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/
  (36*Pi^3*VMU^2) - (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/
  (18*Pi^3*VMU^2) - (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/
  (288*Pi^3*VMU^2) + (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[2, 2, 3, 3])/(144*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/(144*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Clu[2, 2, 1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[2, 2, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[2, 2, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[2, 2, 1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Clu[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[2, 2, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[2, 2, 2, 2])/(36*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*Clu[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*Clu[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Clu[2, 2, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Clu[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[2, 2, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[2, 2, 3, 3])/(32*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[2, 2, 3, 3])/(16*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[2, 2, 3, 3])/
  (18*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[2, 2, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[2, 2, 3, 3])/(36*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*Cqe[1, 1, 2, 2])/
  (108*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*Cqe[1, 1, 2, 2])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 2, 2])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*Cqe[2, 2, 2, 2])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cqe[2, 2, 2, 2])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 2, 2])/(72*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*Cqe[3, 3, 2, 2])/(18*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*Cqe[3, 3, 2, 2])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cqe[3, 3, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cqe[3, 3, 2, 2])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MT2]*Cqe[3, 3, 2, 2])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Cqe[3, 3, 2, 2])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 2, 2])/(144*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 2, 2])/(18*Pi^3*VMU^2) + 
 (11*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 2, 2])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 2, 2])/
  (36*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 2, 2])/
  (144*Pi^3*VMU^2) + (Sqrt[2]*CW2*MT*MW2^3*CuB[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - (2*Sqrt[2]*CW2*MT*MW2^2*MZ2*CuB[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + (Sqrt[2]*CW2*MT*MW2*MZ2^2*CuB[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - (4*Sqrt[2]*CW2*MT*MW2^3*SW2*CuB[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (8*Sqrt[2]*CW2*MT*MW2^2*MZ2*SW2*CuB[3, 3])/(3*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (4*Sqrt[2]*CW2*MT*MW2*MZ2^2*SW2*CuB[3, 3])/(3*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (Sqrt[2]*CW2*MT*MW2*MZ2^2*SW2^2*A0i[aa0, MT2]*CuB[3, 3])/
  (3*MT2*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (4*Sqrt[2]*CW2*MT*MW2*MZ2^2*SW2^3*A0i[aa0, MT2]*CuB[3, 3])/
  (3*MT2*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (MT*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(2*Sqrt[2]*Pi^3*VMU^2) - 
 (3*MT*MW2*MZ2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (Sqrt[2]*CW2^2*MT*MW2*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2^2*MT*MZ2^3*SW*B0i[bb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(12*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*Sqrt[2]*CW2^2*MT*MW2*MZ2^2*SW*SW2*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2^2*MT*MZ2^3*SW*SW2*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (Sqrt[2]*MT*MW2^3*SW*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/(3*Pi^3*VMU^2) - 
 (13*MT*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) + (7*MT*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(12*Sqrt[2]*Pi^3*VMU^2) - 
 (5*MT*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/(48*Sqrt[2]*Pi^3*VMU^2) + 
 (Sqrt[2]*MT*MW2*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*Pi^3*VMU^2) - (5*MT*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) + (Sqrt[2]*CW2*MT*MW*MW2^2*MZ*CuW[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - (2*Sqrt[2]*CW2*MT*MW*MW2*MZ*MZ2*CuW[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + (Sqrt[2]*CW2*MT*MW*MZ*MZ2^2*CuW[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - (4*Sqrt[2]*CW2*MT*MW*MW2^2*MZ*SW2*CuW[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + (8*Sqrt[2]*CW2*MT*MW*MW2*MZ*MZ2*SW2*
   CuW[3, 3])/(3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*Sqrt[2]*CW2*MT*MW*MZ*MZ2^2*SW2*CuW[3, 3])/(3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*MT*MW*MZ*A0i[aa0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3*VMU^2) + 
 (MT*MW*MW2*MZ*A0i[aa0, MT2]*CuW[3, 3])/(Sqrt[2]*MZ2*Pi^3*VMU^2) - 
 (CW2*MT*MW*MZ*MZ2*A0i[aa0, MT2]*CuW[3, 3])/(4*Sqrt[2]*MW2*Pi^3*VMU^2) + 
 (CW2*MT*MW*MZ*MZ2*SW2*A0i[aa0, MT2]*CuW[3, 3])/(Sqrt[2]*MW2*Pi^3*VMU^2) - 
 (Sqrt[2]*CW2*MT*MW*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CuW[3, 3])/
  (3*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*Sqrt[2]*CW2*MT*MW*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CuW[3, 3])/
  (3*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*MT*MT2*MW*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3*VMU^2) - 
 (3*MT*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3*VMU^2) - 
 (MT*MT2*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VMU^2) + (MT*MW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VMU^2) - (CW2*MT*MW*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(4*Sqrt[2]*Pi^3*VMU^2) + 
 (CW2*MT*MT2*MW*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MW2*Pi^3*VMU^2) + (CW2*MT*MW*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(Sqrt[2]*Pi^3*VMU^2) - 
 (CW2*MT*MT2*MW*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MW2*Pi^3*VMU^2) + (7*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) + 
 (2*Sqrt[2]*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/(3*Pi^3*VMU^2) - 
 (11*MT*MW*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (6*Sqrt[2]*MZ2*Pi^3*VMU^2) - (5*MT*MW*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) + 
 (Sqrt[2]*CW2^2*MT*MW*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2^2*MT*MW*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*Sqrt[2]*CW2^2*MT*MW*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2^2*MT*MW*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*MT*MW*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) - (Sqrt[2]*MT*MW*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(3*MZ2*Pi^3*VMU^2) - 
 (7*MT*MW*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) + (5*MT*MW*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(48*Sqrt[2]*Pi^3*VMU^2) - 
 (Sqrt[2]*MT*MW*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*Pi^3*VMU^2) + (5*MT*MW*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(12*Sqrt[2]*Pi^3*VMU^2) + (CHD*CW2*MT2^3*MZ*Log[mu2/MT2])/
  (16*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MW2*MZ*Log[mu2/MT2])/(16*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHD*CW2*MT2*MW2^2*MZ*Log[mu2/MT2])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^3*MW2*MZ*Log[mu2/MT2])/(12*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MT2^2*MW2^2*MZ*Log[mu2/MT2])/
  (12*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2^3*MZ*Log[mu2/MT2])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MH2^2*MT2^2*MW2^2*MZ*MZ2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MT2*MW2^3*MZ*MZ2*Log[mu2/MT2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2^2*MW2^3*MZ*MZ2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2*MW2^4*MZ*MZ2*Log[mu2/MT2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MT2^2*MW2^4*MZ*MZ2*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW2^5*MZ*MZ2*Log[mu2/MT2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MW2^3*MZ*MZ2^2*Log[mu2/MT2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MT2*MW2^4*MZ*MZ2^2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MT2^2*MZ*MZ2^3*Log[mu2/MT2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*Log[mu2/MT2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MW2^2*MZ*MZ2^3*Log[mu2/MT2])/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MT2*MW2^3*MZ*MZ2^3*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^3*MZ*SW*Log[mu2/MT2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^2*MW2*MZ*SW*Log[mu2/MT2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MT2*MW2^2*MZ*SW*Log[mu2/MT2])/
  (2*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^3*MW2*MZ*SW*Log[mu2/MT2])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*
   VMU^2) - (CHWB*CW*MT2^2*MW2^2*MZ*SW*Log[mu2/MT2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MT2*MW2^3*MZ*SW*Log[mu2/MT2])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*
   VMU^2) + (CHD*CW2*MH2^2*MT2^2*MW2^2*MZ*MZ2*SW2*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MT2*MW2^3*MZ*MZ2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2^2*MW2^3*MZ*MZ2*SW2*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2*MW2^4*MZ*MZ2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHD*CW2*MT2^2*MW2^4*MZ*MZ2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHD*CW2*MT2*MW2^5*MZ*MZ2*SW2*Log[mu2/MT2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*SW2*
   Log[mu2/MT2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*SW2*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHD*CW2*MT2^2*MW2^3*MZ*MZ2^2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHD*CW2*MT2*MW2^4*MZ*MZ2^2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MT2^2*MZ*MZ2^3*SW2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*SW2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MW2^2*MZ*MZ2^3*SW2*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2^3*MZ*MZ2^3*SW2*Log[mu2/MT2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHWB*CW2*MH2^2*MT2^2*MW2^2*MZ2^2*SW2*
   Log[mu2/MT2])/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^2*MT2*MW2^3*MZ2^2*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MT2^2*MW2^3*MZ2^2*SW2*Log[mu2/MT2])/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MT2*MW2^4*MZ2^2*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MT2^2*MW2^4*MZ2^2*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MT2*MW2^5*MZ2^2*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MT2^2*MW2*MZ2^3*SW2*Log[mu2/MT2])/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MT2*MW2^2*MZ2^3*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MT2^2*MW2^2*MZ2^3*SW2*Log[mu2/MT2])/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MT2*MW2^3*MZ2^3*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MT2^2*MW2^3*MZ2^3*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MT2*MW2^4*MZ2^3*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MT2^2*MZ2^4*SW2*Log[mu2/MT2])/
  (24*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MT2*MW2*MZ2^4*SW2*Log[mu2/MT2])/
  (12*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MT2^2*MW2*MZ2^4*SW2*Log[mu2/MT2])/
  (24*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MT2*MW2^2*MZ2^4*SW2*Log[mu2/MT2])/
  (12*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2^2*MW2^2*MZ2^4*SW2*Log[mu2/MT2])/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MW2^3*MZ2^4*SW2*Log[mu2/MT2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MH2^2*MT2^2*MW2^2*MZ2^2*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2^2*MT2*MW2^3*MZ2^2*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (10*CHWB*CW2*MH2*MT2^2*MW2^3*MZ2^2*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (20*CHWB*CW2*MH2*MT2*MW2^4*MZ2^2*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (8*CHWB*CW2*MT2^2*MW2^4*MZ2^2*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MT2*MW2^5*MZ2^2*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MH2^2*MT2^2*MW2*MZ2^3*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2^2*MT2*MW2^2*MZ2^3*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*CW2*MH2*MT2^2*MW2^2*MZ2^3*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (20*CHWB*CW2*MH2*MT2*MW2^3*MZ2^3*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MT2^2*MW2^3*MZ2^3*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW2*MT2*MW2^4*MZ2^3*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MT2^2*MZ2^4*SW2^2*Log[mu2/MT2])/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MT2*MW2*MZ2^4*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MT2^2*MW2*MZ2^4*SW2^2*Log[mu2/MT2])/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MT2*MW2^2*MZ2^4*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MT2^2*MW2^2*MZ2^4*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MT2*MW2^3*MZ2^4*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (MT2^3*MZ*SW2*CHl3[1, 1]*Log[mu2/MT2])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) + (MT2^2*MW2*MZ*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*CHl3[1, 1]*Log[mu2/MT2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (MT2^3*MW2*MZ*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2^2*MW2^2*MZ*SW2*CHl3[1, 1]*Log[mu2/MT2])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) + (MT2*MW2^3*MZ*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2^3*MZ*MZ2*SW2*CHl3[1, 1]*Log[mu2/MT2])/(48*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (48*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (24*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*MZ2*SW2^2*CHl3[1, 1]*Log[mu2/MT2])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MT2])/
  (12*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MT2])/
  (6*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*CHl3[2, 2]*Log[mu2/MT2])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) + (MT2^2*MW2*MZ*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*CHl3[2, 2]*Log[mu2/MT2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (MT2^3*MW2*MZ*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2^2*MW2^2*MZ*SW2*CHl3[2, 2]*Log[mu2/MT2])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) + (MT2*MW2^3*MZ*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2^3*MZ*MZ2*SW2*CHl3[2, 2]*Log[mu2/MT2])/(48*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (48*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (24*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*MZ2*SW2^2*CHl3[2, 2]*Log[mu2/MT2])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MT2])/
  (12*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MT2])/
  (6*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (MT2^2*MW2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2^2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (48*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MT2^2*MW2^3*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^4*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2^2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MT2^2*MW2^2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^3*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2^2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2^2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2^2*MW2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2^2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*Log[MH2/MW2])/(96*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2*MZ*Log[MH2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHD*CW2*MH2*MW2^2*MZ*Log[MH2/MW2])/
  (8*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MW2*MZ*Log[MH2/MW2])/(72*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (CHD*CW2*MH2^2*MW2^2*MZ*Log[MH2/MW2])/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^3*MZ*Log[MH2/MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MH2^4*MW2^2*MZ*MZ2*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2^3*MW2^3*MZ*MZ2*Log[MH2/MW2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW2^4*MZ*MZ2*Log[MH2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^5*MZ*MZ2*Log[MH2/MW2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2^4*MW2*MZ*MZ2^2*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^3*MW2^2*MZ*MZ2^2*Log[MH2/MW2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*Log[MH2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^4*MZ*MZ2^2*Log[MH2/MW2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^4*MZ*MZ2^3*Log[MH2/MW2])/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2^3*MW2*MZ*MZ2^3*Log[MH2/MW2])/(576*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*Log[MH2/MW2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^3*MZ*MZ2^3*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHWB*CW*MH2^3*MZ*SW*Log[MH2/MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW2*MZ*SW*Log[MH2/MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHWB*CW*MH2*MW2^2*MZ*SW*Log[MH2/MW2])/
  (2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^3*MW2*MZ*SW*Log[MH2/MW2])/(18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) + (2*CHWB*CW*MH2^2*MW2^2*MZ*SW*Log[MH2/MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MH2*MW2^3*MZ*SW*Log[MH2/MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) + (CHD*CW2*MH2^4*MW2^2*MZ*MZ2*SW2*Log[MH2/MW2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^3*MW2^3*MZ*MZ2*SW2*Log[MH2/MW2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Log[MH2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2*Log[MH2/MW2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^4*MW2*MZ*MZ2^2*SW2*Log[MH2/MW2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2*
   Log[MH2/MW2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Log[MH2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Log[MH2/MW2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2^4*MZ*MZ2^3*SW2*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^3*MW2*MZ*MZ2^3*SW2*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Log[MH2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Log[MH2/MW2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^4*MW2^2*MZ2^2*SW2*Log[MH2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2^3*MW2^3*MZ2^2*SW2*Log[MH2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2^5*MZ2^2*SW2*Log[MH2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^4*MW2*MZ2^3*SW2*Log[MH2/MW2])/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2^3*MW2^2*MZ2^3*SW2*Log[MH2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2^4*MZ2^3*SW2*Log[MH2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^4*MZ2^4*SW2*Log[MH2/MW2])/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2^3*MW2*MZ2^4*SW2*Log[MH2/MW2])/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2^3*MZ2^4*SW2*Log[MH2/MW2])/(12*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^4*MW2^2*MZ2^2*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2^3*MW2^3*MZ2^2*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^2*Log[MH2/MW2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^4*MW2*MZ2^3*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2^3*MW2^2*MZ2^3*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^2*Log[MH2/MW2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^4*MZ2^4*SW2^2*Log[MH2/MW2])/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2^3*MW2*MZ2^4*SW2^2*Log[MH2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^2*Log[MH2/MW2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (MH2^3*MZ*SW2*CHl3[1, 1]*Log[MH2/MW2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (MH2^2*MW2*MZ*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*CHl3[1, 1]*Log[MH2/MW2])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (MH2^3*MW2*MZ*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*CHl3[1, 1]*Log[MH2/MW2])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*
   MZ2*Pi^3*VMU^2) - (MH2*MW2^3*MZ*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2*CHl3[1, 1]*Log[MH2/MW2])/(288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2^2*CHl3[1, 1]*Log[MH2/MW2])/(72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*CHl3[2, 2]*Log[MH2/MW2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (MH2^2*MW2*MZ*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*CHl3[2, 2]*Log[MH2/MW2])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (MH2^3*MW2*MZ*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*CHl3[2, 2]*Log[MH2/MW2])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*
   MZ2*Pi^3*VMU^2) - (MH2*MW2^3*MZ*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2*CHl3[2, 2]*Log[MH2/MW2])/(288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2^2*CHl3[2, 2]*Log[MH2/MW2])/(72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (MH2^2*MW2*MZ*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW2*MZ*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2^4*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^4*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (288*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^4*MW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^4*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MW2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^4*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (72*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*Log[mu2/MW2])/(96*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2*MZ*Log[mu2/MW2])/(16*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (5*CHD*CW2*MH2*MW2^2*MZ*Log[mu2/MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*CW2*MW2^3*MZ*Log[mu2/MW2])/
  (4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MW2*MZ*Log[mu2/MW2])/(72*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MH2^2*MW2^2*MZ*Log[mu2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2^3*MZ*Log[mu2/MW2])/(18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MW2^4*MZ*Log[mu2/MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) + (CHD*CW2*MH2^4*MW2^2*MZ*MZ2*Log[mu2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2^3*MW2^3*MZ*MZ2*Log[mu2/MW2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHD*CW2*MH2*MW2^5*MZ*MZ2*Log[mu2/MW2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MW2^6*MZ*MZ2*Log[mu2/MW2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^4*MW2*MZ*MZ2^2*Log[mu2/MW2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2^3*MW2^2*MZ*MZ2^2*Log[mu2/MW2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*Log[mu2/MW2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW2^5*MZ*MZ2^2*Log[mu2/MW2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^4*MZ*MZ2^3*Log[mu2/MW2])/(576*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*CHD*CW2*MH2^3*MW2*MZ*MZ2^3*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*Log[mu2/MW2])/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*Log[mu2/MW2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MW2^4*MZ*MZ2^3*Log[mu2/MW2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^3*MZ*SW*Log[mu2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHWB*CW*MH2^2*MW2*MZ*SW*Log[mu2/MW2])/
  (4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MH2*MW2^2*MZ*SW*Log[mu2/MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHWB*CW*MW2^3*MZ*SW*Log[mu2/MW2])/((2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (CHWB*CW*MH2^3*MW2*MZ*SW*Log[mu2/MW2])/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW2^2*MZ*SW*Log[mu2/MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) + (10*CHWB*CW*MH2*MW2^3*MZ*SW*Log[mu2/MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (4*CHWB*CW*MW2^4*MZ*SW*Log[mu2/MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MH2^4*MW2^2*MZ*MZ2*SW2*Log[mu2/MW2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2^3*MW2^3*MZ*MZ2*SW2*Log[mu2/MW2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2*Log[mu2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^6*MZ*MZ2*SW2*Log[mu2/MW2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^4*MW2*MZ*MZ2^2*SW2*Log[mu2/MW2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*CHD*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2*
   Log[mu2/MW2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Log[mu2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^5*MZ*MZ2^2*SW2*Log[mu2/MW2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^4*MZ*MZ2^3*SW2*Log[mu2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2^3*MW2*MZ*MZ2^3*SW2*Log[mu2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Log[mu2/MW2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^4*MZ*MZ2^3*SW2*Log[mu2/MW2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^4*MW2^2*MZ2^2*SW2*Log[mu2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2^3*MW2^3*MZ2^2*SW2*Log[mu2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (13*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2*Log[mu2/MW2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (11*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MW2^6*MZ2^2*SW2*Log[mu2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^4*MW2*MZ2^3*SW2*Log[mu2/MW2])/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^3*MW2^2*MZ2^3*SW2*Log[mu2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2*Log[mu2/MW2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MW2^5*MZ2^3*SW2*Log[mu2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^4*MZ2^4*SW2*Log[mu2/MW2])/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2^3*MW2*MZ2^4*SW2*Log[mu2/MW2])/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (13*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2*Log[mu2/MW2])/
  (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (11*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2*Log[mu2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^4*MZ2^4*SW2*Log[mu2/MW2])/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^4*MW2^2*MZ2^2*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^3*MW2^3*MZ2^2*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (26*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (44*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MW2^6*MZ2^2*SW2^2*Log[mu2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^4*MW2*MZ2^3*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2^3*MW2^2*MZ2^3*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (26*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (44*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (8*CHWB*CW2*MW2^5*MZ2^3*SW2^2*Log[mu2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^4*MZ2^4*SW2^2*Log[mu2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^3*MW2*MZ2^4*SW2^2*Log[mu2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^2*Log[mu2/MW2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MW2^4*MZ2^4*SW2^2*Log[mu2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (MH2^3*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/(8*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (5*MH2*MW2^2*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/(2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^3*MW2*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*
   MZ2*Pi^3*VMU^2) + (5*MH2*MW2^3*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) + (MH2^3*MZ*MZ2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2^2*CHl3[1, 1]*Log[mu2/MW2])/(72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^2*MW2*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (8*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW2^2*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (MW2^3*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW2*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/(36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) - (MH2^2*MW2^2*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (6*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*
   MZ2*Pi^3*VMU^2) - (2*MW2^4*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl3[2, 2]*Log[mu2/MW2])/(288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2^2*CHl3[2, 2]*Log[mu2/MW2])/(72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^4*MW2^2*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MW2^3*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MH2^2*MW2^4*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2^5*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^6*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^4*MW2*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MW2^2*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MH2^2*MW2^3*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2^4*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^5*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^4*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (35*CW2*MH2^3*MW2*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*CW2*MH2^2*MW2^2*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (55*CW2*MH2*MW2^3*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^4*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^4*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (288*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MH2^2*MW2*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2^2*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (MH2^2*MW2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (8*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(2*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (MH2^3*MW2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (6*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*
   MZ2*Pi^3*VMU^2) - (CW2*MH2^4*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*
   Log[mu2/MW2])/(18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (7*CW2*MH2^3*MW2^3*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (22*CW2*MH2*MW2^5*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^6*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^4*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (26*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (44*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^5*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (35*CW2*MH2^3*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (55*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^4*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2^5*MZ*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*CW2*MH2*MW2^6*MZ*Log[mu2/MZ2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^7*MZ*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (83*CHD*CW2*MW2^3*MZ*Log[mu2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MW2^5*MZ*Log[mu2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (2*CHD*CW2*MW2^4*MZ*Log[mu2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW2^4*MZ*MZ2*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2^5*MZ*MZ2*Log[mu2/MZ2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW2^6*MZ*MZ2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CHD*CW2*MW2^2*MZ*MZ2*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (5*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (10*CHD*CW2*MW2^5*MZ*MZ2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*CHD*CW2*MW2*MZ*MZ2^2*Log[mu2/MZ2])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*Log[mu2/MZ2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (2*CHD*CW2*MW2^4*MZ*MZ2^3*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^3*Log[mu2/MZ2])/(96*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2^2*MW2*MZ*MZ2^4*Log[mu2/MZ2])/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (35*CHD*CW2*MH2*MW2^2*MZ*MZ2^4*Log[mu2/MZ2])/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2^3*MZ*MZ2^4*Log[mu2/MZ2])/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MZ*MZ2^5*Log[mu2/MZ2])/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2*MZ*MZ2^5*Log[mu2/MZ2])/(576*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MW2^2*MZ*MZ2^5*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (83*CHWB*CW*MW2^3*MZ*SW*Log[mu2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (16*CHWB*CW*MW2^5*MZ*SW*Log[mu2/MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (8*CHWB*CW*MW2^4*MZ*SW*Log[mu2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (89*CHWB*CW*MW2^2*MZ*MZ2*SW*Log[mu2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CHWB*CW*MW2*MZ*MZ2^2*SW*Log[mu2/MZ2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MZ*MZ2^3*SW*Log[mu2/MZ2])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (2*CHD*CW2*MH2^2*MW2^5*MZ*SW2*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CHD*CW2*MH2*MW2^6*MZ*SW2*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (8*CHD*CW2*MW2^7*MZ*SW2*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Log[mu2/MZ2])/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2*Log[mu2/MZ2])/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHD*CW2*MW2^6*MZ*MZ2*SW2*Log[mu2/MZ2])/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (35*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*
   Log[mu2/MZ2])/(54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (175*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Log[mu2/MZ2])/
  (54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (70*CHD*CW2*MW2^5*MZ*MZ2^2*SW2*Log[mu2/MZ2])/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (7*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*
   Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (35*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (14*CHD*CW2*MW2^4*MZ*MZ2^3*SW2*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (35*CHD*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2^3*MZ*MZ2^4*SW2*Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MZ*MZ2^5*SW2*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2*MZ*MZ2^5*SW2*Log[mu2/MZ2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW2^2*MZ*MZ2^5*SW2*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHWB*CW2*MH2^2*MW2^5*MZ2*SW2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*CW2*MH2*MW2^6*MZ2*SW2*Log[mu2/MZ2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (8*CHWB*CW2*MW2^7*MZ2*SW2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MW2^6*MZ2^2*SW2*Log[mu2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (50*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (40*CHWB*CW2*MW2^5*MZ2^3*SW2*Log[mu2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MW2^4*MZ2^4*SW2*Log[mu2/MZ2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^2*MW2*MZ2^5*SW2*Log[mu2/MZ2])/
  (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (35*CHWB*CW2*MH2*MW2^2*MZ2^5*SW2*Log[mu2/MZ2])/
  (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW2^3*MZ2^5*SW2*Log[mu2/MZ2])/(18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^2*MZ2^6*SW2*Log[mu2/MZ2])/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2*MZ2^6*SW2*Log[mu2/MZ2])/(144*MW*(MH2 - 4*MW2)*
   (MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ2^6*SW2*Log[mu2/MZ2])/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (20*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2^2*Log[mu2/MZ2])/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (100*CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2^2*Log[mu2/MZ2])/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (80*CHD*CW2*MW2^6*MZ*MZ2*SW2^2*Log[mu2/MZ2])/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (50*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2^2*
   Log[mu2/MZ2])/(27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (250*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (200*CHD*CW2*MW2^5*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CHD*CW2*MW2*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2^2*MW2*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (40*CHD*CW2^3*MW2*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (50*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (40*CHD*CW2*MW2^4*MZ*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CHWB*CW2*MH2^2*MW2^5*MZ2*SW2^2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (40*CHWB*CW2*MH2*MW2^6*MZ2*SW2^2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (32*CHWB*CW2*MW2^7*MZ2*SW2^2*Log[mu2/MZ2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (40*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MW2^6*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (10*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (50*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (40*CHWB*CW2*MW2^5*MZ2^3*SW2^2*Log[mu2/MZ2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (52*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^2*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (260*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^2*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (208*CHWB*CW2*MW2^4*MZ2^4*SW2^2*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2^2*MW2*MZ2^5*SW2^2*Log[mu2/MZ2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (35*CHWB*CW2*MH2*MW2^2*MZ2^5*SW2^2*Log[mu2/MZ2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (14*CHWB*CW2*MW2^3*MZ2^5*SW2^2*Log[mu2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^2*MZ2^6*SW2^2*Log[mu2/MZ2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MW2*MZ2^6*SW2^2*Log[mu2/MZ2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ2^6*SW2^2*Log[mu2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2*Log[mu2/MZ2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) - (20*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2*
   Log[mu2/MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (160*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*SW2^2*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (20*CHD*CW2*MW2*MZ*MZ2^2*SW2^3*Log[mu2/MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (20*CHD*CW2^2*MW2*MZ*MZ2^2*SW2^3*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (80*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^3*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (400*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^3*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (320*CHWB*CW2*MW2^6*MZ2^2*SW2^3*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (40*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^3*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (200*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^3*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (160*CHWB*CW2*MW2^5*MZ2^3*SW2^3*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (80*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^3*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (400*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^3*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (320*CHWB*CW2*MW2^4*MZ2^4*SW2^3*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (20*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^3*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (80*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^3*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*CHe[2, 2]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[2, 2]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (83*MW2^3*MZ*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MW2^5*MZ*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) - (4*MW2^4*MZ*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^4*MZ*MZ2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*MW2^2*MZ*MZ2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*CW2*MW2^3*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*MW2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (10*CW2*MW2^2*MZ*MZ2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MZ*MZ2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(288*MW2*(2*MW2 - MZ2)*
   (4*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MW2*MZ*MZ2^4*SW2*CHl3[1, 1]*
   Log[mu2/MZ2])/(27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (11*CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (72*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^4*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (144*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (40*CW2*MW2^4*MZ*MZ2*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^3*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (40*CW2*MW2^2*MZ*MZ2^3*SW2^2*CHl3[1, 1]*
   Log[mu2/MZ2])/(27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/(72*MW2*(2*MW2 - MZ2)*
   (4*MW2 - MZ2)*Pi^3*VMU^2) - (20*CW2*MW2*MZ*MZ2^4*SW2^2*CHl3[1, 1]*
   Log[mu2/MZ2])/(27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (11*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (18*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^4*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (40*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (80*CW2^2*MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CW2*MW2*MZ*MZ2^2*SW2^4*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (83*MW2^3*MZ*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (8*MW2^5*MZ*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (10*CW2*MW2^4*MZ*MZ2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*MW2^2*MZ*MZ2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*CW2*MW2^3*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*MW2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (10*CW2*MW2^2*MZ*MZ2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MZ*MZ2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(288*MW2*(2*MW2 - MZ2)*
   (4*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MW2*MZ*MZ2^4*SW2*CHl3[2, 2]*
   Log[mu2/MZ2])/(27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (11*CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (72*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^4*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (144*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (40*CW2*MW2^4*MZ*MZ2*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^3*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (40*CW2*MW2^2*MZ*MZ2^3*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/(72*MW2*(2*MW2 - MZ2)*
   (4*MW2 - MZ2)*Pi^3*VMU^2) - (20*CW2*MW2*MZ*MZ2^4*SW2^2*CHl3[2, 2]*
   Log[mu2/MZ2])/(27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (11*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (18*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^4*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (40*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (80*CW2^2*MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CW2*MW2*MZ*MZ2^2*SW2^4*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2^5*MZ*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2^6*MZ*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^7*MZ*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CW2*MH2^2*MW2^4*MZ*MZ2*Cll[1, 2, 2, 1]*
   Log[mu2/MZ2])/(18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (25*CW2*MH2*MW2^5*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MW2^6*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MW2^3*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (55*CW2*MH2*MW2^4*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (22*CW2*MW2^5*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MH2^2*MW2^2*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (40*CW2*MH2*MW2^3*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (32*CW2*MW2^4*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (55*CW2*MH2^2*MW2*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (275*CW2*MH2*MW2^2*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (55*CW2*MW2^3*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MH2^2*MZ*MZ2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*CW2*MH2*MW2*MZ*MZ2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MW2^2*MZ*MZ2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MZ*MZ2^6*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^6*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (288*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^6*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MH2^2*MW2^5*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MH2*MW2^6*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (16*CW2*MW2^7*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (83*MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MW2^5*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) + (4*MW2^4*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (40*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (200*CW2*MH2*MW2^5*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (160*CW2*MW2^6*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (85*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (68*CW2*MW2^5*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (86*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (430*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (344*CW2*MW2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(48*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (145*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*
   Log[mu2/MZ2])/(108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (725*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (145*CW2*MW2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MH2^2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*CW2*MH2*MW2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MW2^2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^6*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^6*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^6*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (40*CW2*MH2^2*MW2^4*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (200*CW2*MH2*MW2^5*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (160*CW2*MW2^6*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (100*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (80*CW2*MW2^5*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (200*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (160*CW2*MW2^4*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MH2^2*MW2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (100*CW2*MH2*MW2^2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (80*CW2*MW2^3*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (40*CW2*MW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (10*CW2*MW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1]*
   Log[mu2/MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (80*CW2^2*MW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (40*CW2*MW2*MZ*MZ2^2*SW2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*Log[-(MW2/MZ2)])/(24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^2*MW2^2*MZ*MZ2*Log[-(MW2/MZ2)])/
  (16*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^3*Log[-(MW2/MZ2)])/(48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*CW2*MW2^3*MZ*SW*Log[-(MW2/MZ2)])/
  (6*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*Log[-(MW2/MZ2)])/(4*(2 - 4*CW2)*(MW2 + MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MZ*MZ2^3*SW*Log[-(MW2/MZ2)])/
  (12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*CHl3[1, 1]*Log[-(MW2/MZ2)])/(12*(2 - 4*CW2)*(MW2 + MZ2)*
   Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1]*Log[-(MW2/MZ2)])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[1, 1]*Log[-(MW2/MZ2)])/(24*(2 - 4*CW2)*(MW2 + MZ2)*
   Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2*CHl3[2, 2]*Log[-(MW2/MZ2)])/
  (12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2]*Log[-(MW2/MZ2)])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[2, 2]*Log[-(MW2/MZ2)])/(24*(2 - 4*CW2)*(MW2 + MZ2)*
   Pi^3*VMU^2) - (CW2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[-(MW2/MZ2)])/
  (12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[-(MW2/MZ2)])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[-(MW2/MZ2)])/
  (24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2^5*MZ*Log[MW2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MW2^6*MZ*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^7*MZ*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (67*CHD*CW2*MW2^3*MZ*Log[MW2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHD*CW2*MW2^5*MZ*Log[MW2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (8*CHD*CW2*MW2^4*MZ*Log[MW2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MW2^4*MZ*MZ2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^5*MZ*MZ2*Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (4*CHD*CW2*MW2^6*MZ*MZ2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2^2*MZ*MZ2*Log[MW2/MZ2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (2*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (8*CHD*CW2*MW2^5*MZ*MZ2^2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*Log[MW2/MZ2])/(48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*Log[MW2/MZ2])/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*Log[MW2/MZ2])/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (2*CHD*CW2*MW2^4*MZ*MZ2^3*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2*MZ*MZ2^4*Log[MW2/MZ2])/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MW2^2*MZ*MZ2^4*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*MZ2^4*Log[MW2/MZ2])/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (67*CHWB*CW*MW2^3*MZ*SW*Log[MW2/MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*CHWB*CW*MW2^5*MZ*SW*Log[MW2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) + (32*CHWB*CW*MW2^4*MZ*SW*Log[MW2/MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW2^2*MZ*MZ2*SW*Log[MW2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MW2*MZ*MZ2^2*SW*Log[MW2/MZ2])/
  (12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHD*CW2*MH2^2*MW2^5*MZ*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (10*CHD*CW2*MH2*MW2^6*MZ*SW2*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHD*CW2*MW2^7*MZ*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CHD*CW2*MW2^6*MZ*MZ2*SW2*Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (8*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (40*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (32*CHD*CW2*MW2^5*MZ*MZ2^2*SW2*Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (2*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHD*CW2*MW2^4*MZ*MZ2^3*SW2*Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Log[MW2/MZ2])/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*MZ2^4*SW2*Log[MW2/MZ2])/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHWB*CW2*MH2^2*MW2^5*MZ2*SW2*Log[MW2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (10*CHWB*CW2*MH2*MW2^6*MZ2*SW2*Log[MW2/MZ2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (8*CHWB*CW2*MW2^7*MZ2*SW2*Log[MW2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (20*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MW2^6*MZ2^2*SW2*Log[MW2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (40*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MW2^5*MZ2^3*SW2*Log[MW2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (10*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (8*CHWB*CW2*MW2^4*MZ2^4*SW2*Log[MW2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2*MZ2^5*SW2*Log[MW2/MZ2])/(72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2^2*MZ2^5*SW2*Log[MW2/MZ2])/
  (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ2^5*SW2*Log[MW2/MZ2])/(18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MH2^2*MW2^5*MZ2*SW2^2*Log[MW2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (40*CHWB*CW2*MH2*MW2^6*MZ2*SW2^2*Log[MW2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MW2^7*MZ2*SW2^2*Log[MW2/MZ2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (80*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (64*CHWB*CW2*MW2^6*MZ2^2*SW2^2*Log[MW2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (32*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (160*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (128*CHWB*CW2*MW2^5*MZ2^3*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (40*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MW2^4*MZ2^4*SW2^2*Log[MW2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2*MZ2^5*SW2^2*Log[MW2/MZ2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MW2^2*MZ2^5*SW2^2*Log[MW2/MZ2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MW2^3*MZ2^5*SW2^2*Log[MW2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (67*MW2^3*MZ*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MW2^5*MZ*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) + (16*MW2^4*MZ*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW2^2*MZ*MZ2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (144*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1]*Log[MW2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[MW2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1]*Log[MW2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*CHl3[1, 1]*Log[MW2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (67*MW2^3*MZ*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (8*MW2^5*MZ*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (16*MW2^4*MZ*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (11*MW2^2*MZ*MZ2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (144*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2]*Log[MW2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[MW2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2]*Log[MW2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*CHl3[2, 2]*Log[MW2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2^5*MZ*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2^6*MZ*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2^7*MZ*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MH2^2*MW2^4*MZ*MZ2*Cll[1, 2, 2, 1]*
   Log[MW2/MZ2])/(9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2^5*MZ*MZ2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^6*MZ*MZ2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2^3*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MH2*MW2^4*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2^5*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2^2*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2*MW2^3*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^4*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MH2*MW2^2*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^5*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2*MZ*MZ2^5*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^5*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2^2*MW2^5*MZ*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MH2*MW2^6*MZ*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MW2^7*MZ*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (67*MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MW2^5*MZ*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) - (16*MW2^4*MZ*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MH2*MW2^5*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (16*CW2*MW2^6*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (40*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (32*CW2*MW2^5*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (100*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (80*CW2*MW2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam61_GF_aEW_MZ_Ztautau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CW2*CWw*MW*MW2^2*MZ)/(12*Pi^3*VMU^3) - (5*CW2*CWw*MW*MW2*MZ*MZ2)/
  (48*Pi^3*VMU^3) + (CW2*CWw*MW*MZ*MZ2^2)/(32*Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2^2*MZ*MZ2*SW2)/((2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (13*CW2*CWw*MW*MW2*MZ*MZ2^2*SW2)/(12*(2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (4*CW2*CWw*MW*MW2^2*MZ*MZ2*SW2^2)/((2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^2*SW2^2)/(12*Pi^3*VMU^3) - 
 (13*CW2*CWw*MW*MW2*MZ*MZ2^2*SW2^2)/(3*(2*MW2 - MZ2)*Pi^3*VMU^3) - 
 (CHD*CW2*MH2^3*MZ)/(96*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^3*MZ)/(16*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2*MZ)/(288*Pi^3*VMU^2) - (CHD*MH2*MW2*MZ)/(128*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ)/(192*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MW2*MZ)/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (55*CHD*MT2*MW2*MZ)/(216*Pi^3*VMU^2) - (43*CHD*CW2*MT2*MW2*MZ)/
  (288*(2 - 4*CW2)*Pi^3*VMU^2) + (3*CHD*CW2^2*MT2*MW2*MZ)/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MW2*MZ)/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MW2*MZ)/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MW2^2*MZ)/(288*Pi^3*VMU^2) + (157*CHD*MW2^2*MZ)/(3456*Pi^3*VMU^2) + 
 (751*CHD*CW2*MW2^2*MZ)/(864*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^2*MZ)/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MW2^2*MZ)/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ)/(8*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW2^2*MZ)/(16*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ)/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2^2*MT2*MW2^4*MZ)/(54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (85*CHD*CW2*MH2^2*MW2^5*MZ)/(432*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (25*CHD*CW2*MH2*MT2*MW2^5*MZ)/
  (54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (425*CHD*CW2*MH2*MW2^6*MZ)/(432*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (10*CHD*CW2*MT2*MW2^6*MZ)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (85*CHD*CW2*MW2^7*MZ)/
  (108*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CHD*CW2*MT2*MW2^2*MZ)/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2^2*MT2*MW2^2*MZ)/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CHD*CW2^3*MT2*MW2^2*MZ)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CHD*CW2*MW2^3*MZ)/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CHD*CW2^2*MW2^3*MZ)/(432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CHD*CW2^3*MW2^3*MZ)/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (67*CHD*CW2*MW2^3*MZ)/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CHD*MT2*MW2^4*MZ)/(27*MZ2^3*Pi^3*VMU^2) + 
 (16*CHD*CW2*MT2*MW2^4*MZ)/(27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (CHD*MW2^5*MZ)/(3*MZ2^3*Pi^3*VMU^2) - (CHD*CW2*MW2^5*MZ)/
  ((2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + (2*CHD*CW2*MW2^6*MZ)/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (14*CHD*MT2*MW2^3*MZ)/(27*MZ2^2*Pi^3*VMU^2) - 
 (4*CHD*CW2*MT2*MW2^3*MZ)/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHD*CW2^2*MT2*MW2^3*MZ)/(27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (61*CHD*MW2^4*MZ)/(216*MZ2^2*Pi^3*VMU^2) + (223*CHD*CW2*MW2^4*MZ)/
  (108*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (CHD*CW2^2*MW2^4*MZ)/
  (6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (13*CHD*CW2*MW2^5*MZ)/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MW2*MZ)/(72*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^3*MW2*MZ)/(12*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2^2*MZ)/(288*MZ2*Pi^3*VMU^2) + 
 (13*CHD*MH2*MW2^2*MZ)/(1152*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ)/(96*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*MT2*MW2^2*MZ)/(12*MZ2*Pi^3*VMU^2) + (377*CHD*CW2*MT2*MW2^2*MZ)/
  (432*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (4*CHD*CW2^2*MT2*MW2^2*MZ)/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW2^2*MZ)/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MW2^2*MZ)/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (7*CHbox*MW2^3*MZ)/(864*MZ2*Pi^3*VMU^2) + 
 (73*CHD*MW2^3*MZ)/(864*MZ2*Pi^3*VMU^2) - (503*CHD*CW2*MW2^3*MZ)/
  (288*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (89*CHD*CW2^2*MW2^3*MZ)/
  (216*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (CHD*CW2*MH2*MW2^3*MZ)/
  (6*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2^3*MZ)/(12*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ)/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MH2^2*MT2*MW2^5*MZ)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MW2^6*MZ)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (10*CHD*CW2*MH2*MT2*MW2^6*MZ)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^7*MZ)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*VMU^2) - (8*CHD*CW2*MT2*MW2^7*MZ)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (4*CHD*CW2*MW2^8*MZ)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MT2*MW2^3*MZ)/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2^2*MT2*MW2^3*MZ)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (16*CHD*CW2^3*MT2*MW2^3*MZ)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^4*MZ)/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^4*MZ)/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2^3*MW2^4*MZ)/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2^4*MZ)/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2*MZ*MZ2)/(1152*Pi^3*VMU^2) - (CHD*MH2*MZ*MZ2)/(1536*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*MZ2)/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (85*CHD*MT2*MZ*MZ2)/(864*Pi^3*VMU^2) - (17*CHD*CW2^2*MT2*MZ*MZ2)/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) + (25*CHbox*MW2*MZ*MZ2)/(3456*Pi^3*VMU^2) - 
 (643*CHD*MW2*MZ*MZ2)/(1728*Pi^3*VMU^2) - (23*CHD*CW2*MW2*MZ*MZ2)/
  (128*(2 - 4*CW2)*Pi^3*VMU^2) - (49*CHD*CW2^2*MW2*MZ*MZ2)/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2^3*MW2*MZ*MZ2)/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2*MH2^4*MW2^2*MZ*MZ2)/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MT2^2*MW2^2*MZ*MZ2)/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHbox*CW2*MH2^3*MW2^3*MZ*MZ2)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CHD*CW2*MH2^3*MW2^3*MZ*MZ2)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (443*CHD*CW2*MH2^2*MT2*MW2^3*MZ*MZ2)/
  (1728*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2^2*MW2^3*MZ*MZ2)/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHbox*CW2*MH2^2*MW2^4*MZ*MZ2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (545*CHD*CW2*MH2^2*MW2^4*MZ*MZ2)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (2215*CHD*CW2*MH2*MT2*MW2^4*MZ*MZ2)/
  (1728*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MW2^4*MZ*MZ2)/(6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (23*CHbox*CW2*MH2*MW2^5*MZ*MZ2)/
  (216*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1963*CHD*CW2*MH2*MW2^5*MZ*MZ2)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (443*CHD*CW2*MT2*MW2^5*MZ*MZ2)/
  (432*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHbox*CW2*MW2^6*MZ*MZ2)/(54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (401*CHD*CW2*MW2^6*MZ*MZ2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2*MW2*MZ*MZ2)/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^2*MH2*MW2*MZ*MZ2)/
  (1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2*MW2*MZ*MZ2)/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHD*CW2*MT2*MW2*MZ*MZ2)/(432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHD*CW2^2*MT2*MW2*MZ*MZ2)/(1728*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHD*CW2^3*MT2*MW2*MZ*MZ2)/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CHD*CW2*MW2^2*MZ*MZ2)/(432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CHD*CW2^2*MW2^2*MZ*MZ2)/(1728*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CHD*CW2^3*MW2^2*MZ*MZ2)/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (43*CHD*CW2*MW2^2*MZ*MZ2)/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2^2)/(288*Pi^3*VMU^2) + (2621*CHD*MZ*MZ2^2)/(13824*Pi^3*VMU^2) + 
 (49*CHD*CW2^2*MZ*MZ2^2)/(216*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MZ*MZ2^2)/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^4*MW2*MZ*MZ2^2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2)/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MW2^2*MZ*MZ2^2)/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (157*CHD*CW2*MH2^3*MW2^2*MZ*MZ2^2)/
  (2304*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (265*CHD*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2)/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHbox*CW2*MH2^2*MW2^3*MZ*MZ2^2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (1223*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2)/
  (2304*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (1325*CHD*CW2*MH2*MT2*MW2^3*MZ*MZ2^2)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MT2^2*MW2^3*MZ*MZ2^2)/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CHbox*CW2*MH2*MW2^4*MZ*MZ2^2)/(108*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (121*CHD*CW2*MH2*MW2^4*MZ*MZ2^2)/
  (32*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (265*CHD*CW2*MT2*MW2^4*MZ*MZ2^2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*CHbox*CW2*MW2^5*MZ*MZ2^2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (439*CHD*CW2*MW2^5*MZ*MZ2^2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*CW2*MH2*MZ*MZ2^2)/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2^2)/(1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MH2*MZ*MZ2^2)/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MZ*MZ2^2)/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2*MZ*MZ2^2)/(192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MT2*MZ*MZ2^2)/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHD*CW2*MW2*MZ*MZ2^2)/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHD*CW2^2*MW2*MZ*MZ2^2)/(3456*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHD*CW2^3*MW2*MZ*MZ2^2)/(432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*CHD*CW2*MW2*MZ*MZ2^2)/(288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^4*MZ*MZ2^3)/(576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHD*CW2*MH2^2*MT2^2*MZ*MZ2^3)/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHbox*CW2*MH2^3*MW2*MZ*MZ2^3)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (47*CHD*CW2*MH2^3*MW2*MZ*MZ2^3)/(2304*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (23*CHD*CW2*MH2^2*MT2*MW2*MZ*MZ2^3)/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2^2*MW2*MZ*MZ2^3)/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^3)/
  (108*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (665*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3)/(3456*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (115*CHD*CW2*MH2*MT2*MW2^2*MZ*MZ2^3)/
  (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MW2^2*MZ*MZ2^3)/(24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (115*CHbox*CW2*MH2*MW2^3*MZ*MZ2^3)/
  (864*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (9059*CHD*CW2*MH2*MW2^3*MZ*MZ2^3)/(6912*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (23*CHD*CW2*MT2*MW2^3*MZ*MZ2^3)/
  (96*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (35*CHbox*CW2*MW2^4*MZ*MZ2^3)/(216*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (1819*CHD*CW2*MW2^4*MZ*MZ2^3)/
  (1728*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3)/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^3)/(1152*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MZ*MZ2^3)/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CHD*CW2*MZ*MZ2^3)/(1152*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2^4)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*CW2*MH2^3*MZ*MZ2^4)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHbox*CW2*MH2^2*MW2*MZ*MZ2^4)/
  (108*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (173*CHD*CW2*MH2^2*MW2*MZ*MZ2^4)/(6912*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (23*CHbox*CW2*MH2*MW2^2*MZ*MZ2^4)/
  (864*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (991*CHD*CW2*MH2*MW2^2*MZ*MZ2^4)/(6912*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*CHbox*CW2*MW2^3*MZ*MZ2^4)/
  (216*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (203*CHD*CW2*MW2^3*MZ*MZ2^4)/(1728*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*CW2*MH2^2*MZ*MZ2^5)/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MW2*MZ*MZ2^5)/
  (1152*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2^5)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (7*CHWB*MH2*MW2^2)/(288*MW*Pi^3*SW*VMU^2) + 
 (731*CHWB*MT2*MW2^2)/(432*MW*Pi^3*SW*VMU^2) + 
 (233*CHWB*MW2^3)/(216*MW*Pi^3*SW*VMU^2) + (22*CHWB*CW2*MH2^2*MT2*MW2^5)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MH2^2*MW2^6)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (110*CHWB*CW2*MH2*MT2*MW2^6)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (160*CHWB*CW2*MH2*MW2^7)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (88*CHWB*CW2*MT2*MW2^7)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (128*CHWB*CW2*MW2^8)/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*MT2*MW2^5)/(9*MW*MZ2^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^6)/(MW*MZ2^3*Pi^3*SW*VMU^2) + (26*CHWB*MT2*MW2^4)/
  (9*MW*MZ2^2*Pi^3*SW*VMU^2) - (49*CHWB*MW2^5)/(18*MW*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^3)/(72*MW*MZ2*Pi^3*SW*VMU^2) - 
 (367*CHWB*MT2*MW2^3)/(108*MW*MZ2*Pi^3*SW*VMU^2) + 
 (25*CHWB*MW2^4)/(12*MW*MZ2*Pi^3*SW*VMU^2) - (8*CHWB*CW2*MH2^2*MT2*MW2^6)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2^7)/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) + (40*CHWB*CW2*MH2*MT2*MW2^7)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2^8)/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) - (32*CHWB*CW2*MT2*MW2^8)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + (4*CHWB*CW2*MW2^9)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ2)/(96*MW*Pi^3*SW*VMU^2) - (127*CHWB*MT2*MW2*MZ2)/
  (432*MW*Pi^3*SW*VMU^2) - (437*CHWB*MW2^2*MZ2)/(192*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MW2^4*MZ2)/(72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (31*CHWB*CW2*MH2^2*MT2*MW2^4*MZ2)/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2077*CHWB*CW2*MH2^2*MW2^5*MZ2)/(216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (155*CHWB*CW2*MH2*MT2*MW2^5*MZ2)/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1306*CHWB*CW2*MH2*MW2^6*MZ2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (31*CHWB*CW2*MT2*MW2^6*MZ2)/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1046*CHWB*CW2*MW2^7*MZ2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (1463*CHWB*MW2*MZ2^2)/(1728*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2^3*MZ2^2)/(48*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (91*CHWB*CW2*MH2^2*MT2*MW2^3*MZ2^2)/
  (216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4729*CHWB*CW2*MH2^2*MW2^4*MZ2^2)/(432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (455*CHWB*CW2*MH2*MT2*MW2^4*MZ2^2)/
  (216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11917*CHWB*CW2*MH2*MW2^5*MZ2^2)/(216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (91*CHWB*CW2*MT2*MW2^5*MZ2^2)/
  (54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2387*CHWB*CW2*MW2^6*MZ2^2)/(54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^3*MW2^2*MZ2^3)/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MH2^2*MT2*MW2^2*MZ2^3)/(216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (2425*CHWB*CW2*MH2^2*MW2^3*MZ2^3)/
  (432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (85*CHWB*CW2*MH2*MT2*MW2^3*MZ2^3)/(216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (3047*CHWB*CW2*MH2*MW2^4*MZ2^3)/
  (108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MT2*MW2^4*MZ2^3)/(54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (610*CHWB*CW2*MW2^5*MZ2^3)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (229*CHWB*CW2*MH2^2*MW2^2*MZ2^4)/(216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (1145*CHWB*CW2*MH2*MW2^3*MZ2^4)/
  (216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (229*CHWB*CW2*MW2^4*MZ2^4)/(54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (3*CHWB*MW2^3*SW)/(4*MW*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^3*MZ*SW)/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^3*MZ*SW)/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2*MZ*SW)/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW2*MZ*SW)/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (43*CHWB*CW*MT2*MW2*MZ*SW)/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*CW2*MT2*MW2*MZ*SW)/(2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW2*MZ*SW)/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^2*MW2*MZ*SW)/(2*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (751*CHWB*CW*MW2^2*MZ*SW)/(216*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*CW2*MW2^2*MZ*SW)/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MW2^2*MZ*SW)/(2*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2^2*MZ*SW)/(2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MW2^2*MZ*SW)/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^3*MZ*SW)/(2*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MT2*MW2^2*MZ*SW)/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CHWB*CW*CW2*MT2*MW2^2*MZ*SW)/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CHWB*CW*CW2*MT2*MW2^2*MZ*SW)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (80*CHWB*CW*CW2^2*MT2*MW2^2*MZ*SW)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (19*CHWB*CW*MW2^3*MZ*SW)/(432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CHWB*CW*CW2*MW2^3*MZ*SW)/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CHWB*CW*CW2*MW2^3*MZ*SW)/(108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (38*CHWB*CW*CW2^2*MW2^3*MZ*SW)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (67*CHWB*CW*MW2^3*MZ*SW)/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (64*CHWB*CW*MT2*MW2^4*MZ*SW)/(27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (4*CHWB*CW*MW2^5*MZ*SW)/((2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (8*CHWB*CW*MW2^6*MZ*SW)/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (16*CHWB*CW*MT2*MW2^3*MZ*SW)/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (16*CHWB*CW*CW2*MT2*MW2^3*MZ*SW)/(27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (223*CHWB*CW*MW2^4*MZ*SW)/(27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2*MW2^4*MZ*SW)/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (26*CHWB*CW*MW2^5*MZ*SW)/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*MW2^4*SW)/(2*MW*MZ2*Pi^3*VMU^2) + (CHWB*CW*MH2^3*MW2*MZ*SW)/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^3*MW2*MZ*SW)/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2^2*MZ*SW)/(24*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (377*CHWB*CW*MT2*MW2^2*MZ*SW)/(108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CHWB*CW*CW2*MT2*MW2^2*MZ*SW)/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MH2^2*MW2^2*MZ*SW)/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MT2^2*MW2^2*MZ*SW)/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (503*CHWB*CW*MW2^3*MZ*SW)/(72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (89*CHWB*CW*CW2*MW2^3*MZ*SW)/(54*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MH2*MW2^3*MZ*SW)/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW2^3*MZ*SW)/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2^4*MZ*SW)/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MT2*MW2^3*MZ*SW)/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2*MT2*MW2^3*MZ*SW)/(9*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2*MT2*MW2^3*MZ*SW)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (64*CHWB*CW*CW2^2*MT2*MW2^3*MZ*SW)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (CHWB*CW*MW2^4*MZ*SW)/(12*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (CHWB*CW*CW2*MW2^4*MZ*SW)/((2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^4*MZ*SW)/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*CW2^2*MW2^4*MZ*SW)/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW2^4*MZ*SW)/(6*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*MW2^2*MZ2*SW)/(16*MW*Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MZ*MZ2*SW)/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (17*CHWB*CW*CW2*MT2*MZ*MZ2*SW)/
  (54*(2 - 4*CW2)*Pi^3*VMU^2) - (23*CHWB*CW*MW2*MZ*MZ2*SW)/
  (32*(2 - 4*CW2)*Pi^3*VMU^2) - (49*CHWB*CW*CW2*MW2*MZ*MZ2*SW)/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW*CW2^2*MW2*MZ*MZ2*SW)/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW*MH2*MW2*MZ*MZ2*SW)/
  (1152*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW)/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW)/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2*MW2*MZ*MZ2*SW)/(36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (23*CHWB*CW*MT2*MW2*MZ*MZ2*SW)/(1728*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW)/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW)/(432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (23*CHWB*CW*CW2^2*MT2*MW2*MZ*MZ2*SW)/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + (163*CHWB*CW*MW2^2*MZ*MZ2*SW)/
  (1728*(2*MW2 - MZ2)*Pi^3*VMU^2) + (1067*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW)/
  (1296*(2*MW2 - MZ2)*Pi^3*VMU^2) + (163*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW)/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CHWB*CW*CW2^2*MW2^2*MZ*MZ2*SW)/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (43*CHWB*CW*MW2^2*MZ*MZ2*SW)/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*MW2*MZ2^2*SW)/(32*MW*Pi^3*VMU^2) + 
 (49*CHWB*CW*CW2*MZ*MZ2^2*SW)/(54*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MZ*MZ2^2*SW)/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2^2*SW)/(1152*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW)/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW)/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW)/(36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MZ*MZ2^2*SW)/(192*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW)/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW)/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MT2*MZ*MZ2^2*SW)/(6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHWB*CW*MW2*MZ*MZ2^2*SW)/(3456*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (559*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW)/(2592*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW)/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (151*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW)/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*CHWB*CW*MW2*MZ*MZ2^2*SW)/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^3*SW)/(1152*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW)/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW)/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MZ*MZ2^3*SW)/(36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CHWB*CW*MZ*MZ2^3*SW)/(288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (9*CHD*CW2*MH2^2*MW2^2*MZ)/(128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*CHD*CW2*MH2*MW2^3*MZ)/(128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2*MH2*MW2^3*MZ)/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CHD*CW2*MW2^4*MZ)/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2^2*MW2^4*MZ)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) + (CHD*CW2*MH2*MW2^5*MZ)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW2*VMU^2) + (CHD*CW2*MH2*MW2^5*MZ)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*
   Pi^3*SW2*VMU^2) - (CHD*CW2*MW2^6*MZ)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*
   Pi^3*SW2*VMU^2) + (3*CHD*CW2*MH2^2*MW2^3*MZ)/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CHD*CW2*MH2*MW2^4*MZ)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^4*MZ)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (5*CHD*CW2*MW2^5*MZ)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) + (CHD*CW2*MH2^2*MW2*MZ*MZ2)/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (CHD*CW2*MH2*MW2^2*MZ*MZ2)/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (3*CHD*CW2*MH2*MW2^2*MZ*MZ2)/(128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) + (3*CHD*CW2*MW2^3*MZ*MZ2)/(128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) - (9*CHWB*CW*MH2^2*MW2^2*MZ*SW)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (9*CHWB*CW*MH2*MW2^3*MZ*SW)/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CHWB*CW*MH2*MW2^3*MZ*SW)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*CW*MW2^4*MZ*SW)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (5*CHWB*CW*CW2*MT2*MW2^2*MZ*SW)/(54*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (19*CHWB*CW*CW2*MW2^3*MZ*SW)/(432*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*MH2^2*MW2^4*MZ*SW)/(8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*
   VMU^2) + (CHWB*CW*MH2*MW2^5*MZ*SW)/(8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*
   SW2*VMU^2) + (CHWB*CW*MH2*MW2^5*MZ*SW)/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*
   Pi^3*SW2*VMU^2) - (CHWB*CW*MW2^6*MZ*SW)/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*SW2*VMU^2) + (3*CHWB*CW*MH2^2*MW2^3*MZ*SW)/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*CW*MH2*MW2^4*MZ*SW)/(8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*
   VMU^2) - (5*CHWB*CW*MH2*MW2^4*MZ*SW)/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*SW2*VMU^2) + (5*CHWB*CW*MW2^5*MZ*SW)/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*SW2*VMU^2) - (2*CHWB*CW*CW2*MT2*MW2^3*MZ*SW)/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*VMU^2) + (CHWB*CW*CW2*MW2^4*MZ*SW)/
  (12*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*VMU^2) + (CHWB*CW*MH2^2*MW2*MZ*MZ2*SW)/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*MH2*MW2^2*MZ*MZ2*SW)/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*
   VMU^2) - (3*CHWB*CW*MH2*MW2^2*MZ*MZ2*SW)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (3*CHWB*CW*MW2^3*MZ*MZ2*SW)/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW)/(1152*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (23*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW)/(1728*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (163*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW)/(1728*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW)/(1152*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW)/(192*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (151*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW)/(3456*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW)/(1152*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*SW2)/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CHD*CW2*MT2*MW2*MZ*SW2)/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*CHD*CW2*MW2^2*MZ*SW2)/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CHD*CW2^2*MW2^2*MZ*SW2)/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2^2*MZ*SW2)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^3*MZ*SW2)/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^3*MZ*SW2)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^4*MZ*SW2)/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (10*CHD*CW2*MH2^2*MT2*MW2^4*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (85*CHD*CW2*MH2^2*MW2^5*MZ*SW2)/
  (108*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (50*CHD*CW2*MH2*MT2*MW2^5*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (425*CHD*CW2*MH2*MW2^6*MZ*SW2)/
  (108*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (40*CHD*CW2*MT2*MW2^6*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (85*CHD*CW2*MW2^7*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (10*CHD*CW2*MT2*MW2^2*MZ*SW2)/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (10*CHD*CW2^2*MT2*MW2^2*MZ*SW2)/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CHD*CW2*MW2^3*MZ*SW2)/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CHD*CW2^2*MW2^3*MZ*SW2)/(108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MT2*MW2^3*MZ*SW2)/(9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2^4*MZ*SW2)/(6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MT2*MW2^2*MZ*SW2)/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (77*CHD*CW2*MW2^3*MZ*SW2)/(72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MH2^2*MT2*MW2^5*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (4*CHD*CW2*MH2^2*MW2^6*MZ*SW2)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (40*CHD*CW2*MH2*MT2*MW2^6*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (20*CHD*CW2*MH2*MW2^7*MZ*SW2)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (32*CHD*CW2*MT2*MW2^7*MZ*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) - (16*CHD*CW2*MW2^8*MZ*SW2)/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (8*CHD*CW2*MT2*MW2^3*MZ*SW2)/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (8*CHD*CW2^2*MT2*MW2^3*MZ*SW2)/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*SW2)/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^4*MZ*SW2)/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2*SW2)/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2*MZ*MZ2*SW2)/(16*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (25*CHD*CW2*MW2*MZ*MZ2*SW2)/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (13*CHD*CW2^2*MW2*MZ*MZ2*SW2)/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2*MZ*MZ2*SW2)/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ*MZ2*SW2)/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*CW2*MH2*MW2^2*MZ*MZ2*SW2)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (3*CHD*CW2*MW2^3*MZ*MZ2*SW2)/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHD*CW2*MH2^4*MW2^2*MZ*MZ2*SW2)/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MT2^2*MW2^2*MZ*MZ2*SW2)/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MW2^3*MZ*MZ2*SW2)/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (73*CHD*CW2*MH2^3*MW2^3*MZ*MZ2*SW2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (443*CHD*CW2*MH2^2*MT2*MW2^3*MZ*MZ2*SW2)/(432*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MT2^2*MW2^3*MZ*MZ2*SW2)/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MH2^2*MW2^4*MZ*MZ2*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (4105*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2)/
  (2592*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2215*CHD*CW2*MH2*MT2*MW2^4*MZ*MZ2*SW2)/(432*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (2*CHD*CW2*MT2^2*MW2^4*MZ*MZ2*SW2)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CHbox*CW2*MH2*MW2^5*MZ*MZ2*SW2)/(54*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (15667*CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2)/
  (1296*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (443*CHD*CW2*MT2*MW2^5*MZ*MZ2*SW2)/(108*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (14*CHbox*CW2*MW2^6*MZ*MZ2*SW2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3209*CHD*CW2*MW2^6*MZ*MZ2*SW2)/(324*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2*MZ*MZ2*SW2)/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^2*MH2*MW2*MZ*MZ2*SW2)/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*CHD*CW2*MT2*MW2*MZ*MZ2*SW2)/(432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*CHD*CW2^2*MT2*MW2*MZ*MZ2*SW2)/(432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (1111*CHD*CW2*MW2^2*MZ*MZ2*SW2)/(1296*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (89*CHD*CW2^2*MW2^2*MZ*MZ2*SW2)/(1296*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (200*CHD*CW2^3*MW2^2*MZ*MZ2*SW2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*CW2^2*MZ*MZ2^2*SW2)/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^4*MW2*MZ*MZ2^2*SW2)/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*SW2)/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2)/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (157*CHD*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2)/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (265*CHD*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*SW2)/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHbox*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7007*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2)/
  (5184*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1325*CHD*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (2*CHD*CW2*MT2^2*MW2^3*MZ*MZ2^2*SW2)/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CHbox*CW2*MH2*MW2^4*MZ*MZ2^2*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (7301*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2)/
  (648*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (265*CHD*CW2*MT2*MW2^4*MZ*MZ2^2*SW2)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (28*CHbox*CW2*MW2^5*MZ*MZ2^2*SW2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2951*CHD*CW2*MW2^5*MZ*MZ2^2*SW2)/(324*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2*MZ*MZ2^2*SW2)/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^2*MH2*MZ*MZ2^2*SW2)/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MZ*MZ2^2*SW2)/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2*MZ*MZ2^2*SW2)/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2747*CHD*CW2*MW2*MZ*MZ2^2*SW2)/(2592*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (347*CHD*CW2^2*MW2*MZ*MZ2^2*SW2)/(2592*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (200*CHD*CW2^3*MW2*MZ*MZ2^2*SW2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*CW2*MH2^4*MZ*MZ2^3*SW2)/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MT2^2*MZ*MZ2^3*SW2)/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHbox*CW2*MH2^3*MW2*MZ*MZ2^3*SW2)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (47*CHD*CW2*MH2^3*MW2*MZ*MZ2^3*SW2)/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CHD*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2)/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*SW2)/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (265*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2)/
  (864*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (115*CHD*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2)/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MT2^2*MW2^2*MZ*MZ2^3*SW2)/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (115*CHbox*CW2*MH2*MW2^3*MZ*MZ2^3*SW2)/(216*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5059*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2)/
  (1728*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CHD*CW2*MT2*MW2^3*MZ*MZ2^3*SW2)/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (35*CHbox*CW2*MW2^4*MZ*MZ2^3*SW2)/
  (54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1019*CHD*CW2*MW2^4*MZ*MZ2^3*SW2)/(432*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MZ*MZ2^3*SW2)/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^2*MZ*MZ2^3*SW2)/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2^4*SW2)/(72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*CW2*MH2^3*MZ*MZ2^4*SW2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHbox*CW2*MH2^2*MW2*MZ*MZ2^4*SW2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (173*CHD*CW2*MH2^2*MW2*MZ*MZ2^4*SW2)/(1728*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (23*CHbox*CW2*MH2*MW2^2*MZ*MZ2^4*SW2)/
  (216*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (991*CHD*CW2*MH2*MW2^2*MZ*MZ2^4*SW2)/(1728*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (7*CHbox*CW2*MW2^3*MZ*MZ2^4*SW2)/
  (54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (203*CHD*CW2*MW2^3*MZ*MZ2^4*SW2)/(432*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MZ*MZ2^5*SW2)/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2*MZ*MZ2^5*SW2)/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW2^2*MZ*MZ2^5*SW2)/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*MH2*MW2^2*SW2)/(72*MW*Pi^3*SW*VMU^2) + 
 (71*CHWB*MT2*MW2^2*SW2)/(108*MW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*SW2)/(27*MW*Pi^3*SW*VMU^2) - (104*CHWB*CW2*MH2^2*MT2*MW2^5*SW2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (143*CHWB*CW2*MH2^2*MW2^6*SW2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (520*CHWB*CW2*MH2*MT2*MW2^6*SW2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (715*CHWB*CW2*MH2*MW2^7*SW2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (416*CHWB*CW2*MT2*MW2^7*SW2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (572*CHWB*CW2*MW2^8*SW2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (8*CHWB*MT2*MW2^4*SW2)/(27*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^5*SW2)/(3*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (22*CHWB*MT2*MW2^3*SW2)/(27*MW*MZ2*Pi^3*SW*VMU^2) + 
 (20*CHWB*MW2^4*SW2)/(27*MW*MZ2*Pi^3*SW*VMU^2) + 
 (32*CHWB*CW2*MH2^2*MT2*MW2^6*SW2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - (4*CHWB*CW2*MH2^2*MW2^7*SW2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (160*CHWB*CW2*MH2*MT2*MW2^7*SW2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + (20*CHWB*CW2*MH2*MW2^8*SW2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (128*CHWB*CW2*MT2*MW2^8*SW2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - (16*CHWB*CW2*MW2^9*SW2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2*MZ2*SW2)/(96*MW*Pi^3*SW*VMU^2) - 
 (17*CHWB*MT2*MW2*MZ2*SW2)/(144*MW*Pi^3*SW*VMU^2) - 
 (107*CHWB*MW2^2*MZ2*SW2)/(216*MW*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2^4*MZ2*SW2)/(18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (35*CHWB*CW2*MH2^2*MT2*MW2^4*MZ2*SW2)/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1501*CHWB*CW2*MH2^2*MW2^5*MZ2*SW2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (175*CHWB*CW2*MH2*MT2*MW2^5*MZ2*SW2)/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7547*CHWB*CW2*MH2*MW2^6*MZ2*SW2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (140*CHWB*CW2*MT2*MW2^6*MZ2*SW2)/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1511*CHWB*CW2*MW2^7*MZ2*SW2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (97*CHWB*MW2*MZ2^2*SW2)/
  (576*MW*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^4*MW2^2*MZ2^2*SW2)/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MT2^2*MW2^2*MZ2^2*SW2)/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^3*MW2^3*MZ2^2*SW2)/
  (32*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (317*CHWB*CW2*MH2^2*MT2*MW2^3*MZ2^2*SW2)/(144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5*CHWB*CW2*MH2*MT2^2*MW2^3*MZ2^2*SW2)/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (13079*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2)/(288*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (1585*CHWB*CW2*MH2*MT2*MW2^4*MZ2^2*SW2)/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MT2^2*MW2^4*MZ2^2*SW2)/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (3641*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2)/
  (16*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (317*CHWB*CW2*MT2*MW2^5*MZ2^2*SW2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (6571*CHWB*CW2*MW2^6*MZ2^2*SW2)/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^4*MW2*MZ2^3*SW2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^2*MT2^2*MW2*MZ2^3*SW2)/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (55*CHWB*CW2*MH2^3*MW2^2*MZ2^3*SW2)/(576*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (673*CHWB*CW2*MH2^2*MT2*MW2^2*MZ2^3*SW2)/
  (864*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MT2^2*MW2^2*MZ2^3*SW2)/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (37861*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2)/
  (1728*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (3365*CHWB*CW2*MH2*MT2*MW2^3*MZ2^3*SW2)/(864*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (2*CHWB*CW2*MT2^2*MW2^3*MZ2^3*SW2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (46985*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2)/(432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (673*CHWB*CW2*MT2*MW2^4*MZ2^3*SW2)/
  (216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2362*CHWB*CW2*MW2^5*MZ2^3*SW2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^4*MZ2^4*SW2)/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MT2^2*MZ2^4*SW2)/(24*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (5*CHWB*CW2*MH2^3*MW2*MZ2^4*SW2)/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2^2*MT2*MW2*MZ2^4*SW2)/(54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5*CHWB*CW2*MH2*MT2^2*MW2*MZ2^4*SW2)/
  (24*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5801*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2)/(1728*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (35*CHWB*CW2*MH2*MT2*MW2^2*MZ2^4*SW2)/
  (54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2^2*MW2^2*MZ2^4*SW2)/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (28297*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2)/
  (1728*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (14*CHWB*CW2*MT2*MW2^3*MZ2^4*SW2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5717*CHWB*CW2*MW2^4*MZ2^4*SW2)/
  (432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (107*CHWB*CW2*MH2^2*MW2*MZ2^5*SW2)/(432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (535*CHWB*CW2*MH2*MW2^2*MZ2^5*SW2)/
  (432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (107*CHWB*CW2*MW2^3*MZ2^5*SW2)/(108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^2*MZ2^6*SW2)/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2*MZ2^6*SW2)/(144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MW2^2*MZ2^6*SW2)/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*MH2*MW2*MZ*SW*SW2)/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CHWB*CW*MT2*MW2*MZ*SW*SW2)/(2*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*CHWB*CW*MW2^2*MZ*SW*SW2)/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CHWB*CW*CW2*MW2^2*MZ*SW*SW2)/(2*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW2^2*MZ*SW*SW2)/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2^3*MZ*SW*SW2)/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2^3*MZ*SW*SW2)/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^4*MZ*SW*SW2)/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (10*CHWB*CW*MT2*MW2^2*MZ*SW*SW2)/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*SW2)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (19*CHWB*CW*MW2^3*MZ*SW*SW2)/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CHWB*CW*CW2*MW2^3*MZ*SW*SW2)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CHWB*CW*MT2*MW2^3*MZ*SW*SW2)/(9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (10*CHWB*CW*MW2^4*MZ*SW*SW2)/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (32*CHWB*CW*MT2*MW2^2*MZ*SW*SW2)/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (77*CHWB*CW*MW2^3*MZ*SW*SW2)/(18*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*MT2*MW2^3*MZ*SW*SW2)/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (32*CHWB*CW*CW2*MT2*MW2^3*MZ*SW*SW2)/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (CHWB*CW*MW2^4*MZ*SW*SW2)/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CHWB*CW*CW2*MW2^4*MZ*SW*SW2)/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (CHWB*CW*CW2*MH2*MZ*MZ2*SW*SW2)/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*SW2)/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (25*CHWB*CW*MW2*MZ*MZ2*SW*SW2)/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (13*CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2)/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW2*MZ*MZ2*SW*SW2)/(4*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2^2*MZ*MZ2*SW*SW2)/(4*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*CW*MH2*MW2^2*MZ*MZ2*SW*SW2)/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (3*CHWB*CW*MW2^3*MZ*MZ2*SW*SW2)/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (CHWB*CW*MH2*MW2*MZ*MZ2*SW*SW2)/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*SW2)/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*CHWB*CW*MT2*MW2*MZ*MZ2*SW*SW2)/(432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW*SW2)/(108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (89*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2)/(1296*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (100*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2)/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (89*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2)/
  (324*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (800*CHWB*CW*CW2^2*MW2^2*MZ*MZ2*SW*SW2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*CW2*MZ*MZ2^2*SW*SW2)/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MZ*MZ2^2*SW*SW2)/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2)/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHWB*CW*MT2*MZ*MZ2^2*SW*SW2)/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW*SW2)/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (347*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2)/(2592*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (100*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2)/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (347*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2)/
  (648*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (800*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*SW2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MZ*MZ2^3*SW*SW2)/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*SW2)/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*SW2^2)/(8*Pi^3*VMU^2) - (CHD*CW2*MW2^3*MZ*SW2^2)/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHbox*MH2*MZ*MZ2*SW2^2)/
  (288*Pi^3*VMU^2) - (CHD*MH2*MZ*MZ2*SW2^2)/(384*Pi^3*VMU^2) - 
 (7*CHbox*MW2*MZ*MZ2*SW2^2)/(864*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2*SW2^2)/(24*Pi^3*VMU^2) + (CHD*CW2*MW2*MZ*MZ2*SW2^2)/
  (96*(2 - 4*CW2)*Pi^3*VMU^2) + (100*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2^2)/
  (81*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (500*CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2^2)/(81*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (400*CHD*CW2*MW2^6*MZ*MZ2*SW2^2)/
  (81*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (100*CHD*CW2*MW2^2*MZ*MZ2*SW2^2)/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (100*CHD*CW2^2*MW2^2*MZ*MZ2*SW2^2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (17*CHD*CW2*MW2^2*MZ*MZ2*SW2^2)/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHbox*MZ*MZ2^2*SW2^2)/(72*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2^2*SW2^2)/(384*Pi^3*VMU^2) - (3*CHD*CW2^3*MZ*MZ2^2*SW2^2)/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - (250*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2^2)/
  (81*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1250*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2)/(81*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (1000*CHD*CW2*MW2^5*MZ*MZ2^2*SW2^2)/
  (81*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (100*CHD*CW2*MW2*MZ*MZ2^2*SW2^2)/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (100*CHD*CW2^2*MW2*MZ*MZ2^2*SW2^2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MW2*MZ*MZ2^2*SW2^2)/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (50*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2^2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (250*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2)/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (200*CHD*CW2*MW2^4*MZ*MZ2^3*SW2^2)/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3*SW2^2)/(288*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (64*CHWB*CW2*MH2^2*MT2*MW2^5*SW2^2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (20*CHWB*CW2*MH2^2*MW2^6*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (320*CHWB*CW2*MH2*MT2*MW2^6*SW2^2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (100*CHWB*CW2*MH2*MW2^7*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (256*CHWB*CW2*MT2*MW2^7*SW2^2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (80*CHWB*CW2*MW2^8*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW2*MH2^2*MT2*MW2^4*MZ2*SW2^2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (349*CHWB*CW2*MH2^2*MW2^5*MZ2*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (80*CHWB*CW2*MH2*MT2*MW2^5*MZ2*SW2^2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (1745*CHWB*CW2*MH2*MW2^6*MZ2*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (64*CHWB*CW2*MT2*MW2^6*MZ2*SW2^2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (1396*CHWB*CW2*MW2^7*MZ2*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^4*MW2^2*MZ2^2*SW2^2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MH2^2*MT2^2*MW2^2*MZ2^2*SW2^2)/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (11*CHWB*CW2*MH2^3*MW2^3*MZ2^2*SW2^2)/
  (24*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (223*CHWB*CW2*MH2^2*MT2*MW2^3*MZ2^2*SW2^2)/(108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (10*CHWB*CW2*MH2*MT2^2*MW2^3*MZ2^2*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5015*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^2)/(648*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (1115*CHWB*CW2*MH2*MT2*MW2^4*MZ2^2*SW2^2)/
  (108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (8*CHWB*CW2*MT2^2*MW2^4*MZ2^2*SW2^2)/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (10913*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^2)/
  (324*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (223*CHWB*CW2*MT2*MW2^5*MZ2^2*SW2^2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2251*CHWB*CW2*MW2^6*MZ2^2*SW2^2)/
  (81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^4*MW2*MZ2^3*SW2^2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2*CHWB*CW2*MH2^2*MT2^2*MW2*MZ2^3*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (71*CHWB*CW2*MH2^3*MW2^2*MZ2^3*SW2^2)/(144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (401*CHWB*CW2*MH2^2*MT2*MW2^2*MZ2^3*SW2^2)/(216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (10*CHWB*CW2*MH2*MT2^2*MW2^2*MZ2^3*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (139*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^2)/(432*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (2005*CHWB*CW2*MH2*MT2*MW2^3*MZ2^3*SW2^2)/
  (216*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MT2^2*MW2^3*MZ2^3*SW2^2)/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (767*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^2)/
  (108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (401*CHWB*CW2*MT2*MW2^4*MZ2^3*SW2^2)/(54*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (112*CHWB*CW2*MW2^5*MZ2^3*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^4*MZ2^4*SW2^2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^2*MT2^2*MZ2^4*SW2^2)/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2^3*MW2*MZ2^4*SW2^2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (14*CHWB*CW2*MH2^2*MT2*MW2*MZ2^4*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MT2^2*MW2*MZ2^4*SW2^2)/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (2981*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^2)/
  (1296*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (70*CHWB*CW2*MH2*MT2*MW2^2*MZ2^4*SW2^2)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (2*CHWB*CW2*MT2^2*MW2^2*MZ2^4*SW2^2)/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17029*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^2)/(1296*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (56*CHWB*CW2*MT2*MW2^3*MZ2^4*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (3233*CHWB*CW2*MW2^4*MZ2^4*SW2^2)/(324*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (107*CHWB*CW2*MH2^2*MW2*MZ2^5*SW2^2)/
  (108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (535*CHWB*CW2*MH2*MW2^2*MZ2^5*SW2^2)/(108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (107*CHWB*CW2*MW2^3*MZ2^5*SW2^2)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ2^6*SW2^2)/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (5*CHWB*CW2*MH2*MW2*MZ2^6*SW2^2)/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ2^6*SW2^2)/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (2*CHWB*CW*MW2^3*MZ*SW*SW2^2)/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*MW2^2*MZ2*SW*SW2^2)/
  (2*MW*Pi^3*VMU^2) + (CHWB*CW*MW2*MZ*MZ2*SW*SW2^2)/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (100*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2^2)/
  (81*(2*MW2 - MZ2)*Pi^3*VMU^2) - (400*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2^2)/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2^2)/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*MW2*MZ2^2*SW*SW2^2)/(8*MW*Pi^3*VMU^2) - 
 (3*CHWB*CW*CW2^2*MZ*MZ2^2*SW*SW2^2)/(2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (100*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2)/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (400*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2)/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (2*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2)/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*MZ*MZ2^3*SW*SW2^2)/(72*(2 - 4*CW2)*(-4*MW2 + MZ2)*
   Pi^3*VMU^2) + (CHD*CW2^2*MZ*MZ2^2*SW2^3)/(8*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (400*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^3)/(81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2000*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^3)/
  (81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1600*CHWB*CW2*MW2^6*MZ2^2*SW2^3)/(81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (200*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^3)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1000*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^3)/(27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (800*CHWB*CW2*MW2^5*MZ2^3*SW2^3)/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (400*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^3)/(81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (2000*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^3)/
  (81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (1600*CHWB*CW2*MW2^4*MZ2^4*SW2^3)/(81*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW*CW2*MZ*MZ2^2*SW*SW2^3)/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW2^2*MW2^5*MZ2*tad)/
  (3*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - (11*CHWB*CW2^2*MW2^4*MZ2^2*tad)/
  (12*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2^2*MW2^3*MZ2^3*tad)/(12*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2^2*MW2^2*MZ2^4*tad)/(8*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (3*CHWB*CW2^2*MW2*MZ2^5*tad)/(8*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^3*MZ2^6*tad)/(12*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2^2*MW2^5*MZ2*SW2*tad)/(3*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2^2*MW2^4*MZ2^2*SW2*tad)/(MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2^2*MW2^3*MZ2^3*SW2*tad)/(4*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) + (17*CHWB*CW2^2*MW2^2*MZ2^4*SW2*tad)/
  (6*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (43*CHWB*CW2^2*MW2*MZ2^5*SW2*tad)/(24*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) + (CHWB*CW2^3*MZ2^6*SW2*tad)/(3*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) - (4*CHWB*CW2^2*MW2^4*MZ2^2*SW2^2*tad)/
  (3*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2^2*MW2^3*MZ2^3*SW2^2*tad)/(3*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) - (4*CHWB*CW2^2*MW2^2*MZ2^4*SW2^2*tad)/
  (3*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2^2*MW2*MZ2^5*SW2^2*tad)/(6*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) + (CHbox*MH2*MZ*A0i[aa0, MH2])/(288*Pi^3*VMU^2) - 
 (CHbox*MW2*MZ*A0i[aa0, MH2])/(36*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*A0i[aa0, MH2])/(288*Pi^3*VMU^2) - 
 (CHW*MW2*MZ*A0i[aa0, MH2])/(48*Pi^3*VMU^2) - (CHD*CW2*MW2*MZ*A0i[aa0, MH2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CHbox*CW2*MW2^2*MZ*A0i[aa0, MH2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (CHD*CW2*MW2^2*MZ*A0i[aa0, MH2])/
  (64*(MH2 - MW2)*Pi^3*VMU^2) - (3*CHD*CW2^2*MH2*MW2^2*MZ*A0i[aa0, MH2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*A0i[aa0, MH2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHD*CW2*MH2^3*MW2^3*MZ*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*CW2*MH2*MW2^5*MZ*A0i[aa0, MH2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MH2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MH2])/(288*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHbox*MW2^2*MZ*A0i[aa0, MH2])/(36*MZ2*Pi^3*VMU^2) - 
 (13*CHD*MW2^2*MZ*A0i[aa0, MH2])/(576*MZ2*Pi^3*VMU^2) + 
 (CHW*MW2^2*MZ*A0i[aa0, MH2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*A0i[aa0, MH2])/(36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MH2])/(256*Pi^3*VMU^2) + 
 (CHbox*CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MH2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2*MZ*MZ2*A0i[aa0, MH2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHD*CW2^2*MW2^2*MZ*MZ2*A0i[aa0, MH2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MH2])/(384*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*CHD*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MH2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*CW2*MW2^5*MZ*MZ2*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*CW2^2*MH2*MZ*MZ2^2*A0i[aa0, MH2])/
  (128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHbox*CW2*MZ*MZ2^2*A0i[aa0, MH2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^2*A0i[aa0, MH2])/(256*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MH2])/(72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (215*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (697*CHD*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (37*CHD*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (11*CHD*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (91*CHD*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MH2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (151*CHD*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MH2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MH2])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (5*CHD*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MH2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MH2])/(576*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHWB*CW2*MH2^3*MW2^4*A0i[aa0, MH2])/
  (144*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (29*CHWB*CW2*MH2^2*MW2^5*A0i[aa0, MH2])/(72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (119*CHWB*CW2*MH2*MW2^6*A0i[aa0, MH2])/
  (144*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MW2^7*A0i[aa0, MH2])/(12*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (CHWB*CW2*MH2^3*MW2^3*MZ2*A0i[aa0, MH2])/
  (96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MH2^2*MW2^4*MZ2*A0i[aa0, MH2])/(12*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (275*CHWB*CW2*MH2*MW2^5*MZ2*A0i[aa0, MH2])/(96*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (23*CHWB*CW2*MW2^6*MZ2*A0i[aa0, MH2])/
  (16*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MW2^2*MZ2^2*A0i[aa0, MH2])/(288*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (541*CHWB*CW2*MH2^2*MW2^3*MZ2^2*A0i[aa0, MH2])/
  (288*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1085*CHWB*CW2*MH2*MW2^4*MZ2^2*A0i[aa0, MH2])/
  (288*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (181*CHWB*CW2*MW2^5*MZ2^2*A0i[aa0, MH2])/(96*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (113*CHWB*CW2*MH2^2*MW2^2*MZ2^3*A0i[aa0, MH2])/
  (96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (113*CHWB*CW2*MH2*MW2^3*MZ2^3*A0i[aa0, MH2])/
  (48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (113*CHWB*CW2*MW2^4*MZ2^3*A0i[aa0, MH2])/(96*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2*MH2^2*MW2*MZ2^4*A0i[aa0, MH2])/(48*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MH2*MW2^2*MZ2^4*A0i[aa0, MH2])/(24*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (17*CHWB*CW2*MW2^3*MZ2^4*A0i[aa0, MH2])/
  (48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MZ2^5*A0i[aa0, MH2])/(24*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (CHWB*CW2*MH2*MW2*MZ2^5*A0i[aa0, MH2])/
  (12*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ2^5*A0i[aa0, MH2])/(24*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (CHWB*MH2*MW*SW*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
 (11*CHWB*MW*MW2*SW*A0i[aa0, MH2])/(144*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*SW*A0i[aa0, MH2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MH2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MH2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2*MZ*SW*A0i[aa0, MH2])/(72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MH2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (11*CHWB*MW*MZ2*SW*A0i[aa0, MH2])/(288*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MZ2*SW*A0i[aa0, MH2])/(576*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MH2])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MH2])/(576*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MH2])/
  (576*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*A0i[aa0, MH2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*A0i[aa0, MH2])/
  (576*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*A0i[aa0, MH2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*MH2*MZ*SW2*A0i[aa0, MH2])/(192*Pi^3*VMU^2) - 
 (CHB*MW2*MZ*SW2*A0i[aa0, MH2])/(8*Pi^3*VMU^2) + 
 (13*CHD*MW2*MZ*SW2*A0i[aa0, MH2])/(576*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MW2^3*MZ*SW2*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW2^4*MZ*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^5*MZ*SW2*A0i[aa0, MH2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (5*CHB*MZ*MZ2*SW2*A0i[aa0, MH2])/(48*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*SW2*A0i[aa0, MH2])/(64*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MW2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (167*CHD*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (576*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2])/(72*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/(576*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^3*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (CHD*CW2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (215*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHB*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CHbox*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (697*CHD*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (37*CHD*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(18*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(576*(2 - 4*CW2)*(MH2 - MW2)*
   MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(72*(2 - 4*CW2)*(MH2 - MW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (12*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/(48*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MH2^3*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CHbox*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (91*CHD*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHB*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*CHbox*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (151*CHD*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MH2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHbox*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MH2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/(12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*MZ2^4*SW2*A0i[aa0, MH2])/(144*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHB*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/(12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MH2])/(12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHWB*CW2*MH2^3*MW2^4*SW2*A0i[aa0, MH2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (29*CHWB*CW2*MH2^2*MW2^5*SW2*A0i[aa0, MH2])/(18*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (119*CHWB*CW2*MH2*MW2^6*SW2*A0i[aa0, MH2])/(36*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (5*CHWB*CW2*MW2^7*SW2*A0i[aa0, MH2])/
  (3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MW2^3*MZ2*SW2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (109*CHWB*CW2*MH2^2*MW2^4*MZ2*SW2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (221*CHWB*CW2*MH2*MW2^5*MZ2*SW2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (37*CHWB*CW2*MW2^6*MZ2*SW2*A0i[aa0, MH2])/(6*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2^2*MZ2^2*SW2*A0i[aa0, MH2])/
  (144*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (143*CHWB*CW2*MH2^2*MW2^3*MZ2^2*SW2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (557*CHWB*CW2*MH2*MW2^4*MZ2^2*SW2*A0i[aa0, MH2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (367*CHWB*CW2*MW2^5*MZ2^2*SW2*A0i[aa0, MH2])/
  (48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2^3*MW2*MZ2^3*SW2*A0i[aa0, MH2])/
  (288*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (695*CHWB*CW2*MH2^2*MW2^2*MZ2^3*SW2*A0i[aa0, MH2])/
  (144*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (653*CHWB*CW2*MH2*MW2^3*MZ2^3*SW2*A0i[aa0, MH2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (427*CHWB*CW2*MW2^4*MZ2^3*SW2*A0i[aa0, MH2])/
  (96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MZ2^4*SW2*A0i[aa0, MH2])/(288*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (101*CHWB*CW2*MH2^2*MW2*MZ2^4*SW2*A0i[aa0, MH2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (751*CHWB*CW2*MH2*MW2^2*MZ2^4*SW2*A0i[aa0, MH2])/
  (288*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (61*CHWB*CW2*MW2^3*MZ2^4*SW2*A0i[aa0, MH2])/(48*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^2*MZ2^5*SW2*A0i[aa0, MH2])/
  (6*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ2^5*SW2*A0i[aa0, MH2])/(3*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MW2^2*MZ2^5*SW2*A0i[aa0, MH2])/
  (6*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*MW*MZ2*SW*SW2*A0i[aa0, MH2])/(144*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MZ2*SW*SW2*A0i[aa0, MH2])/(288*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/(576*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/(576*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MH2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (4*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (4*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (12*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (576*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (4*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MH2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2*SW2^2*A0i[aa0, MH2])/(36*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MW2^3*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW2^4*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*CW2^2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*CW2^2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (CHbox*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (CHD*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (64*(MH2 - MW2)*Pi^3*VMU^2) - (CHbox*CW2*MH2^3*MW2*MZ*MZ2^2*SW2^2*
   A0i[aa0, MH2])/(36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHB*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CHB*CW2*MH2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CHbox*CW2*MH2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHB*CW2*MW2^4*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHbox*CW2*MW2^4*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/(12*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHB*CW2*MH2^2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MH2^2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHB*CW2*MH2*MW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*CHbox*CW2*MH2*MW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHB*CW2*MW2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MW2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MH2^2*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHbox*CW2*MH2^2*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHB*CW2*MH2*MW2*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MH2*MW2*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MW2^2*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MW2^2*MZ*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2^3*MZ2*SW2^2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (14*CHWB*CW2*MH2^2*MW2^4*MZ2*SW2^2*A0i[aa0, MH2])/
  (9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (59*CHWB*CW2*MH2*MW2^5*MZ2*SW2^2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MW2^6*MZ2*SW2^2*A0i[aa0, MH2])/(3*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2^2*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (31*CHWB*CW2*MH2^2*MW2^3*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (29*CHWB*CW2*MH2*MW2^4*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MW2^5*MZ2^2*SW2^2*A0i[aa0, MH2])/
  (12*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2^3*MW2*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MH2^2*MW2^2*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (25*CHWB*CW2*MH2*MW2^3*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (25*CHWB*CW2*MW2^4*MZ2^3*SW2^2*A0i[aa0, MH2])/
  (24*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MZ2^4*SW2^2*A0i[aa0, MH2])/(72*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (65*CHWB*CW2*MH2*MW2^2*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^3*MZ2^4*SW2^2*A0i[aa0, MH2])/
  (12*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MH2^2*MZ*MZ2*SW*SW2^2*A0i[aa0, MH2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2^2*A0i[aa0, MH2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2*MZ*MZ2*SW*SW2^2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*SW2^2*A0i[aa0, MH2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/
  (144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/(12*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MH2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MW2*MZ*MZ2^3*SW2^3*A0i[aa0, MH2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MZ*MZ2^4*SW2^3*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2^4*SW2^3*A0i[aa0, MH2])/
  (36*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2*MZ*A0i[aa0, MT2])/(24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*CHD*MW2*MZ*A0i[aa0, MT2])/(216*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2*MZ*A0i[aa0, MT2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CHD*CW2^2*MW2*MZ*A0i[aa0, MT2])/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^4*MZ*A0i[aa0, MT2])/(54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CHD*CW2*MW2^2*MZ*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHD*CW2^2*MW2^2*MZ*A0i[aa0, MT2])/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (20*CHD*CW2^3*MW2^2*MZ*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - (8*CHD*MW2^4*MZ*A0i[aa0, MT2])/
  (27*MZ2^3*Pi^3*VMU^2) - (16*CHD*CW2*MW2^4*MZ*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + (14*CHD*MW2^3*MZ*A0i[aa0, MT2])/
  (27*MZ2^2*Pi^3*VMU^2) + (4*CHD*CW2*MW2^3*MZ*A0i[aa0, MT2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (4*CHD*CW2^2*MW2^3*MZ*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (CHD*MT2*MW2*MZ*A0i[aa0, MT2])/
  (24*MZ2*Pi^3*VMU^2) + (CHD*CW2*MT2*MW2*MZ*A0i[aa0, MT2])/
  (24*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (CHD*MW2^2*MZ*A0i[aa0, MT2])/
  (12*MZ2*Pi^3*VMU^2) - (175*CHD*CW2*MW2^2*MZ*A0i[aa0, MT2])/
  (216*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (4*CHD*CW2^2*MW2^2*MZ*A0i[aa0, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (2*CHD*CW2*MW2^5*MZ*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (8*CHD*CW2*MW2^3*MZ*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (2*CHD*CW2^2*MW2^3*MZ*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (16*CHD*CW2^3*MW2^3*MZ*A0i[aa0, MT2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (85*CHD*MZ*MZ2*A0i[aa0, MT2])/(864*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MZ*MZ2*A0i[aa0, MT2])/(216*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW2^2*MZ*MZ2*A0i[aa0, MT2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (181*CHD*CW2*MW2^3*MZ*MZ2*A0i[aa0, MT2])/(864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MZ*MZ2*A0i[aa0, MT2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2*MZ*MZ2*A0i[aa0, MT2])/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHD*CW2^3*MT2*MZ*MZ2*A0i[aa0, MT2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MT2])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CHD*CW2^2*MW2*MZ*MZ2*A0i[aa0, MT2])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (25*CHD*CW2^3*MW2*MZ*MZ2*A0i[aa0, MT2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2*MZ*MZ2^2*A0i[aa0, MT2])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (119*CHD*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MT2])/(576*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHD*CW2*MZ*MZ2^2*A0i[aa0, MT2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^2*A0i[aa0, MT2])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^3*MZ*MZ2^2*A0i[aa0, MT2])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2])/
  (24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^2*MT2*MZ*MZ2^2*A0i[aa0, MT2])/
  (96*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MT2*MZ*MZ2^2*A0i[aa0, MT2])/(12*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*CW2*MT2*MZ*MZ2^3*A0i[aa0, MT2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*CHD*CW2*MW2*MZ*MZ2^3*A0i[aa0, MT2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHWB*MT2*MW2*A0i[aa0, MT2])/
  (48*MW*Pi^3*SW*VMU^2) - (731*CHWB*MW2^2*A0i[aa0, MT2])/
  (432*MW*Pi^3*SW*VMU^2) - (22*CHWB*CW2*MW2^5*A0i[aa0, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (8*CHWB*MW2^5*A0i[aa0, MT2])/
  (9*MW*MZ2^3*Pi^3*SW*VMU^2) - (26*CHWB*MW2^4*A0i[aa0, MT2])/
  (9*MW*MZ2^2*Pi^3*SW*VMU^2) - (CHWB*MT2*MW2^2*A0i[aa0, MT2])/
  (12*MW*MZ2*Pi^3*SW*VMU^2) + (367*CHWB*MW2^3*A0i[aa0, MT2])/
  (108*MW*MZ2*Pi^3*SW*VMU^2) + (8*CHWB*CW2*MW2^6*A0i[aa0, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - (CHWB*MT2*MZ2*A0i[aa0, MT2])/
  (32*MW*Pi^3*SW*VMU^2) + (127*CHWB*MW2*MZ2*A0i[aa0, MT2])/
  (432*MW*Pi^3*SW*VMU^2) + (31*CHWB*CW2*MW2^4*MZ2*A0i[aa0, MT2])/
  (36*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (91*CHWB*CW2*MW2^3*MZ2^2*A0i[aa0, MT2])/(216*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (17*CHWB*CW2*MW2^2*MZ2^3*A0i[aa0, MT2])/
  (216*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*SW*A0i[aa0, MT2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW2*MZ*SW*A0i[aa0, MT2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MT2])/(2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MT2])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MT2])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MT2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (80*CHWB*CW*CW2^2*MW2^2*MZ*SW*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (64*CHWB*CW*MW2^4*MZ*SW*A0i[aa0, MT2])/(27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (16*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MT2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (16*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MT2])/(27*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (CHWB*CW*MT2*MW2*MZ*SW*A0i[aa0, MT2])/
  (6*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (175*CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MT2])/
  (54*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MT2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MT2])/(9*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MT2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (64*CHWB*CW*CW2^2*MW2^3*MZ*SW*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MT2])/(54*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MZ*MZ2*SW*A0i[aa0, MT2])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*A0i[aa0, MT2])/(4*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*A0i[aa0, MT2])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (2*CHWB*CW*CW2^2*MT2*MZ*MZ2*SW*A0i[aa0, MT2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CHWB*CW*MW2*MZ*MZ2*SW*A0i[aa0, MT2])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CHWB*CW*CW2*MW2*MZ*MZ2*SW*A0i[aa0, MT2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CHWB*CW*CW2*MW2*MZ*MZ2*SW*A0i[aa0, MT2])/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (25*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*SW*A0i[aa0, MT2])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MT2])/(8*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MT2])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*CW2^2*MZ*MZ2^2*SW*A0i[aa0, MT2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MZ*MZ2^2*SW*A0i[aa0, MT2])/(96*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW*A0i[aa0, MT2])/(8*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW*A0i[aa0, MT2])/
  (24*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MT2*MZ*MZ2^2*SW*A0i[aa0, MT2])/
  (3*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MT2])/(54*(2*MW2 - MZ2)*Pi^3*SW2*
   VMU^2) + (2*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*A0i[aa0, MT2])/(48*(2*MW2 - MZ2)*Pi^3*SW2*
   VMU^2) + (25*CHWB*CW*CW2*MW2*MZ*MZ2*SW*A0i[aa0, MT2])/
  (864*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MT2])/(96*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW*A0i[aa0, MT2])/(96*MW2*(2*MW2 - MZ2)*Pi^3*SW2*
   VMU^2) + (3*CHD*CW2*MW2*MZ*SW2*A0i[aa0, MT2])/(8*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (10*CHD*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CHD*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MT2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (4*CHD*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (8*CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (8*CHD*CW2*MW2^5*MZ*SW2*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (8*CHD*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MT2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (CHD*CW2^2*MZ*MZ2*SW2*A0i[aa0, MT2])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2*MT2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MT2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (181*CHD*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2])/(216*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHD*CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CHD*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CHD*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2])/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*CW2*MT2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (119*CHD*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/(24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2])/(24*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*CW2*MT2*MZ*MZ2^3*SW2*A0i[aa0, MT2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2])/(48*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHWB*MT2*MW2*SW2*A0i[aa0, MT2])/(12*MW*Pi^3*SW*VMU^2) - 
 (71*CHWB*MW2^2*SW2*A0i[aa0, MT2])/(108*MW*Pi^3*SW*VMU^2) + 
 (104*CHWB*CW2*MW2^5*SW2*A0i[aa0, MT2])/(27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (8*CHWB*MW2^4*SW2*A0i[aa0, MT2])/(27*MW*MZ2^2*Pi^3*SW*VMU^2) + 
 (22*CHWB*MW2^3*SW2*A0i[aa0, MT2])/(27*MW*MZ2*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MW2^6*SW2*A0i[aa0, MT2])/(27*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*
   VMU^2) + (17*CHWB*MW2*MZ2*SW2*A0i[aa0, MT2])/(144*MW*Pi^3*SW*VMU^2) - 
 (35*CHWB*CW2*MW2^4*MZ2*SW2*A0i[aa0, MT2])/(9*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (4*CHWB*CW2*MW2^5*MZ2*SW2*A0i[aa0, MT2])/
  (27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MW2^2*MZ2^2*SW2*A0i[aa0, MT2])/(12*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (145*CHWB*CW2*MW2^3*MZ2^2*SW2*A0i[aa0, MT2])/
  (72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (10*CHWB*CW2*MW2^4*MZ2^2*SW2*A0i[aa0, MT2])/(27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) + (CHWB*CW2*MT2*MW2*MZ2^3*SW2*A0i[aa0, MT2])/
  (12*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (269*CHWB*CW2*MW2^2*MZ2^3*SW2*A0i[aa0, MT2])/(432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (10*CHWB*CW2*MW2^3*MZ2^3*SW2*A0i[aa0, MT2])/
  (27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MZ2^4*SW2*A0i[aa0, MT2])/(48*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (7*CHWB*CW2*MW2*MZ2^4*SW2*A0i[aa0, MT2])/
  (54*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MW2^2*MZ2^4*SW2*A0i[aa0, MT2])/(27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) + (3*CHWB*CW*MW2*MZ*SW*SW2*A0i[aa0, MT2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) - (10*CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (40*CHWB*CW*CW2*MW2^2*MZ*SW*SW2*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*CHWB*CW*MW2^3*MZ*SW*SW2*A0i[aa0, MT2])/(9*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (32*CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (8*CHWB*CW*MW2^3*MZ*SW*SW2*A0i[aa0, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (32*CHWB*CW*CW2*MW2^3*MZ*SW*SW2*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2*SW*SW2*A0i[aa0, MT2])/(2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MZ*MZ2*SW*SW2*A0i[aa0, MT2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*SW2*A0i[aa0, MT2])/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (25*CHWB*CW*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MT2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MT2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*SW*SW2*A0i[aa0, MT2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MT2])/(6*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*MT2*MZ*MZ2^2*SW*SW2*A0i[aa0, MT2])/
  (24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2^2*SW*SW2*A0i[aa0, MT2])/
  (6*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MT2])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MT2])/(27*MT2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (4*CHD*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*CHD*CW2^3*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2])/(18*MT2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (64*CHWB*CW2*MW2^5*SW2^2*A0i[aa0, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MW2^4*MZ2*SW2^2*A0i[aa0, MT2])/(9*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (16*CHWB*CW2*MW2^5*MZ2*SW2^2*A0i[aa0, MT2])/
  (27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MT2*MW2^2*MZ2^2*SW2^2*A0i[aa0, MT2])/
  (3*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (71*CHWB*CW2*MW2^3*MZ2^2*SW2^2*A0i[aa0, MT2])/(54*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (40*CHWB*CW2*MW2^4*MZ2^2*SW2^2*A0i[aa0, MT2])/
  (27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MW2*MZ2^3*SW2^2*A0i[aa0, MT2])/(3*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (133*CHWB*CW2*MW2^2*MZ2^3*SW2^2*A0i[aa0, MT2])/
  (108*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (40*CHWB*CW2*MW2^3*MZ2^3*SW2^2*A0i[aa0, MT2])/(27*MT2*MW*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (CHWB*CW2*MT2*MZ2^4*SW2^2*A0i[aa0, MT2])/
  (12*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (14*CHWB*CW2*MW2*MZ2^4*SW2^2*A0i[aa0, MT2])/(27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (16*CHWB*CW2*MW2^2*MZ2^4*SW2^2*A0i[aa0, MT2])/
  (27*MT2*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MT2])/(27*MT2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (4*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MT2])/
  (9*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (32*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*SW2^2*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MT2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHD*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2])/(27*MT2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (4*CHD*CW2^2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^2*MZ*MZ2^3*SW2^3*A0i[aa0, MT2])/
  (9*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^3*A0i[aa0, MT2])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^3*A0i[aa0, MT2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*CWw*MW*MW2*MZ*A0i[aa0, MW2])/(4*Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2^2*MZ*A0i[aa0, MW2])/((2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (7*CW2*CWw*MW*MZ*MZ2*A0i[aa0, MW2])/(8*Pi^3*VMU^3) + 
 (5*CW2*CWw*MW*MW2*MZ*MZ2*A0i[aa0, MW2])/(2*(2*MW2 - MZ2)*Pi^3*VMU^3) - 
 (5*CW2*CWw*MW*MZ*MZ2^2*A0i[aa0, MW2])/(4*(2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (4*CW2*CWw*MW*MW2^2*MZ*SW2*A0i[aa0, MW2])/((2*MW2 - MZ2)*Pi^3*VMU^3) - 
 (10*CW2*CWw*MW*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/((2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (5*CW2*CWw*MW*MZ*MZ2^2*SW2*A0i[aa0, MW2])/((2*MW2 - MZ2)*Pi^3*VMU^3) - 
 (CHbox*MH2*MZ*A0i[aa0, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2*MZ*A0i[aa0, MW2])/(192*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*A0i[aa0, MW2])/(288*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*A0i[aa0, MW2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*A0i[aa0, MW2])/(24*Pi^3*VMU^2) - 
 (29*CHD*MW2*MZ*A0i[aa0, MW2])/(288*Pi^3*VMU^2) + 
 (CHW*MW2*MZ*A0i[aa0, MW2])/(4*Pi^3*VMU^2) - 
 (11*CHD*CW2*MW2*MZ*A0i[aa0, MW2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (65*CHD*CW2^2*MW2*MZ*A0i[aa0, MW2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MW2*MZ*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (CHD*CW2^2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (CHD*CW2^2*MW2^3*MZ*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (5*CHD*CW2*MH2^3*MW2^3*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (247*CHD*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (155*CHD*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (331*CHD*CW2*MW2^6*MZ*A0i[aa0, MW2])/(72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (17*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(144*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (17*CHD*CW2^3*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (17*CHD*CW2^2*MW2^3*MZ*A0i[aa0, MW2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*CW2^3*MW2^3*MZ*A0i[aa0, MW2])/(18*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (7*CHD*CW2*MW2^2*MZ*A0i[aa0, MW2])/
  (6*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MW2^4*MZ*A0i[aa0, MW2])/
  (3*MZ2^3*Pi^3*VMU^2) + (5*CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/
  (6*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + (2*CHD*CW2*MW2^5*MZ*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (13*CHD*MW2^3*MZ*A0i[aa0, MW2])/(24*MZ2^2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*A0i[aa0, MW2])/(6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (4*CHD*CW2*MH2^2*MW2^6*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*VMU^2) + (8*CHD*CW2*MH2*MW2^7*MZ*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - 
 (4*CHD*CW2*MW2^8*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*VMU^2) - (2*CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MW2])/(36*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MW2])/(72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*A0i[aa0, MW2])/(18*MZ2*Pi^3*VMU^2) + 
 (31*CHD*MW2^2*MZ*A0i[aa0, MW2])/(48*MZ2*Pi^3*VMU^2) - 
 (CHW*MW2^2*MZ*A0i[aa0, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (97*CHD*CW2*MW2^2*MZ*A0i[aa0, MW2])/(48*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*A0i[aa0, MW2])/(2*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2^5*MZ*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*VMU^2) + (CHD*CW2*MH2*MW2^6*MZ*A0i[aa0, MW2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^7*MZ*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(12*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (2*CHD*CW2^3*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2^2*MW2^4*MZ*A0i[aa0, MW2])/(12*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (2*CHD*CW2^3*MW2^4*MZ*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (CHD*MZ*MZ2*A0i[aa0, MW2])/(48*Pi^3*VMU^2) + 
 (CHW*CW2*MZ*MZ2*A0i[aa0, MW2])/(12*Pi^3*VMU^2) + 
 (5*CHD*CW2*MZ*MZ2*A0i[aa0, MW2])/(192*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2*A0i[aa0, MW2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (CHD*CW2^2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*CHD*CW2^2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (3*CHD*CW2^2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (2*CHbox*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (605*CHD*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*CHbox*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1057*CHD*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHbox*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (233*CHD*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHD*CW2^2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(36*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CHD*CW2^2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(192*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*CHD*CW2^3*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHD*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (31*CHD*CW2^2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHD*CW2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(9*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (11*CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (41*CHD*CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (301*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHbox*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (463*CHD*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHbox*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (517*CHD*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (37*CHD*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (37*CHD*CW2^2*MH2*MZ*MZ2^2*A0i[aa0, MW2])/
  (192*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CHD*CW2^3*MH2*MZ*MZ2^2*A0i[aa0, MW2])/(24*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2])/
  (144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2])/(576*(2 - 4*CW2)*(MH2 - MW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*CW2^3*MH2^2*MZ*MZ2^2*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHD*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (103*CHD*CW2^2*MW2*MZ*MZ2^2*A0i[aa0, MW2])/
  (576*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHD*CW2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2])/(72*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHbox*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MW2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MW2])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (181*CHD*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CHbox*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (109*CHD*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*CHbox*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^3*A0i[aa0, MW2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^3*A0i[aa0, MW2])/(576*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^3*MZ*MZ2^3*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2])/(144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^2*MH2*MZ*MZ2^3*A0i[aa0, MW2])/
  (576*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2*MZ*MZ2^3*A0i[aa0, MW2])/(72*(2 - 4*CW2)*(MH2 - MW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHbox*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHbox*CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (7*CHbox*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (11*CHbox*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2])/(32*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) + (CHD*CW2*MH2*MZ*MZ2^5*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2^5*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW2*MZ*MZ2^5*A0i[aa0, MW2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW*A0i[aa0, MW2])/(288*Pi^3*SW*VMU^2) + 
 (89*CHWB*MW*MW2*A0i[aa0, MW2])/(32*Pi^3*SW*VMU^2) - 
 (739*CHWB*CW2*MH2^2*MW2^5*A0i[aa0, MW2])/(36*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (739*CHWB*CW2*MH2*MW2^6*A0i[aa0, MW2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (739*CHWB*CW2*MW2^7*A0i[aa0, MW2])/(36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW*VMU^2) - (CHWB*MW*MW2^4*A0i[aa0, MW2])/(MZ2^3*Pi^3*SW*VMU^2) + 
 (19*CHWB*MW*MW2^3*A0i[aa0, MW2])/(6*MZ2^2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2^2*MW2^7*A0i[aa0, MW2])/(3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*SW*VMU^2) + (8*CHWB*CW2*MH2*MW2^8*A0i[aa0, MW2])/
  (3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MW2^9*A0i[aa0, MW2])/(3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*SW*VMU^2) - (CHWB*MH2*MW*MW2*A0i[aa0, MW2])/(72*MZ2*Pi^3*SW*VMU^2) - 
 (311*CHWB*MW*MW2^2*A0i[aa0, MW2])/(72*MZ2*Pi^3*SW*VMU^2) + 
 (85*CHWB*CW2*MH2^2*MW2^6*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*SW*VMU^2) - (170*CHWB*CW2*MH2*MW2^7*A0i[aa0, MW2])/
  (9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (85*CHWB*CW2*MW2^8*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) - (21*CHWB*MW*MZ2*A0i[aa0, MW2])/(32*Pi^3*SW*VMU^2) - 
 (CHWB*MH2*MW*MZ2*A0i[aa0, MW2])/(192*MW2*Pi^3*SW*VMU^2) + 
 (3181*CHWB*CW2*MH2^2*MW2^4*MZ2*A0i[aa0, MW2])/
  (144*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (6437*CHWB*CW2*MH2*MW2^5*MZ2*A0i[aa0, MW2])/(144*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (45*CHWB*CW2*MW2^6*MZ2*A0i[aa0, MW2])/
  (2*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MZ2^2*A0i[aa0, MW2])/(192*MW2*Pi^3*SW*VMU^2) - 
 (1315*CHWB*CW2*MH2^2*MW2^3*MZ2^2*A0i[aa0, MW2])/
  (96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (915*CHWB*CW2*MH2*MW2^4*MZ2^2*A0i[aa0, MW2])/
  (32*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (263*CHWB*CW2*MW2^5*MZ2^2*A0i[aa0, MW2])/(18*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (227*CHWB*CW2*MH2^2*MW2^2*MZ2^3*A0i[aa0, MW2])/
  (48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (83*CHWB*CW2*MH2*MW2^3*MZ2^3*A0i[aa0, MW2])/(8*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (1559*CHWB*CW2*MW2^4*MZ2^3*A0i[aa0, MW2])/
  (288*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (233*CHWB*CW2*MH2^2*MW2*MZ2^4*A0i[aa0, MW2])/(288*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (535*CHWB*CW2*MH2*MW2^2*MZ2^4*A0i[aa0, MW2])/(288*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (95*CHWB*CW2*MW2^3*MZ2^4*A0i[aa0, MW2])/
  (96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^2*MZ2^5*A0i[aa0, MW2])/(96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (7*CHWB*CW2*MH2*MW2*MZ2^5*A0i[aa0, MW2])/
  (48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW2^2*MZ2^5*A0i[aa0, MW2])/(96*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) - (CHWB*CW*MH2*MZ*SW*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MZ*SW*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (22*CHWB*CW*MW2*MZ*SW*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (65*CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW*CW2*MH2^2*MW2*MZ*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (17*CHWB*CW*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (12*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (34*CHWB*CW*CW2^2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (17*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (12*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(36*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (34*CHWB*CW*CW2^2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (14*CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MW2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (10*CHWB*CW*MW2^4*MZ*SW*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + (8*CHWB*CW*MW2^5*MZ*SW*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (20*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MW2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (2*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*CHWB*CW*MW2^4*MZ*SW*A0i[aa0, MW2])/((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (CHWB*CW*MH2*MW2*MZ*SW*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (97*CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (2*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (CHWB*CW*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (12*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/((MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2^2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^4*MZ*SW*A0i[aa0, MW2])/(12*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (CHWB*CW*CW2*MW2^4*MZ*SW*A0i[aa0, MW2])/
  ((MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^4*MZ*SW*A0i[aa0, MW2])/(3*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*CW2^2*MW2^4*MZ*SW*A0i[aa0, MW2])/(3*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (4*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*CHWB*CW*MZ*MZ2*SW*A0i[aa0, MW2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MW2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(4*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (CHWB*CW*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(24*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(9*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (85*CHWB*CW*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (16*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CHWB*CW*CW2^2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHWB*CW*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (31*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (124*CHWB*CW*CW2^2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHWB*CW*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (37*CHWB*CW*MH2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (16*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MZ*MZ2^2*SW*A0i[aa0, MW2])/(576*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*A0i[aa0, MW2])/(144*(2 - 4*CW2)*(MH2 - MW2)*
   MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHWB*CW*MW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/(576*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (103*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^3*SW*A0i[aa0, MW2])/(576*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHWB*CW*CW2*MZ*MZ2^3*SW*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*A0i[aa0, MW2])/(144*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*CW*CW2^2*MZ*MZ2^3*SW*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MZ*MZ2^3*SW*A0i[aa0, MW2])/(576*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2*MH2*MZ*MZ2^3*SW*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2^3*SW*A0i[aa0, MW2])/(144*(2 - 4*CW2)*(MH2 - MW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CHWB*CW*CW2^2*MH2*MZ*MZ2^3*SW*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (9*CHD*CW2^2*MH2^2*MW2*MZ*A0i[aa0, MW2])/(128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2^2*VMU^2) - (9*CHD*CW2^2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (7*CHD*CW2^2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2^2*VMU^2) + (7*CHD*CW2^2*MW2^3*MZ*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*SW2^2*VMU^2) - (CHD*CW2^2*MH2*MW2^4*MZ*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MH2*MW2^4*MZ*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*
   Pi^3*SW2^2*VMU^2) + (CHD*CW2^2*MW2^5*MZ*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHD*CW2^2*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*
   Pi^3*SW2^2*VMU^2) + (3*CHD*CW2^2*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (5*CHD*CW2^2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*SW2^2*VMU^2) - (5*CHD*CW2^2*MW2^4*MZ*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2^2*VMU^2) + (CHD*CW2^2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (3*CHD*CW2^2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(128*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2^2*VMU^2) - (3*CHD*CW2^2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (9*CHWB*CW*CW2*MH2^2*MW2*MZ*SW*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2^2*VMU^2) - (9*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (7*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2^2*VMU^2) + (7*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MW2^3*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2^2*Pi^3*SW2^2*VMU^2) - (CHWB*CW*CW2*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*SW2^2*VMU^2) + (CHWB*CW*CW2*MW2^5*MZ*SW*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHWB*CW*CW2*MH2^2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2*Pi^3*SW2^2*VMU^2) + (5*CHWB*CW*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2^2*VMU^2) - 
 (5*CHWB*CW*CW2*MW2^4*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*SW2^2*VMU^2) - (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2^2*VMU^2) + (3*CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2^2*VMU^2) + (9*CHD*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*CHD*MH2*MW2*MZ*A0i[aa0, MW2])/(256*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (9*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/(128*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2*VMU^2) - (5*CHbox*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (CHD*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - (21*CHD*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CHD*CW2*MW2^3*MZ*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) - (5*CHD*CW2*MH2^3*MW2^3*MZ*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (247*CHD*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2])/(192*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (155*CHD*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (331*CHD*CW2*MW2^6*MZ*A0i[aa0, MW2])/(288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*
   SW2*VMU^2) + (CHD*CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*MH2*MW2^3*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CHD*CW2*MH2*MW2^4*MZ*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*SW2*VMU^2) - (CHbox*MW2^4*MZ*A0i[aa0, MW2])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^4*MZ*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*
   Pi^3*SW2*VMU^2) + (CHD*CW2*MW2^5*MZ*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MW2^6*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*SW2*VMU^2) - (2*CHD*CW2*MH2*MW2^7*MZ*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^8*MZ*A0i[aa0, MW2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
   SW2*VMU^2) - (9*CHD*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CHD*MH2*MW2^2*MZ*A0i[aa0, MW2])/(64*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (3*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*
   Pi^3*SW2*VMU^2) + (CHbox*MW2^3*MZ*A0i[aa0, MW2])/
  (8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + (CHD*MW2^3*MZ*A0i[aa0, MW2])/
  (64*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*SW2*VMU^2) - (15*CHD*CW2*MW2^4*MZ*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MW2^5*MZ*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MW2^6*MZ*A0i[aa0, MW2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^7*MZ*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   SW2*VMU^2) - (CHD*CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (CHD*MH2*MZ*MZ2*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CHbox*MW2*MZ*MZ2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CHD*MW2*MZ*MZ2*A0i[aa0, MW2])/(256*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CHD*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   SW2*VMU^2) - (3*CHD*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2])/
  (128*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2])/(24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) + (605*CHD*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (1057*CHD*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (233*CHD*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2])/(192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) - (41*CHD*CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (301*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (463*CHD*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (517*CHD*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2])/(1152*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (5*CHD*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MW2])/
  (384*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (181*CHD*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (109*CHD*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2])/(144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) - (5*CHD*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2])/
  (1152*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2])/(128*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MZ*MZ2^5*A0i[aa0, MW2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2^5*A0i[aa0, MW2])/(576*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + (CHD*CW2*MW2*MZ*MZ2^5*A0i[aa0, MW2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (355*CHWB*CW2*MH2^2*MW2^5*A0i[aa0, MW2])/(72*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (355*CHWB*CW2*MH2*MW2^6*A0i[aa0, MW2])/(36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) + (355*CHWB*CW2*MW2^7*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2^7*A0i[aa0, MW2])/(3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2^2*Pi^3*SW*SW2*VMU^2) - (2*CHWB*CW2*MH2*MW2^8*A0i[aa0, MW2])/
  (3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW2^9*A0i[aa0, MW2])/(3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
   Pi^3*SW*SW2*VMU^2) - (35*CHWB*CW2*MH2^2*MW2^6*A0i[aa0, MW2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*SW2*VMU^2) + 
 (35*CHWB*CW2*MH2*MW2^7*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*SW*SW2*VMU^2) - (35*CHWB*CW2*MW2^8*A0i[aa0, MW2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*SW2*VMU^2) - 
 (317*CHWB*CW2*MH2^2*MW2^4*MZ2*A0i[aa0, MW2])/
  (48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (317*CHWB*CW2*MH2*MW2^5*MZ2*A0i[aa0, MW2])/(24*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (317*CHWB*CW2*MW2^6*MZ2*A0i[aa0, MW2])/(48*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) + (43*CHWB*CW2*MH2^2*MW2^3*MZ2^2*A0i[aa0, MW2])/
  (9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (86*CHWB*CW2*MH2*MW2^4*MZ2^2*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (43*CHWB*CW2*MW2^5*MZ2^2*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) - (251*CHWB*CW2*MH2^2*MW2^2*MZ2^3*A0i[aa0, MW2])/
  (144*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (251*CHWB*CW2*MH2*MW2^3*MZ2^3*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (251*CHWB*CW2*MW2^4*MZ2^3*A0i[aa0, MW2])/(144*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2*MZ2^4*A0i[aa0, MW2])/(4*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) - (CHWB*CW2*MH2*MW2^2*MZ2^4*A0i[aa0, MW2])/
  (2*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ2^4*A0i[aa0, MW2])/(4*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*SW2*VMU^2) + (9*CHWB*CW*MH2^2*MW2*MZ*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (9*CHWB*CW*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   SW2*VMU^2) - (21*CHWB*CW*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (7*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*
   VMU^2) - (17*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (17*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*SW2*VMU^2) + (CHWB*CW*MH2^2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (2*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*CW*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*SW2*VMU^2) - (5*CHWB*CW*MH2*MW2^4*MZ*SW*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*MW2^5*MZ*SW*A0i[aa0, MW2])/((2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*
   SW2*VMU^2) - (9*CHWB*CW*MH2^2*MW2^2*MZ*SW*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*CW*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/(4*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*
   Pi^3*SW2*VMU^2) + (5*CHWB*CW*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (2*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (15*CHWB*CW*MW2^4*MZ*SW*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MH2*MW2^3*MZ*SW*A0i[aa0, MW2])/
  (12*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2^4*MZ*SW*A0i[aa0, MW2])/(12*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*SW2*VMU^2) - (CHWB*CW*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CHWB*CW*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) - (3*CHWB*CW*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*A0i[aa0, MW2])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*SW2*VMU^2) + (85*CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (31*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*A0i[aa0, MW2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (37*CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (192*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (576*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (103*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*A0i[aa0, MW2])/
  (576*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*A0i[aa0, MW2])/(576*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   SW2*VMU^2) - (CHWB*CW*CW2*MH2*MZ*MZ2^3*SW*A0i[aa0, MW2])/
  (576*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MZ*SW2*A0i[aa0, MW2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*CHD*CW2*MW2*MZ*SW2*A0i[aa0, MW2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2*MZ*SW2*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (CHD*MH2*MW2*MZ*SW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (CHbox*MW2^2*MZ*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*CHD*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CHD*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (17*CHD*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (17*CHD*CW2^2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (17*CHD*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MW2])/(2*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (CHD*CW2^2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*SW2*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (CHD*CW2^2*MW2^4*MZ*SW2*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHW*CW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(3*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (CHD*MH2*MZ*MZ2*SW2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (3*CHD*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (2*CHbox*CW2*MH2^3*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHbox*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*CHbox*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHbox*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CHD*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (85*CHD*CW2^2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CHD*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/(18*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (31*CHD*CW2^2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHbox*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CHbox*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (37*CHD*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (37*CHD*CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (48*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(144*(MH2 - MW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CHD*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (103*CHD*CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHbox*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CHbox*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*CHbox*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/(144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*CW2^2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2^4*SW2*A0i[aa0, MW2])/(36*(MH2 - MW2)^2*MW2*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHbox*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHbox*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*SW2*A0i[aa0, MW2])/(72*Pi^3*SW*VMU^2) + 
 (23*CHWB*MW*MW2*SW2*A0i[aa0, MW2])/(24*Pi^3*SW*VMU^2) + 
 (29*CHWB*CW2*MH2^2*MW2^5*SW2*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (58*CHWB*CW2*MH2*MW2^6*SW2*A0i[aa0, MW2])/
  (9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (29*CHWB*CW2*MW2^7*SW2*A0i[aa0, MW2])/(9*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*SW*VMU^2) + (CHWB*MW*MW2^3*SW2*A0i[aa0, MW2])/
  (3*MZ2^2*Pi^3*SW*VMU^2) - (5*CHWB*MW*MW2^2*SW2*A0i[aa0, MW2])/
  (6*MZ2*Pi^3*SW*VMU^2) - (20*CHWB*CW2*MH2^2*MW2^6*SW2*A0i[aa0, MW2])/
  (3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) + 
 (40*CHWB*CW2*MH2*MW2^7*SW2*A0i[aa0, MW2])/(3*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - (20*CHWB*CW2*MW2^8*SW2*A0i[aa0, MW2])/
  (3*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (11*CHWB*MW*MZ2*SW2*A0i[aa0, MW2])/(288*Pi^3*SW*VMU^2) + 
 (623*CHWB*CW2*MH2^2*MW2^4*MZ2*SW2*A0i[aa0, MW2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1171*CHWB*CW2*MH2*MW2^5*MZ2*SW2*A0i[aa0, MW2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (47*CHWB*CW2*MW2^6*MZ2*SW2*A0i[aa0, MW2])/(3*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MW2^2*MZ2^2*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (1559*CHWB*CW2*MH2^2*MW2^3*MZ2^2*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2773*CHWB*CW2*MH2*MW2^4*MZ2^2*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (18*CHWB*CW2*MW2^5*MZ2^2*SW2*A0i[aa0, MW2])/
  (MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2*MZ2^3*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (323*CHWB*CW2*MH2^2*MW2^2*MZ2^3*SW2*A0i[aa0, MW2])/
  (36*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (257*CHWB*CW2*MH2*MW2^3*MZ2^3*SW2*A0i[aa0, MW2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (449*CHWB*CW2*MW2^4*MZ2^3*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MZ2^4*SW2*A0i[aa0, MW2])/(288*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (55*CHWB*CW2*MH2^2*MW2*MZ2^4*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (41*CHWB*CW2*MH2*MW2^2*MZ2^4*SW2*A0i[aa0, MW2])/
  (72*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^3*MZ2^4*SW2*A0i[aa0, MW2])/(24*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2^2*MZ2^5*SW2*A0i[aa0, MW2])/(24*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2*MW2*MZ2^5*SW2*A0i[aa0, MW2])/
  (12*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^2*MZ2^5*SW2*A0i[aa0, MW2])/(24*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*CW*MH2*MZ*SW*SW2*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (65*CHWB*CW*MW2*MZ*SW*SW2*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW*MH2^2*MW2*MZ*SW*SW2*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (3*CHWB*CW*MH2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/(2*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (17*CHWB*CW*MH2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*CW2*MH2*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (17*CHWB*CW*CW2*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*CHWB*CW*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (6*CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MW2])/((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (4*CHWB*CW*CW2*MH2*MW2^3*MZ*SW*SW2*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^4*MZ*SW*SW2*A0i[aa0, MW2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (4*CHWB*CW*CW2*MW2^4*MZ*SW*SW2*A0i[aa0, MW2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/(4*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (3*CHWB*CW*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CHWB*CW*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CHWB*CW*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CHWB*CW*CW2*MH2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (62*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2*A0i[aa0, MW2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CHWB*CW*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/
  (48*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/
  (144*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^3*SW*SW2*A0i[aa0, MW2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*A0i[aa0, MW2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2^3*SW*SW2*A0i[aa0, MW2])/(144*(MH2 - MW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CHWB*CW*CW2*MH2*MZ*MZ2^3*SW*SW2*
   A0i[aa0, MW2])/(36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^3*MW2^2*MZ2^2*SW2^2*A0i[aa0, MW2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^3*MW2*MZ2^3*SW2^2*A0i[aa0, MW2])/
  (18*MW*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^3*MZ2^4*SW2^2*A0i[aa0, MW2])/(72*MW*(MH2 - MW2)^2*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*CW2*MW2^5*tad*A0i[aa0, MW2])/
  (2*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MW2^4*MZ2*tad*A0i[aa0, MW2])/(8*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*
   VMU^2) - (9*CHWB*CW2*MW2^3*MZ2^2*tad*A0i[aa0, MW2])/
  (8*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (CHWB*CW2^2*MW2^2*MZ2^3*tad*A0i[aa0, MW2])/(4*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*
   SW*VMU^2) + (2*CHWB*CW2*MW2^5*SW2*tad*A0i[aa0, MW2])/
  (MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (6*CHWB*CW2*MW2^4*MZ2*SW2*tad*A0i[aa0, MW2])/(MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*
   SW*VMU^2) + (43*CHWB*CW2*MW2^3*MZ2^2*SW2*tad*A0i[aa0, MW2])/
  (8*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2^2*MW2^2*MZ2^3*SW2*tad*A0i[aa0, MW2])/
  (MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MW2^4*MZ2*SW2^2*tad*A0i[aa0, MW2])/
  (MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^3*MZ2^2*SW2^2*tad*A0i[aa0, MW2])/
  (2*MH2*MW*(-2*MW2 + MZ2)^2*Pi^3*SW*VMU^2) + 
 (CW2*CWw*MW*MW2*MZ*A0i[aa0, MZ2])/(Pi^3*VMU^3) - 
 (CW2*CWw*MW*MZ*MZ2*A0i[aa0, MZ2])/(Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2*SW2*A0i[aa0, MZ2])/(Pi^3*VMU^3) + 
 (CHbox*MH2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (11*CHD*MW2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VMU^2) - 
 (11*CHW*MW2*MZ*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (37*CHD*CW2^2*MW2*MZ*A0i[aa0, MZ2])/(288*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MW2^3*MZ*A0i[aa0, MZ2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MZ2])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (53*CHD*CW2*MW2^4*MZ*A0i[aa0, MZ2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MZ2])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2*MZ*A0i[aa0, MZ2])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^3*MH2*MW2*MZ*A0i[aa0, MZ2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (34*CHD*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MW2^2*MZ*A0i[aa0, MZ2])/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (68*CHD*CW2^3*MW2^2*MZ*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHD*MW2^3*MZ*A0i[aa0, MZ2])/
  (18*MZ2^2*Pi^3*VMU^2) - (5*CHD*CW2*MW2^3*MZ*A0i[aa0, MZ2])/
  (24*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (20*CHD*CW2*MW2^6*MZ*A0i[aa0, MZ2])/
  (27*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*VMU^2) - (CHbox*MH2*MW2*MZ*A0i[aa0, MZ2])/
  (144*MZ2*Pi^3*VMU^2) - (CHD*MH2*MW2*MZ*A0i[aa0, MZ2])/
  (192*MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2*MZ*A0i[aa0, MZ2])/
  (288*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (CHbox*MW2^2*MZ*A0i[aa0, MZ2])/
  (144*MZ2*Pi^3*VMU^2) - (7*CHD*MW2^2*MZ*A0i[aa0, MZ2])/(32*MZ2*Pi^3*VMU^2) + 
 (7*CHW*MW2^2*MZ*A0i[aa0, MZ2])/(24*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*A0i[aa0, MZ2])/(16*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*A0i[aa0, MZ2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^4*MZ*A0i[aa0, MZ2])/(48*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^5*MZ*A0i[aa0, MZ2])/(3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (20*CHD*CW2*MW2^3*MZ*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*CHD*CW2^2*MW2^3*MZ*A0i[aa0, MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (40*CHD*CW2^3*MW2^3*MZ*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2*A0i[aa0, MZ2])/(192*Pi^3*VMU^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MZ2])/(192*Pi^3*VMU^2) + 
 (5*CHD*CW2^2*MZ*MZ2*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW2^2*MZ*MZ2*A0i[aa0, MZ2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*CW2*MH2*MW2^2*MZ*MZ2*A0i[aa0, MZ2])/(288*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHbox*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (779*CHD*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (2*CHW*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (187*CHD*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) + (187*CHD*CW2^2*MW2*MZ*MZ2*A0i[aa0, MZ2])/
  (864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CHD*CW2^3*MW2*MZ*MZ2*A0i[aa0, MZ2])/(108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHbox*CW2*MH2*MW2*MZ*MZ2^2*A0i[aa0, MZ2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2*MZ*MZ2^2*A0i[aa0, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHbox*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (755*CHD*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(288*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHW*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/
  ((2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MZ*MZ2^2*A0i[aa0, MZ2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*CHD*CW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/
  (192*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2^3*MZ*MZ2^2*A0i[aa0, MZ2])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHbox*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (8*CHD*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHW*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2])/
  (2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MZ*MZ2^3*A0i[aa0, MZ2])/
  (144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^2*MZ*MZ2^3*A0i[aa0, MZ2])/
  (576*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MZ*MZ2^3*A0i[aa0, MZ2])/(72*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (19*CHD*CW2*MZ*MZ2^4*A0i[aa0, MZ2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHW*CW2*MZ*MZ2^4*A0i[aa0, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MZ*MZ2^5*A0i[aa0, MZ2])/
  (144*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHWB*MH2*MW2*A0i[aa0, MZ2])/
  (192*MW*Pi^3*SW*VMU^2) - (2831*CHWB*MW2^2*A0i[aa0, MZ2])/
  (1728*MW*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2*MW2^4*A0i[aa0, MZ2])/
  (12*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (350*CHWB*CW2*MW2^5*A0i[aa0, MZ2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (17*CHWB*MW2^4*A0i[aa0, MZ2])/
  (27*MW*MZ2^2*Pi^3*SW*VMU^2) - (80*CHWB*CW2*MW2^7*A0i[aa0, MZ2])/
  (27*MW*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*VMU^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MZ2])/(144*MW*MZ2*Pi^3*SW*VMU^2) + 
 (811*CHWB*MW2^3*A0i[aa0, MZ2])/(432*MW*MZ2*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2^5*A0i[aa0, MZ2])/(36*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*
   VMU^2) + (304*CHWB*CW2*MW2^6*A0i[aa0, MZ2])/(27*MW*(2*MW2 - MZ2)^3*MZ2*
   Pi^3*SW*VMU^2) + (247*CHWB*MW2*MZ2*A0i[aa0, MZ2])/(576*MW*Pi^3*SW*VMU^2) - 
 (11*CHWB*CW2*MH2*MW2^3*MZ2*A0i[aa0, MZ2])/(144*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (13*CHWB*CW2*MW2^4*MZ2*A0i[aa0, MZ2])/
  (8*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*MZ2^2*A0i[aa0, MZ2])/
  (192*MW*Pi^3*SW*VMU^2) + (CHWB*CW2^2*MH2*MW2^2*MZ2^2*A0i[aa0, MZ2])/
  (72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (841*CHWB*CW2*MW2^3*MZ2^2*A0i[aa0, MZ2])/(108*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (CHWB*CW2*MH2*MW2*MZ2^3*A0i[aa0, MZ2])/
  (288*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5785*CHWB*CW2*MW2^2*MZ2^3*A0i[aa0, MZ2])/(864*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (1913*CHWB*CW2*MW2*MZ2^4*A0i[aa0, MZ2])/
  (864*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (67*CHWB*CW2*MZ2^5*A0i[aa0, MZ2])/
  (288*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*SW*A0i[aa0, MZ2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (37*CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MZ2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*CW2^2*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MZ2])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (34*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (34*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (272*CHWB*CW*CW2^2*MW2^2*MZ*SW*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MZ2])/(6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/(72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MZ2])/(4*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (4*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (20*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MZ2])/(9*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (20*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (160*CHWB*CW*CW2^2*MW2^3*MZ*SW*A0i[aa0, MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (5*CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + (187*CHWB*CW*MW2*MZ*MZ2*SW*A0i[aa0, MZ2])/
  (864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CHWB*CW*CW2*MW2*MZ*MZ2*SW*A0i[aa0, MZ2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CHWB*CW*CW2*MW2*MZ*MZ2*SW*A0i[aa0, MZ2])/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (187*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(192*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (5*CHWB*CW*CW2^2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^3*SW*A0i[aa0, MZ2])/(576*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*A0i[aa0, MZ2])/(48*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2^2*MZ*MZ2^3*SW*A0i[aa0, MZ2])/
  (18*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*CHD*CW2^2*MW2*MZ*A0i[aa0, MZ2])/(64*(2 - 4*CW2)*Pi^3*SW2^2*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*A0i[aa0, MZ2])/(16*(2 - 4*CW2)*MZ2^2*Pi^3*SW2^2*VMU^2) - 
 (3*CHD*CW2^2*MW2^2*MZ*A0i[aa0, MZ2])/(32*(2 - 4*CW2)*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2*A0i[aa0, MZ2])/(128*(2 - 4*CW2)*Pi^3*SW2^2*VMU^2) + 
 (3*CHWB*CW*CW2*MW2*MZ*SW*A0i[aa0, MZ2])/(16*(2 - 4*CW2)*Pi^3*SW2^2*VMU^2) + 
 (CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MZ2])/(4*(2 - 4*CW2)*MZ2^2*Pi^3*SW2^2*
   VMU^2) - (3*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/
  (8*(2 - 4*CW2)*MZ2*Pi^3*SW2^2*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2*SW*A0i[aa0, MZ2])/(32*(2 - 4*CW2)*Pi^3*SW2^2*VMU^2) + 
 (5*CHD*MW2*MZ*A0i[aa0, MZ2])/(128*Pi^3*SW2*VMU^2) + 
 (3*CHD*CW2*MW2*MZ*A0i[aa0, MZ2])/(64*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + 
 (5*CHD*CW2*MH2*MW2^3*MZ*A0i[aa0, MZ2])/(384*(2*MW2 - MZ2)^3*Pi^3*SW2*
   VMU^2) - (53*CHD*CW2*MW2^4*MZ*A0i[aa0, MZ2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (CHD*MW2^4*MZ*A0i[aa0, MZ2])/
  (16*MZ2^3*Pi^3*SW2*VMU^2) + (5*CHD*MW2^3*MZ*A0i[aa0, MZ2])/
  (32*MZ2^2*Pi^3*SW2*VMU^2) + (3*CHD*CW2*MW2^3*MZ*A0i[aa0, MZ2])/
  (16*(2 - 4*CW2)*MZ2^2*Pi^3*SW2*VMU^2) + (5*CHD*CW2*MW2^6*MZ*A0i[aa0, MZ2])/
  (27*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW2*VMU^2) - (CHD*MW2^2*MZ*A0i[aa0, MZ2])/
  (8*MZ2*Pi^3*SW2*VMU^2) - (3*CHD*CW2*MW2^2*MZ*A0i[aa0, MZ2])/
  (16*(2 - 4*CW2)*MZ2*Pi^3*SW2*VMU^2) - (CHD*CW2*MH2*MW2^4*MZ*A0i[aa0, MZ2])/
  (192*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*VMU^2) - (CHD*CW2*MW2^5*MZ*A0i[aa0, MZ2])/
  (12*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW2*VMU^2) - (CHD*MZ*MZ2*A0i[aa0, MZ2])/
  (256*Pi^3*SW2*VMU^2) - (13*CHD*CW2*MH2*MW2^2*MZ*MZ2*A0i[aa0, MZ2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) + 
 (779*CHD*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2])/(864*(2*MW2 - MZ2)^3*Pi^3*SW2*
   VMU^2) + (CHD*CW2*MH2*MW2*MZ*MZ2^2*A0i[aa0, MZ2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (755*CHD*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2])/(1152*(2*MW2 - MZ2)^3*Pi^3*SW2*
   VMU^2) + (2*CHD*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (19*CHD*CW2*MZ*MZ2^4*A0i[aa0, MZ2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - (CHD*CW2*MZ*MZ2^5*A0i[aa0, MZ2])/
  (576*MW2*(2*MW2 - MZ2)^3*Pi^3*SW2*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2^4*A0i[aa0, MZ2])/(288*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (149*CHWB*CW2*MW2^5*A0i[aa0, MZ2])/(54*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   SW2*VMU^2) + (20*CHWB*CW2*MW2^7*A0i[aa0, MZ2])/
  (27*MW*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW*SW2*VMU^2) + 
 (CHWB*CW2*MH2*MW2^5*A0i[aa0, MZ2])/(144*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*SW2*
   VMU^2) - (22*CHWB*CW2*MW2^6*A0i[aa0, MZ2])/(9*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   SW*SW2*VMU^2) + (CHWB*CW2*MH2*MW2^3*MZ2*A0i[aa0, MZ2])/
  (72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (17*CHWB*CW2*MW2^4*MZ2*A0i[aa0, MZ2])/(27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) - (CHWB*CW2^2*MH2*MW2^2*MZ2^2*A0i[aa0, MZ2])/
  (288*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (89*CHWB*CW2*MW2^3*MZ2^2*A0i[aa0, MZ2])/(72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (247*CHWB*CW2*MW2^2*MZ2^3*A0i[aa0, MZ2])/
  (216*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*VMU^2) - 
 (3*CHWB*CW2*MW2*MZ2^4*A0i[aa0, MZ2])/(8*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (CHWB*CW2*MZ2^5*A0i[aa0, MZ2])/(24*MW*(2*MW2 - MZ2)^3*Pi^3*SW*SW2*
   VMU^2) + (3*CHWB*CW*MW2*MZ*SW*A0i[aa0, MZ2])/
  (16*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MH2*MW2*MZ*SW*A0i[aa0, MZ2])/
  (576*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (17*CHWB*CW*CW2*MW2^2*MZ*SW*A0i[aa0, MZ2])/(54*(2*MW2 - MZ2)*Pi^3*SW2*
   VMU^2) + (3*CHWB*CW*MW2^3*MZ*SW*A0i[aa0, MZ2])/
  (4*(2 - 4*CW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CHWB*CW*MW2^2*MZ*SW*A0i[aa0, MZ2])/(4*(2 - 4*CW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (5*CHWB*CW*CW2*MW2^3*MZ*SW*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*
   VMU^2) - (187*CHWB*CW*CW2*MW2*MZ*MZ2*SW*A0i[aa0, MZ2])/
  (864*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (5*CHWB*CW*CW2*MZ*MZ2^2*SW*A0i[aa0, MZ2])/(192*(2*MW2 - MZ2)*Pi^3*SW2*
   VMU^2) + (CHWB*CW*CW2*MZ*MZ2^3*SW*A0i[aa0, MZ2])/
  (576*MW2*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + (CHbox*MH2*MZ*SW2*A0i[aa0, MZ2])/
  (72*Pi^3*VMU^2) + (CHB*MW2*MZ*SW2*A0i[aa0, MZ2])/(8*Pi^3*VMU^2) - 
 (CHbox*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*Pi^3*VMU^2) + 
 (3*CHD*MW2*MZ*SW2*A0i[aa0, MZ2])/(32*Pi^3*VMU^2) + 
 (37*CHD*CW2*MW2*MZ*SW2*A0i[aa0, MZ2])/(288*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MZ2])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (34*CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (34*CHD*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(16*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (20*CHD*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (20*CHD*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (5*CHB*MZ*MZ2*SW2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2*SW2*A0i[aa0, MZ2])/(48*Pi^3*VMU^2) - 
 (CHD*MZ*MZ2*SW2*A0i[aa0, MZ2])/(64*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHbox*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (8*CHW*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (187*CHD*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (187*CHD*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2])/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHbox*CW2*MH2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHbox*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHW*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHD*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2])/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHB*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHbox*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHW*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/(144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2])/(144*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHB*CW2*MZ*MZ2^4*SW2*A0i[aa0, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHW*CW2*MZ*MZ2^4*SW2*A0i[aa0, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHWB*MH2*MW2*SW2*A0i[aa0, MZ2])/
  (96*MW*Pi^3*SW*VMU^2) - (5*CHWB*MW2^2*SW2*A0i[aa0, MZ2])/
  (72*MW*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2*MW2^4*SW2*A0i[aa0, MZ2])/
  (18*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (208*CHWB*CW2*MW2^5*SW2*A0i[aa0, MZ2])/(27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (13*CHWB*MW2^3*SW2*A0i[aa0, MZ2])/(72*MW*MZ2*Pi^3*SW*VMU^2) - 
 (160*CHWB*CW2*MW2^6*SW2*A0i[aa0, MZ2])/(27*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*
   VMU^2) + (CHWB*MW2*MZ2*SW2*A0i[aa0, MZ2])/(576*MW*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2^3*MZ2*SW2*A0i[aa0, MZ2])/(12*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (193*CHWB*CW2*MW2^4*MZ2*SW2*A0i[aa0, MZ2])/
  (54*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (307*CHWB*CW2*MW2^3*MZ2^2*SW2*A0i[aa0, MZ2])/(27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2*MW2*MZ2^3*SW2*A0i[aa0, MZ2])/
  (72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (611*CHWB*CW2*MW2^2*MZ2^3*SW2*A0i[aa0, MZ2])/(72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (617*CHWB*CW2*MW2*MZ2^4*SW2*A0i[aa0, MZ2])/
  (216*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (19*CHWB*CW2*MZ2^5*SW2*A0i[aa0, MZ2])/(72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) + (37*CHWB*CW*MW2*MZ*SW*SW2*A0i[aa0, MZ2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW*MH2*MW2*MZ*SW*SW2*A0i[aa0, MZ2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MW2*MZ*SW*SW2*A0i[aa0, MZ2])/(36*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (34*CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (136*CHWB*CW*CW2*MW2^2*MZ*SW*SW2*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CHWB*CW*MW2^2*MZ*SW*SW2*A0i[aa0, MZ2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (20*CHWB*CW*MW2^3*MZ*SW*SW2*A0i[aa0, MZ2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (80*CHWB*CW*CW2*MW2^3*MZ*SW*SW2*A0i[aa0, MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (187*CHWB*CW*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MZ2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (187*CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*A0i[aa0, MZ2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MZ*MZ2^2*SW*SW2*A0i[aa0, MZ2])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*CW2*MZ*MZ2^2*SW*SW2*A0i[aa0, MZ2])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHWB*CW*MZ*MZ2^3*SW*SW2*A0i[aa0, MZ2])/
  (144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*A0i[aa0, MZ2])/(36*(2 - 4*CW2)*MW2*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (4*CHB*CW2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHB*CW2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2])/(3*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CHB*CW2*MZ*MZ2^4*SW2^2*A0i[aa0, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHB*CW2*MZ*MZ2^3*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*CW2*MZ*MZ2^3*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW2*MZ2^2*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (12*MW*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MZ2^3*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (24*MW*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2*MZ2^3*SW2^2*B0i[bb0, 0, MH2, MZ2])/
  (12*MW*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MZ2^4*SW2^2*B0i[bb0, 0, MH2, MZ2])/(24*MW*(2*MW2 - MZ2)*Pi^3*SW*
   VMU^2) + (CHB*CW2*MH2*MZ*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MZ*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHB*CW2*MZ*MZ2^3*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*CW2*MZ*MZ2^3*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW2*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (3*MW*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MZ2^3*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (6*MW*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2*MZ2^3*SW2^3*B0i[bb0, 0, MH2, MZ2])/
  (3*MW*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MZ2^4*SW2^3*B0i[bb0, 0, MH2, MZ2])/(6*MW*(2*MW2 - MZ2)*Pi^3*SW*
   VMU^2) - (CHD*CW2*MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^3*MZ*B0i[bb0, MW2, 0, MT2])/(16*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHD*CW2*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) - (CHD*CW2*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/
  (6*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/
  (6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(2*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) + (CHD*CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(24*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/
  (96*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^3*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/
  (12*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2])/(32*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^3*MZ*SW*B0i[bb0, MW2, 0, MT2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*CW*MT2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  (4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*MT2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MT2^2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MW2, 0, MT2])/((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MT2*MW2^3*MZ*SW*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MT2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(96*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2^2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(8*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MT2^2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (24*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MT2^2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(4*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (CHWB*MT2^2*MW*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MT2*MW*MW2*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(8*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*CHWB*MT2^2*MW*SW*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MT2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/(8*Pi^3*SW2*VMU^2) + 
 (CHWB*MT2^2*MW*MW2*SW*B0i[bb0, MW2, 0, MT2])/(6*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MT2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MT2])/(6*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, 0, MT2])/(3*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MT2*MW*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(32*Pi^3*SW2*VMU^2) + 
 (CHWB*MT2^2*MW*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(32*MW2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(16*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MT2^2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (96*MW2*Pi^3*SW2*VMU^2) + (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
  (48*Pi^3*SW2*VMU^2) - (CHD*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*Pi^3*VMU^2) - (CHD*CW2^2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(24*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/(24*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MT2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (6*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*MT2^2*MW*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (4*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MT2*MW*MW2*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (4*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*SW2*B0i[bb0, MW2, 0, MT2])/
  (2*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CHD*CW2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + (2*CHD*MW2^4*MZ*B0i[bb0, MW2, 0, MW2])/
  (3*MZ2^2*Pi^3*VMU^2) - (7*CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/
  (12*MZ2*Pi^3*VMU^2) + (2*CHD*CW2^2*MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/
  (3*Pi^3*VMU^2) - (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/
  (3*Pi^3*VMU^2) + (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHD*CW2^3*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHD*CW2^4*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (8*CHWB*CW2*MW*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, 0, MW2])/((2 - 4*CW2)*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (5*CHWB*CW2*MW*MW2*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^2) + 
 (11*CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(Pi^3*VMU^2) + 
 (7*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (8*CHWB*CW*CW2^3*MW2*MZ*MZ2*SW*
   B0i[bb0, MW2, 0, MW2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MW*MZ2^2*SW*B0i[bb0, MW2, 0, MW2])/(4*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, 0, MW2])/(12*Pi^3*SW2*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, 0, MW2])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (8*CHWB*CW*MW2^3*MZ*SW*SW2*B0i[bb0, MW2, 0, MW2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MW2])/(3*Pi^3*VMU^2) - 
 (4*CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, 0, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (4*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*SW2*
   B0i[bb0, MW2, 0, MW2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MW2, 0, MW2])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2*
   B0i[bb0, MW2, 0, MW2])/(3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHD*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(192*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(96*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (CHbox*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) + 
 (CHW*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHbox*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*Pi^3*VMU^2) + 
 (CHD*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(16*Pi^3*VMU^2) - 
 (CHW*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHbox*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (36*MZ2*Pi^3*VMU^2) - (CHbox*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (9*MZ2*Pi^3*VMU^2) - (CHW*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (3*MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHbox*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (2*CHW*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(2*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) + (CHD*CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (36*Pi^3*VMU^2) + (CHD*CW2^2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(144*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (576*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^3*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (1152*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*CW2*MH2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHbox*CW2*MH2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CHD*CW2*MH2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  ((MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHbox*CW2*MW2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (4*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHW*CW2*MW2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHW*CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (144*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (576*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHbox*CW2*MH2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (2*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MW2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHW*CW2*MW2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (CHWB*CW*MH2^2*MW2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/((2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (6*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/((2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (4*CHWB*CW*MH2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (10*CHWB*CW*MH2*MW2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (4*CHWB*CW*MW2^4*MZ*SW*B0i[bb0, MW2, MH2, MW2])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*CW2^2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(576*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(48*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (144*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (18*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(4*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^3*MW*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (96*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MW*MW2^2*MZ2^2*SW*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MW2, MH2, MW2])/(32*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*SW2*VMU^2) + 
 (3*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MW2, MH2, MW2])/(36*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2*MW*MW2^2*SW*B0i[bb0, MW2, MH2, MW2])/(9*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MH2, MW2])/(3*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2*MW*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2^2*MW*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(192*MW2*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(16*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/
  (576*MW2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(36*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(144*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (144*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHbox*CW2*MH2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHW*CW2*MH2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (14*CHbox*CW2*MH2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CHD*CW2*MH2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHW*CW2*MH2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  ((MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*CHbox*CW2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  ((MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CHW*CW2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHbox*CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHW*CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (36*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (144*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHbox*CW2*MH2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHW*CW2*MH2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  ((MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHbox*CW2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CHW*CW2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(36*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(144*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW2*MH2^2*MW*MZ2^2*SW*SW2*
   B0i[bb0, MW2, MH2, MW2])/(6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^3*MW*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (24*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHWB*CW2*MW*MW2^2*MZ2^2*SW*SW2*B0i[bb0, MW2, MH2, MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CW2*CWw*MW*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) - 
 (5*CW2*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) + 
 (4*CW2*CWw*MW*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) - 
 (CW2*CWw*MW*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^3) + 
 (83*CHD*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) + 
 (67*CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CHD*CW2^3*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (83*CHD*CW2*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (2*CHD*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/
  (3*MZ2^2*Pi^3*VMU^2) - (8*CHD*CW2*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHD*CW2*MW2^5*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) - (25*CHD*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/
  (36*MZ2*Pi^3*VMU^2) - (4*CHD*CW2*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (5*CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (72*Pi^3*VMU^2) + (17*CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (36*Pi^3*VMU^2) + (17*CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^3*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (8*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(192*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHD*CW2^3*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*CHD*CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(144*MW2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(576*(2 - 4*CW2)*MW2*Pi^3*
   VMU^2) - (CHD*CW2^3*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (25*CHD*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(1152*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHD*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (96*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^2) + 
 (67*CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2^2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (83*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (32*CHWB*CW*MW2^4*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (16*CHWB*CW*MW2^5*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (16*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CHWB*CW*MW2^4*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/(12*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + (34*CHWB*CW*CW2^2*MW2*MZ*MZ2*SW*
   B0i[bb0, MW2, MW2, MZ2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (11*CHWB*MW*MW2^2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2^2*MZ*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (8*CHWB*CW*CW2^2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (29*CHWB*MW*MW2*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(48*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (144*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (18*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (17*CHWB*MW*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (71*CHWB*MW*MW2^2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (24*Pi^3*SW2*VMU^2) - (CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MW2, MW2, MZ2])/
  (12*Pi^3*SW2*VMU^2) + (8*CHWB*MW*MW2^4*SW*B0i[bb0, MW2, MW2, MZ2])/
  (3*MZ2^2*Pi^3*SW2*VMU^2) - (7*CHWB*MW*MW2^3*SW*B0i[bb0, MW2, MW2, MZ2])/
  (6*MZ2*Pi^3*SW2*VMU^2) + (91*CHWB*MW*MW2*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/
  (48*Pi^3*SW2*VMU^2) - (17*CHWB*CW*CW2*MW2*MZ*MZ2*SW*
   B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*SW2*VMU^2) - 
 (25*CHWB*MW*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*SW2*VMU^2) - 
 (CHWB*MW*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(192*MW2*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*Pi^3*SW2*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (55*CHD*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(144*MW2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (144*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (25*CHD*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(3*Pi^3*VMU^2) - 
 (4*CHWB*CW*CW2*MW2^2*MZ*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (17*CHWB*CW*MW2*MZ*MZ2*SW*SW2*
   B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VMU^2) - 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (11*CHWB*MW*MW2^2*MZ2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(9*Pi^3*VMU^2) + 
 (4*CHWB*CW*CW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (29*CHWB*MW*MW2*MZ2^2*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^3*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/(144*MW2*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (17*CHWB*MW*MZ2^3*SW*SW2*B0i[bb0, MW2, MW2, MZ2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CHbox*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (288*Pi^3*VMU^2) - (CHD*CW2^2*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + (CHbox*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (72*Pi^3*VMU^2) + (CHD*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (96*Pi^3*VMU^2) - (CHW*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (16*Pi^3*VMU^2) + (CHD*CW2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - (CHbox*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) - (CHD*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHW*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHB*CW2*MH2*MW2^4*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MW2^4*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VMU^2) - 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(192*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (288*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*VMU^2) + 
 (CHW*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(8*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (CHW*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MZ2*Pi^3*VMU^2) - (CHbox*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*Pi^3*VMU^2) + (CHD*CW2^2*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + (5*CHW*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*Pi^3*VMU^2) - (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (CHbox*CW2^2*MH2^2*MW2^2*MZ*MZ2*
   B0i[bb0, MZ2, MH2, MZ2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHB*CW2*MH2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHB*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHW*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^4*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MH2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (128*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHB*CW2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHW*CW2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHB*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHW*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^4*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2^2*MH2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*CW2*MH2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2^2*MH2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHB*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHW*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2^2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CHD*CW2^4*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MH2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*CHD*CW2^2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHbox*CW2^2*MZ*MZ2^5*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^5*B0i[bb0, MZ2, MH2, MZ2])/(24*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CHWB*CW2*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2^3*MZ2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2^2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2^3*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MW2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2^2*MZ2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (8*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VMU^2) + 
 (5*CHWB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MW2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2^2*MZ*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (7*CHWB*MH2*MW*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) - 
 (CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^3*MH2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2^3*MH2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MZ*MZ2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (4*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MZ*MZ2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*CW2^3*MZ*MZ2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*MH2^2*MW*SW*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*SW2*VMU^2) + 
 (17*CHWB*MH2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*SW2*VMU^2) + 
 (CHWB*MW*MW2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW2*VMU^2) + 
 (CHWB*MH2^2*MW*MW2*SW*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*MH2*MW*MW2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW2*VMU^2) + 
 (CHWB*MW*MW2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*MH2*MW*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(36*Pi^3*SW2*VMU^2) - 
 (3*CHWB*MW*MW2*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (576*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHWB*MW*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2^2*MZ*MZ2^3*SW*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHbox*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) + 
 (CHB*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VMU^2) - 
 (CHW*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - (CHB*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) + (CHW*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) - (4*CHB*CW2*MH2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHW*CW2*MH2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHB*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHbox*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHbox*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHW*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (CHbox*CW2^2*MH2^2*MW2^2*MZ*MZ2*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CHB*CW2*MH2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHW*CW2*MH2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CHB*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHW*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHB*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHbox*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHbox*CW2^2*MH2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHB*CW2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHW*CW2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2^2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CHB*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CHW*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MH2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHB*CW2*MH2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHbox*CW2^2*MH2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (8*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CHB*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHW*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHbox*CW2^2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^3*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHbox*CW2^2*MH2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHB*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHbox*CW2^2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*CHD*CW2^2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (8*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHbox*CW2^2*MZ*MZ2^5*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^5*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2*MW*MW2^3*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MW*MW2^2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MW2^3*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  ((2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MW2*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MW*MW2^2*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MW*MW2*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW*MZ2^5*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*MH2*MW2*MZ*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MH2^2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MH2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2^2*MZ*MZ2^3*SW*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHB*MH2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHB*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHB*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^2*MW*MW2^2*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2*MW*MW2^3*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MW2*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (14*CHWB*CW2*MH2*MW*MW2^2*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MW*MW2^3*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2*MW*MW2*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*CW2*MW*MW2^2*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW*MZ2^4*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MW2*MZ2^4*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  ((2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW*MZ2^5*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (55*CHD*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*VMU^2) - 
 (5*CHD*CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*CW2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - (CHD*CW2^2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CHD*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2^2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CHD*CW2^3*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHD*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (8*CHD*CW2^3*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CHD*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VMU^2) + 
 (16*CHD*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (14*CHD*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (4*CHD*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHD*CW2^2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (193*CHD*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (4*CHD*CW2^2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (CHD*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (18*MZ2*Pi^3*VMU^2) - (CHD*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (6*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CHD*CW2^2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (16*CHD*CW2^3*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (35*CHD*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
 (7*CHD*CW2^2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (432*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (96*Pi^3*VMU^2) - (CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (53*CHD*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*CW2^2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*CW2^3*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2^2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CHD*CW2^3*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CHD*CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (41*CHD*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^3*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*CHD*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1363*CHWB*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(864*MW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(108*MW*Pi^3*SW*VMU^2) + 
 (22*CHWB*CW2*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MW2^6*B0i[bb0, MZ2, MT2, MT2])/(27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (8*CHWB*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*MZ2^3*Pi^3*SW*VMU^2) + (26*CHWB*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*MZ2^2*Pi^3*SW*VMU^2) - (725*CHWB*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (216*MW*MZ2*Pi^3*SW*VMU^2) + (2*CHWB*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*MZ2*Pi^3*SW*VMU^2) - (8*CHWB*CW2*MT2*MW2^6*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (25*CHWB*MT2*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(108*MW*Pi^3*SW*VMU^2) - 
 (49*CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(432*MW*Pi^3*SW*VMU^2) - 
 (53*CHWB*CW2*MT2*MW2^4*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MW2^5*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*MW2*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(288*MW*Pi^3*SW*VMU^2) + 
 (101*CHWB*CW2*MT2*MW2^3*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (31*CHWB*CW2*MW2^4*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (72*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MT2*MW2^2*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
  (432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (91*CHWB*CW2*MW2^3*MZ2^3*B0i[bb0, MZ2, MT2, MT2])/
  (432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MW2^2*MZ2^4*B0i[bb0, MZ2, MT2, MT2])/
  (432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW*MT2*MW2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (17*CHWB*CW*CW2*MT2*MW2*MZ*SW*
   B0i[bb0, MZ2, MT2, MT2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*CW2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (80*CHWB*CW*CW2^2*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (32*CHWB*CW*CW2^2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (64*CHWB*CW*MT2*MW2^4*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (16*CHWB*CW*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (16*CHWB*CW*CW2*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (193*CHWB*CW*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (64*CHWB*CW*CW2^2*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*CHWB*CW*CW2*MT2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHWB*CW*MT2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHWB*CW*CW2^2*MT2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (40*CHWB*CW*CW2^2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (2*CHWB*CW*CW2*MT2*MW2^3*MZ*SW*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*VMU^2) - 
 (7*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (5*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2])/
  (864*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (17*CHD*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (10*CHD*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHD*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CHD*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CHD*CW2^2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CHD*CW2*MT2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (8*CHD*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (8*CHD*CW2^2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (53*CHD*CW2*MT2*MW2^3*MZ*MZ2*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHD*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHD*CW2^2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHD*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CHD*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (41*CHD*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (13*CHD*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (133*CHWB*MT2*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(216*MW*Pi^3*SW*VMU^2) - 
 (CHWB*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*MW*Pi^3*SW*VMU^2) - 
 (104*CHWB*CW2*MT2*MW2^5*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MW2^6*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (8*CHWB*MT2*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MW*MZ2^2*Pi^3*SW*VMU^2) - 
 (22*CHWB*MT2*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/(27*MW*MZ2*Pi^3*SW*VMU^2) + 
 (32*CHWB*CW2*MT2*MW2^6*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (7*CHWB*MT2*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(288*MW*Pi^3*SW*VMU^2) + 
 (CHWB*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(36*MW*Pi^3*SW*VMU^2) + 
 (61*CHWB*CW2*MT2*MW2^4*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (18*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (52*CHWB*CW2*MW2^5*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MT2*MW2^3*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (35*CHWB*CW2*MW2^4*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (18*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (59*CHWB*CW2*MT2*MW2^2*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^3*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MT2*MW2*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MW2^2*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW2*MW2*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (432*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW*MT2*MW2*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*MW2^2*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (10*CHWB*CW*MT2*MW2^2*MZ*SW*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHWB*CW*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CHWB*CW*CW2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CHWB*CW*MT2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (32*CHWB*CW*MT2*MW2^2*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*MT2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (32*CHWB*CW*CW2*MT2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (7*CHWB*CW*MT2*MW2*MZ*MZ2*SW*SW2*
   B0i[bb0, MZ2, MT2, MT2])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (20*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (64*CHWB*CW2*MT2*MW2^5*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW2*MT2*MW2^4*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (32*CHWB*CW2*MW2^5*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (41*CHWB*CW2*MT2*MW2^3*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MW2^4*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (73*CHWB*CW2*MT2*MW2^2*MZ2^3*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (54*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MW2^3*MZ2^3*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MT2*MW2*MZ2^4*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (108*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (23*CHWB*CW2*MW2^2*MZ2^4*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (54*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (17*CHWB*CW2*MW2*MZ2^5*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (108*MW*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (13*CW2*CWw*MW*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/((2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (3*CW2*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (4*(2*MW2 - MZ2)*Pi^3*VMU^3) - 
 (3*CW2*CWw*MW*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(8*Pi^3*VMU^3) - 
 (4*CW2*CWw*MW*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  ((2*MW2 - MZ2)*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  ((2*MW2 - MZ2)*Pi^3*VMU^3) - (CHD*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (96*Pi^3*VMU^2) - (4*CHD*CW2*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (49*CHD*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CHD*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*CW2^2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHD*CW2^3*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/(6*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHD*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2^3*Pi^3*VMU^2) - (5*CHD*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2^3*Pi^3*VMU^2) + (13*CHD*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (24*MZ2^2*Pi^3*VMU^2) + (13*CHD*CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/((2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) + (5*CHD*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (16*MZ2*Pi^3*VMU^2) + (5*CHD*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (24*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/(3*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (2*CHD*CW2^3*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/(192*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CHD*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (32*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHD*CW2^3*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (191*CHD*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^3*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (55*CHD*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2])/
  (1152*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MW2, MW2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CHWB*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*SW*VMU^2) - 
 (CHWB*CW*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(MZ2^3*Pi^3*SW*VMU^2) - 
 (19*CHWB*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2^2*Pi^3*SW*VMU^2) + 
 (85*CHWB*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(36*MZ2*Pi^3*SW*VMU^2) + 
 (CHWB*CW*CW2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (19*CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(96*Pi^3*SW*VMU^2) - 
 (47*CHWB*CW*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(192*Pi^3*SW*VMU^2) + 
 (19*CHWB*CW*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MW2, MW2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW*MW2^2*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (34*CHWB*CW*CW2^2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (14*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CHWB*CW*MW2^5*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (8*CHWB*CW*MW2^6*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (52*CHWB*CW*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CHWB*CW*MW2^5*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (6*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/(12*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (CHWB*CW*CW2*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  ((2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (8*CHWB*CW*CW2^2*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CHWB*CW*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CHWB*CW*CW2^2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW2^3*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) + 
 (CHWB*CW*CW2*MW2^4*MZ*SW*B0i[bb0, MZ2, MW2, MW2])/
  (12*(2*MW2 - MZ2)*MZ2*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*B0i[bb0, MZ2, MW2, MW2])/
  (576*(2*MW2 - MZ2)*Pi^3*SW2*VMU^2) - 
 (49*CHD*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (3*CHD*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (8*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (191*CHD*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (55*CHD*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (53*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/(72*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*MW*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2^2*Pi^3*SW*VMU^2) + 
 (5*CHWB*MW*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW*CW2*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW*VMU^2) - 
 (13*CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(144*Pi^3*SW*VMU^2) + 
 (91*CHWB*CW*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (113*CHWB*CW*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^5*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (17*CHWB*CW*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MW2^3*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^4*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CHWB*CW*CW2*MW2^4*MZ*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*MZ2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) - (4*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2*
   B0i[bb0, MZ2, MW2, MW2])/(9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CHWB*CW*CW2*MW2^5*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (88*CHWB*CW*CW2*MW2^4*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (56*CHWB*CW*CW2*MW2^3*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (37*CHWB*CW*CW2*MW2^2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (19*CHWB*CW*CW2*MW2*MZ*MZ2^4*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^5*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHbox*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHD*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(192*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (288*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHbox*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHW*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (CHW*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (6*Pi^3*VMU^2) - (CHbox*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*MZ2*Pi^3*VMU^2) - (CHD*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHW*MH2*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(576*Pi^3*VMU^2) - 
 (CHbox*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHD*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) + 
 (CHW*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CHbox*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) - (CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) + (CHW*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (6*Pi^3*VMU^2) - (CHD*CW2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + (CHbox*MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*Pi^3*VMU^2) + (CHbox*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) + (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (16*Pi^3*VMU^2) - (CHW*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (24*Pi^3*VMU^2) + (CHD*CW2*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (CHbox*MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/
  (48*Pi^3*VMU^2) - (CHWB*MH2^2*MW*MW2*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*Pi^3*VMU^2) + (CHWB*MH2*MW*MW2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*Pi^3*VMU^2) + (CHWB*CW*MH2^2*MW2*MZ*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MH2*MW2^2*MZ*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW2^2*MZ*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(18*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHWB*CW*MH2*MW2*MZ*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^2*MZ*MZ2*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MZ2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2^2*SW*B0i[dbb0, MZ2, MH2, MZ2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHB*MH2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHD*CW2^2*MH2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHB*MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHB*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) + 
 (CHB*MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VMU^2) - 
 (CHD*CW2^2*MH2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHB*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHB*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MH2^2*MW*MZ2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MH2^2*MZ*MZ2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MH2*MW*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(18*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MH2*MZ*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHWB*MW*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MH2, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHbox*MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VMU^2) + 
 (CHW*MH2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHbox*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VMU^2) - 
 (CHW*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (CHbox*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) + 
 (CHB*MH2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VMU^2) - 
 (CHB*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VMU^2) - 
 (103*CHD*CW2*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) + (11*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (54*Pi^3*VMU^2) + (CHD*CW2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) - (8*CHD*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*VMU^2) - (16*CHD*CW2*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (11*CHD*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (4*CHD*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MZ2*Pi^3*VMU^2) - (8*CHD*CW2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (121*CHD*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*CHD*CW2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (35*CHD*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VMU^2) - 
 (101*CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) + (85*CHD*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/
  (1728*Pi^3*VMU^2) - (16*CHWB*CW2*MT2*MW2^3*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*Pi^3*VMU^2) - (103*CHWB*CW*MT2*MW2^2*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2^3*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (64*CHWB*CW*MT2*MW2^4*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHWB*CW*MT2*MW2^3*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (32*CHWB*CW*MW2^4*MZ*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/(MW*Pi^3*VMU^2) - 
 (8*CHWB*CW2*MW2^3*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/(27*MW*Pi^3*VMU^2) + 
 (CHWB*CW*MT2*MW2*MZ*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*CHWB*CW*MW2^2*MZ*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (103*CHWB*CW2*MT2*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (216*MW*Pi^3*VMU^2) + (CHWB*CW2*MW2^2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (2*MW*Pi^3*VMU^2) + (CHWB*CW*MW2*MZ*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*CW2*MT2*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2])/(16*MW*Pi^3*VMU^2) - 
 (65*CHWB*CW2*MW2*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2])/(216*MW*Pi^3*VMU^2) + 
 (CHWB*CW2*MZ2^4*SW*B0i[dbb0, MZ2, MT2, MT2])/(16*MW*Pi^3*VMU^2) + 
 (8*CHD*CW2^2*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - (10*CHD*CW2^2*MT2*MW2*MZ*MZ2*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*CHD*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CHD*CW2^2*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CHD*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CHD*CW2^2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) + (32*CHWB*CW*CW2*MT2*MW2^2*MZ*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (16*CHWB*CW2*MT2*MW2^2*MZ2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*Pi^3*VMU^2) - (40*CHWB*CW*CW2*MT2*MW2*MZ*MZ2*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (16*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - (23*CHWB*CW2*MT2*MW2*MZ2^2*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*MW*Pi^3*VMU^2) + 
 (8*CHWB*CW2*MW2^2*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*Pi^3*VMU^2) + (7*CHWB*CW*CW2*MT2*MZ*MZ2^2*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(54*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (20*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (47*CHWB*CW2*MT2*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (216*MW*Pi^3*VMU^2) - (23*CHWB*CW2*MW2*MZ2^3*SW*SW2*
   B0i[dbb0, MZ2, MT2, MT2])/(54*MW*Pi^3*VMU^2) + 
 (17*CHWB*CW*CW2*MZ*MZ2^3*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (37*CHWB*CW2*MZ2^4*SW*SW2*B0i[dbb0, MZ2, MT2, MT2])/(216*MW*Pi^3*VMU^2) - 
 (8*CHD*CW2*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + (5*CHD*CW2*MT2*MW2*MZ*MZ2*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (54*(2 - 4*CW2)*Pi^3*VMU^2) - (32*CHWB*CW*MT2*MW2^2*MZ*SW*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (20*CHWB*CW*MT2*MW2*MZ*MZ2*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - (16*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (10*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*CWw*MW*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(Pi^3*VMU^3) + 
 (5*CW2*CWw*MW*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(2*Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(16*Pi^3*VMU^3) - 
 (CW2*CWw*MW*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(Pi^3*VMU^3) + 
 (CW2*CWw*MW*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VMU^3) - 
 (67*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) - 
 (277*CHD*CW2*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(3*MZ2^2*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2^6*MZ*B0i[dbb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (2*CHD*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(9*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (11*CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/
  (144*Pi^3*VMU^2) + (19*CHD*CW2*MW2^3*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(192*Pi^3*VMU^2) - 
 (19*CHD*CW2*MW2^2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2*MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/
  (576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^4*B0i[dbb0, MZ2, MW2, MW2])/(1152*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CHWB*MW*MW2^3*SW*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*VMU^2) - 
 (277*CHWB*CW*MW2^4*MZ*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (44*CHWB*CW*MW2^6*MZ*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (4*CHWB*MW*MW2^4*SW*B0i[dbb0, MZ2, MW2, MW2])/(3*MZ2*Pi^3*VMU^2) + 
 (CHWB*CW*MW2^5*MZ*SW*B0i[dbb0, MZ2, MW2, MW2])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (89*CHWB*MW*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VMU^2) + 
 (76*CHWB*CW*MW2^3*MZ*MZ2*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (29*CHWB*MW*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MW2, MW2])/(48*Pi^3*VMU^2) - 
 (19*CHWB*CW*MW2^2*MZ*MZ2^2*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CHWB*MW*MZ2^3*SW*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW2*MZ*MZ2^3*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MZ*MZ2^4*SW*B0i[dbb0, MZ2, MW2, MW2])/
  (288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (17*CHD*CW2^2*MW2^2*MZ*MZ2*SW2*
   B0i[dbb0, MZ2, MW2, MW2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (4*CHWB*CW*CW2*MW2^3*MZ*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (17*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*SW2*
   B0i[dbb0, MZ2, MW2, MW2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - (CHWB*CW*CW2*MW2*MZ*MZ2^3*SW*SW2*
   B0i[dbb0, MZ2, MW2, MW2])/(9*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MZ*MZ2^4*SW*SW2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHD*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2^3*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (25*CHD*CW2*MW2^2*MZ*MZ2^2*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (288*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2^3*MZ*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + (4*CHWB*CW*MW2^4*MZ*SW*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CHWB*CW*MW2^2*MZ*MZ2*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (11*CHWB*CW*MW2^3*MZ*MZ2*SW*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - (25*CHWB*CW*MW2^2*MZ*MZ2^2*SW*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2*MZ*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*MW2*MZ*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (36*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHWB*CW*MZ*MZ2^4*SW*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*Pi^3*VMU^3) + 
 (CW*CWw*MW2^3*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*Pi^3*VMU^3) - 
 (CHD*CW2*MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2^2*Pi^3*VMU^2) + 
 (5*CHD*CW2*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (CHD*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (2*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (5*CHWB*MW*MW2^3*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^2) - 
 (CHWB*CW*MW2^3*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CHWB*CW*MW2^5*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^4*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MW2^4*MZ*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*VMU^2) + 
 (CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*VMU^2) + 
 (3*CHD*CW2^2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (16*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^2) + 
 (2*CHWB*CW*CW2*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*VMU^2) + 
 (3*CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW*MW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*VMU^2) - 
 (CHWB*CW*CW2*MZ*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (4*CHD*CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - (2*CHD*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*MZ2*Pi^3*VMU^2) - (8*CHD*CW2*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - 
 (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(6*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (CHD*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (24*Pi^3*VMU^2) - (8*CHWB*MW*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VMU^2) + (16*CHWB*CW*MW2^3*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - 
 (32*CHWB*CW*MW2^4*MZ*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (4*CHWB*MW*MW2^2*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) - 
 (8*CHWB*CW*MW2^2*MZ*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CHWB*MW*MW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*VMU^2) + 
 (4*CHWB*CW*MW2*MZ*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CHWB*MW*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (2*CHD*MW2*MZ*MZ2^2*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (2*CHD*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (8*CHD*CW2^2*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (8*CHWB*MW*MZ2^3*SW*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VMU^2) + 
 (32*CHWB*CW*CW2*MZ*MZ2^3*SW*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (MZ*MZ2^2*SW2^2*Ced[3, 3, 1, 1])/
  (108*Pi^3*VMU^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[3, 3, 1, 1])/
  (72*Pi^3*VMU^2) - (MZ*MZ2^2*SW2^2*Ced[3, 3, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[3, 3, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ced[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[3, 3, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[2, 2, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cee[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[3, 3, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[3, 3, 1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[3, 3, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[3, 3, 2, 2])/(36*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*Ceu[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Ceu[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Ceu[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[3, 3, 3, 3])/(16*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHd[1, 1])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHd[1, 1])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHd[1, 1])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHd[1, 1])/(144*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHd[1, 1])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHd[1, 1])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHd[1, 1])/(36*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2*CHd[1, 1])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHd[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/
  (72*Pi^3*VMU^2) + (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHd[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^3*MZ*A0i[aa0, MZ2]*CHd[1, 1])/
  (36*MZ2^2*Pi^3*VMU^2) + (MW2^2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/
  (24*MZ2*Pi^3*VMU^2) - (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHd[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHd[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHd[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(36*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHd[1, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHd[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHd[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHd[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*CHd[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHd[2, 2])/(108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHd[2, 2])/
  (432*Pi^3*VMU^2) - (MZ*MZ2^2*CHd[2, 2])/(144*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*CHd[2, 2])/(108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHd[2, 2])/
  (27*Pi^3*VMU^2) - (MZ*MZ2^2*SW2*CHd[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHd[2, 2])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHd[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHd[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHd[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHd[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(36*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHd[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHd[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHd[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHd[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*CHd[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHd[3, 3])/(108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHd[3, 3])/
  (432*Pi^3*VMU^2) - (MZ*MZ2^2*CHd[3, 3])/(144*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*CHd[3, 3])/(108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHd[3, 3])/
  (27*Pi^3*VMU^2) - (MZ*MZ2^2*SW2*CHd[3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHd[3, 3])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHd[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHd[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHd[3, 3])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHd[3, 3])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(36*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHd[3, 3])/(36*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHd[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHd[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHd[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*CHe[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHe[1, 1])/(108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHe[1, 1])/
  (432*Pi^3*VMU^2) - (MZ*MZ2^2*CHe[1, 1])/(144*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*CHe[1, 1])/(108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHe[1, 1])/
  (27*Pi^3*VMU^2) - (MZ*MZ2^2*SW2*CHe[1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHe[1, 1])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHe[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHe[1, 1])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(36*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHe[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHe[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*CHe[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHe[2, 2])/(108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHe[2, 2])/
  (432*Pi^3*VMU^2) - (MZ*MZ2^2*CHe[2, 2])/(144*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*CHe[2, 2])/(108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHe[2, 2])/
  (27*Pi^3*VMU^2) - (MZ*MZ2^2*SW2*CHe[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHe[2, 2])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHe[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHe[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(36*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2*MW2*MZ*CHe[3, 3])/(288*Pi^3*VMU^2) + 
 (3*MT2*MW2*MZ*CHe[3, 3])/(16*Pi^3*VMU^2) + 
 (MW2^2*MZ*CHe[3, 3])/(18*Pi^3*VMU^2) - (5*CW2*MT2*MW2^2*MZ*CHe[3, 3])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (19*CW2*MW2^3*MZ*CHe[3, 3])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*MT2*MW2^3*MZ*CHe[3, 3])/
  (27*MZ2^2*Pi^3*VMU^2) - (MW2^4*MZ*CHe[3, 3])/(12*MZ2^2*Pi^3*VMU^2) - 
 (2*MT2*MW2^2*MZ*CHe[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (31*MW2^3*MZ*CHe[3, 3])/(144*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*CHe[3, 3])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*CHe[3, 3])/(6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*CHe[3, 3])/(288*Pi^3*VMU^2) - (17*MT2*MZ*MZ2*CHe[3, 3])/
  (432*Pi^3*VMU^2) - (17*MW2*MZ*MZ2*CHe[3, 3])/(54*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHe[3, 3])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CW2*MT2*MW2*MZ*MZ2*CHe[3, 3])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CW2*MW2^2*MZ*MZ2*CHe[3, 3])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*MZ*MZ2^2*CHe[3, 3])/(216*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*CHe[3, 3])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*CHe[3, 3])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*CW2*MW2*MZ*MZ2^2*CHe[3, 3])/
  (1728*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*CHe[3, 3])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*MT2*MW2*MZ*SW2*CHe[3, 3])/
  (54*Pi^3*VMU^2) + (71*MW2^2*MZ*SW2*CHe[3, 3])/(144*Pi^3*VMU^2) - 
 (2*MT2*MW2^2*MZ*SW2*CHe[3, 3])/(27*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*CHe[3, 3])/(12*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*CHe[3, 3])/(288*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*SW2*CHe[3, 3])/(432*Pi^3*VMU^2) - 
 (161*MW2*MZ*MZ2*SW2*CHe[3, 3])/(144*Pi^3*VMU^2) + 
 (50*CW2*MW2^2*MZ*MZ2*SW2*CHe[3, 3])/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*MZ*MZ2^2*SW2*CHe[3, 3])/(24*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*SW2*CHe[3, 3])/(162*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHe[3, 3])/(8*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHe[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[3, 3])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[3, 3])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[3, 3])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[3, 3])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHe[3, 3])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHe[3, 3])/(48*Pi^3*VMU^2) - 
 (23*MW2*MZ*A0i[aa0, MT2]*CHe[3, 3])/(72*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*A0i[aa0, MT2]*CHe[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHe[3, 3])/(27*MZ2^2*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*A0i[aa0, MT2]*CHe[3, 3])/(18*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*A0i[aa0, MT2]*CHe[3, 3])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*A0i[aa0, MT2]*CHe[3, 3])/(216*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHe[3, 3])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*A0i[aa0, MT2]*CHe[3, 3])/(432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MT2]*CHe[3, 3])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2]*CHe[3, 3])/(48*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (2*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHe[3, 3])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MZ*A0i[aa0, MW2]*CHe[3, 3])/
  (288*Pi^3*VMU^2) + (11*MW2*MZ*A0i[aa0, MW2]*CHe[3, 3])/(48*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHe[3, 3])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (17*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHe[3, 3])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHe[3, 3])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHe[3, 3])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHe[3, 3])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (CW2*MW2^4*MZ*A0i[aa0, MW2]*CHe[3, 3])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MW2]*CHe[3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[3, 3])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (85*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHe[3, 3])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHe[3, 3])/(36*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (37*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[3, 3])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[3, 3])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHe[3, 3])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[3, 3])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHe[3, 3])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(288*Pi^3*VMU^2) - 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(64*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(72*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (MZ*MZ2*A0i[aa0, MZ2]*CHe[3, 3])/(576*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHe[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (187*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2]*CHe[3, 3])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[3, 3])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHe[3, 3])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[3, 3])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHe[3, 3])/
  (288*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW2*MZ*SW2*A0i[aa0, MZ2]*CHe[3, 3])/
  (36*Pi^3*VMU^2) - (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHe[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHe[3, 3])/
  (36*MZ2*Pi^3*VMU^2) - (MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[3, 3])/
  (576*Pi^3*VMU^2) + (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHe[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHe[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[3, 3])/
  (48*Pi^3*VMU^2) - (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[3, 3])/
  (48*Pi^3*VMU^2) + (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[3, 3])/
  (24*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[3, 3])/
  (48*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[3, 3])/
  (48*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[3, 3])/
  (24*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[3, 3])/
  (6*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[3, 3])/
  (6*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHe[3, 3])/
  (6*Pi^3*VMU^2) + (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[3, 3])/
  (288*Pi^3*VMU^2) - (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[3, 3])/
  (72*Pi^3*VMU^2) + (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[3, 3])/
  (24*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[3, 3])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[3, 3])/
  (24*Pi^3*VMU^2) - (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/
  (6*Pi^3*VMU^2) - (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/
  (6*MZ2*Pi^3*VMU^2) + (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/
  (18*Pi^3*VMU^2) + (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/
  (72*Pi^3*VMU^2) + (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/
  (18*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/
  (288*MW2*Pi^3*VMU^2) - (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[3, 3])/
  (288*Pi^3*VMU^2) + (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[3, 3])/
  (144*Pi^3*VMU^2) + (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[3, 3])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[3, 3])/
  (24*Pi^3*VMU^2) + (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[3, 3])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[3, 3])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*
   CHe[3, 3])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(36*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHe[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(27*MZ2^2*Pi^3*VMU^2) - 
 (7*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(18*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(144*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/(72*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/(6*MZ2^2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/
  (6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHe[3, 3])/(288*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[3, 3])/(288*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[3, 3])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[3, 3])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[3, 3])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHe[3, 3])/(24*Pi^3*VMU^2) + 
 (4*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[3, 3])/(27*Pi^3*VMU^2) - 
 (5*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[3, 3])/(27*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[3, 3])/(27*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[3, 3])/(432*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[3, 3])/(54*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[3, 3])/(432*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[3, 3])/(6*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[3, 3])/(288*Pi^3*VMU^2) + 
 (4*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[3, 3])/(3*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHl1[1, 1])/(36*Pi^3*VMU^2) + (MW2^3*MZ*CHl1[1, 1])/
  (108*MZ2*Pi^3*VMU^2) + (11*MW2*MZ*MZ2*CHl1[1, 1])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHl1[1, 1])/(144*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*CHl1[1, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW2^3*MZ*MZ2*CHl1[1, 1])/
  (108*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHl1[1, 1])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHl1[1, 1])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHl1[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHl1[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*SW2*CHl1[1, 1])/(27*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[1, 1])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*CHl1[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHl1[1, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*CHl1[1, 1])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl1[1, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(72*Pi^3*VMU^2) - 
 (5*CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/(18*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (25*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl1[1, 1])/(144*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(64*Pi^3*SW2*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(16*MZ2^3*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(8*MZ2^2*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(64*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/(144*Pi^3*VMU^2) + 
 (5*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (144*MZ2*Pi^3*VMU^2) - (10*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*CHl1[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*CHl1[2, 2])/(108*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*CHl1[2, 2])/(432*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHl1[2, 2])/(144*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*CHl1[2, 2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW2^3*MZ*MZ2*CHl1[2, 2])/
  (108*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*CHl1[2, 2])/
  (108*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*CHl1[2, 2])/(27*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHl1[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHl1[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*SW2*CHl1[2, 2])/(27*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[2, 2])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*CHl1[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHl1[2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*CHl1[2, 2])/
  (16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(8*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl1[2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(72*Pi^3*VMU^2) - 
 (5*CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(36*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/(18*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (25*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl1[2, 2])/(144*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(64*Pi^3*SW2*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(16*MZ2^3*Pi^3*SW2*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(8*MZ2^2*Pi^3*SW2*VMU^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(64*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/(144*Pi^3*VMU^2) + 
 (5*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (144*MZ2*Pi^3*VMU^2) - (10*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (49*MT2*MW2*MZ*CHl1[3, 3])/
  (216*Pi^3*VMU^2) + (29*MW2^2*MZ*CHl1[3, 3])/(54*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*CHl1[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CW2*MW2^3*MZ*CHl1[3, 3])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MT2*MW2^3*MZ*CHl1[3, 3])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*CHl1[3, 3])/(6*MZ2^2*Pi^3*VMU^2) - (17*MT2*MW2^2*MZ*CHl1[3, 3])/
  (54*MZ2*Pi^3*VMU^2) - (71*MW2^3*MZ*CHl1[3, 3])/(216*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*CHl1[3, 3])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*CHl1[3, 3])/(6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*CHl1[3, 3])/(432*Pi^3*VMU^2) - 
 (115*MW2*MZ*MZ2*CHl1[3, 3])/(864*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHl1[3, 3])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CW2*MT2*MW2*MZ*MZ2*CHl1[3, 3])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CW2*MW2^2*MZ*MZ2*CHl1[3, 3])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*CHl1[3, 3])/(108*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*CHl1[3, 3])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*CHl1[3, 3])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (167*CW2*MW2*MZ*MZ2^2*CHl1[3, 3])/
  (1728*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*CHl1[3, 3])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW2^3*MZ*MZ2*CHl1[3, 3])/
  (108*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) + (25*MW2^2*MZ*SW2*CHl1[3, 3])/
  (216*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*SW2*CHl1[3, 3])/(432*Pi^3*VMU^2) + 
 (50*CW2*MW2^2*MZ*MZ2*SW2*CHl1[3, 3])/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*CHl1[3, 3])/(36*Pi^3*VMU^2) - 
 (47*CW2*MW2*MZ*MZ2^2*SW2*CHl1[3, 3])/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*SW2*CHl1[3, 3])/(27*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[3, 3])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*CHl1[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl1[3, 3])/(576*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl1[3, 3])/(288*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl1[3, 3])/(576*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[3, 3])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl1[3, 3])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[3, 3])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[3, 3])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl1[3, 3])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl1[3, 3])/(48*Pi^3*VMU^2) - 
 (49*MW2*MZ*A0i[aa0, MT2]*CHl1[3, 3])/(216*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*A0i[aa0, MT2]*CHl1[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHl1[3, 3])/(27*MZ2^2*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*A0i[aa0, MT2]*CHl1[3, 3])/(54*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*A0i[aa0, MT2]*CHl1[3, 3])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (17*MZ*MZ2*A0i[aa0, MT2]*CHl1[3, 3])/(432*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHl1[3, 3])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*A0i[aa0, MT2]*CHl1[3, 3])/(432*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MZ*MZ2^2*A0i[aa0, MT2]*CHl1[3, 3])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2]*CHl1[3, 3])/
  (48*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl1[3, 3])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MZ*A0i[aa0, MW2]*CHl1[3, 3])/
  (288*Pi^3*VMU^2) + (43*MW2*MZ*A0i[aa0, MW2]*CHl1[3, 3])/(144*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl1[3, 3])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[3, 3])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MW2^3*MZ*A0i[aa0, MW2]*CHl1[3, 3])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl1[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl1[3, 3])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl1[3, 3])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MZ*MZ2*A0i[aa0, MW2]*CHl1[3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl1[3, 3])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (85*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl1[3, 3])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl1[3, 3])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[3, 3])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[3, 3])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl1[3, 3])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[3, 3])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHl1[3, 3])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(576*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(72*MZ2^2*Pi^3*VMU^2) + 
 (10*CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (MZ*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/(1152*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl1[3, 3])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl1[3, 3])/
  (288*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/
  (576*Pi^3*SW2*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/
  (1152*Pi^3*SW2*VMU^2) + (5*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/
  (144*MZ2^2*Pi^3*SW2*VMU^2) + (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/
  (576*MZ2*Pi^3*SW2*VMU^2) - (19*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/
  (576*MZ2*Pi^3*SW2*VMU^2) - (MZ*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (1152*Pi^3*SW2*VMU^2) - (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (36*Pi^3*VMU^2) - (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (36*MZ2*Pi^3*VMU^2) + (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[3, 3])/(48*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[3, 3])/(48*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl1[3, 3])/(48*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl1[3, 3])/(48*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl1[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHl1[3, 3])/(6*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHl1[3, 3])/(6*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[3, 3])/(6*Pi^3*VMU^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[3, 3])/(288*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[3, 3])/(72*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[3, 3])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[3, 3])/(24*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/(6*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/(18*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/(288*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(144*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[3, 3])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[3, 3])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*
   CHl1[3, 3])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/(27*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/(36*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/(27*MZ2^2*Pi^3*VMU^2) - 
 (17*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/(54*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/(864*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/(144*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/(144*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/(6*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/
  (6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/(576*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(288*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(48*Pi^3*VMU^2) + 
 (7*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(27*Pi^3*VMU^2) - 
 (2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(27*Pi^3*VMU^2) - 
 (4*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(27*MZ2*Pi^3*VMU^2) - 
 (47*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(432*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(54*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(864*Pi^3*VMU^2) - 
 (37*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(432*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(864*Pi^3*VMU^2) + 
 (11*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl1[3, 3])/(72*Pi^3*VMU^2) + 
 (MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl1[3, 3])/(6*MZ2*Pi^3*VMU^2) - 
 (25*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[3, 3])/(144*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[3, 3])/(288*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[3, 3])/(576*Pi^3*VMU^2) + 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[3, 3])/(12*Pi^3*VMU^2) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[3, 3])/
  (24*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[3, 3])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[3, 3])/
  (24*Pi^3*VMU^2) - (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[3, 3])/
  (3*Pi^3*VMU^2) + (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[3, 3])/
  (Pi^3*VMU^2) - (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[3, 3])/
  (Pi^3*VMU^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[3, 3])/
  (6*Pi^3*VMU^2) - (MH2*MW2*MZ*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (95*MT2*MW2*MZ*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (445*MW2^2*MZ*CHl3[1, 1])/(864*Pi^3*VMU^2) + (23*CW2*MW2^2*MZ*CHl3[1, 1])/
  (1728*Pi^3*VMU^2) - (9*MH2^2*MW2^2*MZ*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + (9*MH2*MW2^3*MZ*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + (7*MH2*MW2^3*MZ*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2^4*MZ*CHl3[1, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (10*CW2*MT2*MW2^2*MZ*CHl3[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MW2^3*MZ*CHl3[1, 1])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*CHl3[1, 1])/(27*MZ2^3*Pi^3*VMU^2) + 
 (MW2^5*MZ*CHl3[1, 1])/(3*MZ2^3*Pi^3*VMU^2) + (8*MT2*MW2^3*MZ*CHl3[1, 1])/
  (9*MZ2^2*Pi^3*VMU^2) - (89*MW2^4*MZ*CHl3[1, 1])/(108*MZ2^2*Pi^3*VMU^2) - 
 (MH2^2*MW2^4*MZ*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*
   VMU^2) + (MH2*MW2^5*MZ*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*VMU^2) + (MH2*MW2^5*MZ*CHl3[1, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*VMU^2) - (MW2^6*MZ*CHl3[1, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*VMU^2) + (MH2*MW2^2*MZ*CHl3[1, 1])/(288*MZ2*Pi^3*VMU^2) - 
 (781*MT2*MW2^2*MZ*CHl3[1, 1])/(864*MZ2*Pi^3*VMU^2) + 
 (71*MW2^3*MZ*CHl3[1, 1])/(108*MZ2*Pi^3*VMU^2) + 
 (3*MH2^2*MW2^3*MZ*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*
   VMU^2) - (3*MH2*MW2^4*MZ*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*
   Pi^3*VMU^2) - (5*MH2*MW2^4*MZ*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*VMU^2) + (5*MW2^5*MZ*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*VMU^2) - (8*CW2*MT2*MW2^3*MZ*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (CW2*MW2^4*MZ*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (MH2*MZ*MZ2*CHl3[1, 1])/
  (1152*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (109*MT2*MZ*MZ2*CHl3[1, 1])/(3456*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (257*MW2*MZ*MZ2*CHl3[1, 1])/(864*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*CHl3[1, 1])/(216*Pi^3*VMU^2) - 
 (47*CW2^2*MW2*MZ*MZ2*CHl3[1, 1])/(1728*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*CHl3[1, 1])/(288*(-1 + 2*CW2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*MZ2*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*MZ2*CHl3[1, 1])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2^3*MZ*MZ2*CHl3[1, 1])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^3*MZ*MZ2*CHl3[1, 1])/(144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*CW2*MT2*MW2^3*MZ*MZ2*CHl3[1, 1])/(144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*CW2*MW2^4*MZ*MZ2*CHl3[1, 1])/(864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHl3[1, 1])/(192*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (91*CW2*MT2*MW2*MZ*MZ2*CHl3[1, 1])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (311*CW2*MW2^2*MZ*MZ2*CHl3[1, 1])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2^2*MW2^2*MZ*MZ2*CHl3[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (211*MZ*MZ2^2*CHl3[1, 1])/(3456*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*CHl3[1, 1])/(144*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*CHl3[1, 1])/
  (432*Pi^3*VMU^2) + (5*CW2*MH2*MW2^2*MZ*MZ2^2*CHl3[1, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (11*CW2*MT2*MW2^2*MZ*MZ2^2*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (35*CW2*MW2^3*MZ*MZ2^2*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (335*CW2*MW2*MZ*MZ2^2*CHl3[1, 1])/
  (1728*(2*MW2 - MZ2)*Pi^3*VMU^2) + (25*CW2^2*MW2*MZ*MZ2^2*CHl3[1, 1])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2^3*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*MZ2^3*CHl3[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (311*CW2*MW2^2*MZ*MZ2^3*CHl3[1, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - (103*CW2^2*MZ*MZ2^3*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + (7*CW2*MT2*MW2^4*MZ*CHl3[1, 1])/
  (16*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (65*CW2*MW2^5*MZ*CHl3[1, 1])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (25*CW2*MT2*MW2^5*MZ*CHl3[1, 1])/
  (216*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (CW2*MW2^6*MZ*CHl3[1, 1])/
  (6*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (MH2^3*MZ*SW2*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*CHl3[1, 1])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*CHl3[1, 1])/(96*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*SW2*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*MT2*MW2*MZ*SW2*CHl3[1, 1])/(4*Pi^3*VMU^2) - 
 (43*MT2*MW2*MZ*SW2*CHl3[1, 1])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MT2*MW2*MZ*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl3[1, 1])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (31*MW2^2*MZ*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) + 
 (751*MW2^2*MZ*SW2*CHl3[1, 1])/(432*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (131*CW2*MW2^2*MZ*SW2*CHl3[1, 1])/(432*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (40*CW2*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (40*CW2^2*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - (7*CW2*MW2^3*MZ*SW2*CHl3[1, 1])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + (19*CW2*MW2^3*MZ*SW2*CHl3[1, 1])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CW2^2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (67*MW2^3*MZ*SW2*CHl3[1, 1])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (32*MT2*MW2^4*MZ*SW2*CHl3[1, 1])/(27*(2 - 4*CW2)*MZ2^3*Pi^3*
   VMU^2) - (2*MW2^5*MZ*SW2*CHl3[1, 1])/((2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (4*MW2^6*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*SW2*CHl3[1, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (223*MW2^4*MZ*SW2*CHl3[1, 1])/(54*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MW2^5*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (MH2^3*MW2*MZ*SW2*CHl3[1, 1])/(36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) - (MT2^3*MW2*MZ*SW2*CHl3[1, 1])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) - (MH2*MW2^2*MZ*SW2*CHl3[1, 1])/(48*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) - (8*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (377*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(216*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (MT2^2*MW2^2*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) + (89*MW2^3*MZ*SW2*CHl3[1, 1])/(108*MZ2*Pi^3*VMU^2) - 
 (503*MW2^3*MZ*SW2*CHl3[1, 1])/(144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (89*CW2*MW2^3*MZ*SW2*CHl3[1, 1])/(108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^3*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (32*CW2*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (32*CW2^2*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*CHl3[1, 1])/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*CHl3[1, 1])/(6*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^4*MZ*SW2*CHl3[1, 1])/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (17*MW2^4*MZ*SW2*CHl3[1, 1])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (MH2*MZ*MZ2*SW2*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (17*CW2*MT2*MZ*MZ2*SW2*CHl3[1, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (71*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(54*Pi^3*VMU^2) - 
 (23*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(64*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (61*CW2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (49*CW2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (47*CW2^2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(432*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(72*(-1 + 2*CW2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CW2*MT2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (901*CW2*MW2^4*MZ*MZ2*SW2*CHl3[1, 1])/(648*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl3[1, 1])/(288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MZ*MZ2*SW2*CHl3[1, 1])/(48*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2^2*MH2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (91*CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (23*CW2^2*MT2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (9851*CW2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(10368*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CW2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (40*CW2^2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (163*CW2^2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (43*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (49*MZ*MZ2^2*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (49*CW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(108*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(16*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (49*CW2*MH2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (1345*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (83*CW2*MW2^3*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*CHl3[1, 1])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*CHl3[1, 1])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*CHl3[1, 1])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2^2*MT2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MT2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (24*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5723*CW2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(10368*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CW2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(1728*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (50*CW2^2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*CW2^2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MT2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (48*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(24*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (47*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (23*CW2*MH2*MW2*MZ*MZ2^3*SW2*CHl3[1, 1])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (247*CW2*MT2*MW2*MZ*MZ2^3*SW2*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*CW2*MW2^2*MZ*MZ2^3*SW2*CHl3[1, 1])/(648*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[1, 1])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[1, 1])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2^2*MZ*MZ2^3*SW2*CHl3[1, 1])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*CHl3[1, 1])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*MZ*MZ2^3*SW2*CHl3[1, 1])/(576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^4*SW2*CHl3[1, 1])/(384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*SW2*CHl3[1, 1])/(64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (643*CW2*MW2*MZ*MZ2^4*SW2*CHl3[1, 1])/(3456*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*CHl3[1, 1])/(384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*CHl3[1, 1])/(288*MW2*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2*MW2^4*MZ*MZ2^2*SW2*CHl3[1, 1])/
  (6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (7*CW2*MW2^5*MZ*MZ2^2*SW2*CHl3[1, 1])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (11*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*CHl3[1, 1])/
  (24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (17*CW2*MW2^4*MZ*MZ2^3*SW2*CHl3[1, 1])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2^4*SW2*CHl3[1, 1])/
  (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (47*CW2*MW2^3*MZ*MZ2^4*SW2*CHl3[1, 1])/(96*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (7*CW2*MH2*MW2*MZ*MZ2^5*SW2*CHl3[1, 1])/
  (96*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^5*SW2*CHl3[1, 1])/(48*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (31*CW2*MT2*MW2^4*MZ*SW2*CHl3[1, 1])/
  (18*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (65*CW2*MW2^5*MZ*SW2*CHl3[1, 1])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (25*CW2*MT2*MW2^5*MZ*SW2*CHl3[1, 1])/
  (54*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (2*CW2*MW2^6*MZ*SW2*CHl3[1, 1])/
  (3*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(72*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*MZ2*SW2*CHl3[1, 1])/(27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2^4*SW2*CHl3[1, 1])/(81*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (31*CW2*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(108*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (7*CW2*MW2^4*MZ*SW2*CHl3[1, 1])/(12*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (19*CW2*MT2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(108*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(54*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(6*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (17*CW2*MW2*MZ*MZ2^3*SW2*CHl3[1, 1])/
  (72*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHl3[1, 1])/(18*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (MH2*MW2*MZ*SW2^2*CHl3[1, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*MT2*MW2*MZ*SW2^2*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*MW2^2*MZ*SW2^2*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*SW2^2*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2^2*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (MH2*MW2^3*MZ*SW2^2*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (MH2*MW2^3*MZ*SW2^2*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - (MW2^4*MZ*SW2^2*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (20*CW2*MT2*MW2^2*MZ*SW2^2*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (19*CW2*MW2^3*MZ*SW2^2*CHl3[1, 1])/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (8*MT2*MW2^3*MZ*SW2^2*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (5*MW2^4*MZ*SW2^2*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (16*MT2*MW2^2*MZ*SW2^2*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (77*MW2^3*MZ*SW2^2*CHl3[1, 1])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (16*CW2*MT2*MW2^3*MZ*SW2^2*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2^2*CHl3[1, 1])/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (MH2*MZ*MZ2*SW2^2*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*CHl3[1, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*CHl3[1, 1])/(32*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2^2*CHl3[1, 1])/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (25*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (13*CW2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (3*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CW2*MT2*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (200*CW2*MW2^4*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (81*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (23*CW2*MT2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5077*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(2592*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (89*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(648*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (400*CW2^2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (96*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (121*CW2*MT2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(432*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (2773*CW2*MW2^3*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(6*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (6217*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (10368*(2*MW2 - MZ2)*Pi^3*VMU^2) - (347*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (1296*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (400*CW2^2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (6*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13561*CW2*MW2^2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(2592*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/(16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (113*CW2*MW2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/(108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2^2*CHl3[1, 1])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2^2*CHl3[1, 1])/(72*MW2*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (2*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (7*CW2*MW2^5*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) + (11*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2*CHl3[1, 1])/
  (6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (17*CW2*MW2^4*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) - (4*CW2*MH2*MW2^2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/
  (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (47*CW2*MW2^3*MZ*MZ2^4*SW2^2*CHl3[1, 1])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) + (7*CW2*MH2*MW2*MZ*MZ2^5*SW2^2*CHl3[1, 1])/
  (24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^5*SW2^2*CHl3[1, 1])/(12*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) - (CW2*MT2*MW2^4*MZ*SW2^2*CHl3[1, 1])/
  (9*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (5*CW2*MT2*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (18*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (16*CW2*MW2^4*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (100*CW2*MW2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/
  (81*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (31*CW2*MT2*MW2^3*MZ*SW2^2*CHl3[1, 1])/
  (27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - (7*CW2*MW2^4*MZ*SW2^2*CHl3[1, 1])/
  (3*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (25*CW2*MT2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(36*(-2*MW2 + MZ2)^2*Pi^3*
   VMU^2) + (34*CW2*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/
  (27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + (37*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (36*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(18*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (2*CW2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^3*CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2^3*CHl3[1, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^3*MZ*MZ2*SW2^3*CHl3[1, 1])/(54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (200*CW2*MW2^2*MZ*MZ2*SW2^3*CHl3[1, 1])/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (17*MW2^2*MZ*MZ2*SW2^3*CHl3[1, 1])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(4*Pi^3*VMU^2) - 
 (3*CW2^2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(108*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (29*CW2*MW2^3*MZ*MZ2^2*SW2^3*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (113*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (200*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2^3*CHl3[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (145*CW2*MW2^2*MZ*MZ2^3*SW2^3*CHl3[1, 1])/(72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (29*CW2*MW2*MZ*MZ2^4*SW2^3*CHl3[1, 1])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^3*CHl3[1, 1])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2*SW2^3*CHl3[1, 1])/(27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (47*CW2*MW2^2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2^3*SW2^3*CHl3[1, 1])/(24*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^4*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2^3*SW2^4*CHl3[1, 1])/(6*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*CHl3[1, 1])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (MH2*MW2*MZ*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^3*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW2^3*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW2^4*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*MH2^3*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2^2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*MH2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^4*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^3*MW2^2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2^3*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW2^4*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (11*MH2^3*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*MH2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^4*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[1, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (43*MW2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (13*CW2*MW2^4*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MW2^4*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(27*MZ2^3*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(9*MZ2^2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(12*MZ2*Pi^3*VMU^2) + 
 (377*MW2^2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(432*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^5*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (4*CW2*MW2^3*MZ*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (41*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/
  (1728*Pi^3*VMU^2) + (5*CW2*MT2*MW2^2*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (313*CW2*MW2^3*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(432*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MT2*MW2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (169*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (48*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MT2*MZ*MZ2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (107*CW2*MW2*MZ*MZ2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^4*A0i[aa0, MT2]*CHl3[1, 1])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*A0i[aa0, MT2]*CHl3[1, 1])/(32*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(4*Pi^3*VMU^2) + 
 (17*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (52*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (40*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (32*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2 - 4*CW2)*MZ2^3*Pi^3*
   VMU^2) - (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (MT2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (8*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (9*MZ2*Pi^3*VMU^2) - (175*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MW2^5*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (32*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(108*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (313*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(6*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2^2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (169*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (12*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MT2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (107*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(24*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CW2*MT2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*CHl3[1, 1])/
  (8*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(9*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (16*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(16*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*SW2^2*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CW2^2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2^3*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^4*SW2^3*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2*MZ*MZ2^2*SW2^4*A0i[aa0, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (19*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (9*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (9*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (21*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (7*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (71*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (71*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (71*CW2*MW2^6*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (17*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(3*MZ2^3*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(6*MZ2^2*Pi^3*VMU^2) + 
 (MH2^2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(4*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*VMU^2) - (3*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (5*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*VMU^2) + (MW2^5*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (2*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (89*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (9*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2*Pi^3*VMU^2) + (3*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*VMU^2) - (15*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2^5*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^6*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^7*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) - (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (5*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (3*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (85*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (443*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (775*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (37*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (371*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (649*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (119*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^5*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^5*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^5*A0i[aa0, MW2]*CHl3[1, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (9*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) - (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (9*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (9*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (7*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (7*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2^2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW2^5*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (3*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*SW2*VMU^2) - (5*CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) - (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (65*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (11*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (65*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (71*CW2*MH2^2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (71*CW2*MH2*MW2^5*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (71*CW2*MW2^6*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2^2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (5*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (4*MW2^5*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*
   Pi^3*VMU^2) + (MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*MZ2^2*Pi^3*VMU^2) - (10*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (4*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(MZ2*Pi^3*VMU^2) + 
 (97*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(24*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MH2^2*MW2^5*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MH2*MW2^6*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MW2^7*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2^2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (CW2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2^2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (62*CW2^2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (443*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (775*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (371*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (649*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (119*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*
   CHl3[1, 1])/(72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*CHl3[1, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (17*CW2*MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (3*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (2*CW2*MH2*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (3*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CW2*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(72*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*
   CHl3[1, 1])/(72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(96*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (73*CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(9*MZ2^2*Pi^3*VMU^2) + 
 (3*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(8*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(8*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^5*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(27*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (10*CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (576*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (187*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (97*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl3[1, 1])/
  (1728*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl3[1, 1])/
  (288*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*A0i[aa0, MZ2]*CHl3[1, 1])/(192*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (7*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(64*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(32*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(16*MZ2^3*Pi^3*SW2*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(4*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(8*(2 - 4*CW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (17*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(64*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(16*(2 - 4*CW2)*MZ2*Pi^3*SW2*
   VMU^2) + (MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(64*Pi^3*SW2*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(64*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (37*CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2^2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (68*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (136*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(12*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(8*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (40*CW2*MW2^5*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (40*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (80*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (97*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(72*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(48*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (37*MW2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*
   CHl3[1, 1])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (68*CW2*MW2^2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (40*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (187*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(8*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(4*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(6*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(48*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (7*CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MT2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MT2^2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (96*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MT2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (MT2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2^2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(48*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(6*Pi^3*VMU^2) + (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(6*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(Pi^3*VMU^2) - (CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/((2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) + (7*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*CW2^3*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CW2^2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[1, 1])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(48*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(4*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(288*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (576*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MH2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (576*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (5*MH2*MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^4*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2^2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(288*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MH2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(36*Pi^3*VMU^2) - (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(6*Pi^3*VMU^2) + (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (55*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(288*MW2*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(576*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (67*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) + (CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (83*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^5*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(18*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (55*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (4*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (2*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (2*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[1, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(288*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(96*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (96*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (192*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (24*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (576*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (8*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (16*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^5*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(72*Pi^3*VMU^2) + (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(12*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^3*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^3*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^3*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (24*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (6*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (12*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (4*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^5*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (12*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (13*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (2*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*MZ2^2*Pi^3*VMU^2) - 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(216*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(864*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (259*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (73*CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(24*Pi^3*VMU^2) - 
 (5*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(9*Pi^3*VMU^2) + (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (52*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (40*CW2^2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (32*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*MZ2^2*Pi^3*VMU^2) - (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (193*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (32*CW2^2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(216*Pi^3*VMU^2) - 
 (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(36*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (259*CW2*MT2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (26*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2^2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (73*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (20*CW2*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (16*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (71*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*MZ2^3*Pi^3*VMU^2) - 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(6*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(72*Pi^3*VMU^2) + 
 (107*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (77*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (71*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[1, 1])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (4*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (26*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (107*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (77*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (47*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(12*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[1, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(216*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(216*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(864*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(8*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(864*Pi^3*VMU^2) - 
 (103*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (32*MT2*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (16*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - (65*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (10*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*Pi^3*VMU^2) - (20*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*Pi^3*VMU^2) + 
 (8*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (216*Pi^3*VMU^2) + (7*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(216*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (16*MT2*MW2^2*MZ*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (10*MT2*MW2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (8*MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[1, 1])/(2*Pi^3*VMU^2) - (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[1, 1])/(3*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(9*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(48*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(576*Pi^3*VMU^2) - 
 (277*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (22*MW2^6*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MW2^5*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (38*MW2^3*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*Pi^3*VMU^2) - (17*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[1, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(9*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + (2*MW2^4*MZ*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (11*MW2^3*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (25*MW2^2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(6*Pi^3*VMU^2) - 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (6*MZ2^2*Pi^3*VMU^2) - (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(4*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW2^5*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (8*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (24*Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (8*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(3*Pi^3*VMU^2) + (4*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(Pi^3*VMU^2) - 
 (2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(3*Pi^3*VMU^2) + 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(12*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - (16*MW2^4*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VMU^2) + (16*CW2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW2*MZ*CHl3[2, 2])/
  (288*Pi^3*VMU^2) + (95*MT2*MW2*MZ*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (445*MW2^2*MZ*CHl3[2, 2])/(864*Pi^3*VMU^2) + (23*CW2*MW2^2*MZ*CHl3[2, 2])/
  (1728*Pi^3*VMU^2) - (9*MH2^2*MW2^2*MZ*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + (9*MH2*MW2^3*MZ*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + (7*MH2*MW2^3*MZ*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2^4*MZ*CHl3[2, 2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (10*CW2*MT2*MW2^2*MZ*CHl3[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MW2^3*MZ*CHl3[2, 2])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*CHl3[2, 2])/(27*MZ2^3*Pi^3*VMU^2) + 
 (MW2^5*MZ*CHl3[2, 2])/(3*MZ2^3*Pi^3*VMU^2) + (8*MT2*MW2^3*MZ*CHl3[2, 2])/
  (9*MZ2^2*Pi^3*VMU^2) - (89*MW2^4*MZ*CHl3[2, 2])/(108*MZ2^2*Pi^3*VMU^2) - 
 (MH2^2*MW2^4*MZ*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*
   VMU^2) + (MH2*MW2^5*MZ*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*VMU^2) + (MH2*MW2^5*MZ*CHl3[2, 2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*VMU^2) - (MW2^6*MZ*CHl3[2, 2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*VMU^2) + (MH2*MW2^2*MZ*CHl3[2, 2])/(288*MZ2*Pi^3*VMU^2) - 
 (781*MT2*MW2^2*MZ*CHl3[2, 2])/(864*MZ2*Pi^3*VMU^2) + 
 (71*MW2^3*MZ*CHl3[2, 2])/(108*MZ2*Pi^3*VMU^2) + 
 (3*MH2^2*MW2^3*MZ*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*
   VMU^2) - (3*MH2*MW2^4*MZ*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*
   Pi^3*VMU^2) - (5*MH2*MW2^4*MZ*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*VMU^2) + (5*MW2^5*MZ*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*VMU^2) - (8*CW2*MT2*MW2^3*MZ*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (CW2*MW2^4*MZ*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (MH2*MZ*MZ2*CHl3[2, 2])/
  (1152*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (109*MT2*MZ*MZ2*CHl3[2, 2])/(3456*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (257*MW2*MZ*MZ2*CHl3[2, 2])/(864*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*CHl3[2, 2])/(216*Pi^3*VMU^2) - 
 (47*CW2^2*MW2*MZ*MZ2*CHl3[2, 2])/(1728*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*CHl3[2, 2])/(288*(-1 + 2*CW2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*MZ2*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*MZ2*CHl3[2, 2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2^3*MZ*MZ2*CHl3[2, 2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^3*MZ*MZ2*CHl3[2, 2])/(144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*CW2*MT2*MW2^3*MZ*MZ2*CHl3[2, 2])/(144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*CW2*MW2^4*MZ*MZ2*CHl3[2, 2])/(864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*CHl3[2, 2])/(192*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (91*CW2*MT2*MW2*MZ*MZ2*CHl3[2, 2])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (311*CW2*MW2^2*MZ*MZ2*CHl3[2, 2])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2^2*MW2^2*MZ*MZ2*CHl3[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (211*MZ*MZ2^2*CHl3[2, 2])/(3456*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*CHl3[2, 2])/(144*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*CHl3[2, 2])/
  (432*Pi^3*VMU^2) + (5*CW2*MH2*MW2^2*MZ*MZ2^2*CHl3[2, 2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (11*CW2*MT2*MW2^2*MZ*MZ2^2*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (35*CW2*MW2^3*MZ*MZ2^2*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (335*CW2*MW2*MZ*MZ2^2*CHl3[2, 2])/
  (1728*(2*MW2 - MZ2)*Pi^3*VMU^2) + (25*CW2^2*MW2*MZ*MZ2^2*CHl3[2, 2])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2^3*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*MZ2^3*CHl3[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (311*CW2*MW2^2*MZ*MZ2^3*CHl3[2, 2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) - (103*CW2^2*MZ*MZ2^3*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + (7*CW2*MT2*MW2^4*MZ*CHl3[2, 2])/
  (16*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (65*CW2*MW2^5*MZ*CHl3[2, 2])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (25*CW2*MT2*MW2^5*MZ*CHl3[2, 2])/
  (216*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (CW2*MW2^6*MZ*CHl3[2, 2])/
  (6*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (MH2^3*MZ*SW2*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*CHl3[2, 2])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*CHl3[2, 2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*SW2*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*MT2*MW2*MZ*SW2*CHl3[2, 2])/(4*Pi^3*VMU^2) - 
 (43*MT2*MW2*MZ*SW2*CHl3[2, 2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MT2*MW2*MZ*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl3[2, 2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (31*MW2^2*MZ*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) + 
 (751*MW2^2*MZ*SW2*CHl3[2, 2])/(432*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (131*CW2*MW2^2*MZ*SW2*CHl3[2, 2])/(432*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (40*CW2*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (40*CW2^2*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - (7*CW2*MW2^3*MZ*SW2*CHl3[2, 2])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + (19*CW2*MW2^3*MZ*SW2*CHl3[2, 2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CW2^2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (67*MW2^3*MZ*SW2*CHl3[2, 2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (32*MT2*MW2^4*MZ*SW2*CHl3[2, 2])/(27*(2 - 4*CW2)*MZ2^3*Pi^3*
   VMU^2) - (2*MW2^5*MZ*SW2*CHl3[2, 2])/((2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (4*MW2^6*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*SW2*CHl3[2, 2])/(3*MZ2^2*Pi^3*VMU^2) + 
 (223*MW2^4*MZ*SW2*CHl3[2, 2])/(54*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (13*MW2^5*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (MH2^3*MW2*MZ*SW2*CHl3[2, 2])/(36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) - (MT2^3*MW2*MZ*SW2*CHl3[2, 2])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) - (MH2*MW2^2*MZ*SW2*CHl3[2, 2])/(48*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) - (8*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (377*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(216*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (MT2^2*MW2^2*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) + (89*MW2^3*MZ*SW2*CHl3[2, 2])/(108*MZ2*Pi^3*VMU^2) - 
 (503*MW2^3*MZ*SW2*CHl3[2, 2])/(144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (89*CW2*MW2^3*MZ*SW2*CHl3[2, 2])/(108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^3*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (32*CW2*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (32*CW2^2*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*CHl3[2, 2])/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*CHl3[2, 2])/(6*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^4*MZ*SW2*CHl3[2, 2])/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (17*MW2^4*MZ*SW2*CHl3[2, 2])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (MH2*MZ*MZ2*SW2*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (17*CW2*MT2*MZ*MZ2*SW2*CHl3[2, 2])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (71*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(54*Pi^3*VMU^2) - 
 (23*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(64*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (61*CW2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (49*CW2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (47*CW2^2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(432*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(72*(-1 + 2*CW2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CW2*MT2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (901*CW2*MW2^4*MZ*MZ2*SW2*CHl3[2, 2])/(648*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl3[2, 2])/(288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MZ*MZ2*SW2*CHl3[2, 2])/(48*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2^2*MH2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (91*CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CW2*MT2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (23*CW2^2*MT2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (9851*CW2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(10368*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CW2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (40*CW2^2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (163*CW2^2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (43*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (49*MZ*MZ2^2*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (49*CW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(108*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(16*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (49*CW2*MH2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (1345*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (83*CW2*MW2^3*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*CHl3[2, 2])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*CHl3[2, 2])/(16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*CHl3[2, 2])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2^2*MT2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MT2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (24*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5723*CW2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(10368*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (151*CW2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(1728*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (50*CW2^2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*CW2^2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MT2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (48*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(24*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (47*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (23*CW2*MH2*MW2*MZ*MZ2^3*SW2*CHl3[2, 2])/
  (384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (247*CW2*MT2*MW2*MZ*MZ2^3*SW2*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (167*CW2*MW2^2*MZ*MZ2^3*SW2*CHl3[2, 2])/(648*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[2, 2])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[2, 2])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2^2*MZ*MZ2^3*SW2*CHl3[2, 2])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*CHl3[2, 2])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*MZ*MZ2^3*SW2*CHl3[2, 2])/(576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^4*SW2*CHl3[2, 2])/(384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*SW2*CHl3[2, 2])/(64*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (643*CW2*MW2*MZ*MZ2^4*SW2*CHl3[2, 2])/(3456*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*CHl3[2, 2])/(384*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*CHl3[2, 2])/(288*MW2*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2*MW2^4*MZ*MZ2^2*SW2*CHl3[2, 2])/
  (6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (7*CW2*MW2^5*MZ*MZ2^2*SW2*CHl3[2, 2])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (11*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*CHl3[2, 2])/
  (24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (17*CW2*MW2^4*MZ*MZ2^3*SW2*CHl3[2, 2])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2^4*SW2*CHl3[2, 2])/
  (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (47*CW2*MW2^3*MZ*MZ2^4*SW2*CHl3[2, 2])/(96*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (7*CW2*MH2*MW2*MZ*MZ2^5*SW2*CHl3[2, 2])/
  (96*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^5*SW2*CHl3[2, 2])/(48*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) - (31*CW2*MT2*MW2^4*MZ*SW2*CHl3[2, 2])/
  (18*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (65*CW2*MW2^5*MZ*SW2*CHl3[2, 2])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (25*CW2*MT2*MW2^5*MZ*SW2*CHl3[2, 2])/
  (54*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (2*CW2*MW2^6*MZ*SW2*CHl3[2, 2])/
  (3*MZ2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(72*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*MZ2*SW2*CHl3[2, 2])/(27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2^4*SW2*CHl3[2, 2])/(81*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (31*CW2*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(108*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (7*CW2*MW2^4*MZ*SW2*CHl3[2, 2])/(12*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (19*CW2*MT2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(108*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(54*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(6*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (17*CW2*MW2*MZ*MZ2^3*SW2*CHl3[2, 2])/
  (72*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHl3[2, 2])/(18*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*
   VMU^2) + (MH2*MW2*MZ*SW2^2*CHl3[2, 2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*MT2*MW2*MZ*SW2^2*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*MW2^2*MZ*SW2^2*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*SW2^2*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2^2*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (MH2*MW2^3*MZ*SW2^2*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (MH2*MW2^3*MZ*SW2^2*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - (MW2^4*MZ*SW2^2*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (20*CW2*MT2*MW2^2*MZ*SW2^2*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (19*CW2*MW2^3*MZ*SW2^2*CHl3[2, 2])/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (8*MT2*MW2^3*MZ*SW2^2*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (5*MW2^4*MZ*SW2^2*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + (16*MT2*MW2^2*MZ*SW2^2*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (77*MW2^3*MZ*SW2^2*CHl3[2, 2])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (16*CW2*MT2*MW2^3*MZ*SW2^2*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2^2*CHl3[2, 2])/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (MH2*MZ*MZ2*SW2^2*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*CHl3[2, 2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2^2*CHl3[2, 2])/(32*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2^2*CHl3[2, 2])/(8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (25*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (13*CW2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (3*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CW2*MT2*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (200*CW2*MW2^4*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (81*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MH2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (23*CW2*MT2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5077*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(2592*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (89*CW2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(648*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (400*CW2^2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (96*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (121*CW2*MT2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(432*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (2773*CW2*MW2^3*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(6*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (6217*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (10368*(2*MW2 - MZ2)*Pi^3*VMU^2) - (347*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (1296*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (400*CW2^2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (6*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13561*CW2*MW2^2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(2592*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/(16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (113*CW2*MW2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/(108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2^2*CHl3[2, 2])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2^2*CHl3[2, 2])/(72*MW2*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (2*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (7*CW2*MW2^5*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*
   VMU^2) + (11*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2*CHl3[2, 2])/
  (6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (17*CW2*MW2^4*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(6*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) - (4*CW2*MH2*MW2^2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/
  (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) + 
 (47*CW2*MW2^3*MZ*MZ2^4*SW2^2*CHl3[2, 2])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) + (7*CW2*MH2*MW2*MZ*MZ2^5*SW2^2*CHl3[2, 2])/
  (24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^5*SW2^2*CHl3[2, 2])/(12*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
   Pi^3*VMU^2) - (CW2*MT2*MW2^4*MZ*SW2^2*CHl3[2, 2])/
  (9*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (5*CW2*MT2*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (18*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (16*CW2*MW2^4*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - (100*CW2*MW2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/
  (81*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + (31*CW2*MT2*MW2^3*MZ*SW2^2*CHl3[2, 2])/
  (27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - (7*CW2*MW2^4*MZ*SW2^2*CHl3[2, 2])/
  (3*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (25*CW2*MT2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(36*(-2*MW2 + MZ2)^2*Pi^3*
   VMU^2) + (34*CW2*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/
  (27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + (37*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (36*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(18*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
   Pi^3*VMU^2) + (2*CW2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^3*CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2^3*CHl3[2, 2])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^3*MZ*MZ2*SW2^3*CHl3[2, 2])/(54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (200*CW2*MW2^2*MZ*MZ2*SW2^3*CHl3[2, 2])/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (17*MW2^2*MZ*MZ2*SW2^3*CHl3[2, 2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(4*Pi^3*VMU^2) - 
 (3*CW2^2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(108*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (29*CW2*MW2^3*MZ*MZ2^2*SW2^3*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (113*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (200*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2^3*CHl3[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (145*CW2*MW2^2*MZ*MZ2^3*SW2^3*CHl3[2, 2])/(72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (29*CW2*MW2*MZ*MZ2^4*SW2^3*CHl3[2, 2])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^3*CHl3[2, 2])/(144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2*SW2^3*CHl3[2, 2])/(27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (47*CW2*MW2^2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(27*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (7*CW2*MW2*MZ*MZ2^3*SW2^3*CHl3[2, 2])/(24*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^4*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2^3*SW2^4*CHl3[2, 2])/(6*(-2*MW2 + MZ2)^2*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*CHl3[2, 2])/(64*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (MH2*MW2*MZ*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^3*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW2^3*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW2^4*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*MH2^3*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2^2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*MH2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^4*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^3*MW2^2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2^3*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW2^4*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (11*MH2^3*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*MH2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^4*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*CHl3[2, 2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (43*MW2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (13*CW2*MW2^4*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MW2^4*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(27*MZ2^3*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(9*MZ2^2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(12*MZ2*Pi^3*VMU^2) + 
 (377*MW2^2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(432*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^5*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) + (4*CW2*MW2^3*MZ*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (41*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/
  (1728*Pi^3*VMU^2) + (5*CW2*MT2*MW2^2*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (313*CW2*MW2^3*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(432*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MT2*MW2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (169*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (48*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MT2*MZ*MZ2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (107*CW2*MW2*MZ*MZ2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^4*A0i[aa0, MT2]*CHl3[2, 2])/(96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*A0i[aa0, MT2]*CHl3[2, 2])/(32*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(4*Pi^3*VMU^2) + 
 (17*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (52*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (40*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (32*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2 - 4*CW2)*MZ2^3*Pi^3*
   VMU^2) - (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (MT2*MW2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (8*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (9*MZ2*Pi^3*VMU^2) - (175*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MW2^5*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (32*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(108*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (313*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(6*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2^2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (169*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(48*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (12*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MT2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (107*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(24*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CW2*MT2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*CHl3[2, 2])/
  (8*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*MW2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(9*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (16*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(16*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*SW2^2*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CW2^2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2^3*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^4*SW2^3*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2*MZ*MZ2^2*SW2^4*A0i[aa0, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (19*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (9*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (9*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (21*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (7*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (71*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (71*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (71*CW2*MW2^6*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (17*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(3*MZ2^3*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(6*MZ2^2*Pi^3*VMU^2) + 
 (MH2^2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(4*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*
   Pi^3*VMU^2) - (3*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (5*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*VMU^2) + (MW2^5*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (2*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) - 
 (89*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) - 
 (9*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2*Pi^3*VMU^2) + (3*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*
   Pi^3*VMU^2) - (15*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2^5*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^6*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^7*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   MZ2*Pi^3*VMU^2) - (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (5*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (3*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (85*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (443*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (775*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (37*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (371*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (649*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (119*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^5*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^5*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^5*A0i[aa0, MW2]*CHl3[2, 2])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (9*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) - (MH2*MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (9*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (9*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (7*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (7*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2^2*Pi^3*SW2*VMU^2) - (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*SW2*VMU^2) + (CW2*MW2^5*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (3*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*SW2*VMU^2) - (5*CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) + (MH2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*SW2*VMU^2) - (MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (3*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*SW2*VMU^2) + (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (65*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (11*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (65*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (71*CW2*MH2^2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (71*CW2*MH2*MW2^5*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (71*CW2*MW2^6*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2^2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (5*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (4*MW2^5*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*
   Pi^3*VMU^2) + (MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*MZ2^2*Pi^3*VMU^2) - (10*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (4*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(MZ2*Pi^3*VMU^2) + 
 (97*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(24*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MH2^2*MW2^5*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MH2*MW2^6*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MW2^7*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2^2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (CW2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^4*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^3*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2^2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (62*CW2^2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (443*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (775*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (73*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (371*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (649*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (119*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*
   CHl3[2, 2])/(72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*CHl3[2, 2])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) - (17*CW2*MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) + (3*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (2*CW2*MH2*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (3*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CW2*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(72*(2 - 4*CW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*
   CHl3[2, 2])/(72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(32*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(96*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (73*CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(9*MZ2^2*Pi^3*VMU^2) + 
 (3*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(8*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(8*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^5*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(27*(2*MW2 - MZ2)^3*MZ2*Pi^3*
   VMU^2) - (10*CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - (MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (576*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (187*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (97*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl3[2, 2])/
  (1728*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl3[2, 2])/
  (288*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*A0i[aa0, MZ2]*CHl3[2, 2])/(192*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (7*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(64*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(32*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(16*MZ2^3*Pi^3*SW2*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(4*MZ2^2*Pi^3*SW2*VMU^2) + 
 (CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(8*(2 - 4*CW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (17*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(64*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(16*(2 - 4*CW2)*MZ2*Pi^3*SW2*
   VMU^2) + (MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(64*Pi^3*SW2*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(64*(2 - 4*CW2)*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (37*CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(144*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (73*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(288*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2^2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (68*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (136*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(12*(2 - 4*CW2)*MZ2^2*Pi^3*
   VMU^2) - (MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(8*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (40*CW2*MW2^5*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (40*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (80*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (5*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (187*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(96*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (97*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(72*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(48*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (37*MW2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*
   CHl3[2, 2])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (68*CW2*MW2^2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (40*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (187*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(8*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(4*Pi^3*VMU^2) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(6*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(6*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(48*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (7*CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MT2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MT2^2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (96*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MT2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (MT2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2^2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (12*MW2*Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(48*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(6*Pi^3*VMU^2) + (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(6*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(Pi^3*VMU^2) - (CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/((2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) + (7*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*CW2^3*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*CW2^2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   CHl3[2, 2])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^3*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(48*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(4*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(288*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (576*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MH2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (576*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (2*MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (5*MH2*MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^4*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2^2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (72*MW2*Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(288*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MH2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(36*Pi^3*VMU^2) - (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(6*Pi^3*VMU^2) + (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(3*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (55*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(288*MW2*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(576*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (67*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) + (CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (83*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^5*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(18*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (55*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(9*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (4*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (2*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(72*MW2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (2*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   CHl3[2, 2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(288*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(96*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (96*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (192*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (24*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (576*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (8*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (16*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^5*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(72*Pi^3*VMU^2) + (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(12*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^3*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^3*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^3*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (24*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (6*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (12*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (4*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^5*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (12*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(18*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (13*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (2*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*MZ2^2*Pi^3*VMU^2) - 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(216*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(864*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (259*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (73*CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(24*Pi^3*VMU^2) - 
 (5*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(9*Pi^3*VMU^2) + (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (52*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (40*CW2^2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (32*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*MZ2^2*Pi^3*VMU^2) - (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(9*MZ2*Pi^3*VMU^2) + 
 (193*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (32*CW2^2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(216*Pi^3*VMU^2) - 
 (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (216*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(36*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (259*CW2*MT2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (26*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2^2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (73*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (20*CW2*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (16*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (71*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*MZ2^3*Pi^3*VMU^2) - 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(6*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(72*Pi^3*VMU^2) + 
 (107*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (77*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - (71*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   CHl3[2, 2])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (4*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) + 
 (26*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (107*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (77*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (47*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(36*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(12*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   CHl3[2, 2])/(6*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(216*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2^2*Pi^3*VMU^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(216*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(864*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(8*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(864*Pi^3*VMU^2) - 
 (103*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/((2 - 4*CW2)*Pi^3*VMU^2) - 
 (32*MT2*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (16*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - (65*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(108*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (10*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*Pi^3*VMU^2) - (20*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*Pi^3*VMU^2) + 
 (8*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (216*Pi^3*VMU^2) + (7*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(216*Pi^3*VMU^2) + 
 (17*CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (16*MT2*MW2^2*MZ*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (10*MT2*MW2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (8*MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[2, 2])/(2*Pi^3*VMU^2) - (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[2, 2])/(3*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(36*MZ2*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(9*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(48*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(576*Pi^3*VMU^2) - 
 (277*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (22*MW2^6*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (MW2^5*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (38*MW2^3*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*MW2^2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*Pi^3*VMU^2) - (17*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[2, 2])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(9*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + (2*MW2^4*MZ*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (11*MW2^3*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (25*MW2^2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(6*Pi^3*VMU^2) - 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (6*MZ2^2*Pi^3*VMU^2) - (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(4*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW2^5*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) - (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(12*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (8*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (24*Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (8*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(3*Pi^3*VMU^2) + (4*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(3*MZ2*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(Pi^3*VMU^2) - 
 (2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(3*Pi^3*VMU^2) + 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(12*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - (16*MW2^4*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + 
 (2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VMU^2) + (16*CW2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + (49*MT2*MW2*MZ*CHl3[3, 3])/
  (216*Pi^3*VMU^2) + (47*MW2^2*MZ*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*CHl3[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CW2*MW2^3*MZ*CHl3[3, 3])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MT2*MW2^3*MZ*CHl3[3, 3])/(27*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*CHl3[3, 3])/(6*MZ2^2*Pi^3*VMU^2) - (17*MT2*MW2^2*MZ*CHl3[3, 3])/
  (54*MZ2*Pi^3*VMU^2) + (MW2^3*MZ*CHl3[3, 3])/(18*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*CHl3[3, 3])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*CHl3[3, 3])/(6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MT2*MZ*MZ2*CHl3[3, 3])/(432*Pi^3*VMU^2) - 
 (8*MW2*MZ*MZ2*CHl3[3, 3])/(27*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*CHl3[3, 3])/
  (54*Pi^3*VMU^2) + (CW2*MH2*MW2*MZ*MZ2*CHl3[3, 3])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + (23*CW2*MT2*MW2*MZ*MZ2*CHl3[3, 3])/
  (864*(2*MW2 - MZ2)*Pi^3*VMU^2) + (19*CW2*MW2^2*MZ*MZ2*CHl3[3, 3])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MZ*MZ2^2*CHl3[3, 3])/(216*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*CHl3[3, 3])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*CHl3[3, 3])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2*MZ*MZ2^2*CHl3[3, 3])/(64*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*CHl3[3, 3])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*SW2*CHl3[3, 3])/(216*Pi^3*VMU^2) - 
 (7*MW2*MZ*MZ2*SW2*CHl3[3, 3])/(432*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*CHl3[3, 3])/(27*Pi^3*VMU^2) + 
 (47*CW2*MW2^2*MZ*MZ2*SW2*CHl3[3, 3])/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (215*CW2*MW2*MZ*MZ2^2*SW2*CHl3[3, 3])/(324*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl3[3, 3])/(576*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl3[3, 3])/(288*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl3[3, 3])/(576*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[3, 3])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*CHl3[3, 3])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[3, 3])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[3, 3])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*CHl3[3, 3])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl3[3, 3])/(48*Pi^3*VMU^2) - 
 (49*MW2*MZ*A0i[aa0, MT2]*CHl3[3, 3])/(216*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*A0i[aa0, MT2]*CHl3[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHl3[3, 3])/(27*MZ2^2*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*A0i[aa0, MT2]*CHl3[3, 3])/(54*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*A0i[aa0, MT2]*CHl3[3, 3])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) + (17*MZ*MZ2*A0i[aa0, MT2]*CHl3[3, 3])/(432*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*CHl3[3, 3])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*A0i[aa0, MT2]*CHl3[3, 3])/(432*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[3, 3])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2]*CHl3[3, 3])/
  (48*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CHl3[3, 3])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MH2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/
  (288*Pi^3*VMU^2) - (MW2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(16*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(72*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (MW2^3*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(3*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) - (CW2*MW2^4*MZ*A0i[aa0, MW2]*CHl3[3, 3])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (7*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(96*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (85*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*CHl3[3, 3])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*CHl3[3, 3])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[3, 3])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[3, 3])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHl3[3, 3])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHl3[3, 3])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MW2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(64*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(72*MZ2^2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (MZ*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(1152*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[3, 3])/(36*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHl3[3, 3])/
  (288*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MH2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/
  (576*Pi^3*SW2*VMU^2) - (MW2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/
  (1152*Pi^3*SW2*VMU^2) + (5*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/
  (144*MZ2^2*Pi^3*SW2*VMU^2) + (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/
  (576*MZ2*Pi^3*SW2*VMU^2) - (19*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/
  (576*MZ2*Pi^3*SW2*VMU^2) - (MZ*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (1152*Pi^3*SW2*VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (36*Pi^3*VMU^2) - (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (36*MZ2*Pi^3*VMU^2) + (4*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(48*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(48*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(48*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(48*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHl3[3, 3])/(6*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*CHl3[3, 3])/(6*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[3, 3])/(6*Pi^3*VMU^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(288*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(72*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(288*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(24*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(6*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(18*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(18*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(288*MW2*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(144*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*
   CHl3[3, 3])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(27*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(36*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(27*MZ2^2*Pi^3*VMU^2) - 
 (17*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(54*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(864*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(144*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(48*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(3*MZ2^2*Pi^3*VMU^2) + 
 (7*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(72*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/
  (6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(576*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(576*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(72*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(24*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(48*Pi^3*VMU^2) + 
 (7*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(27*Pi^3*VMU^2) - 
 (2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(27*Pi^3*VMU^2) - 
 (4*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(27*MZ2*Pi^3*VMU^2) - 
 (47*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(432*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(54*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(864*Pi^3*VMU^2) - 
 (37*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(432*Pi^3*VMU^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(864*Pi^3*VMU^2) + 
 (11*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[3, 3])/(72*Pi^3*VMU^2) + 
 (MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[3, 3])/(6*MZ2*Pi^3*VMU^2) - 
 (25*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[3, 3])/(144*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[3, 3])/(288*Pi^3*VMU^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[3, 3])/(576*Pi^3*VMU^2) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[3, 3])/(12*Pi^3*VMU^2) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[3, 3])/
  (6*MZ2^2*Pi^3*VMU^2) + (7*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[3, 3])/(24*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[3, 3])/(8*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[3, 3])/
  (24*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[3, 3])/(24*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[3, 3])/(24*Pi^3*VMU^2) - (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[3, 3])/(3*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/(Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/(Pi^3*VMU^2) + 
 (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/(6*Pi^3*VMU^2) + 
 (MW2^2*MZ*CHq1[1, 1])/(36*Pi^3*VMU^2) - (MW2^3*MZ*CHq1[1, 1])/
  (108*MZ2*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*CHq1[1, 1])/(432*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHq1[1, 1])/(144*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHq1[1, 1])/
  (108*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*CHq1[1, 1])/(27*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*CHq1[1, 1])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq1[1, 1])/(36*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2^2*CHq1[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHq1[1, 1])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^3*CHq1[1, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(24*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHq1[1, 1])/(36*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/(36*Pi^3*VMU^2) + 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (36*MZ2*Pi^3*VMU^2) - (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*CHq1[2, 2])/(36*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHq1[2, 2])/(108*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*CHq1[2, 2])/(432*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHq1[2, 2])/(144*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHq1[2, 2])/
  (108*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*CHq1[2, 2])/(27*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*CHq1[2, 2])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq1[2, 2])/(36*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2^2*CHq1[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHq1[2, 2])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^3*CHq1[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(24*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHq1[2, 2])/(36*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/(36*Pi^3*VMU^2) + 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (36*MZ2*Pi^3*VMU^2) - (8*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MT2*MW2*MZ*CHq1[3, 3])/(12*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHq1[3, 3])/(24*Pi^3*VMU^2) + (5*MT2*MW2^2*MZ*CHq1[3, 3])/
  (36*MZ2*Pi^3*VMU^2) - (MW2^3*MZ*CHq1[3, 3])/(108*MZ2*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^3*MZ*CHq1[3, 3])/(12*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*CHq1[3, 3])/(144*Pi^3*VMU^2) + (7*MW2*MZ*MZ2*CHq1[3, 3])/
  (432*Pi^3*VMU^2) + (MZ*MZ2^2*CHq1[3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*MZ2*CHq1[3, 3])/(24*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (7*MT2*MW2*MZ*SW2*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*CHq1[3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*SW2*CHq1[3, 3])/(18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^3*MZ*SW2*CHq1[3, 3])/(3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (13*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(216*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2*SW2*CHq1[3, 3])/(108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq1[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*SW2*CHq1[3, 3])/(6*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^2*MZ*SW2^2*CHq1[3, 3])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2*SW2^2*CHq1[3, 3])/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2*SW2^2*CHq1[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHq1[3, 3])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2*SW2^3*CHq1[3, 3])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^3*CHq1[3, 3])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (4*CW2*MW2^4*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(3*MZ2*Pi^3*VMU^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHq1[3, 3])/(144*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2*A0i[aa0, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MT2]*CHq1[3, 3])/(36*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (16*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/
  (36*MZ2^2*Pi^3*VMU^2) - (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/
  (24*MZ2*Pi^3*VMU^2) - (CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHq1[3, 3])/(36*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHq1[3, 3])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (18*Pi^3*VMU^2) - (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (36*MZ2*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(24*Pi^3*VMU^2) + 
 (19*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MT2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (38*CW2*MT2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (26*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MT2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (43*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VMU^2) - 
 (55*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VMU^2) - 
 (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHq3[1, 1])/(6*Pi^3*VMU^2) + (5*MW2^3*MZ*CHq3[1, 1])/
  (36*MZ2*Pi^3*VMU^2) + (7*MW2*MZ*MZ2*CHq3[1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*CHq3[1, 1])/(18*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*CHq3[1, 1])/(18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*SW2*CHq3[1, 1])/(36*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2*SW2*CHq3[1, 1])/(36*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*CHq3[1, 1])/(9*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2*CHq3[1, 1])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(4*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHq3[1, 1])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHq3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHq3[1, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHq3[1, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHq3[1, 1])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHq3[1, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHq3[1, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(12*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHq3[1, 1])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHq3[1, 1])/(12*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/(12*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/
  (12*MZ2*Pi^3*VMU^2) + (4*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MW2^2*MZ*CHq3[2, 2])/(6*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*CHq3[2, 2])/(36*MZ2*Pi^3*VMU^2) + 
 (7*MW2*MZ*MZ2*CHq3[2, 2])/(144*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*CHq3[2, 2])/
  (18*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*CHq3[2, 2])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*MW2^2*MZ*SW2*CHq3[2, 2])/
  (36*Pi^3*VMU^2) + (5*MW2*MZ*MZ2*SW2*CHq3[2, 2])/(36*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2*CHq3[2, 2])/(9*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2*CHq3[2, 2])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(4*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*CHq3[2, 2])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*
   Pi^3*VMU^2) - (CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*CHq3[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*CHq3[2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHq3[2, 2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*CHq3[2, 2])/
  (6*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*CHq3[2, 2])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*CHq3[2, 2])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(12*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHq3[2, 2])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHq3[2, 2])/(12*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/(12*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (12*MZ2*Pi^3*VMU^2) + (4*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MW2*MZ*CHq3[3, 3])/(16*Pi^3*VMU^2) - 
 (MW2^2*MZ*CHq3[3, 3])/(72*Pi^3*VMU^2) - (5*MT2*MW2^2*MZ*CHq3[3, 3])/
  (144*MZ2*Pi^3*VMU^2) - (MW2^3*MZ*CHq3[3, 3])/(36*MZ2*Pi^3*VMU^2) - 
 (13*MT2*MZ*MZ2*CHq3[3, 3])/(576*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*CHq3[3, 3])/(12*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*CHq3[3, 3])/(144*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*CHq3[3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*CHq3[3, 3])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MZ*MZ2^2*CHq3[3, 3])/(288*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^2*MZ*MZ2*CHq3[3, 3])/(12*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*SW2*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*CHq3[3, 3])/(36*Pi^3*VMU^2) - (MT2*MZ*MZ2*SW2*CHq3[3, 3])/
  (36*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*SW2*CHq3[3, 3])/(3*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*CHq3[3, 3])/(24*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*CHq3[3, 3])/(9*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2*SW2*CHq3[3, 3])/(36*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*CHq3[3, 3])/(18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2^2*SW2*CHq3[3, 3])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHq3[3, 3])/(72*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2*CHq3[3, 3])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*SW2*CHq3[3, 3])/(16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2*SW2*CHq3[3, 3])/(3*(2*MW2*MZ2 - MZ2^2)*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2^2*CHq3[3, 3])/(16*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2*SW2^2*CHq3[3, 3])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^2*MZ*MZ2^2*SW2^2*CHq3[3, 3])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^2*CHq3[3, 3])/(18*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2^2*CHq3[3, 3])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^4*SW2^2*CHq3[3, 3])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) - 
 (13*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(8*MZ2*Pi^3*VMU^2) + 
 (19*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MW2^3*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2^2*A0i[aa0, MT2]*CHq3[3, 3])/
  (2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^3*A0i[aa0, MT2]*CHq3[3, 3])/(4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MW2*MZ*MZ2^3*A0i[aa0, MT2]*CHq3[3, 3])/(72*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (CW2*MZ*MZ2^4*A0i[aa0, MT2]*CHq3[3, 3])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^4*A0i[aa0, MT2]*CHq3[3, 3])/(24*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (16*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (26*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/
  ((2*MW2 - MZ2)^3*Pi^3*VMU^2) + (8*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*
   CHq3[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHq3[3, 3])/
  ((2*MW2 - MZ2)^3*Pi^3*VMU^2) + (7*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*
   CHq3[3, 3])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*CHq3[3, 3])/
  (6*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(24*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHq3[3, 3])/(18*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHq3[3, 3])/(72*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/(18*Pi^3*VMU^2) - 
 (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (36*MZ2*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(4*Pi^3*VMU^2) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3])/(3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3])/(6*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (6*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(12*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(24*Pi^3*VMU^2) - 
 (19*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MT2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (38*CW2*MT2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (26*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MT2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (43*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VMU^2) + 
 (55*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VMU^2) + 
 (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2^2*MZ*CHu[1, 1])/(18*Pi^3*VMU^2) - (MW2^3*MZ*CHu[1, 1])/
  (54*MZ2*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*CHu[1, 1])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*CHu[1, 1])/(72*Pi^3*VMU^2) + (MW2^2*MZ*SW2*CHu[1, 1])/
  (54*Pi^3*VMU^2) - (2*MW2*MZ*MZ2*SW2*CHu[1, 1])/(27*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*CHu[1, 1])/(18*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2*CHu[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHu[1, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (MW2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/
  (36*Pi^3*VMU^2) - (2*CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHu[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^3*MZ*A0i[aa0, MZ2]*CHu[1, 1])/
  (18*MZ2^2*Pi^3*VMU^2) - (MW2^2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/
  (12*MZ2*Pi^3*VMU^2) + (4*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHu[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHu[1, 1])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHu[1, 1])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(18*Pi^3*VMU^2) + 
 (8*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHu[1, 1])/(18*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHu[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHu[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHu[1, 1])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2^2*MZ*CHu[2, 2])/(18*Pi^3*VMU^2) - 
 (MW2^3*MZ*CHu[2, 2])/(54*MZ2*Pi^3*VMU^2) - (11*MW2*MZ*MZ2*CHu[2, 2])/
  (216*Pi^3*VMU^2) + (MZ*MZ2^2*CHu[2, 2])/(72*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*CHu[2, 2])/(54*Pi^3*VMU^2) - (2*MW2*MZ*MZ2*SW2*CHu[2, 2])/
  (27*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*CHu[2, 2])/(18*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*CHu[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^2*SW2^2*CHu[2, 2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(36*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(18*MZ2^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(12*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*CHu[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*CHu[2, 2])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*CHu[2, 2])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(18*Pi^3*VMU^2) + 
 (8*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (MW2^2*MZ*SW2*A0i[aa0, MZ2]*CHu[2, 2])/(18*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*CHu[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*CHu[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*CHu[2, 2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MT2*MW2*MZ*CHu[3, 3])/(12*Pi^3*VMU^2) + 
 (MW2^2*MZ*CHu[3, 3])/(36*Pi^3*VMU^2) + (MT2*MW2^2*MZ*CHu[3, 3])/
  (18*MZ2*Pi^3*VMU^2) - (MW2^3*MZ*CHu[3, 3])/(54*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*CHu[3, 3])/(36*Pi^3*VMU^2) - (MW2*MZ*MZ2*CHu[3, 3])/
  (108*Pi^3*VMU^2) - (MT2*MW2*MZ*SW2*CHu[3, 3])/(9*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*CHu[3, 3])/(54*Pi^3*VMU^2) + (MT2*MZ*MZ2*SW2*CHu[3, 3])/
  (9*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*CHu[3, 3])/(54*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2*SW2*CHu[3, 3])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*CHu[3, 3])/(54*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2*MZ*MZ2*SW2^2*CHu[3, 3])/(9*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*CHu[3, 3])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (4*CW2*MW2^4*MZ*A0i[aa0, MT2]*CHu[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(6*MZ2*Pi^3*VMU^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*MZ2*A0i[aa0, MT2]*CHu[3, 3])/(9*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (5*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^3*A0i[aa0, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (32*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*MZ2*Pi^3*VMU^2) - 
 (5*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(288*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (14*CW2*MT2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*Pi^3*VMU^2) + 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) - 
 (5*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*Pi^3*VMU^2) + 
 (5*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(288*Pi^3*VMU^2) + 
 (17*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) - 
 (5*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[3, 3, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[3, 3, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[3, 3, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[3, 3, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 2, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cld[3, 3, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 3, 3])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 3, 3])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[3, 3, 1, 1])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 1, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[3, 3, 2, 2])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 2, 2])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cle[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[3, 3, 3, 3])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[3, 3, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 3, 3])/(48*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (5*MW2^2*MZ*Cll[1, 1, 2, 2])/(48*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*Cll[1, 1, 2, 2])/(48*MZ2*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2*Cll[1, 1, 2, 2])/(192*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2^4*MZ*MZ2*Cll[1, 1, 2, 2])/(12*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (25*CW2*MH2*MW2^5*MZ*MZ2*Cll[1, 1, 2, 2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^6*MZ*MZ2*Cll[1, 1, 2, 2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CW2*MH2^2*MW2^3*MZ*MZ2^2*Cll[1, 1, 2, 2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MH2*MW2^4*MZ*MZ2^2*Cll[1, 1, 2, 2])/(6*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (10*CW2*MW2^5*MZ*MZ2^2*Cll[1, 1, 2, 2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MH2^2*MW2^2*MZ*MZ2^3*Cll[1, 1, 2, 2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (125*CW2*MH2*MW2^3*MZ*MZ2^3*Cll[1, 1, 2, 2])/(48*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*CW2*MW2^4*MZ*MZ2^3*Cll[1, 1, 2, 2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2*MZ*MZ2^4*Cll[1, 1, 2, 2])/(48*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (25*CW2*MH2*MW2^2*MZ*MZ2^4*Cll[1, 1, 2, 2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2^4*Cll[1, 1, 2, 2])/(12*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Cll[1, 1, 2, 2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MH2*MW2^5*MZ*MZ2*SW2*Cll[1, 1, 2, 2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (20*CW2*MW2^6*MZ*MZ2*SW2*Cll[1, 1, 2, 2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 1, 2, 2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (50*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 1, 2, 2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (40*CW2*MW2^5*MZ*MZ2^2*SW2*Cll[1, 1, 2, 2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 1, 2, 2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (125*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 1, 2, 2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MW2^4*MZ*MZ2^3*SW2*Cll[1, 1, 2, 2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 1, 2, 2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 1, 2, 2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2^4*SW2*Cll[1, 1, 2, 2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*MW2*MZ*MZ2*SW2^2*Cll[1, 1, 2, 2])/
  (48*Pi^3*VMU^2) + (CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (5*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (8*(MH2 - MW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(4*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) + (MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (4*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 3, 3])/(54*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[1, 1, 3, 3])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 1, 3, 3])/(54*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(36*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (43*MT2*MW2*MZ*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (11*MW2^2*MZ*Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) + 
 (9*MH2^2*MW2^2*MZ*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (9*MH2*MW2^3*MZ*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) - (7*MH2*MW2^3*MZ*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (7*MW2^4*MZ*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (13*CW2*MH2^2*MT2*MW2^4*MZ*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (445*CW2*MH2^2*MW2^5*MZ*Cll[1, 2, 2, 1])/
  (216*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*CW2*MH2*MT2*MW2^5*MZ*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (2225*CW2*MH2*MW2^6*MZ*Cll[1, 2, 2, 1])/
  (216*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (52*CW2*MT2*MW2^6*MZ*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (445*CW2*MW2^7*MZ*Cll[1, 2, 2, 1])/
  (54*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*Cll[1, 2, 2, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CW2*MW2^3*MZ*Cll[1, 2, 2, 1])/(216*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*Cll[1, 2, 2, 1])/(27*MZ2^3*Pi^3*VMU^2) - 
 (MW2^5*MZ*Cll[1, 2, 2, 1])/(3*MZ2^3*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*Cll[1, 2, 2, 1])/(9*MZ2^2*Pi^3*VMU^2) + 
 (89*MW2^4*MZ*Cll[1, 2, 2, 1])/(108*MZ2^2*Pi^3*VMU^2) + 
 (MH2^2*MW2^4*MZ*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*
   VMU^2) - (MH2*MW2^5*MZ*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2^2*Pi^3*VMU^2) - (MH2*MW2^5*MZ*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (MW2^6*MZ*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*Cll[1, 2, 2, 1])/(288*MZ2*Pi^3*VMU^2) + 
 (377*MT2*MW2^2*MZ*Cll[1, 2, 2, 1])/(432*MZ2*Pi^3*VMU^2) - 
 (11*MW2^3*MZ*Cll[1, 2, 2, 1])/(18*MZ2*Pi^3*VMU^2) - 
 (3*MH2^2*MW2^3*MZ*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*
   VMU^2) + (3*MH2*MW2^4*MZ*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*
   MZ2*Pi^3*VMU^2) + (5*MH2*MW2^4*MZ*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) - 
 (5*MW2^5*MZ*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*
   VMU^2) - (4*CW2*MH2^2*MT2*MW2^5*MZ*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2^6*MZ*Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (20*CW2*MH2*MT2*MW2^6*MZ*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (10*CW2*MH2*MW2^7*MZ*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^7*MZ*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + (8*CW2*MW2^8*MZ*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*Cll[1, 2, 2, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*Cll[1, 2, 2, 1])/(6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*Cll[1, 2, 2, 1])/(1152*Pi^3*VMU^2) + 
 (41*MT2*MZ*MZ2*Cll[1, 2, 2, 1])/(1728*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*MZ2*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (MH2*MW2^2*MZ*MZ2*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*(MH2 - MW2)^2*
   Pi^3*VMU^2) + (3*MH2*MW2^2*MZ*MZ2*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*MW2^3*MZ*MZ2*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (CW2*MH2^4*MW2^2*MZ*MZ2*Cll[1, 2, 2, 1])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2^2*MW2^2*MZ*MZ2*Cll[1, 2, 2, 1])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MW2^3*MZ*MZ2*Cll[1, 2, 2, 1])/(64*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (707*CW2*MH2^2*MT2*MW2^3*MZ*MZ2*Cll[1, 2, 2, 1])/
  (864*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2^2*MW2^3*MZ*MZ2*Cll[1, 2, 2, 1])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (1745*CW2*MH2^2*MW2^4*MZ*MZ2*Cll[1, 2, 2, 1])/
  (1728*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3535*CW2*MH2*MT2*MW2^4*MZ*MZ2*Cll[1, 2, 2, 1])/
  (864*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2^2*MW2^4*MZ*MZ2*Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (3443*CW2*MH2*MW2^5*MZ*MZ2*Cll[1, 2, 2, 1])/
  (864*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (707*CW2*MT2*MW2^5*MZ*MZ2*Cll[1, 2, 2, 1])/(216*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (697*CW2*MW2^6*MZ*MZ2*Cll[1, 2, 2, 1])/
  (216*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*Cll[1, 2, 2, 1])/(576*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CW2*MT2*MW2*MZ*MZ2*Cll[1, 2, 2, 1])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (163*CW2*MW2^2*MZ*MZ2*Cll[1, 2, 2, 1])/(864*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (83*MZ*MZ2^2*Cll[1, 2, 2, 1])/(1728*Pi^3*VMU^2) - 
 (CW2*MH2^4*MW2*MZ*MZ2^2*Cll[1, 2, 2, 1])/(36*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (179*CW2*MH2^3*MW2^2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (455*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (576*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (6911*CW2*MH2^2*MW2^3*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (3456*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2275*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (576*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MT2^2*MW2^3*MZ*MZ2^2*Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10435*CW2*MH2*MW2^4*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (864*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (455*CW2*MT2*MW2^4*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (256*CW2*MW2^5*MZ*MZ2^2*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) - (151*CW2*MW2*MZ*MZ2^2*Cll[1, 2, 2, 1])/
  (1728*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MH2^4*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MT2^2*MZ*MZ2^3*Cll[1, 2, 2, 1])/(48*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*CW2*MH2^3*MW2*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (161*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (432*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2729*CW2*MH2^2*MW2^2*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (805*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (432*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2^2*MW2^2*MZ*MZ2^3*Cll[1, 2, 2, 1])/(12*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (15113*CW2*MH2*MW2^3*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (161*CW2*MT2*MW2^3*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2965*CW2*MW2^4*MZ*MZ2^3*Cll[1, 2, 2, 1])/(288*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)*Pi^3*VMU^2) + (23*CW2*MH2^3*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (1152*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MH2^2*MT2*MZ*MZ2^4*Cll[1, 2, 2, 1])/(192*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CW2*MH2*MT2^2*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^4*MZ*MZ2^4*Cll[1, 2, 2, 1])/(288*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2^2*MT2^2*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (48*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3037*CW2*MH2^2*MW2*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (3456*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*CW2*MH2*MT2*MW2*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (192*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW2*MZ*MZ2^4*Cll[1, 2, 2, 1])/(12*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8041*CW2*MH2*MW2^2*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (1728*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MT2*MW2^2*MZ*MZ2^4*Cll[1, 2, 2, 1])/(48*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (1583*CW2*MW2^3*MZ*MZ2^4*Cll[1, 2, 2, 1])/
  (432*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MH2^2*MZ*MZ2^5*Cll[1, 2, 2, 1])/(128*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (65*CW2*MH2*MW2*MZ*MZ2^5*Cll[1, 2, 2, 1])/
  (128*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MW2^2*MZ*MZ2^5*Cll[1, 2, 2, 1])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CW2*MH2*MZ*MZ2^6*Cll[1, 2, 2, 1])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^6*Cll[1, 2, 2, 1])/(288*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^6*Cll[1, 2, 2, 1])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MT2^3*MZ*SW2*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(96*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*MT2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) + 
 (43*MT2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MT2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (MT2^2*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) - (MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (751*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(432*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(MT2 - MW2)*
   Pi^3*VMU^2) + (MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (52*CW2*MH2^2*MT2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (445*CW2*MH2^2*MW2^5*MZ*SW2*Cll[1, 2, 2, 1])/(54*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (260*CW2*MH2*MT2*MW2^5*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2225*CW2*MH2*MW2^6*MZ*SW2*Cll[1, 2, 2, 1])/(54*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (208*CW2*MT2*MW2^6*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (890*CW2*MW2^7*MZ*SW2*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (20*CW2*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CW2^2*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (19*CW2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) - (19*CW2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (19*CW2^2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (67*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (32*MT2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + (2*MW2^5*MZ*SW2*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - (4*MW2^6*MZ*SW2*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(27*MZ2^2*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) - 
 (223*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/(54*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (13*MW2^5*MZ*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (MH2^3*MW2*MZ*SW2*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*(MH2 - 4*MW2)*
   MZ2*Pi^3*VMU^2) + (MT2^3*MW2*MZ*SW2*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (377*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(216*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (MT2^2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (89*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(108*MZ2*Pi^3*VMU^2) + 
 (503*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (89*CW2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) - (MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MH2^2*MT2*MW2^5*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MH2^2*MW2^6*MZ*SW2*Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (80*CW2*MH2*MT2*MW2^6*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (40*CW2*MH2*MW2^7*MZ*SW2*Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (64*CW2*MT2*MW2^7*MZ*SW2*Cll[1, 2, 2, 1])/(27*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - (32*CW2*MW2^8*MZ*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (4*CW2*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (32*CW2^2*MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (2*CW2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (CW2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (17*MW2^4*MZ*SW2*Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (MH2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*MT2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (17*CW2*MT2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (49*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (23*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) + 
 (49*CW2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^4*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(18*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2^2*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MW2^3*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (16*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (707*CW2*MH2^2*MT2*MW2^3*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (216*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2^2*MW2^3*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (6035*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (1296*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3535*CW2*MH2*MT2*MW2^4*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (216*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MT2^2*MW2^4*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (12329*CW2*MH2*MW2^5*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (648*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (707*CW2*MT2*MW2^5*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (54*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2491*CW2*MW2^6*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(162*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (23*CW2*MT2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (216*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (23*CW2*MT2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (23*CW2^2*MT2*MW2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (89*CW2*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(648*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (163*CW2*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(864*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (163*CW2^2*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (43*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (49*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) - 
 (49*CW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2^4*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(9*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (2*CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*SW2*
   Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (179*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (455*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (679*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (96*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2275*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MT2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3145*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (455*CW2*MT2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (308*CW2*MW2^5*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(9*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MT2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MT2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MT2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (347*CW2*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (1296*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (151*CW2*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(1728*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (151*CW2^2*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/
  (216*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (47*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (5*CW2*MH2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MT2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (161*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (22961*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (2592*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (805*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MT2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (128017*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (2592*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (161*CW2*MT2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25085*CW2*MW2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (648*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/(576*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (13*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1])/(576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (23*CW2*MH2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MH2^2*MT2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^4*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/(72*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (12*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8311*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (2592*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*CW2*MH2*MT2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (22123*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (1296*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MT2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4349*CW2*MW2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1])/
  (324*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MH2^2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1])/(32*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*CW2*MH2*MW2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MW2^2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CW2*MH2*MZ*MZ2^6*SW2*Cll[1, 2, 2, 1])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^6*SW2*Cll[1, 2, 2, 1])/(72*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^6*SW2*Cll[1, 2, 2, 1])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2^2*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*MT2*MW2*MZ*SW2^2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (55*MW2^2*MZ*SW2^2*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MW2^2*MZ*SW2^2*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2^2*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) - (MH2*MW2^3*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MW2^3*MZ*SW2^2*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*
   VMU^2) + (MW2^4*MZ*SW2^2*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (20*CW2*MT2*MW2^2*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CW2*MW2^3*MZ*SW2^2*Cll[1, 2, 2, 1])/(54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (8*MT2*MW2^3*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (5*MW2^4*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - (16*MT2*MW2^2*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (77*MW2^3*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^3*MZ*SW2^2*Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (2*CW2*MW2^4*MZ*SW2^2*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(16*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (25*MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (13*CW2*MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*
   VMU^2) + (MH2*MW2^2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2^2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) - (3*MW2^3*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (200*CW2*MH2^2*MW2^4*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (1000*CW2*MH2*MW2^5*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (800*CW2*MW2^6*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(81*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2*MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (23*CW2*MT2*MW2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/(216*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (200*CW2*MW2^2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (81*(2*MW2 - MZ2)*Pi^3*VMU^2) + (89*CW2*MW2^2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (648*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (400*CW2^2*MW2^2*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1])/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (100*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (500*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (400*CW2*MW2^5*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) + (CW2*MT2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (200*CW2*MW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/(81*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (347*CW2*MW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/(1296*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (400*CW2^2*MW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1])/
  (81*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (200*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (1000*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (800*CW2*MW2^4*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (100*CW2*MH2^2*MW2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (500*CW2*MH2*MW2^2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (400*CW2*MW2^3*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1])/
  (81*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^3*Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2^3*Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (200*CW2*MW2^2*MZ*MZ2*SW2^3*Cll[1, 2, 2, 1])/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (17*MW2^2*MZ*MZ2*SW2^3*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) + 
 (3*CW2^2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (200*CW2*MW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1])/(81*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (MW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + (MZ*MZ2^3*SW2^3*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^4*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) - (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2^3*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*
   Cll[1, 2, 2, 1])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2^3*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2*MW2^4*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*
   Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (11*MH2^3*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*MH2^2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*MH2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^4*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^3*MZ*MZ2^3*SW2^2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MW2^2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW2^3*MZ*MZ2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW2^4*MZ*MZ2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (11*MH2^3*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*MH2^2*MW2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*MH2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MW2^4*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*MZ2^3*SW2^3*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (17*MW2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (8*MW2^4*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^3*Pi^3*VMU^2) + (8*MW2^3*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*MZ2^2*Pi^3*VMU^2) + (MT2*MW2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*MZ2*Pi^3*VMU^2) - (175*MW2^2*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (216*MZ2*Pi^3*VMU^2) - (4*CW2*MW2^3*MZ*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (7*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (48*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MT2*MZ*MZ2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^4*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (32*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MT2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*MW2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) - 
 (17*MW2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (3*CW2*MW2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) - (4*CW2*MW2^4*MZ*SW2*A0i[aa0, MT2]*
   Cll[1, 2, 2, 1])/(27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (40*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (32*MW2^4*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(27*MZ2^2*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (175*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MW2^2*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (32*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(108*Pi^3*VMU^2) - 
 (17*CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) + (5*CW2*MT2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MT2]*
   Cll[1, 2, 2, 1])/(6*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (61*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MT2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MT2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (47*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (8*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*MW2*MZ*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (16*CW2*MW2^4*MZ*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (16*MW2^2*MZ*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*Pi^3*VMU^2) - (4*CW2*MW2^3*MZ*MZ2*SW2^2*A0i[aa0, MT2]*
   Cll[1, 2, 2, 1])/(3*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (61*CW2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*CW2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*SW2^2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*CW2^2*MW2*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CW2*MW2^2*MZ*MZ2^3*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2*MZ*MZ2^4*SW2^3*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*MT2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2*MZ*MZ2^2*SW2^4*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (11*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (9*MH2^2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (9*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (21*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (7*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   Pi^3*VMU^2) + (71*CW2*MH2^2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (71*CW2*MH2*MW2^5*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (71*CW2*MW2^6*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^3*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(6*MZ2^2*Pi^3*VMU^2) - 
 (MH2^2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (3*MH2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
 (5*MH2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*VMU^2) - 
 (MW2^5*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(2*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*
   Pi^3*VMU^2) + (MH2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*MZ2*Pi^3*VMU^2) + (97*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*MZ2*Pi^3*VMU^2) + (9*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (3*MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*VMU^2) + 
 (15*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2*Pi^3*VMU^2) - (2*CW2*MH2^2*MW2^5*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MH2*MW2^6*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2^7*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (6*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(6*(MH2 - MW2)*(2*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (5*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*Pi^3*VMU^2) + (MH2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2^3*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*CW2*MH2*MW2^4*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^5*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^3*MW2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (539*CW2*MH2^2*MW2^2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (967*CW2*MH2*MW2^3*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CW2*MW2^4*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (455*CW2*MH2^2*MW2*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (817*CW2*MH2*MW2^2*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (49*CW2*MW2^3*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(288*(MH2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2*MZ*MZ2^3*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (41*CW2*MH2^2*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (192*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^3*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (3*CW2*MH2*MW2*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MW2^2*MZ*MZ2^4*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^5*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^5*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^5*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (9*CW2*MH2^2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (9*MH2*MW2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) + (9*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) + 
 (7*CW2*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (7*CW2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (CW2*MH2^2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) + 
 (MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*MZ2^2*Pi^3*SW2*
   VMU^2) + (CW2*MH2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2^2*Pi^3*SW2*VMU^2) - 
 (CW2*MW2^5*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(-MH2 + MW2)^2*
   MZ2^2*Pi^3*SW2*VMU^2) + (3*CW2*MH2^2*MW2^2*MZ*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) - 
 (3*MH2*MW2^2*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (3*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (5*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*MZ2*Pi^3*SW2*
   VMU^2) - (5*CW2*MH2*MW2^3*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (5*CW2*MW2^4*MZ*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*MZ2*Pi^3*SW2*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(32*(MH2 - MW2)*Pi^3*SW2*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (32*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(64*(MH2 - MW2)*Pi^3*SW2*
   VMU^2) - (3*CW2*MH2*MW2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW2^2*MZ*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (64*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*SW2*VMU^2) - 
 (MH2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (11*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (65*CW2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MH2^2*MW2*MZ*SW2*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(16*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (71*CW2*MH2^2*MW2^4*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (71*CW2*MH2*MW2^5*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (71*CW2*MW2^6*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2^2*MH2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MW2^4*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (4*MW2^5*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (10*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (4*MW2^4*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(MZ2*Pi^3*VMU^2) - 
 (97*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (8*CW2*MH2^2*MW2^5*MZ*SW2*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MH2*MW2^6*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MW2^7*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2^2*MH2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^4*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (2*MW2^3*MZ*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (5*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(96*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(8*(MH2 - MW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)*Pi^3*VMU^2) + (3*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (3*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (CW2*MH2^3*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (12*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*CW2*MH2*MW2^4*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^5*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (85*CW2^2*MH2*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (31*CW2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (62*CW2^2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^3*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (539*CW2*MH2^2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (967*CW2*MH2*MW2^3*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*CW2*MW2^4*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CW2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (37*CW2^2*MH2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (103*CW2^2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (455*CW2*MH2^2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (817*CW2*MH2*MW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (49*CW2*MW2^3*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^3*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (41*CW2*MH2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (48*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^3*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (3*CW2*MH2*MW2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MW2^2*MZ*MZ2^4*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^5*SW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (65*MW2*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2^2*MW2*MZ*SW2^2*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) + 
 (3*MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (4*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (17*CW2*MH2*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (3*MW2^2*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (2*CW2*MH2*MW2^3*MZ*SW2^2*A0i[aa0, MW2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (2*CW2*MW2^4*MZ*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3*VMU^2) - 
 (3*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) + 
 (3*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*(-MH2 + MW2)^2*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (85*CW2*MH2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (31*CW2*MW2^2*MZ*MZ2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (37*CW2*MH2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (103*CW2*MW2*MZ*MZ2^2*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^3*SW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) - 
 (3*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (29*CW2*MW2^4*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (36*MZ2^2*Pi^3*VMU^2) - (3*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*MZ2*Pi^3*VMU^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(16*MZ2*Pi^3*VMU^2) + 
 (3*MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (10*CW2*MW2^5*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (576*Pi^3*VMU^2) - (CW2*MH2*MW2^2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (192*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (293*CW2*MW2^3*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (157*CW2*MW2^2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (745*CW2*MW2*MZ*MZ2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (1728*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(288*MW2*(2*MW2 - MZ2)*Pi^3*
   VMU^2) - (CW2*MZ*MZ2^4*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(192*MW2*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (13*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(64*Pi^3*SW2*VMU^2) - 
 (3*CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*(2 - 4*CW2)*Pi^3*SW2*
   VMU^2) - (MW2^4*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (8*MZ2^3*Pi^3*SW2*VMU^2) + (7*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*MZ2^2*Pi^3*SW2*VMU^2) - (CW2*MW2^3*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*MZ2^2*Pi^3*SW2*VMU^2) - 
 (15*MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*MZ2*Pi^3*SW2*VMU^2) + 
 (3*CW2*MW2^2*MZ*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2 - 4*CW2)*MZ2*Pi^3*SW2*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(32*Pi^3*SW2*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(64*(2 - 4*CW2)*Pi^3*SW2*VMU^2) + 
 (MH2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (4*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) + 
 (37*CW2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MH2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*
   Cll[1, 2, 2, 1])/(24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (58*CW2*MW2^4*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (68*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (136*CW2^2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (7*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*MZ2*Pi^3*
   VMU^2) + (2*CW2*MW2^2*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (40*CW2*MW2^5*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (40*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (10*CW2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (80*CW2^2*MW2^3*MZ*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (19*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MH2*MW2^2*MZ*MZ2*SW2*A0i[aa0, MZ2]*
   Cll[1, 2, 2, 1])/(48*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (293*CW2*MW2^3*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (187*CW2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (187*CW2^2*MW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (157*CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (96*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2^2*MZ*MZ2^2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (745*CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (72*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (48*MW2*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (37*MW2*MZ*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MH2*MW2*MZ*SW2^2*A0i[aa0, MZ2]*
   Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (68*CW2*MW2^2*MZ*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (40*CW2*MW2^3*MZ*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (187*CW2*MW2*MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^2*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) + 
 (7*CW2*MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)*Pi^3*VMU^2) + (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*CW2*MT2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(96*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MT2^2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (96*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) - (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MT2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (MT2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2^2*MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (12*MW2*Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(48*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2^2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*CW2*MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MT2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MT2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (24*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (12*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2*MT2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*
   Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MT2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - (4*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (2*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + (2*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (7*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + (4*CW2^3*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) + (4*MW2^3*MZ*SW2^2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*CW2^2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, 0, MW2]*
   Cll[1, 2, 2, 1])/(12*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2^3*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(4*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (288*MW2*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (25*CW2*MH2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*MZ2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MH2^2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (576*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (2*MH2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (5*MH2*MW2^3*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (18*Pi^3*VMU^2) - (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(72*MW2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (6*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MH2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (25*CW2*MH2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MH2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (144*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (36*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + (67*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) - 
 (8*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(9*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (72*Pi^3*VMU^2) + (55*CW2*MW2^2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(144*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (8*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(288*MW2*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (64*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MZ*MZ2^4*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(576*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (67*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (2*CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (4*CW2^2*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (83*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*MW2^5*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (8*MW2^3*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (18*Pi^3*VMU^2) - (17*CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*CW2^2*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (55*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)*Pi^3*VMU^2) - (5*MW2^2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(4*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) + (4*CW2^2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (2*(2*MW2 - MZ2)*Pi^3*VMU^2) - (MW2*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (72*MW2*Pi^3*VMU^2) + (CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(288*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*MW2*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (16*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MZ*MZ2^4*SW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MW2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*SW2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (2*CW2*MZ*MZ2^2*SW2^2*B0i[bb0, MW2, MW2, MZ2]*
   Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*MW2*Pi^3*VMU^2) + 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(288*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MZ2*Pi^3*VMU^2) + (MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(72*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(96*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) + (CW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(24*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (96*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (192*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (24*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (576*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (8*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (16*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^5*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(144*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^3*MH2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^3*MH2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(2*MW2 - MZ2)*Pi^3*VMU^2) - (CW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(24*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^3*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (24*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (48*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MH2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (2*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (CW2^2*MH2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (4*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2^2*MZ*MZ2^5*SW2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(12*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2^2*MH2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MH2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2^2*MZ*MZ2^3*SW2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(18*Pi^3*VMU^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (13*CW2*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (2*CW2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^3*Pi^3*VMU^2) - (8*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*MZ2^2*Pi^3*VMU^2) + 
 (193*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*MZ2*Pi^3*VMU^2) - (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*MZ2*Pi^3*VMU^2) - (4*CW2*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (259*CW2*MT2*MW2^3*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (54*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (54*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (73*CW2*MT2*MW2^2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (432*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (23*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (288*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (864*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (24*Pi^3*VMU^2) + (5*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*CW2*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) + (CW2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (52*CW2*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CW2^2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (2*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (16*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (32*MT2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) - 
 (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^2*Pi^3*VMU^2) + (8*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) + 
 (8*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*MZ2*Pi^3*VMU^2) - (193*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (32*CW2^2*MT2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (7*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) + (7*CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(216*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (259*CW2*MT2*MW2^3*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (26*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (7*CW2^2*MT2*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (20*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (73*CW2*MT2*MW2^2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (432*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (54*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (23*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*MT2*MW2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) - (2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (20*CW2*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MT2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (16*MT2*MW2^2*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (16*CW2*MT2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (7*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (71*CW2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^3*Pi^3*VMU^2) + 
 (13*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(6*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) - 
 (CW2*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (6*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(72*Pi^3*VMU^2) - 
 (107*CW2*MW2^4*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (77*CW2*MW2^3*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (96*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (288*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (47*CW2*MW2^2*MZ*MZ2^3*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^4*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (576*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + (71*CW2*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(18*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (17*CW2^2*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^3*Pi^3*VMU^2) + 
 (4*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*VMU^2) - 
 (26*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (4*MW2^5*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (5*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (8*CW2*MW2^6*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)^3*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2^2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^4*MZ*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (107*CW2*MW2^4*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CW2^2*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (77*CW2*MW2^3*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2^2*MW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (47*CW2*MW2^2*MZ*MZ2^3*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^4*SW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (144*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (17*CW2*MW2^3*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CW2*MW2^4*MZ*SW2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(2*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (2*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*MZ2*Pi^3*VMU^2) - (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) - 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) - 
 (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MH2^2*MW2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*Pi^3*VMU^2) + (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(6*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (12*(2 - 4*CW2)*Pi^3*VMU^2) - (MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*Pi^3*VMU^2) + (MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(36*Pi^3*VMU^2) + 
 (CW2*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*
   Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*Pi^3*VMU^2) - (103*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(216*Pi^3*VMU^2) + 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (8*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*MZ2^2*Pi^3*VMU^2) + (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(3*MZ2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(27*MZ2*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (65*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) - (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(8*Pi^3*VMU^2) - 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(864*Pi^3*VMU^2) + 
 (103*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (108*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/((2 - 4*CW2)*Pi^3*VMU^2) + 
 (32*MT2*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (2*MT2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (16*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + (65*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) - (8*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*Pi^3*VMU^2) - 
 (16*CW2*MT2*MW2^2*MZ*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (10*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) + (20*CW2*MT2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) - (8*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (7*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) - (7*CW2*MT2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (5*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*Pi^3*VMU^2) + (10*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (17*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (216*Pi^3*VMU^2) - (17*CW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   Cll[1, 2, 2, 1])/(108*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (16*MT2*MW2^2*MZ*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (10*MT2*MW2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (8*MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/
  (27*(2 - 4*CW2)*Pi^3*VMU^2) - (MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(2*Pi^3*VMU^2) + 
 (MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(3*MZ2^2*Pi^3*VMU^2) + 
 (5*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(36*MZ2*Pi^3*VMU^2) + 
 (2*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(9*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(48*Pi^3*VMU^2) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(576*Pi^3*VMU^2) + 
 (277*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (22*MW2^6*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (MW2^5*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (2*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (38*MW2^3*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*MW2^2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (11*MW2*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (288*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MZ*MZ2^4*SW2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (576*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) + 
 (2*CW2*MW2^3*MZ*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (17*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*Pi^3*VMU^2) + (17*CW2*MW2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*Pi^3*VMU^2) - (2*CW2*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(9*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2^2*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - (2*MW2^4*MZ*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*MW2^2*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (11*MW2^3*MZ*MZ2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (25*MW2^2*MZ*MZ2^2*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^3*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (72*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) + 
 (MZ*MZ2^4*SW2^3*B0i[dbb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/
  (144*(2 - 4*CW2)*(-4*MW2 + MZ2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/(6*Pi^3*VMU^2) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (6*MZ2^2*Pi^3*VMU^2) + (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   Cll[1, 2, 2, 1])/(4*MZ2*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (2*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (5*MW2^5*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  (6*(2 - 4*CW2)*MZ2^2*Pi^3*VMU^2) - 
 (MW2^4*MZ*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*MZ2*Pi^3*VMU^2) + (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(12*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (8*Pi^3*VMU^2) - (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(24*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (3*CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (8*(2 - 4*CW2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/
  (24*(2 - 4*CW2)*Pi^3*VMU^2) + (8*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*MZ2*Pi^3*VMU^2) - (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(Pi^3*VMU^2) + 
 (2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (12*Pi^3*VMU^2) - (8*MW2^3*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/((2 - 4*CW2)*Pi^3*VMU^2) + 
 (16*MW2^4*MZ*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*MZ2*Pi^3*VMU^2) + 
 (4*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  ((2 - 4*CW2)*Pi^3*VMU^2) - 
 (2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (4*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (3*Pi^3*VMU^2) - (16*CW2*MZ*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   Cll[1, 2, 2, 1])/(3*(2 - 4*CW2)*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[1, 3, 3, 1])/(432*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 3, 3, 1])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[1, 3, 3, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[1, 3, 3, 1])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[2, 2, 3, 3])/(54*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[2, 2, 3, 3])/(108*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[2, 2, 3, 3])/(54*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2^2*Cll[2, 3, 3, 2])/(432*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*Cll[2, 3, 3, 2])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[2, 3, 3, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[2, 3, 3, 2])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Cll[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Cll[3, 3, 3, 3])/(54*Pi^3*VMU^2) - 
 (5*MZ*MZ2^2*Cll[3, 3, 3, 3])/(432*Pi^3*VMU^2) + 
 (5*CW2*MZ*MZ2^2*Cll[3, 3, 3, 3])/(216*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cll[3, 3, 3, 3])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[3, 3, 3, 3])/(108*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(72*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*Clq1[3, 3, 1, 1])/(216*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[3, 3, 1, 1])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[3, 3, 1, 1])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[3, 3, 1, 1])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 1, 1])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 1, 1])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 1, 1])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 1, 1])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*Clq1[3, 3, 2, 2])/(216*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[3, 3, 2, 2])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[3, 3, 2, 2])/(216*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[3, 3, 2, 2])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 2, 2])/(144*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 2, 2])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 2, 2])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 2, 2])/(72*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*Clq1[3, 3, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*Clq1[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq1[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*Clq1[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq1[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq1[3, 3, 3, 3])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq1[3, 3, 3, 3])/(864*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq1[3, 3, 3, 3])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MT2]*Clq1[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq1[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq1[3, 3, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq1[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/(288*Pi^3*VMU^2) - 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/
  (72*Pi^3*VMU^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/
  (36*Pi^3*VMU^2) + (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/
  (288*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/
  (144*Pi^3*VMU^2) - (MT2*MW2*MZ*Clq3[1, 1, 3, 3])/(32*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*Clq3[1, 1, 3, 3])/(32*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq3[1, 1, 3, 3])/(128*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MW2^3*MZ*MZ2*Clq3[1, 1, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2^4*MZ*MZ2*Clq3[1, 1, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MT2*MW2^5*MZ*MZ2*Clq3[1, 1, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*Clq3[1, 1, 3, 3])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*Clq3[1, 1, 3, 3])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^4*MZ*MZ2^2*Clq3[1, 1, 3, 3])/((-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*Clq3[1, 1, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*Clq3[1, 1, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^3*MZ*MZ2^3*Clq3[1, 1, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2^2*MT2*MZ*MZ2^4*Clq3[1, 1, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2*MZ*MZ2^4*Clq3[1, 1, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^2*MZ*MZ2^4*Clq3[1, 1, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2*MW2^3*MZ*MZ2*SW2*Clq3[1, 1, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2^4*MZ*MZ2*SW2*Clq3[1, 1, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^5*MZ*MZ2*SW2*Clq3[1, 1, 3, 3])/((-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2*Clq3[1, 1, 3, 3])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2*Clq3[1, 1, 3, 3])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^4*MZ*MZ2^2*SW2*Clq3[1, 1, 3, 3])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2*Clq3[1, 1, 3, 3])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2*Clq3[1, 1, 3, 3])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^3*MZ*MZ2^3*SW2*Clq3[1, 1, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MZ*MZ2^4*SW2*Clq3[1, 1, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2*MZ*MZ2^4*SW2*Clq3[1, 1, 3, 3])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2^4*SW2*Clq3[1, 1, 3, 3])/(2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MZ*MZ2*SW2^2*Clq3[1, 1, 3, 3])/
  (32*Pi^3*VMU^2) + (MW2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(16*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(16*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(64*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(16*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  ((2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2]*
   Clq3[1, 1, 3, 3])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - (MT2*MW2*MZ*Clq3[2, 2, 3, 3])/
  (32*Pi^3*VMU^2) + (MT2*MW2^2*MZ*Clq3[2, 2, 3, 3])/(32*MZ2*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*Clq3[2, 2, 3, 3])/(128*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MW2^3*MZ*MZ2*Clq3[2, 2, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2^4*MZ*MZ2*Clq3[2, 2, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MT2*MW2^5*MZ*MZ2*Clq3[2, 2, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*Clq3[2, 2, 3, 3])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*Clq3[2, 2, 3, 3])/
  (4*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^4*MZ*MZ2^2*Clq3[2, 2, 3, 3])/((-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*Clq3[2, 2, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*Clq3[2, 2, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MT2*MW2^3*MZ*MZ2^3*Clq3[2, 2, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CW2*MH2^2*MT2*MZ*MZ2^4*Clq3[2, 2, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2*MZ*MZ2^4*Clq3[2, 2, 3, 3])/
  (32*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^2*MZ*MZ2^4*Clq3[2, 2, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2*MW2^3*MZ*MZ2*SW2*Clq3[2, 2, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2^4*MZ*MZ2*SW2*Clq3[2, 2, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^5*MZ*MZ2*SW2*Clq3[2, 2, 3, 3])/((-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2*Clq3[2, 2, 3, 3])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2*Clq3[2, 2, 3, 3])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MT2*MW2^4*MZ*MZ2^2*SW2*Clq3[2, 2, 3, 3])/
  ((-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2*Clq3[2, 2, 3, 3])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2*Clq3[2, 2, 3, 3])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MT2*MW2^3*MZ*MZ2^3*SW2*Clq3[2, 2, 3, 3])/
  (2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MZ*MZ2^4*SW2*Clq3[2, 2, 3, 3])/(8*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2*MZ*MZ2^4*SW2*Clq3[2, 2, 3, 3])/
  (8*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2*MW2^2*MZ*MZ2^4*SW2*Clq3[2, 2, 3, 3])/(2*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MT2*MZ*MZ2*SW2^2*Clq3[2, 2, 3, 3])/
  (32*Pi^3*VMU^2) + (MW2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(16*Pi^3*VMU^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(16*MZ2*Pi^3*VMU^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(64*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*SW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^3*SW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (16*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(16*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  ((2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2^3*SW2^2*A0i[aa0, MT2]*
   Clq3[2, 2, 3, 3])/((2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/
  (4*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MW2*MZ*MZ2*Clq3[3, 3, 1, 1])/
  (72*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*Clq3[3, 3, 1, 1])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 1, 1])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 1, 1])/(24*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*Clq3[3, 3, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[3, 3, 2, 2])/(36*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 2, 2])/(48*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 2, 2])/(24*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*Clq3[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*Clq3[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*Clq3[3, 3, 3, 3])/(144*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*Clq3[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2^2*Clq3[3, 3, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*Clq3[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (MW2*MZ*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq3[3, 3, 3, 3])/(288*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq3[3, 3, 3, 3])/(144*Pi^3*VMU^2) + 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/(288*Pi^3*VMU^2) + 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/
  (144*Pi^3*VMU^2) + (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/
  (36*Pi^3*VMU^2) - (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/
  (288*Pi^3*VMU^2) + (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/
  (144*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*Clu[3, 3, 1, 1])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[3, 3, 1, 1])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[3, 3, 1, 1])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[3, 3, 1, 1])/(36*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Clu[3, 3, 2, 2])/(108*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[3, 3, 2, 2])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[3, 3, 2, 2])/(72*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[3, 3, 2, 2])/(36*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*Clu[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*Clu[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2^2*SW2*Clu[3, 3, 3, 3])/(216*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^2*SW2*Clu[3, 3, 3, 3])/(108*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[3, 3, 3, 3])/(36*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[3, 3, 3, 3])/(32*Pi^3*VMU^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[3, 3, 3, 3])/(16*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[3, 3, 3, 3])/(36*Pi^3*VMU^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[3, 3, 3, 3])/
  (18*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[3, 3, 3, 3])/
  (72*Pi^3*VMU^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[3, 3, 3, 3])/(36*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*Cqe[1, 1, 3, 3])/
  (108*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*Cqe[1, 1, 3, 3])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 3, 3])/(72*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2*SW2*Cqe[2, 2, 3, 3])/(108*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cqe[2, 2, 3, 3])/(108*Pi^3*VMU^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 3, 3])/(72*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*Cqe[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (MT2*MZ*MZ2*SW2*Cqe[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2*SW2*Cqe[3, 3, 3, 3])/(54*Pi^3*VMU^2) + 
 (MZ*MZ2^2*SW2*Cqe[3, 3, 3, 3])/(432*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MT2]*Cqe[3, 3, 3, 3])/(18*Pi^3*VMU^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Cqe[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 3, 3])/(72*Pi^3*VMU^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 3, 3])/(144*Pi^3*VMU^2) - 
 (MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 3, 3])/(18*Pi^3*VMU^2) + 
 (11*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 3, 3])/
  (144*Pi^3*VMU^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 3, 3])/
  (36*Pi^3*VMU^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 3, 3])/
  (144*Pi^3*VMU^2) + (Sqrt[2]*CW2*MT*MW2^3*CuB[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - (2*Sqrt[2]*CW2*MT*MW2^2*MZ2*CuB[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + (Sqrt[2]*CW2*MT*MW2*MZ2^2*CuB[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - (4*Sqrt[2]*CW2*MT*MW2^3*SW2*CuB[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (8*Sqrt[2]*CW2*MT*MW2^2*MZ2*SW2*CuB[3, 3])/(3*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (4*Sqrt[2]*CW2*MT*MW2*MZ2^2*SW2*CuB[3, 3])/(3*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) - 
 (Sqrt[2]*CW2*MT*MW2*MZ2^2*SW2^2*A0i[aa0, MT2]*CuB[3, 3])/
  (3*MT2*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (4*Sqrt[2]*CW2*MT*MW2*MZ2^2*SW2^3*A0i[aa0, MT2]*CuB[3, 3])/
  (3*MT2*(2*MW2 - MZ2)*Pi^3*SW*VMU^2) + 
 (MT*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(2*Sqrt[2]*Pi^3*VMU^2) - 
 (3*MT*MW2*MZ2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) - 
 (Sqrt[2]*CW2^2*MT*MW2*MZ2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2^2*MT*MZ2^3*SW*B0i[bb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(12*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*Sqrt[2]*CW2^2*MT*MW2*MZ2^2*SW*SW2*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2^2*MT*MZ2^3*SW*SW2*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (Sqrt[2]*MT*MW2^3*SW*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/(3*Pi^3*VMU^2) - 
 (13*MT*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) + (7*MT*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(12*Sqrt[2]*Pi^3*VMU^2) - 
 (5*MT*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/(48*Sqrt[2]*Pi^3*VMU^2) + 
 (Sqrt[2]*MT*MW2*MZ2^2*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*Pi^3*VMU^2) - (5*MT*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) + (Sqrt[2]*CW2*MT*MW*MW2^2*MZ*CuW[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - (2*Sqrt[2]*CW2*MT*MW*MW2*MZ*MZ2*CuW[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + (Sqrt[2]*CW2*MT*MW*MZ*MZ2^2*CuW[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - (4*Sqrt[2]*CW2*MT*MW*MW2^2*MZ*SW2*CuW[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + (8*Sqrt[2]*CW2*MT*MW*MW2*MZ*MZ2*SW2*
   CuW[3, 3])/(3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*Sqrt[2]*CW2*MT*MW*MZ*MZ2^2*SW2*CuW[3, 3])/(3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (3*MT*MW*MZ*A0i[aa0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3*VMU^2) + 
 (MT*MW*MW2*MZ*A0i[aa0, MT2]*CuW[3, 3])/(Sqrt[2]*MZ2*Pi^3*VMU^2) - 
 (CW2*MT*MW*MZ*MZ2*A0i[aa0, MT2]*CuW[3, 3])/(4*Sqrt[2]*MW2*Pi^3*VMU^2) + 
 (CW2*MT*MW*MZ*MZ2*SW2*A0i[aa0, MT2]*CuW[3, 3])/(Sqrt[2]*MW2*Pi^3*VMU^2) - 
 (Sqrt[2]*CW2*MT*MW*MZ*MZ2^2*SW2^2*A0i[aa0, MT2]*CuW[3, 3])/
  (3*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*Sqrt[2]*CW2*MT*MW*MZ*MZ2^2*SW2^3*A0i[aa0, MT2]*CuW[3, 3])/
  (3*MT2*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (3*MT*MT2*MW*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3*VMU^2) - 
 (3*MT*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3*VMU^2) - 
 (MT*MT2*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VMU^2) + (MT*MW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VMU^2) - (CW2*MT*MW*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(4*Sqrt[2]*Pi^3*VMU^2) + 
 (CW2*MT*MT2*MW*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MW2*Pi^3*VMU^2) + (CW2*MT*MW*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(Sqrt[2]*Pi^3*VMU^2) - 
 (CW2*MT*MT2*MW*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MW2*Pi^3*VMU^2) + (7*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) + 
 (2*Sqrt[2]*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/(3*Pi^3*VMU^2) - 
 (11*MT*MW*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (6*Sqrt[2]*MZ2*Pi^3*VMU^2) - (5*MT*MW*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(8*Sqrt[2]*Pi^3*VMU^2) + 
 (Sqrt[2]*CW2^2*MT*MW*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2^2*MT*MW*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*Sqrt[2]*CW2^2*MT*MW*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2^2*MT*MW*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*Sqrt[2]*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (13*MT*MW*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) - (Sqrt[2]*MT*MW*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(3*MZ2*Pi^3*VMU^2) - 
 (7*MT*MW*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*Pi^3*VMU^2) + (5*MT*MW*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(48*Sqrt[2]*Pi^3*VMU^2) - 
 (Sqrt[2]*MT*MW*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*Pi^3*VMU^2) + (5*MT*MW*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(12*Sqrt[2]*Pi^3*VMU^2) + (CHD*CW2*MT2^3*MZ*Log[mu2/MT2])/
  (16*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MW2*MZ*Log[mu2/MT2])/(16*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHD*CW2*MT2*MW2^2*MZ*Log[mu2/MT2])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^3*MW2*MZ*Log[mu2/MT2])/(12*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MT2^2*MW2^2*MZ*Log[mu2/MT2])/
  (12*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2^3*MZ*Log[mu2/MT2])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MH2^2*MT2^2*MW2^2*MZ*MZ2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MT2*MW2^3*MZ*MZ2*Log[mu2/MT2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2^2*MW2^3*MZ*MZ2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2*MW2^4*MZ*MZ2*Log[mu2/MT2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MT2^2*MW2^4*MZ*MZ2*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MT2*MW2^5*MZ*MZ2*Log[mu2/MT2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MW2^3*MZ*MZ2^2*Log[mu2/MT2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MT2*MW2^4*MZ*MZ2^2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MT2^2*MZ*MZ2^3*Log[mu2/MT2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*Log[mu2/MT2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MT2^2*MW2^2*MZ*MZ2^3*Log[mu2/MT2])/(24*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MT2*MW2^3*MZ*MZ2^3*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^3*MZ*SW*Log[mu2/MT2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (CHWB*CW*MT2^2*MW2*MZ*SW*Log[mu2/MT2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (CHWB*CW*MT2*MW2^2*MZ*SW*Log[mu2/MT2])/
  (2*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MT2^3*MW2*MZ*SW*Log[mu2/MT2])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*
   VMU^2) - (CHWB*CW*MT2^2*MW2^2*MZ*SW*Log[mu2/MT2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (2*CHWB*CW*MT2*MW2^3*MZ*SW*Log[mu2/MT2])/(3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*
   VMU^2) + (CHD*CW2*MH2^2*MT2^2*MW2^2*MZ*MZ2*SW2*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MT2*MW2^3*MZ*MZ2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2^2*MW2^3*MZ*MZ2*SW2*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2*MW2^4*MZ*MZ2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHD*CW2*MT2^2*MW2^4*MZ*MZ2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHD*CW2*MT2*MW2^5*MZ*MZ2*SW2*Log[mu2/MT2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*SW2*
   Log[mu2/MT2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*SW2*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHD*CW2*MT2^2*MW2^3*MZ*MZ2^2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHD*CW2*MT2*MW2^4*MZ*MZ2^2*SW2*Log[mu2/MT2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MT2^2*MZ*MZ2^3*SW2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*SW2*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2*Log[mu2/MT2])/
  (12*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MT2^2*MW2^2*MZ*MZ2^3*SW2*Log[mu2/MT2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MT2*MW2^3*MZ*MZ2^3*SW2*Log[mu2/MT2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHWB*CW2*MH2^2*MT2^2*MW2^2*MZ2^2*SW2*
   Log[mu2/MT2])/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*
   VMU^2) - (CHWB*CW2*MH2^2*MT2*MW2^3*MZ2^2*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MT2^2*MW2^3*MZ2^2*SW2*Log[mu2/MT2])/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MT2*MW2^4*MZ2^2*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MT2^2*MW2^4*MZ2^2*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MT2*MW2^5*MZ2^2*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MT2^2*MW2*MZ2^3*SW2*Log[mu2/MT2])/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MT2*MW2^2*MZ2^3*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MT2^2*MW2^2*MZ2^3*SW2*Log[mu2/MT2])/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MT2*MW2^3*MZ2^3*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MT2^2*MW2^3*MZ2^3*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MT2*MW2^4*MZ2^3*SW2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MT2^2*MZ2^4*SW2*Log[mu2/MT2])/
  (24*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MT2*MW2*MZ2^4*SW2*Log[mu2/MT2])/
  (12*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MT2^2*MW2*MZ2^4*SW2*Log[mu2/MT2])/
  (24*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MT2*MW2^2*MZ2^4*SW2*Log[mu2/MT2])/
  (12*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2^2*MW2^2*MZ2^4*SW2*Log[mu2/MT2])/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MT2*MW2^3*MZ2^4*SW2*Log[mu2/MT2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MH2^2*MT2^2*MW2^2*MZ2^2*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2^2*MT2*MW2^3*MZ2^2*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (10*CHWB*CW2*MH2*MT2^2*MW2^3*MZ2^2*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (20*CHWB*CW2*MH2*MT2*MW2^4*MZ2^2*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (8*CHWB*CW2*MT2^2*MW2^4*MZ2^2*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MT2*MW2^5*MZ2^2*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MH2^2*MT2^2*MW2*MZ2^3*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2^2*MT2*MW2^2*MZ2^3*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*CW2*MH2*MT2^2*MW2^2*MZ2^3*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (20*CHWB*CW2*MH2*MT2*MW2^3*MZ2^3*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MT2^2*MW2^3*MZ2^3*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW2*MT2*MW2^4*MZ2^3*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MT2^2*MZ2^4*SW2^2*Log[mu2/MT2])/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MT2*MW2*MZ2^4*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MT2^2*MW2*MZ2^4*SW2^2*Log[mu2/MT2])/
  (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MT2*MW2^2*MZ2^4*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MT2^2*MW2^2*MZ2^4*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MT2*MW2^3*MZ2^4*SW2^2*Log[mu2/MT2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (MT2^3*MZ*SW2*CHl3[1, 1]*Log[mu2/MT2])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) + (MT2^2*MW2*MZ*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*CHl3[1, 1]*Log[mu2/MT2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (MT2^3*MW2*MZ*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2^2*MW2^2*MZ*SW2*CHl3[1, 1]*Log[mu2/MT2])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) + (MT2*MW2^3*MZ*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2^3*MZ*MZ2*SW2*CHl3[1, 1]*Log[mu2/MT2])/(48*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (48*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MT2])/
  (24*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*MZ2*SW2^2*CHl3[1, 1]*Log[mu2/MT2])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MT2])/
  (12*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MT2])/
  (6*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*SW2*CHl3[2, 2]*Log[mu2/MT2])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) + (MT2^2*MW2*MZ*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) - 
 (MT2*MW2^2*MZ*SW2*CHl3[2, 2]*Log[mu2/MT2])/(4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (MT2^3*MW2*MZ*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2^2*MW2^2*MZ*SW2*CHl3[2, 2]*Log[mu2/MT2])/(6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*
   Pi^3*VMU^2) + (MT2*MW2^3*MZ*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2^3*MZ*MZ2*SW2*CHl3[2, 2]*Log[mu2/MT2])/(48*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MT2^2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (48*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MT2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MT2])/
  (24*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MT2^3*MZ*MZ2*SW2^2*CHl3[2, 2]*Log[mu2/MT2])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MT2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MT2])/
  (12*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MT2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MT2])/
  (6*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MT2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/(8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*
   VMU^2) - (MT2^2*MW2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (8*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (4*(2 - 4*CW2)*(MT2 - MW2)*Pi^3*VMU^2) + 
 (MT2^3*MW2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (MT2^2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) - 
 (MT2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(2 - 4*CW2)*(MT2 - MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MT2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (48*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MT2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2^2*MW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MT2*MW2^2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2^2*MW2^2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MH2*MT2*MW2^3*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MT2^2*MW2^3*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MT2*MW2^4*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MT2^2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MT2*MW2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MT2^2*MW2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CW2*MH2*MT2*MW2^2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MT2^2*MW2^2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MT2*MW2^3*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2^2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MT2^2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (12*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MT2*MW2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MT2^2*MW2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MT2*MW2^2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MT2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MZ*Log[MH2/MW2])/(96*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2*MZ*Log[MH2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHD*CW2*MH2*MW2^2*MZ*Log[MH2/MW2])/
  (8*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MW2*MZ*Log[MH2/MW2])/(72*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) + (CHD*CW2*MH2^2*MW2^2*MZ*Log[MH2/MW2])/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^3*MZ*Log[MH2/MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MH2^4*MW2^2*MZ*MZ2*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2^3*MW2^3*MZ*MZ2*Log[MH2/MW2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW2^4*MZ*MZ2*Log[MH2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^5*MZ*MZ2*Log[MH2/MW2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2^4*MW2*MZ*MZ2^2*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^3*MW2^2*MZ*MZ2^2*Log[MH2/MW2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*Log[MH2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^4*MZ*MZ2^2*Log[MH2/MW2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^4*MZ*MZ2^3*Log[MH2/MW2])/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2^3*MW2*MZ*MZ2^3*Log[MH2/MW2])/(576*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*Log[MH2/MW2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^3*MZ*MZ2^3*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHWB*CW*MH2^3*MZ*SW*Log[MH2/MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW2*MZ*SW*Log[MH2/MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHWB*CW*MH2*MW2^2*MZ*SW*Log[MH2/MW2])/
  (2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^3*MW2*MZ*SW*Log[MH2/MW2])/(18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) + (2*CHWB*CW*MH2^2*MW2^2*MZ*SW*Log[MH2/MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (2*CHWB*CW*MH2*MW2^3*MZ*SW*Log[MH2/MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) + (CHD*CW2*MH2^4*MW2^2*MZ*MZ2*SW2*Log[MH2/MW2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^3*MW2^3*MZ*MZ2*SW2*Log[MH2/MW2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Log[MH2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2*Log[MH2/MW2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^4*MW2*MZ*MZ2^2*SW2*Log[MH2/MW2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2*
   Log[MH2/MW2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Log[MH2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Log[MH2/MW2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2^4*MZ*MZ2^3*SW2*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2^3*MW2*MZ*MZ2^3*SW2*Log[MH2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Log[MH2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Log[MH2/MW2])/(12*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*CW2*MH2^4*MW2^2*MZ2^2*SW2*Log[MH2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2^3*MW2^3*MZ2^2*SW2*Log[MH2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2^5*MZ2^2*SW2*Log[MH2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^4*MW2*MZ2^3*SW2*Log[MH2/MW2])/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2^3*MW2^2*MZ2^3*SW2*Log[MH2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2^4*MZ2^3*SW2*Log[MH2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^4*MZ2^4*SW2*Log[MH2/MW2])/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2^3*MW2*MZ2^4*SW2*Log[MH2/MW2])/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2*MW2^3*MZ2^4*SW2*Log[MH2/MW2])/(12*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^4*MW2^2*MZ2^2*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2^3*MW2^3*MZ2^2*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^2*Log[MH2/MW2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^4*MW2*MZ2^3*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2^3*MW2^2*MZ2^3*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^2*Log[MH2/MW2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^4*MZ2^4*SW2^2*Log[MH2/MW2])/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2^3*MW2*MZ2^4*SW2^2*Log[MH2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^2*Log[MH2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^2*Log[MH2/MW2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (MH2^3*MZ*SW2*CHl3[1, 1]*Log[MH2/MW2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (MH2^2*MW2*MZ*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*CHl3[1, 1]*Log[MH2/MW2])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (MH2^3*MW2*MZ*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*CHl3[1, 1]*Log[MH2/MW2])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*
   MZ2*Pi^3*VMU^2) - (MH2*MW2^3*MZ*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2*CHl3[1, 1]*Log[MH2/MW2])/(288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[MH2/MW2])/
  (24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2^2*CHl3[1, 1]*Log[MH2/MW2])/(72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*CHl3[2, 2]*Log[MH2/MW2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (MH2^2*MW2*MZ*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2*MW2^2*MZ*SW2*CHl3[2, 2]*Log[MH2/MW2])/(4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (MH2^3*MW2*MZ*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*CHl3[2, 2]*Log[MH2/MW2])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*
   MZ2*Pi^3*VMU^2) - (MH2*MW2^3*MZ*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2*CHl3[2, 2]*Log[MH2/MW2])/(288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[MH2/MW2])/
  (24*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2^2*CHl3[2, 2]*Log[MH2/MW2])/(72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[MH2/MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[MH2/MW2])/
  (6*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (MH2^2*MW2*MZ*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MH2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW2*MZ*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (CW2*MH2^4*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^4*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (288*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (24*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^4*MW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^4*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^3*MW2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^3*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^4*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (72*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2*MW2^2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[MH2/MW2])/
  (6*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^3*MZ*Log[mu2/MW2])/(96*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2*MZ*Log[mu2/MW2])/(16*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (5*CHD*CW2*MH2*MW2^2*MZ*Log[mu2/MW2])/
  (24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + (CHD*CW2*MW2^3*MZ*Log[mu2/MW2])/
  (4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^3*MW2*MZ*Log[mu2/MW2])/(72*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MH2^2*MW2^2*MZ*Log[mu2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2^3*MZ*Log[mu2/MW2])/(18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MW2^4*MZ*Log[mu2/MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) + (CHD*CW2*MH2^4*MW2^2*MZ*MZ2*Log[mu2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2^3*MW2^3*MZ*MZ2*Log[mu2/MW2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (13*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHD*CW2*MH2*MW2^5*MZ*MZ2*Log[mu2/MW2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MW2^6*MZ*MZ2*Log[mu2/MW2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^4*MW2*MZ*MZ2^2*Log[mu2/MW2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2^3*MW2^2*MZ*MZ2^2*Log[mu2/MW2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*Log[mu2/MW2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW2^5*MZ*MZ2^2*Log[mu2/MW2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^4*MZ*MZ2^3*Log[mu2/MW2])/(576*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*CHD*CW2*MH2^3*MW2*MZ*MZ2^3*Log[mu2/MW2])/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*Log[mu2/MW2])/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*Log[mu2/MW2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MW2^4*MZ*MZ2^3*Log[mu2/MW2])/
  (24*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^3*MZ*SW*Log[mu2/MW2])/(24*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHWB*CW*MH2^2*MW2*MZ*SW*Log[mu2/MW2])/
  (4*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*CHWB*CW*MH2*MW2^2*MZ*SW*Log[mu2/MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (CHWB*CW*MW2^3*MZ*SW*Log[mu2/MW2])/((2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (CHWB*CW*MH2^3*MW2*MZ*SW*Log[mu2/MW2])/
  (18*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (CHWB*CW*MH2^2*MW2^2*MZ*SW*Log[mu2/MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) + (10*CHWB*CW*MH2*MW2^3*MZ*SW*Log[mu2/MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (4*CHWB*CW*MW2^4*MZ*SW*Log[mu2/MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*
   VMU^2) - (CHD*CW2*MH2^4*MW2^2*MZ*MZ2*SW2*Log[mu2/MW2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2^3*MW2^3*MZ*MZ2*SW2*Log[mu2/MW2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2*Log[mu2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^6*MZ*MZ2*SW2*Log[mu2/MW2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^4*MW2*MZ*MZ2^2*SW2*Log[mu2/MW2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (7*CHD*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2*
   Log[mu2/MW2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Log[mu2/MW2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^5*MZ*MZ2^2*SW2*Log[mu2/MW2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^4*MZ*MZ2^3*SW2*Log[mu2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2^3*MW2*MZ*MZ2^3*SW2*Log[mu2/MW2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Log[mu2/MW2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^4*MZ*MZ2^3*SW2*Log[mu2/MW2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHWB*CW2*MH2^4*MW2^2*MZ2^2*SW2*Log[mu2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2^3*MW2^3*MZ2^2*SW2*Log[mu2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (13*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2*Log[mu2/MW2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (11*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MW2^6*MZ2^2*SW2*Log[mu2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^4*MW2*MZ2^3*SW2*Log[mu2/MW2])/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^3*MW2^2*MZ2^3*SW2*Log[mu2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2*Log[mu2/MW2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MW2^5*MZ2^3*SW2*Log[mu2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^4*MZ2^4*SW2*Log[mu2/MW2])/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2^3*MW2*MZ2^4*SW2*Log[mu2/MW2])/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (13*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2*Log[mu2/MW2])/
  (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (11*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2*Log[mu2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^4*MZ2^4*SW2*Log[mu2/MW2])/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^4*MW2^2*MZ2^2*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^3*MW2^3*MZ2^2*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (26*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (44*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MW2^6*MZ2^2*SW2^2*Log[mu2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^4*MW2*MZ2^3*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2^3*MW2^2*MZ2^3*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (26*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (44*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (8*CHWB*CW2*MW2^5*MZ2^3*SW2^2*Log[mu2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^4*MZ2^4*SW2^2*Log[mu2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^3*MW2*MZ2^4*SW2^2*Log[mu2/MW2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (13*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^2*Log[mu2/MW2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (11*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^2*Log[mu2/MW2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MW2^4*MZ2^4*SW2^2*Log[mu2/MW2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (MH2^3*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^2*MW2*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/(8*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) - (5*MH2*MW2^2*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MW2^3*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/(2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^3*MW2*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (MH2^2*MW2^2*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/(6*(2 - 4*CW2)*(MH2 - 4*MW2)*
   MZ2*Pi^3*VMU^2) + (5*MH2*MW2^3*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (2*MW2^4*MZ*SW2*CHl3[1, 1]*Log[mu2/MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) + (MH2^3*MZ*MZ2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2^2*CHl3[1, 1]*Log[mu2/MW2])/(72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*
   VMU^2) + (MH2^2*MW2*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (8*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (5*MH2*MW2^2*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/(12*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) + (MW2^3*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (2*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (MH2^3*MW2*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/(36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*
   Pi^3*VMU^2) - (MH2^2*MW2^2*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (6*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (5*MH2*MW2^3*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/(9*(2 - 4*CW2)*(MH2 - 4*MW2)*
   MZ2*Pi^3*VMU^2) - (2*MW2^4*MZ*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (3*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^3*MZ*MZ2*SW2*CHl3[2, 2]*Log[mu2/MW2])/(288*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (CW2*MH2^2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (48*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (MH2^3*MZ*MZ2*SW2^2*CHl3[2, 2]*Log[mu2/MW2])/(72*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MH2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MW2])/
  (12*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MW2])/
  (18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MW2])/
  (3*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MH2^4*MW2^2*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MW2^3*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MH2^2*MW2^4*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2^5*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^6*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^4*MW2*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MW2^2*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MH2^2*MW2^3*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2^4*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MW2^5*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^4*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (35*CW2*MH2^3*MW2*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*CW2*MH2^2*MW2^2*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (55*CW2*MH2*MW2^3*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^4*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CW2*MH2^3*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^4*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (288*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MH2^2*MW2*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MH2*MW2^2*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (MH2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(48*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (MH2^2*MW2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (8*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) + 
 (5*MH2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (12*(2 - 4*CW2)*(MH2 - 4*MW2)*Pi^3*VMU^2) - 
 (MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(2*(2 - 4*CW2)*(MH2 - 4*MW2)*
   Pi^3*VMU^2) - (MH2^3*MW2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (MH2^2*MW2^2*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (6*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) - 
 (5*MH2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(2 - 4*CW2)*(MH2 - 4*MW2)*MZ2*Pi^3*VMU^2) + 
 (2*MW2^4*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/(3*(2 - 4*CW2)*(MH2 - 4*MW2)*
   MZ2*Pi^3*VMU^2) - (CW2*MH2^4*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*
   Log[mu2/MW2])/(18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (7*CW2*MH2^3*MW2^3*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (22*CW2*MH2*MW2^5*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^6*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^4*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MW2^2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (26*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (44*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CW2*MW2^5*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (35*CW2*MH2^3*MW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (55*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CW2*MH2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^4*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (72*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MW2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2^5*MZ*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CHD*CW2*MH2*MW2^6*MZ*Log[mu2/MZ2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHD*CW2*MW2^7*MZ*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (83*CHD*CW2*MW2^3*MZ*Log[mu2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (4*CHD*CW2*MW2^5*MZ*Log[mu2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) - (2*CHD*CW2*MW2^4*MZ*Log[mu2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MW2^4*MZ*MZ2*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2^5*MZ*MZ2*Log[mu2/MZ2])/(36*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW2^6*MZ*MZ2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*CHD*CW2*MW2^2*MZ*MZ2*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (5*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (10*CHD*CW2*MW2^5*MZ*MZ2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*CHD*CW2*MW2*MZ*MZ2^2*Log[mu2/MZ2])/(144*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*Log[mu2/MZ2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (2*CHD*CW2*MW2^4*MZ*MZ2^3*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MZ*MZ2^3*Log[mu2/MZ2])/(96*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (7*CHD*CW2*MH2^2*MW2*MZ*MZ2^4*Log[mu2/MZ2])/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (35*CHD*CW2*MH2*MW2^2*MZ*MZ2^4*Log[mu2/MZ2])/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (7*CHD*CW2*MW2^3*MZ*MZ2^4*Log[mu2/MZ2])/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MZ*MZ2^5*Log[mu2/MZ2])/
  (576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2*MZ*MZ2^5*Log[mu2/MZ2])/(576*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (CHD*CW2*MW2^2*MZ*MZ2^5*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (83*CHWB*CW*MW2^3*MZ*SW*Log[mu2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (16*CHWB*CW*MW2^5*MZ*SW*Log[mu2/MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (8*CHWB*CW*MW2^4*MZ*SW*Log[mu2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*
   VMU^2) - (89*CHWB*CW*MW2^2*MZ*MZ2*SW*Log[mu2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (19*CHWB*CW*MW2*MZ*MZ2^2*SW*Log[mu2/MZ2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MZ*MZ2^3*SW*Log[mu2/MZ2])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (2*CHD*CW2*MH2^2*MW2^5*MZ*SW2*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CHD*CW2*MH2*MW2^6*MZ*SW2*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (8*CHD*CW2*MW2^7*MZ*SW2*Log[mu2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Log[mu2/MZ2])/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2*Log[mu2/MZ2])/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHD*CW2*MW2^6*MZ*MZ2*SW2*Log[mu2/MZ2])/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (35*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*
   Log[mu2/MZ2])/(54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (175*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Log[mu2/MZ2])/
  (54*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (70*CHD*CW2*MW2^5*MZ*MZ2^2*SW2*Log[mu2/MZ2])/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (7*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*
   Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (35*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Log[mu2/MZ2])/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (14*CHD*CW2*MW2^4*MZ*MZ2^3*SW2*Log[mu2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHD*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (35*CHD*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Log[mu2/MZ2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (7*CHD*CW2*MW2^3*MZ*MZ2^4*SW2*Log[mu2/MZ2])/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MH2^2*MZ*MZ2^5*SW2*Log[mu2/MZ2])/
  (144*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2*MZ*MZ2^5*SW2*Log[mu2/MZ2])/(144*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CHD*CW2*MW2^2*MZ*MZ2^5*SW2*Log[mu2/MZ2])/
  (36*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CHWB*CW2*MH2^2*MW2^5*MZ2*SW2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*CW2*MH2*MW2^6*MZ2*SW2*Log[mu2/MZ2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (8*CHWB*CW2*MW2^7*MZ2*SW2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (4*CHWB*CW2*MW2^6*MZ2^2*SW2*Log[mu2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (50*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (40*CHWB*CW2*MW2^5*MZ2^3*SW2*Log[mu2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (10*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MW2^4*MZ2^4*SW2*Log[mu2/MZ2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MH2^2*MW2*MZ2^5*SW2*Log[mu2/MZ2])/
  (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (35*CHWB*CW2*MH2*MW2^2*MZ2^5*SW2*Log[mu2/MZ2])/
  (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (7*CHWB*CW2*MW2^3*MZ2^5*SW2*Log[mu2/MZ2])/(18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (CHWB*CW2*MH2^2*MZ2^6*SW2*Log[mu2/MZ2])/
  (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2*MZ2^6*SW2*Log[mu2/MZ2])/(144*MW*(MH2 - 4*MW2)*
   (MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^2*MZ2^6*SW2*Log[mu2/MZ2])/(36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (20*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2^2*Log[mu2/MZ2])/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (100*CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2^2*Log[mu2/MZ2])/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (80*CHD*CW2*MW2^6*MZ*MZ2*SW2^2*Log[mu2/MZ2])/(27*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (50*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2^2*
   Log[mu2/MZ2])/(27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (250*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (200*CHD*CW2*MW2^5*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (27*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CHD*CW2*MW2*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (5*CHD*CW2^2*MW2*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*
   Pi^3*VMU^2) - (40*CHD*CW2^3*MW2*MZ*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (10*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (50*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (40*CHD*CW2*MW2^4*MZ*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (8*CHWB*CW2*MH2^2*MW2^5*MZ2*SW2^2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (40*CHWB*CW2*MH2*MW2^6*MZ2*SW2^2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (32*CHWB*CW2*MW2^7*MZ2*SW2^2*Log[mu2/MZ2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (40*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MW2^6*MZ2^2*SW2^2*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (10*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (50*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^2*Log[mu2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (40*CHWB*CW2*MW2^5*MZ2^3*SW2^2*Log[mu2/MZ2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (52*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^2*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (260*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^2*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (208*CHWB*CW2*MW2^4*MZ2^4*SW2^2*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (7*CHWB*CW2*MH2^2*MW2*MZ2^5*SW2^2*Log[mu2/MZ2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (35*CHWB*CW2*MH2*MW2^2*MZ2^5*SW2^2*Log[mu2/MZ2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (14*CHWB*CW2*MW2^3*MZ2^5*SW2^2*Log[mu2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (CHWB*CW2*MH2^2*MZ2^6*SW2^2*Log[mu2/MZ2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MW2*MZ2^6*SW2^2*Log[mu2/MZ2])/
  (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MW2^2*MZ2^6*SW2^2*Log[mu2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^2*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2*Log[mu2/MZ2])/
  (9*(2*MW2 - MZ2)*Pi^3*VMU^2) - (20*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^2*
   Log[mu2/MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (160*CHWB*CW*CW2^2*MW2*MZ*MZ2^2*SW*SW2^2*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (20*CHD*CW2*MW2*MZ*MZ2^2*SW2^3*Log[mu2/MZ2])/(27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (20*CHD*CW2^2*MW2*MZ*MZ2^2*SW2^3*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (80*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^3*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (400*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^3*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (320*CHWB*CW2*MW2^6*MZ2^2*SW2^3*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (40*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^3*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (200*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^3*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (160*CHWB*CW2*MW2^5*MZ2^3*SW2^3*Log[mu2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (80*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^3*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (400*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^3*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (320*CHWB*CW2*MW2^4*MZ2^4*SW2^3*Log[mu2/MZ2])/
  (27*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (20*CHWB*CW*MW2*MZ*MZ2^2*SW*SW2^3*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (80*CHWB*CW*CW2*MW2*MZ*MZ2^2*SW*SW2^3*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*CHe[3, 3]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*CHl1[3, 3]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (83*MW2^3*MZ*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MW2^5*MZ*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) - (4*MW2^4*MZ*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (10*CW2*MW2^4*MZ*MZ2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*MW2^2*MZ*MZ2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*CW2*MW2^3*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*MW2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (10*CW2*MW2^2*MZ*MZ2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MZ*MZ2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*CHl3[1, 1]*Log[mu2/MZ2])/(288*MW2*(2*MW2 - MZ2)*
   (4*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MW2*MZ*MZ2^4*SW2*CHl3[1, 1]*
   Log[mu2/MZ2])/(27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (11*CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2^3*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (72*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^4*SW2*CHl3[1, 1]*Log[mu2/MZ2])/
  (144*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (40*CW2*MW2^4*MZ*MZ2*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^3*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (40*CW2*MW2^2*MZ*MZ2^3*SW2^2*CHl3[1, 1]*
   Log[mu2/MZ2])/(27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/(72*MW2*(2*MW2 - MZ2)*
   (4*MW2 - MZ2)*Pi^3*VMU^2) - (20*CW2*MW2*MZ*MZ2^4*SW2^2*CHl3[1, 1]*
   Log[mu2/MZ2])/(27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (11*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (18*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^4*SW2^2*CHl3[1, 1]*Log[mu2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (40*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (80*CW2^2*MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CW2*MW2*MZ*MZ2^2*SW2^4*CHl3[1, 1]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (83*MW2^3*MZ*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (8*MW2^5*MZ*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) - 
 (4*MW2^4*MZ*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (10*CW2*MW2^4*MZ*MZ2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (89*MW2^2*MZ*MZ2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (5*CW2*MW2^3*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (19*MW2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(72*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (10*CW2*MW2^2*MZ*MZ2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + (MZ*MZ2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^5*SW2*CHl3[2, 2]*Log[mu2/MZ2])/(288*MW2*(2*MW2 - MZ2)*
   (4*MW2 - MZ2)*Pi^3*VMU^2) + (5*CW2*MW2*MZ*MZ2^4*SW2*CHl3[2, 2]*
   Log[mu2/MZ2])/(27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (11*CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (25*CW2*MW2*MZ*MZ2^3*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (72*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (7*CW2*MZ*MZ2^4*SW2*CHl3[2, 2]*Log[mu2/MZ2])/
  (144*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (40*CW2*MW2^4*MZ*MZ2*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^3*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (9*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - (40*CW2*MW2^2*MZ*MZ2^3*SW2^2*CHl3[2, 2]*
   Log[mu2/MZ2])/(27*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^5*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/(72*MW2*(2*MW2 - MZ2)*
   (4*MW2 - MZ2)*Pi^3*VMU^2) - (20*CW2*MW2*MZ*MZ2^4*SW2^2*CHl3[2, 2]*
   Log[mu2/MZ2])/(27*(-2*MW2 + MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (11*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (25*CW2*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (18*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (7*CW2*MZ*MZ2^4*SW2^2*CHl3[2, 2]*Log[mu2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (40*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (80*CW2^2*MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CW2*MW2*MZ*MZ2^2*SW2^4*CHl3[2, 2]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*CHl3[3, 3]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (CW2*MH2^2*MW2^5*MZ*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2^6*MZ*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^7*MZ*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (5*CW2*MH2^2*MW2^4*MZ*MZ2*Cll[1, 2, 2, 1]*
   Log[mu2/MZ2])/(18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) - (25*CW2*MH2*MW2^5*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MW2^6*MZ*MZ2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CW2*MH2^2*MW2^3*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (55*CW2*MH2*MW2^4*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (22*CW2*MW2^5*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MH2^2*MW2^2*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (40*CW2*MH2*MW2^3*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (32*CW2*MW2^4*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (55*CW2*MH2^2*MW2*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (275*CW2*MH2*MW2^2*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (55*CW2*MW2^3*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MH2^2*MZ*MZ2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (65*CW2*MH2*MW2*MZ*MZ2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (13*CW2*MW2^2*MZ*MZ2^5*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MZ*MZ2^6*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (288*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^6*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (288*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^6*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MH2^2*MW2^5*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MH2*MW2^6*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (16*CW2*MW2^7*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (83*MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MW2^5*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) + (4*MW2^4*MZ*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) - 
 (40*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (200*CW2*MH2*MW2^5*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (160*CW2*MW2^6*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (89*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (17*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (85*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (68*CW2*MW2^5*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (19*MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (86*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (430*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (344*CW2*MW2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/(48*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) - (145*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*
   Log[mu2/MZ2])/(108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*
   VMU^2) + (725*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (108*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (145*CW2*MW2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MH2^2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (65*CW2*MH2*MW2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (13*CW2*MW2^2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MZ*MZ2^6*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^6*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (72*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2*MZ*MZ2^6*SW2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (18*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (40*CW2*MH2^2*MW2^4*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (200*CW2*MH2*MW2^5*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (160*CW2*MW2^6*MZ*MZ2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (100*CW2*MH2*MW2^4*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (80*CW2*MW2^5*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (10*CW2*MW2*MZ*MZ2^2*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (40*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (200*CW2*MH2*MW2^3*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (160*CW2*MW2^4*MZ*MZ2^3*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MH2^2*MW2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (100*CW2*MH2*MW2^2*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (80*CW2*MW2^3*MZ*MZ2^4*SW2^2*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (40*CW2*MW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(2*MW2 - MZ2)*Pi^3*VMU^2) + (10*CW2*MW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1]*
   Log[mu2/MZ2])/(27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (80*CW2^2*MW2*MZ*MZ2^2*SW2^3*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) - 
 (40*CW2*MW2*MZ*MZ2^2*SW2^4*Cll[1, 2, 2, 1]*Log[mu2/MZ2])/
  (27*(2 - 4*CW2)*(2*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2^2*MW2^3*MZ*Log[-(MW2/MZ2)])/(24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (CHD*CW2^2*MW2^2*MZ*MZ2*Log[-(MW2/MZ2)])/
  (16*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CHD*CW2^2*MZ*MZ2^3*Log[-(MW2/MZ2)])/(48*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*CW2*MW2^3*MZ*SW*Log[-(MW2/MZ2)])/
  (6*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHWB*CW*CW2*MW2^2*MZ*MZ2*SW*Log[-(MW2/MZ2)])/(4*(2 - 4*CW2)*(MW2 + MZ2)*
   Pi^3*VMU^2) - (CHWB*CW*CW2*MZ*MZ2^3*SW*Log[-(MW2/MZ2)])/
  (12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*SW2*CHl3[1, 1]*Log[-(MW2/MZ2)])/(12*(2 - 4*CW2)*(MW2 + MZ2)*
   Pi^3*VMU^2) + (CW2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1]*Log[-(MW2/MZ2)])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[1, 1]*Log[-(MW2/MZ2)])/(24*(2 - 4*CW2)*(MW2 + MZ2)*
   Pi^3*VMU^2) + (CW2*MW2^3*MZ*SW2*CHl3[2, 2]*Log[-(MW2/MZ2)])/
  (12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2]*Log[-(MW2/MZ2)])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^3*SW2*CHl3[2, 2]*Log[-(MW2/MZ2)])/(24*(2 - 4*CW2)*(MW2 + MZ2)*
   Pi^3*VMU^2) - (CW2*MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[-(MW2/MZ2)])/
  (12*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[-(MW2/MZ2)])/
  (8*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[-(MW2/MZ2)])/
  (24*(2 - 4*CW2)*(MW2 + MZ2)*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2^5*MZ*Log[MW2/MZ2])/(6*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MW2^6*MZ*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHD*CW2*MW2^7*MZ*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (67*CHD*CW2*MW2^3*MZ*Log[MW2/MZ2])/
  (36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (4*CHD*CW2*MW2^5*MZ*Log[MW2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
   VMU^2) + (8*CHD*CW2*MW2^4*MZ*Log[MW2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2*Pi^3*VMU^2) + (CHD*CW2*MH2^2*MW2^4*MZ*MZ2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^5*MZ*MZ2*Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (4*CHD*CW2*MW2^6*MZ*MZ2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (11*CHD*CW2*MW2^2*MZ*MZ2*Log[MW2/MZ2])/(36*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) - (2*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (8*CHD*CW2*MW2^5*MZ*MZ2^2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2*MZ*MZ2^2*Log[MW2/MZ2])/(48*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*Log[MW2/MZ2])/
  (18*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*Log[MW2/MZ2])/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (2*CHD*CW2*MW2^4*MZ*MZ2^3*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MH2^2*MW2*MZ*MZ2^4*Log[MW2/MZ2])/(288*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (5*CHD*CW2*MH2*MW2^2*MZ*MZ2^4*Log[MW2/MZ2])/
  (288*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CHD*CW2*MW2^3*MZ*MZ2^4*Log[MW2/MZ2])/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (67*CHWB*CW*MW2^3*MZ*SW*Log[MW2/MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (16*CHWB*CW*MW2^5*MZ*SW*Log[MW2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) + (32*CHWB*CW*MW2^4*MZ*SW*Log[MW2/MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*CHWB*CW*MW2^2*MZ*MZ2*SW*Log[MW2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (CHWB*CW*MW2*MZ*MZ2^2*SW*Log[MW2/MZ2])/
  (12*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (2*CHD*CW2*MH2^2*MW2^5*MZ*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (10*CHD*CW2*MH2*MW2^6*MZ*SW2*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHD*CW2*MW2^7*MZ*SW2*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CHD*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CHD*CW2*MH2*MW2^5*MZ*MZ2*SW2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CHD*CW2*MW2^6*MZ*MZ2*SW2*Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + (8*CHD*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (40*CHD*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (32*CHD*CW2*MW2^5*MZ*MZ2^2*SW2*Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (2*CHD*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*
   Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CHD*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Log[MW2/MZ2])/
  (9*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CHD*CW2*MW2^4*MZ*MZ2^3*SW2*Log[MW2/MZ2])/(9*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Log[MW2/MZ2])/(72*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CHD*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Log[MW2/MZ2])/
  (72*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CHD*CW2*MW2^3*MZ*MZ2^4*SW2*Log[MW2/MZ2])/(18*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (2*CHWB*CW2*MH2^2*MW2^5*MZ2*SW2*Log[MW2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (10*CHWB*CW2*MH2*MW2^6*MZ2*SW2*Log[MW2/MZ2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + (8*CHWB*CW2*MW2^7*MZ2*SW2*Log[MW2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (4*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (20*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (16*CHWB*CW2*MW2^6*MZ2^2*SW2*Log[MW2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (40*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MW2^5*MZ2^3*SW2*Log[MW2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (2*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (10*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (8*CHWB*CW2*MW2^4*MZ2^4*SW2*Log[MW2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MH2^2*MW2*MZ2^5*SW2*Log[MW2/MZ2])/(72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (5*CHWB*CW2*MH2*MW2^2*MZ2^5*SW2*Log[MW2/MZ2])/
  (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (CHWB*CW2*MW2^3*MZ2^5*SW2*Log[MW2/MZ2])/(18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MH2^2*MW2^5*MZ2*SW2^2*Log[MW2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (40*CHWB*CW2*MH2*MW2^6*MZ2*SW2^2*Log[MW2/MZ2])/
  (3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MW2^7*MZ2*SW2^2*Log[MW2/MZ2])/(3*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (16*CHWB*CW2*MH2^2*MW2^4*MZ2^2*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (80*CHWB*CW2*MH2*MW2^5*MZ2^2*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (64*CHWB*CW2*MW2^6*MZ2^2*SW2^2*Log[MW2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (32*CHWB*CW2*MH2^2*MW2^3*MZ2^3*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (160*CHWB*CW2*MH2*MW2^4*MZ2^3*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (128*CHWB*CW2*MW2^5*MZ2^3*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (8*CHWB*CW2*MH2^2*MW2^2*MZ2^4*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (40*CHWB*CW2*MH2*MW2^3*MZ2^4*SW2^2*Log[MW2/MZ2])/
  (9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (32*CHWB*CW2*MW2^4*MZ2^4*SW2^2*Log[MW2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (CHWB*CW2*MH2^2*MW2*MZ2^5*SW2^2*Log[MW2/MZ2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) + 
 (5*CHWB*CW2*MH2*MW2^2*MZ2^5*SW2^2*Log[MW2/MZ2])/
  (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - 
 (2*CHWB*CW2*MW2^3*MZ2^5*SW2^2*Log[MW2/MZ2])/(9*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
   (2*MW2 - MZ2)^3*Pi^3*SW*VMU^2) - (67*MW2^3*MZ*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*MW2^5*MZ*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*
   Pi^3*VMU^2) + (16*MW2^4*MZ*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (11*MW2^2*MZ*MZ2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (MW2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (CW2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHl3[1, 1]*Log[MW2/MZ2])/
  (144*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1]*Log[MW2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1]*Log[MW2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1]*Log[MW2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*CHl3[1, 1]*Log[MW2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (67*MW2^3*MZ*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*
   VMU^2) + (8*MW2^5*MZ*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (3*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*VMU^2) + 
 (16*MW2^4*MZ*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*
   Pi^3*VMU^2) + (11*MW2^2*MZ*MZ2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (MW2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/(24*(2 - 4*CW2)*(4*MW2 - MZ2)*
   Pi^3*VMU^2) + (CW2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (17*CW2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MW2*MZ*MZ2^3*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (CW2*MZ*MZ2^4*SW2*CHl3[2, 2]*Log[MW2/MZ2])/
  (144*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (4*CW2*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2]*Log[MW2/MZ2])/
  (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) - 
 (17*CW2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2]*Log[MW2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (4*CW2*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2]*Log[MW2/MZ2])/
  (9*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MZ*MZ2^4*SW2^2*CHl3[2, 2]*Log[MW2/MZ2])/
  (36*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3*VMU^2) + 
 (CW2*MH2^2*MW2^5*MZ*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2^6*MZ*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (4*CW2*MW2^7*MZ*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(3*(-MH2 + MW2)*(-MH2 + 4*MW2)*
   (2*MW2 - MZ2)^3*Pi^3*VMU^2) - (CW2*MH2^2*MW2^4*MZ*MZ2*Cll[1, 2, 2, 1]*
   Log[MW2/MZ2])/(9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2^5*MZ*MZ2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MW2^6*MZ*MZ2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (2*CW2*MH2^2*MW2^3*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (10*CW2*MH2*MW2^4*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (8*CW2*MW2^5*MZ*MZ2^2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2^2*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2*MW2^3*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MW2^4*MZ*MZ2^3*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2^2*MW2*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (25*CW2*MH2*MW2^2*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (48*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MW2^3*MZ*MZ2^4*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MH2^2*MZ*MZ2^5*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2*MW2*MZ*MZ2^5*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (144*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (CW2*MW2^2*MZ*MZ2^5*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (4*CW2*MH2^2*MW2^5*MZ*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (20*CW2*MH2*MW2^6*MZ*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (16*CW2*MW2^7*MZ*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (67*MW2^3*MZ*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (8*MW2^5*MZ*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/(3*(2 - 4*CW2)*(4*MW2 - MZ2)*
   MZ2^2*Pi^3*VMU^2) - (16*MW2^4*MZ*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(2 - 4*CW2)*(4*MW2 - MZ2)*MZ2*Pi^3*VMU^2) + 
 (4*CW2*MH2^2*MW2^4*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (20*CW2*MH2*MW2^5*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (16*CW2*MW2^6*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (11*MW2^2*MZ*MZ2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (18*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) + 
 (8*CW2*MH2^2*MW2^3*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (40*CW2*MH2*MW2^4*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (32*CW2*MW2^5*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (MW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (24*(2 - 4*CW2)*(4*MW2 - MZ2)*Pi^3*VMU^2) - 
 (20*CW2*MH2^2*MW2^2*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (100*CW2*MH2*MW2^3*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (80*CW2*MW2^4*MZ*MZ2^3*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MH2^2*MW2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (25*CW2*MH2*MW2^2*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (12*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (5*CW2*MW2^3*MZ*MZ2^4*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (3*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MH2^2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) - 
 (5*CW2*MH2*MW2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (36*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2) + 
 (CW2*MW2^2*MZ*MZ2^5*SW2*Cll[1, 2, 2, 1]*Log[MW2/MZ2])/
  (9*(-MH2 + MW2)*(-MH2 + 4*MW2)*(2*MW2 - MZ2)^3*Pi^3*VMU^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam61_aEW_MW_MZ_Zee.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(4*CWw*MW*MW2^2*MZ)/(3*Pi^3*VALPHA^3) + (CW2*CWw*MW*MW2^2*MZ)/
  (12*Pi^3*VALPHA^3) + (CWw*MW*MW2^4*MZ)/(MZ2^2*Pi^3*VALPHA^3) - 
 (25*CWw*MW*MW2^3*MZ)/(12*MZ2*Pi^3*VALPHA^3) - 
 (13*CWw*MW*MW2*MZ*MZ2)/(48*Pi^3*VALPHA^3) - (5*CW2*CWw*MW*MW2*MZ*MZ2)/
  (48*Pi^3*VALPHA^3) + (CW2*CWw*MW*MZ*MZ2^2)/(32*Pi^3*VALPHA^3) + 
 (CWw*MW*MW2^2*MZ*SW2^2)/(Pi^3*VALPHA^3) - (13*CWw*MW*MW2*MZ*MZ2*SW2^2)/
  (12*Pi^3*VALPHA^3) + (CW2*CWw*MW*MZ*MZ2^2*SW2^2)/(12*Pi^3*VALPHA^3) + 
 (CHD*MT2*MW2*MZ)/(3*Pi^3*VALPHA^2) - (CHbox*MW2^2*MZ)/(216*Pi^3*VALPHA^2) + 
 (17*CHD*MW2^2*MZ)/(24*Pi^3*VALPHA^2) + (4*CHD*MT2*MW2^4*MZ)/
  (27*MZ2^3*Pi^3*VALPHA^2) - (CHD*MW2^5*MZ)/(6*MZ2^3*Pi^3*VALPHA^2) - 
 (7*CHD*MT2*MW2^3*MZ)/(54*MZ2^2*Pi^3*VALPHA^2) + 
 (35*CHD*MW2^4*MZ)/(216*MZ2^2*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ)/(144*MZ2*Pi^3*VALPHA^2) - 
 (17*CHD*MT2*MW2^2*MZ)/(72*MZ2*Pi^3*VALPHA^2) - 
 (107*CHD*MW2^3*MZ)/(288*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MH2*MZ*MZ2)/(288*Pi^3*VALPHA^2) - (85*CHD*MT2*MZ*MZ2)/
  (864*Pi^3*VALPHA^2) + (CHbox*MW2*MZ*MZ2)/(108*Pi^3*VALPHA^2) - 
 (2011*CHD*MW2*MZ*MZ2)/(3456*Pi^3*VALPHA^2) - 
 (CHbox*MZ*MZ2^2)/(288*Pi^3*VALPHA^2) + (665*CHD*MZ*MZ2^2)/
  (3456*Pi^3*VALPHA^2) + (CHWB*MH2*MW*MW2)/(36*Pi^3*SW*VALPHA^2) - 
 (13*CHWB*MT2*MW*MW2)/(18*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^2)/(48*MW*Pi^3*SW*VALPHA^2) + 
 (59*CHWB*MT2*MW2^2)/(72*MW*Pi^3*SW*VALPHA^2) + 
 (31*CHWB*MW*MW2^2)/(27*Pi^3*SW*VALPHA^2) - 
 (11*CHWB*MW2^3)/(12*MW*Pi^3*SW*VALPHA^2) + (16*CHWB*MT2*MW*MW2^4)/
  (27*MZ2^3*Pi^3*SW*VALPHA^2) - (16*CHWB*MT2*MW2^5)/
  (27*MW*MZ2^3*Pi^3*SW*VALPHA^2) - (2*CHWB*MW*MW2^5)/
  (3*MZ2^3*Pi^3*SW*VALPHA^2) + (2*CHWB*MW2^6)/(3*MW*MZ2^3*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^3)/(9*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW2^4)/(9*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (89*CHWB*MW*MW2^4)/(54*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (89*CHWB*MW2^5)/(54*MW*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2^2)/(36*MZ2*Pi^3*SW*VALPHA^2) + 
 (101*CHWB*MT2*MW*MW2^2)/(54*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2^3)/(72*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (205*CHWB*MT2*MW2^3)/(108*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (53*CHWB*MW*MW2^3)/(36*MZ2*Pi^3*SW*VALPHA^2) + 
 (59*CHWB*MW2^4)/(36*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MZ2)/(144*Pi^3*SW*VALPHA^2) + 
 (17*CHWB*MT2*MW*MZ2)/(216*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2)/(144*MW*Pi^3*SW*VALPHA^2) - 
 (23*CHWB*MT2*MW2*MZ2)/(216*MW*Pi^3*SW*VALPHA^2) - 
 (29*CHWB*MW*MW2*MZ2)/(48*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2^2*MZ2)/(16*MW*Pi^3*SW*VALPHA^2) + 
 (101*CHWB*MW*MZ2^2)/(864*Pi^3*SW*VALPHA^2) - 
 (37*CHWB*MW2*MZ2^2)/(864*MW*Pi^3*SW*VALPHA^2) + 
 (CHD*MH2*MW2*MZ)/(128*Pi^3*SW2^2*VALPHA^2) - 
 (19*CHD*MW2^2*MZ)/(576*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW2^5*MZ)/(18*MZ2^4*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW2^6*MZ)/(6*MZ2^4*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW2^4*MZ)/(72*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW2^4*MZ)/(9*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (67*CHD*MW2^5*MZ)/(216*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW2^3*MZ)/(32*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (5*CHD*MT2*MW2^3*MZ)/(72*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (17*CHD*MW2^4*MZ)/(144*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (7*CHD*MH2*MW2^2*MZ)/(288*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW2^2*MZ)/(72*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (11*CHD*MW2^3*MZ)/(216*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MZ*MZ2)/(1152*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MW2*MZ*MZ2)/(3456*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MZ*MZ2^2)/(1152*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW2*MZ)/(576*Pi^3*SW2*VALPHA^2) + 
 (17*CHD*MT2*MW2*MZ)/(864*Pi^3*SW2*VALPHA^2) - 
 (29*CHD*MW2^2*MZ)/(192*Pi^3*SW2*VALPHA^2) + 
 (4*CHD*MT2*MW2^5*MZ)/(27*MZ2^4*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^6*MZ)/(6*MZ2^4*Pi^3*SW2*VALPHA^2) - 
 (4*CHD*MT2*MW2^4*MZ)/(9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (89*CHD*MW2^5*MZ)/(216*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2^3*MZ)/(144*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (101*CHD*MT2*MW2^3*MZ)/(216*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (53*CHD*MW2^4*MZ)/(144*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ)/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (13*CHD*MT2*MW2^2*MZ)/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (31*CHD*MW2^3*MZ)/(108*MZ2*Pi^3*SW2*VALPHA^2) + 
 (101*CHD*MW2*MZ*MZ2)/(3456*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MH2*MW*MW2)/(96*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*CW2*MH2*MW*MW2)/(288*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW*MW2)/(16*Pi^3*SW*SW2*VALPHA^2) - 
 (13*CHWB*CW2*MT2*MW*MW2)/(144*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MH2*MW2^2)/(288*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (31*CHWB*MT2*MW2^2)/(144*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^2)/(8*Pi^3*SW*SW2*VALPHA^2) + (209*CHWB*CW2*MW*MW2^2)/
  (432*Pi^3*SW*SW2*VALPHA^2) - (25*CHWB*MW2^3)/(48*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (8*CHWB*MT2*MW*MW2^5)/(27*MZ2^4*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW*MW2^6)/(3*MZ2^4*Pi^3*SW*SW2*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^4)/(27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (8*CHWB*CW2*MT2*MW*MW2^4)/(27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MT2*MW2^5)/(27*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (23*CHWB*MW*MW2^5)/(54*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW*MW2^5)/(3*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MW2^6)/(9*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW*MW2^3)/(72*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (29*CHWB*MT2*MW*MW2^3)/(108*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (16*CHWB*CW2*MT2*MW*MW2^3)/(27*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^4)/(72*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (23*CHWB*MT2*MW2^4)/(36*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (115*CHWB*MW*MW2^4)/(432*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (23*CHWB*CW2*MW*MW2^4)/(54*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (101*CHWB*MW2^5)/(54*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MH2*MW*MW2^2)/(288*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MW2^2)/(72*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (13*CHWB*MT2*MW*MW2^2)/(144*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (29*CHWB*CW2*MT2*MW*MW2^2)/(108*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^3)/(36*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (61*CHWB*MT2*MW2^3)/(108*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (209*CHWB*MW*MW2^3)/(432*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (115*CHWB*CW2*MW*MW2^3)/(432*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (83*CHWB*MW2^4)/(54*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MZ2)/(96*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MT2*MW*MZ2)/(16*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2)/(288*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (13*CHWB*MT2*MW2*MZ2)/(432*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2*MZ2)/(96*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MW2*MZ2)/(8*Pi^3*SW*SW2*VALPHA^2) + 
 (13*CHWB*MW2^2*MZ2)/(216*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MZ2^2)/(96*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2*MZ2^2)/(1728*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW*MW2*SW2)/(36*Pi^3*SW*VALPHA^2) - 
 (3*CHWB*MT2*MW*MW2*SW2)/(2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^2*SW2)/(36*MW*Pi^3*SW*VALPHA^2) + 
 (31*CHWB*MT2*MW2^2*SW2)/(18*MW*Pi^3*SW*VALPHA^2) - 
 (2*CHWB*MW*MW2^2*SW2)/(3*Pi^3*SW*VALPHA^2) - 
 (17*CHWB*MW2^3*SW2)/(24*MW*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^3*SW2)/(27*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW2^4*SW2)/(27*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (2*CHWB*MW*MW2^4*SW2)/(3*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (2*CHWB*MW2^5*SW2)/(3*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW*MW2^2*SW2)/(9*MZ2*Pi^3*SW*VALPHA^2) - 
 (17*CHWB*MT2*MW2^3*SW2)/(9*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (89*CHWB*MW*MW2^3*SW2)/(54*MZ2*Pi^3*SW*VALPHA^2) + 
 (61*CHWB*MW2^4*SW2)/(27*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MZ2*SW2)/(36*Pi^3*SW*VALPHA^2) + 
 (17*CHWB*MT2*MW*MZ2*SW2)/(54*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2*SW2)/(36*MW*Pi^3*SW*VALPHA^2) - 
 (23*CHWB*MT2*MW2*MZ2*SW2)/(54*MW*Pi^3*SW*VALPHA^2) + 
 (49*CHWB*MW*MW2*MZ2*SW2)/(18*Pi^3*SW*VALPHA^2) - 
 (289*CHWB*MW2^2*MZ2*SW2)/(144*MW*Pi^3*SW*VALPHA^2) - 
 (49*CHWB*MW*MZ2^2*SW2)/(54*Pi^3*SW*VALPHA^2) + 
 (229*CHWB*MW2*MZ2^2*SW2)/(216*MW*Pi^3*SW*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2*SW2^2)/(16*Pi^3*VALPHA^2) - 
 (CHbox*MZ*MZ2^2*SW2^2)/(72*Pi^3*VALPHA^2) + (CHbox*MH2*MZ*A0i[aa0, MH2])/
  (288*Pi^3*VALPHA^2) + (CHB*MW2*MZ*A0i[aa0, MH2])/(12*Pi^3*VALPHA^2) - 
 (CHbox*MW2*MZ*A0i[aa0, MH2])/(144*Pi^3*VALPHA^2) + 
 (CHD*MW2*MZ*A0i[aa0, MH2])/(288*Pi^3*VALPHA^2) - 
 (CHW*MW2*MZ*A0i[aa0, MH2])/(48*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MH2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (CHB*MW2^2*MZ*A0i[aa0, MH2])/(12*MZ2*Pi^3*VALPHA^2) + 
 (CHbox*MW2^2*MZ*A0i[aa0, MH2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (13*CHD*MW2^2*MZ*A0i[aa0, MH2])/(576*MZ2*Pi^3*VALPHA^2) + 
 (CHW*MW2^2*MZ*A0i[aa0, MH2])/(24*MZ2*Pi^3*VALPHA^2) - 
 (CHB*MZ*MZ2*A0i[aa0, MH2])/(48*Pi^3*VALPHA^2) + 
 (CHbox*MZ*MZ2*A0i[aa0, MH2])/(576*Pi^3*VALPHA^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MH2])/(256*Pi^3*VALPHA^2) + 
 (CHWB*MH2*MW*A0i[aa0, MH2])/(288*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2*A0i[aa0, MH2])/(192*MW*Pi^3*SW*VALPHA^2) - 
 (29*CHWB*MW*MW2*A0i[aa0, MH2])/(576*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW*MW2*A0i[aa0, MH2])/(48*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2^2*A0i[aa0, MH2])/(24*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^3*A0i[aa0, MH2])/(144*MW*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*A0i[aa0, MH2])/(96*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MH2])/(96*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*A0i[aa0, MH2])/(16*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^3*A0i[aa0, MH2])/(6*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MZ2*A0i[aa0, MH2])/(1152*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2*A0i[aa0, MH2])/(144*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MW*MZ2*A0i[aa0, MH2])/(64*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2*A0i[aa0, MH2])/(12*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MZ2^2*A0i[aa0, MH2])/(96*MW*Pi^3*SW*VALPHA^2) + 
 (CHD*MH2*MZ*A0i[aa0, MH2])/(384*Pi^3*SW2*VALPHA^2) - 
 (25*CHD*MW2*MZ*A0i[aa0, MH2])/(2304*Pi^3*SW2*VALPHA^2) - 
 (13*CHD*MW2^3*MZ*A0i[aa0, MH2])/(576*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2*MZ*A0i[aa0, MH2])/(288*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^2*MZ*A0i[aa0, MH2])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MH2])/(768*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MZ*MZ2*A0i[aa0, MH2])/(2304*MW2*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2*MZ*SW2*A0i[aa0, MH2])/(144*Pi^3*VALPHA^2) - 
 (CHD*MH2*MZ*SW2*A0i[aa0, MH2])/(576*Pi^3*VALPHA^2) - 
 (CHB*MW2*MZ*SW2*A0i[aa0, MH2])/(8*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW2*MZ*SW2*A0i[aa0, MH2])/(144*MZ2*Pi^3*VALPHA^2) + 
 (5*CHB*MZ*MZ2*SW2*A0i[aa0, MH2])/(48*Pi^3*VALPHA^2) + 
 (CHD*MZ*MZ2*SW2*A0i[aa0, MH2])/(48*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(576*MW2*Pi^3*VALPHA^2) - 
 (CHD*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(576*MW2*Pi^3*VALPHA^2) + 
 (CHWB*MH2*MW*SW2*A0i[aa0, MH2])/(576*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MH2*MW*SW2*A0i[aa0, MH2])/(144*Pi^3*SW*VALPHA^2) - 
 (11*CHWB*MW*MW2*SW2*A0i[aa0, MH2])/(144*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(144*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2*SW2*A0i[aa0, MH2])/(32*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MZ2*SW2*A0i[aa0, MH2])/(576*MW2*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MZ2*SW2*A0i[aa0, MH2])/(192*MW2*Pi^3*SW*VALPHA^2) - 
 (CHB*MZ*MZ2*SW2^2*A0i[aa0, MH2])/(12*Pi^3*VALPHA^2) + 
 (CHbox*MZ*MZ2*SW2^2*A0i[aa0, MH2])/(144*Pi^3*VALPHA^2) - 
 (CHWB*MH2*MW2*SW2^2*A0i[aa0, MH2])/(144*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MZ2*SW2^2*A0i[aa0, MH2])/(288*MW*Pi^3*SW*VALPHA^2) + 
 (3*CHWB*MW*MZ2*SW2^2*A0i[aa0, MH2])/(16*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MZ2*SW2^2*A0i[aa0, MH2])/(288*MW2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2*SW2^2*A0i[aa0, MH2])/(6*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MZ2^2*SW2^2*A0i[aa0, MH2])/(24*MW*Pi^3*SW*VALPHA^2) + 
 (CHbox*MH2*MZ*MZ2*SW2^3*A0i[aa0, MH2])/(144*MW2*Pi^3*VALPHA^2) - 
 (CHD*MW2*MZ*A0i[aa0, MT2])/(3*Pi^3*VALPHA^2) - 
 (4*CHD*MW2^4*MZ*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*VALPHA^2) + 
 (7*CHD*MW2^3*MZ*A0i[aa0, MT2])/(54*MZ2^2*Pi^3*VALPHA^2) + 
 (CHD*MT2*MW2*MZ*A0i[aa0, MT2])/(48*MZ2*Pi^3*VALPHA^2) + 
 (17*CHD*MW2^2*MZ*A0i[aa0, MT2])/(72*MZ2*Pi^3*VALPHA^2) + 
 (85*CHD*MZ*MZ2*A0i[aa0, MT2])/(864*Pi^3*VALPHA^2) - 
 (CHWB*MT2*MW*A0i[aa0, MT2])/(12*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW2*A0i[aa0, MT2])/(12*MW*Pi^3*SW*VALPHA^2) + 
 (13*CHWB*MW*MW2*A0i[aa0, MT2])/(18*Pi^3*SW*VALPHA^2) - 
 (59*CHWB*MW2^2*A0i[aa0, MT2])/(72*MW*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MW*MW2^4*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MW2^5*A0i[aa0, MT2])/(27*MW*MZ2^3*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MW*MW2^3*A0i[aa0, MT2])/(9*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MW2^4*A0i[aa0, MT2])/(9*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW*MW2*A0i[aa0, MT2])/(6*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MT2*MW2^2*A0i[aa0, MT2])/(12*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (101*CHWB*MW*MW2^2*A0i[aa0, MT2])/(54*MZ2*Pi^3*SW*VALPHA^2) + 
 (205*CHWB*MW2^3*A0i[aa0, MT2])/(108*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MT2*MZ2*A0i[aa0, MT2])/(96*MW*Pi^3*SW*VALPHA^2) - 
 (17*CHWB*MW*MZ2*A0i[aa0, MT2])/(216*Pi^3*SW*VALPHA^2) + 
 (23*CHWB*MW2*MZ2*A0i[aa0, MT2])/(216*MW*Pi^3*SW*VALPHA^2) + 
 (CHD*MW2^5*MZ*A0i[aa0, MT2])/(18*MZ2^4*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW2^3*MZ*A0i[aa0, MT2])/(48*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^4*MZ*A0i[aa0, MT2])/(9*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW2^2*MZ*A0i[aa0, MT2])/(48*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MW2^3*MZ*A0i[aa0, MT2])/(72*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW2*MZ*A0i[aa0, MT2])/(192*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^2*MZ*A0i[aa0, MT2])/(72*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (17*CHD*MW2*MZ*A0i[aa0, MT2])/(864*Pi^3*SW2*VALPHA^2) - 
 (4*CHD*MW2^5*MZ*A0i[aa0, MT2])/(27*MZ2^4*Pi^3*SW2*VALPHA^2) + 
 (4*CHD*MW2^4*MZ*A0i[aa0, MT2])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (CHD*MT2*MW2^2*MZ*A0i[aa0, MT2])/(24*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (101*CHD*MW2^3*MZ*A0i[aa0, MT2])/(216*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MT2*MW2*MZ*A0i[aa0, MT2])/(48*MZ2*Pi^3*SW2*VALPHA^2) + 
 (13*CHD*MW2^2*MZ*A0i[aa0, MT2])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MT2*MW*A0i[aa0, MT2])/(32*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*CW2*MT2*MW*A0i[aa0, MT2])/(48*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MT2*MW2*A0i[aa0, MT2])/(24*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2*A0i[aa0, MT2])/(16*Pi^3*SW*SW2*VALPHA^2) + 
 (13*CHWB*CW2*MW*MW2*A0i[aa0, MT2])/(144*Pi^3*SW*SW2*VALPHA^2) - 
 (31*CHWB*MW2^2*A0i[aa0, MT2])/(144*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (8*CHWB*MW*MW2^5*A0i[aa0, MT2])/(27*MZ2^4*Pi^3*SW*SW2*VALPHA^2) + 
 (16*CHWB*MW*MW2^4*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (8*CHWB*CW2*MW*MW2^4*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MW2^5*A0i[aa0, MT2])/(27*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW*MW2^2*A0i[aa0, MT2])/(12*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MT2*MW2^3*A0i[aa0, MT2])/(12*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (29*CHWB*MW*MW2^3*A0i[aa0, MT2])/(108*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (16*CHWB*CW2*MW*MW2^3*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (23*CHWB*MW2^4*A0i[aa0, MT2])/(36*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*MT2*MW*MW2*A0i[aa0, MT2])/(48*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MT2*MW*MW2*A0i[aa0, MT2])/(12*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MT2*MW2^2*A0i[aa0, MT2])/(48*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (13*CHWB*MW*MW2^2*A0i[aa0, MT2])/(144*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (29*CHWB*CW2*MW*MW2^2*A0i[aa0, MT2])/(108*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (61*CHWB*MW2^3*A0i[aa0, MT2])/(108*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MZ2*A0i[aa0, MT2])/(192*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MZ2*A0i[aa0, MT2])/(16*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MT2*MW*MZ2*A0i[aa0, MT2])/(32*MW2*Pi^3*SW*SW2*VALPHA^2) + 
 (13*CHWB*MW2*MZ2*A0i[aa0, MT2])/(432*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW*SW2*A0i[aa0, MT2])/(6*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW2*SW2*A0i[aa0, MT2])/(6*MW*Pi^3*SW*VALPHA^2) + 
 (3*CHWB*MW*MW2*SW2*A0i[aa0, MT2])/(2*Pi^3*SW*VALPHA^2) - 
 (31*CHWB*MW2^2*SW2*A0i[aa0, MT2])/(18*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*SW2*A0i[aa0, MT2])/(9*MT2*Pi^3*SW*VALPHA^2) + 
 (4*CHWB*CW2*MW*MW2^2*SW2*A0i[aa0, MT2])/(27*MT2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MW*MW2^3*SW2*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MW2^4*SW2*A0i[aa0, MT2])/(27*MW*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MW*MW2^2*SW2*A0i[aa0, MT2])/(9*MZ2*Pi^3*SW*VALPHA^2) + 
 (17*CHWB*MW2^3*SW2*A0i[aa0, MT2])/(9*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (4*CHWB*MW*MW2^3*SW2*A0i[aa0, MT2])/(27*MT2*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MT2*MZ2*SW2*A0i[aa0, MT2])/(24*MW*Pi^3*SW*VALPHA^2) - 
 (17*CHWB*MW*MZ2*SW2*A0i[aa0, MT2])/(54*Pi^3*SW*VALPHA^2) + 
 (23*CHWB*MW2*MZ2*SW2*A0i[aa0, MT2])/(54*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW*MW2*MZ2*SW2*A0i[aa0, MT2])/(9*MT2*Pi^3*SW*VALPHA^2) - 
 (5*CW2*CWw*MW*MW2*MZ*A0i[aa0, MW2])/(4*Pi^3*VALPHA^3) + 
 (7*CW2*CWw*MW*MZ*MZ2*A0i[aa0, MW2])/(8*Pi^3*VALPHA^3) - 
 (15*CWw*MW*MW2*MZ*A0i[aa0, MW2])/(8*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW*MW2^4*MZ*A0i[aa0, MW2])/(MZ2^3*Pi^3*SW2*VALPHA^3) - 
 (7*CWw*MW*MW2^3*MZ*A0i[aa0, MW2])/(2*MZ2^2*Pi^3*SW2*VALPHA^3) + 
 (4*CWw*MW*MW2^2*MZ*A0i[aa0, MW2])/(MZ2*Pi^3*SW2*VALPHA^3) + 
 (5*CWw*MW*MZ*MZ2*A0i[aa0, MW2])/(16*Pi^3*SW2*VALPHA^3) - 
 (5*CWw*MW*MW2*MZ*SW2*A0i[aa0, MW2])/(2*Pi^3*VALPHA^3) + 
 (CWw*MW*MW2^2*MZ*SW2*A0i[aa0, MW2])/(MZ2*Pi^3*VALPHA^3) + 
 (5*CWw*MW*MZ*MZ2*SW2*A0i[aa0, MW2])/(4*Pi^3*VALPHA^3) - 
 (CHD*MW2*MZ*A0i[aa0, MW2])/(288*Pi^3*VALPHA^2) + 
 (CHW*MW2*MZ*A0i[aa0, MW2])/(4*Pi^3*VALPHA^2) + 
 (CHD*MW2^4*MZ*A0i[aa0, MW2])/(6*MZ2^3*Pi^3*VALPHA^2) - 
 (5*CHD*MW2^3*MZ*A0i[aa0, MW2])/(24*MZ2^2*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MW2])/(72*MZ2*Pi^3*VALPHA^2) - 
 (CHbox*MW2^2*MZ*A0i[aa0, MW2])/(36*MZ2*Pi^3*VALPHA^2) + 
 (25*CHD*MW2^2*MZ*A0i[aa0, MW2])/(72*MZ2*Pi^3*VALPHA^2) - 
 (CHW*MW2^2*MZ*A0i[aa0, MW2])/(3*MZ2*Pi^3*VALPHA^2) + 
 (CHbox*MZ*MZ2*A0i[aa0, MW2])/(72*Pi^3*VALPHA^2) - 
 (29*CHD*MZ*MZ2*A0i[aa0, MW2])/(576*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MZ*MZ2*A0i[aa0, MW2])/(144*MW2*Pi^3*VALPHA^2) + 
 (CHD*MH2*MZ*MZ2*A0i[aa0, MW2])/(576*MW2*Pi^3*VALPHA^2) - 
 (CHD*MZ*MZ2^2*A0i[aa0, MW2])/(576*MW2*Pi^3*VALPHA^2) + 
 (49*CHWB*MW*MW2*A0i[aa0, MW2])/(144*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^3*A0i[aa0, MW2])/(6*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MW2*A0i[aa0, MW2])/(72*MZ2*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW*MW2^2*A0i[aa0, MW2])/(24*MZ2*Pi^3*SW*VALPHA^2) - 
 (49*CHWB*MW*MZ2*A0i[aa0, MW2])/(288*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MZ2*A0i[aa0, MW2])/(576*MW2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^2*A0i[aa0, MW2])/(576*MW2*Pi^3*SW*VALPHA^2) + 
 (7*CHbox*MH2*MZ*A0i[aa0, MW2])/(576*Pi^3*SW2^2*VALPHA^2) - 
 (7*CHD*MH2*MZ*A0i[aa0, MW2])/(2304*Pi^3*SW2^2*VALPHA^2) - 
 (7*CHbox*MW2*MZ*A0i[aa0, MW2])/(288*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW2*MZ*A0i[aa0, MW2])/(18*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^5*MZ*A0i[aa0, MW2])/(6*MZ2^4*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2*MW2^3*MZ*A0i[aa0, MW2])/(72*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW2^3*MZ*A0i[aa0, MW2])/(144*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW2^4*MZ*A0i[aa0, MW2])/(36*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (23*CHD*MW2^4*MZ*A0i[aa0, MW2])/(72*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHbox*MH2*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (7*CHD*MH2*MW2^2*MZ*A0i[aa0, MW2])/(576*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (5*CHbox*MW2^3*MZ*A0i[aa0, MW2])/(72*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^3*MZ*A0i[aa0, MW2])/(12*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MW2])/(32*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MH2*MW2*MZ*A0i[aa0, MW2])/(576*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW2^2*MZ*A0i[aa0, MW2])/(16*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (59*CHD*MW2^2*MZ*A0i[aa0, MW2])/(576*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MZ*MZ2*A0i[aa0, MW2])/(288*Pi^3*SW2^2*VALPHA^2) - 
 (13*CHD*MZ*MZ2*A0i[aa0, MW2])/(2304*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2*MZ*MZ2*A0i[aa0, MW2])/(576*MW2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MZ*MZ2*A0i[aa0, MW2])/(2304*MW2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MZ*MZ2^2*A0i[aa0, MW2])/(2304*MW2*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MW2*MZ*A0i[aa0, MW2])/(192*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2*MZ*A0i[aa0, MW2])/(8*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^5*MZ*A0i[aa0, MW2])/(6*MZ2^4*Pi^3*SW2*VALPHA^2) - 
 (5*CHD*MW2^4*MZ*A0i[aa0, MW2])/(12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (97*CHD*MW2^3*MZ*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2^3*MZ*A0i[aa0, MW2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2*MZ*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW2*VALPHA^2) - 
 (11*CHD*MW2^2*MZ*A0i[aa0, MW2])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW2^2*MZ*A0i[aa0, MW2])/(4*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MZ*MZ2*A0i[aa0, MW2])/(48*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MH2*MW*A0i[aa0, MW2])/(192*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*CW2*MH2*MW*A0i[aa0, MW2])/(288*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2*A0i[aa0, MW2])/(144*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (193*CHWB*MW*MW2*A0i[aa0, MW2])/(288*Pi^3*SW*SW2*VALPHA^2) - 
 (659*CHWB*CW2*MW*MW2*A0i[aa0, MW2])/(288*Pi^3*SW*SW2*VALPHA^2) + 
 (61*CHWB*MW2^2*A0i[aa0, MW2])/(144*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^5*A0i[aa0, MW2])/(3*MZ2^4*Pi^3*SW*SW2*VALPHA^2) + 
 (2*CHWB*MW*MW2^4*A0i[aa0, MW2])/(9*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MW2^4*A0i[aa0, MW2])/(3*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MW2^5*A0i[aa0, MW2])/(9*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW*MW2^2*A0i[aa0, MW2])/(72*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^3*A0i[aa0, MW2])/(72*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (317*CHWB*MW*MW2^3*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (2*CHWB*CW2*MW*MW2^3*A0i[aa0, MW2])/(9*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (145*CHWB*MW2^4*A0i[aa0, MW2])/(72*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*MH2*MW*MW2*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW*MW2*A0i[aa0, MW2])/(72*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MH2*MW2^2*A0i[aa0, MW2])/(288*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (659*CHWB*MW*MW2^2*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (317*CHWB*CW2*MW*MW2^2*A0i[aa0, MW2])/(144*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (233*CHWB*MW2^3*A0i[aa0, MW2])/(144*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MZ2*A0i[aa0, MW2])/(1152*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW*MZ2*A0i[aa0, MW2])/(192*Pi^3*SW*SW2*VALPHA^2) + 
 (193*CHWB*CW2*MW*MZ2*A0i[aa0, MW2])/(288*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW*MZ2*A0i[aa0, MW2])/(192*MW2*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*MW2*MZ2*A0i[aa0, MW2])/(192*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MZ2^2*A0i[aa0, MW2])/(384*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW*MZ2^2*A0i[aa0, MW2])/(192*MW2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHW*MW2*MZ*SW2*A0i[aa0, MW2])/(6*Pi^3*VALPHA^2) + 
 (CHW*MZ*MZ2*SW2*A0i[aa0, MW2])/(12*Pi^3*VALPHA^2) - 
 (CHWB*MH2*MW*SW2*A0i[aa0, MW2])/(72*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2*SW2*A0i[aa0, MW2])/(72*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2*SW2*A0i[aa0, MW2])/(72*Pi^3*SW*VALPHA^2) + 
 (89*CHWB*MW2^2*SW2*A0i[aa0, MW2])/(72*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*SW2*A0i[aa0, MW2])/(6*MZ2*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MW2^3*SW2*A0i[aa0, MW2])/(9*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MZ2*SW2*A0i[aa0, MW2])/(288*MW*Pi^3*SW*VALPHA^2) - 
 (23*CHWB*MW*MZ2*SW2*A0i[aa0, MW2])/(48*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MZ2*SW2*A0i[aa0, MW2])/(288*MW2*Pi^3*SW*VALPHA^2) - 
 (3*CHWB*MW2*MZ2*SW2*A0i[aa0, MW2])/(16*MW*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MZ2^2*SW2*A0i[aa0, MW2])/(96*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^2*SW2*A0i[aa0, MW2])/(288*MW2*Pi^3*SW*VALPHA^2) + 
 (CW2*CWw*MW*MW2*MZ*A0i[aa0, MZ2])/(Pi^3*VALPHA^3) - 
 (3*CW2*CWw*MW*MZ*MZ2*A0i[aa0, MZ2])/(4*Pi^3*VALPHA^3) + 
 (3*CWw*MW*MW2*MZ*A0i[aa0, MZ2])/(8*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW*MW2^3*MZ*A0i[aa0, MZ2])/(2*MZ2^2*Pi^3*SW2*VALPHA^3) - 
 (3*CWw*MW*MW2^2*MZ*A0i[aa0, MZ2])/(4*MZ2*Pi^3*SW2*VALPHA^3) - 
 (CWw*MW*MZ*MZ2*A0i[aa0, MZ2])/(16*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW*MW2*MZ*SW2*A0i[aa0, MZ2])/(2*Pi^3*VALPHA^3) - 
 (CWw*MW*MZ*MZ2*SW2*A0i[aa0, MZ2])/(4*Pi^3*VALPHA^3) + 
 (CHbox*MH2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VALPHA^2) - 
 (CHB*MW2*MZ*A0i[aa0, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHbox*MW2*MZ*A0i[aa0, MZ2])/(144*Pi^3*VALPHA^2) - 
 (CHD*MW2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VALPHA^2) - 
 (11*CHW*MW2*MZ*A0i[aa0, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHD*MW2^3*MZ*A0i[aa0, MZ2])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MH2*MW2*MZ*A0i[aa0, MZ2])/(576*MZ2*Pi^3*VALPHA^2) + 
 (CHB*MW2^2*MZ*A0i[aa0, MZ2])/(12*MZ2*Pi^3*VALPHA^2) + 
 (CHbox*MW2^2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (5*CHD*MW2^2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VALPHA^2) + 
 (7*CHW*MW2^2*MZ*A0i[aa0, MZ2])/(24*MZ2*Pi^3*VALPHA^2) + 
 (CHB*MZ*MZ2*A0i[aa0, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHbox*MZ*MZ2*A0i[aa0, MZ2])/(192*Pi^3*VALPHA^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MZ2])/(72*Pi^3*VALPHA^2) + 
 (CHD*MZ*MZ2^2*A0i[aa0, MZ2])/(576*MW2*Pi^3*VALPHA^2) + 
 (CHWB*MH2*MW*A0i[aa0, MZ2])/(144*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2*A0i[aa0, MZ2])/(192*MW*Pi^3*SW*VALPHA^2) - 
 (589*CHWB*MW2^2*A0i[aa0, MZ2])/(864*MW*Pi^3*SW*VALPHA^2) - 
 (5*CHWB*MW*MW2^3*A0i[aa0, MZ2])/(18*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (53*CHWB*MW2^4*A0i[aa0, MZ2])/(216*MW*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*A0i[aa0, MZ2])/(72*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MZ2])/(144*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*A0i[aa0, MZ2])/(8*MZ2*Pi^3*SW*VALPHA^2) + 
 (22*CHWB*MW2^3*A0i[aa0, MZ2])/(27*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2*A0i[aa0, MZ2])/(288*Pi^3*SW*VALPHA^2) + 
 (133*CHWB*MW2*MZ2*A0i[aa0, MZ2])/(864*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MZ2^2*A0i[aa0, MZ2])/(576*MW*Pi^3*SW*VALPHA^2) - 
 (5*CHD*MW2*MZ*A0i[aa0, MZ2])/(192*Pi^3*SW2^2*VALPHA^2) - 
 (5*CHD*MW2^5*MZ*A0i[aa0, MZ2])/(36*MZ2^4*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW2^3*MZ*A0i[aa0, MZ2])/(288*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (37*CHD*MW2^4*MZ*A0i[aa0, MZ2])/(144*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ*A0i[aa0, MZ2])/(288*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (11*CHD*MW2^3*MZ*A0i[aa0, MZ2])/(48*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW2*MZ*A0i[aa0, MZ2])/(1152*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (11*CHD*MW2^2*MZ*A0i[aa0, MZ2])/(96*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MZ2])/(2304*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MZ*MZ2^2*A0i[aa0, MZ2])/(2304*MW2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW2*MZ*A0i[aa0, MZ2])/(288*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2*MZ*A0i[aa0, MZ2])/(1152*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW2*MZ*A0i[aa0, MZ2])/(8*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2*MW2^3*MZ*A0i[aa0, MZ2])/(144*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (5*CHD*MW2^4*MZ*A0i[aa0, MZ2])/(72*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MH2*MW2^2*MZ*A0i[aa0, MZ2])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2^2*MZ*A0i[aa0, MZ2])/(288*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MW2^3*MZ*A0i[aa0, MZ2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^3*MZ*A0i[aa0, MZ2])/(32*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW2^3*MZ*A0i[aa0, MZ2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MZ2])/(576*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2*MZ*A0i[aa0, MZ2])/(576*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MW2^2*MZ*A0i[aa0, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2^2*MZ*A0i[aa0, MZ2])/(4*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MZ*MZ2*A0i[aa0, MZ2])/(48*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2*A0i[aa0, MZ2])/(1152*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MW*MW2*A0i[aa0, MZ2])/(288*Pi^3*SW*SW2*VALPHA^2) + 
 (43*CHWB*CW2*MW*MW2*A0i[aa0, MZ2])/(72*Pi^3*SW*SW2*VALPHA^2) + 
 (47*CHWB*MW2^2*A0i[aa0, MZ2])/(72*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (20*CHWB*MW*MW2^5*A0i[aa0, MZ2])/(27*MZ2^4*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW*MW2^3*A0i[aa0, MZ2])/(144*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^4*A0i[aa0, MZ2])/(144*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (49*CHWB*MW*MW2^4*A0i[aa0, MZ2])/(27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (20*CHWB*CW2*MW*MW2^4*A0i[aa0, MZ2])/(27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (35*CHWB*MW2^5*A0i[aa0, MZ2])/(54*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW*MW2^2*A0i[aa0, MZ2])/(192*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^3*A0i[aa0, MZ2])/(288*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (91*CHWB*MW*MW2^3*A0i[aa0, MZ2])/(54*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (49*CHWB*CW2*MW*MW2^3*A0i[aa0, MZ2])/(27*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (103*CHWB*MW2^4*A0i[aa0, MZ2])/(72*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW*MW2*A0i[aa0, MZ2])/(192*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MZ2])/(576*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (43*CHWB*MW*MW2^2*A0i[aa0, MZ2])/(72*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (91*CHWB*CW2*MW*MW2^2*A0i[aa0, MZ2])/(54*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (37*CHWB*MW2^3*A0i[aa0, MZ2])/(27*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MZ2*A0i[aa0, MZ2])/(192*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*CW2*MW*MZ2*A0i[aa0, MZ2])/(288*Pi^3*SW*SW2*VALPHA^2) - 
 (119*CHWB*MW2*MZ2*A0i[aa0, MZ2])/(864*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MZ2^2*A0i[aa0, MZ2])/(128*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MZ2^2*A0i[aa0, MZ2])/(192*MW2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHbox*MH2*MZ*SW2*A0i[aa0, MZ2])/(72*Pi^3*VALPHA^2) + 
 (CHB*MW2*MZ*SW2*A0i[aa0, MZ2])/(8*Pi^3*VALPHA^2) + 
 (CHbox*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*Pi^3*VALPHA^2) + 
 (CHW*MW2*MZ*SW2*A0i[aa0, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (5*CHB*MZ*MZ2*SW2*A0i[aa0, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHbox*MZ*MZ2*SW2*A0i[aa0, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHW*MZ*MZ2*SW2*A0i[aa0, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHWB*MH2*MW*SW2*A0i[aa0, MZ2])/(36*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2*SW2*A0i[aa0, MZ2])/(72*MW*Pi^3*SW*VALPHA^2) + 
 (19*CHWB*MW*MW2*SW2*A0i[aa0, MZ2])/(72*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2^2*SW2*A0i[aa0, MZ2])/(144*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^2*SW2*A0i[aa0, MZ2])/(144*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (4*CHWB*MW*MW2^2*SW2*A0i[aa0, MZ2])/(9*MZ2*Pi^3*SW*VALPHA^2) - 
 (4*CHWB*MW2^3*SW2*A0i[aa0, MZ2])/(9*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2*SW2*A0i[aa0, MZ2])/(72*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MW2*MZ2*SW2*A0i[aa0, MZ2])/(48*MW*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MZ2^2*SW2*A0i[aa0, MZ2])/(144*MW*Pi^3*SW*VALPHA^2) + 
 (CHB*MZ*MZ2*SW2^2*A0i[aa0, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHB*MH2*MW2*MZ*SW2*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW2*MZ*SW2*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHB*MW2^2*MZ*SW2*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHW*MW2^2*MZ*SW2*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHB*MH2*MW2^2*MZ*SW2*B0i[bb0, 0, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) - 
 (CHW*MH2*MW2^2*MZ*SW2*B0i[bb0, 0, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) + 
 (CHB*MH2*MZ*MZ2*SW2*B0i[bb0, 0, MH2, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHW*MH2*MZ*MZ2*SW2*B0i[bb0, 0, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHB*MW2*MZ*MZ2*SW2*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHW*MW2*MZ*MZ2*SW2*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHB*MZ*MZ2^2*SW2*B0i[bb0, 0, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHW*MZ*MZ2^2*SW2*B0i[bb0, 0, MH2, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHWB*MH2*MW2^2*SW2*B0i[bb0, 0, MH2, MZ2])/(8*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^3*SW2*B0i[bb0, 0, MH2, MZ2])/(12*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2^3*SW2*B0i[bb0, 0, MH2, MZ2])/(12*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2*SW2*B0i[bb0, 0, MH2, MZ2])/(16*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^2*MZ2*SW2*B0i[bb0, 0, MH2, MZ2])/(8*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MZ2^2*SW2*B0i[bb0, 0, MH2, MZ2])/(96*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2^2*SW2*B0i[bb0, 0, MH2, MZ2])/(16*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MZ2^3*SW2*B0i[bb0, 0, MH2, MZ2])/(96*MW*Pi^3*SW*VALPHA^2) + 
 (CHB*MH2*MZ*MZ2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHW*MH2*MZ*MZ2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHB*MZ*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHW*MZ*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(12*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(24*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(12*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MZ2^3*SW2^3*B0i[bb0, 0, MH2, MZ2])/(24*MW*Pi^3*SW*VALPHA^2) - 
 (CHD*CW2*MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VALPHA^2) - 
 (CHD*CW2*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VALPHA^2) + 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VALPHA^2) - 
 (CHD*MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*VALPHA^2) + 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(24*MZ2*Pi^3*VALPHA^2) + 
 (CHWB*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(6*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(6*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(3*Pi^3*SW*VALPHA^2) - 
 (CHWB*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(4*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(4*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^3*B0i[bb0, MW2, 0, MT2])/(2*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2])/(96*MW2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*SW*VALPHA^2) - 
 (CHD*MT2^2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(48*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW2^4*MZ*B0i[bb0, MW2, 0, MT2])/(48*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW2^5*MZ*B0i[bb0, MW2, 0, MT2])/(24*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(48*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(48*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^4*MZ*B0i[bb0, MW2, 0, MT2])/(24*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(192*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(192*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(96*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^4*MZ*B0i[bb0, MW2, 0, MT2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(16*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(8*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*CW2*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2^2*MW2*B0i[bb0, MW2, 0, MT2])/(24*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*CW2*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW2^2*B0i[bb0, MW2, 0, MT2])/(24*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^3*B0i[bb0, MW2, 0, MT2])/(12*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MT2^2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(24*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MT2^2*MW2^3*B0i[bb0, MW2, 0, MT2])/
  (12*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MT2*MW*MW2^3*B0i[bb0, MW2, 0, MT2])/(24*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW2^4*B0i[bb0, MW2, 0, MT2])/(12*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW*MW2^4*B0i[bb0, MW2, 0, MT2])/(12*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^5*B0i[bb0, MW2, 0, MT2])/(6*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/
  (12*MZ2*Pi^3*SW*SW2*VALPHA^2) + (5*CHWB*MT2^2*MW2^2*B0i[bb0, MW2, 0, MT2])/
  (48*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/
  (12*MZ2*Pi^3*SW*SW2*VALPHA^2) + (5*CHWB*MT2*MW2^3*B0i[bb0, MW2, 0, MT2])/
  (48*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW*MW2^3*B0i[bb0, MW2, 0, MT2])/
  (24*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, 0, MT2])/
  (6*MZ2*Pi^3*SW*SW2*VALPHA^2) - (5*CHWB*MW2^4*B0i[bb0, MW2, 0, MT2])/
  (24*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MT2^2*MZ2*B0i[bb0, MW2, 0, MT2])/
  (192*MW*Pi^3*SW*SW2*VALPHA^2) - (CHWB*CW2*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2])/
  (32*Pi^3*SW*SW2*VALPHA^2) - (CHWB*CW2*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2])/
  (32*MW2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MT2*MW2*MZ2*B0i[bb0, MW2, 0, MT2])/
  (192*MW*Pi^3*SW*SW2*VALPHA^2) + (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2])/
  (16*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MW2^2*MZ2*B0i[bb0, MW2, 0, MT2])/
  (96*MW*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MT2^2*MW*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*Pi^3*SW*VALPHA^2) - (CHWB*MT2^2*MW2*SW2*B0i[bb0, MW2, 0, MT2])/
  (12*MW*Pi^3*SW*VALPHA^2) - (CHWB*MT2*MW*MW2*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*Pi^3*SW*VALPHA^2) - (CHWB*MT2*MW2^2*SW2*B0i[bb0, MW2, 0, MT2])/
  (12*MW*Pi^3*SW*VALPHA^2) + (CHWB*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MT2])/
  (12*Pi^3*SW*VALPHA^2) + (CHWB*MW2^3*SW2*B0i[bb0, MW2, 0, MT2])/
  (6*MW*Pi^3*SW*VALPHA^2) + (CHWB*MT2^2*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (48*MW*Pi^3*SW*VALPHA^2) + (CHWB*MT2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (48*Pi^3*SW*VALPHA^2) + (CHWB*MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (48*MW2*Pi^3*SW*VALPHA^2) + (CHWB*MT2*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (48*MW*Pi^3*SW*VALPHA^2) - (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*Pi^3*SW*VALPHA^2) - (CHWB*MW2^2*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*MW*Pi^3*SW*VALPHA^2) - (CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/
  (12*MZ2*Pi^3*VALPHA^2) - (CHWB*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/
  (12*Pi^3*SW*VALPHA^2) + (5*CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/
  (6*Pi^3*SW*VALPHA^2) + (CHWB*MW2^3*B0i[bb0, MW2, 0, MW2])/
  (6*MW*Pi^3*SW*VALPHA^2) + (CHWB*MW*MW2^4*B0i[bb0, MW2, 0, MW2])/
  (3*MZ2^2*Pi^3*SW*VALPHA^2) - (CHWB*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/
  (6*MZ2*Pi^3*SW*VALPHA^2) - (2*CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/
  (3*MZ2*Pi^3*SW*VALPHA^2) - (CHWB*MW2^4*B0i[bb0, MW2, 0, MW2])/
  (6*MW*MZ2*Pi^3*SW*VALPHA^2) - (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2])/
  (4*Pi^3*SW*VALPHA^2) - (CHWB*MW2^2*MZ2*B0i[bb0, MW2, 0, MW2])/
  (24*MW*Pi^3*SW*VALPHA^2) - (CHD*MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/
  (48*Pi^3*SW2*VALPHA^2) - (CHD*MW2^4*MZ*B0i[bb0, MW2, 0, MW2])/
  (12*MZ2^2*Pi^3*SW2*VALPHA^2) + (CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/
  (12*MZ2*Pi^3*SW2*VALPHA^2) - (CHD*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/
  (12*Pi^3*VALPHA^2) + (CHWB*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/
  (Pi^3*SW*VALPHA^2) - (4*CHWB*MW*MW2^3*SW2*B0i[bb0, MW2, 0, MW2])/
  (3*MZ2*Pi^3*SW*VALPHA^2) + (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/
  (12*Pi^3*SW*VALPHA^2) - (CHWB*MW*MW2^2*SW2^2*B0i[bb0, MW2, 0, MW2])/
  (Pi^3*SW*VALPHA^2) + (CHWB*MW*MW2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2])/
  (6*Pi^3*SW*VALPHA^2) - (CHWB*MW2^2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2])/
  (6*MW*Pi^3*SW*VALPHA^2) + (CHW*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (4*Pi^3*VALPHA^2) - (CHW*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (2*Pi^3*VALPHA^2) + (CHbox*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (72*MZ2*Pi^3*VALPHA^2) + (CHD*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (144*MZ2*Pi^3*VALPHA^2) - (CHbox*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (18*MZ2*Pi^3*VALPHA^2) - (CHD*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (36*MZ2*Pi^3*VALPHA^2) - (CHW*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (3*MZ2*Pi^3*VALPHA^2) + (CHbox*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (6*MZ2*Pi^3*VALPHA^2) + (CHD*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (12*MZ2*Pi^3*VALPHA^2) + (2*CHW*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (3*MZ2*Pi^3*VALPHA^2) + (CHbox*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (36*Pi^3*VALPHA^2) - (CHD*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (144*Pi^3*VALPHA^2) - (CHbox*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (144*MW2*Pi^3*VALPHA^2) + (CHD*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (576*MW2*Pi^3*VALPHA^2) - (CHbox*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (12*Pi^3*VALPHA^2) + (CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (48*Pi^3*VALPHA^2) - (CHWB*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/
  (36*Pi^3*SW*VALPHA^2) + (CHWB*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (9*Pi^3*SW*VALPHA^2) - (CHWB*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (3*Pi^3*SW*VALPHA^2) + (CHWB*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (24*MZ2*Pi^3*SW*VALPHA^2) - (CHWB*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (6*MZ2*Pi^3*SW*VALPHA^2) + (CHWB*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (2*MZ2*Pi^3*SW*VALPHA^2) + (CHWB*MH2*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (144*Pi^3*SW*VALPHA^2) - (CHWB*MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (576*MW2*Pi^3*SW*VALPHA^2) - (CHWB*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (48*Pi^3*SW*VALPHA^2) + (7*CHbox*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (576*Pi^3*SW2^2*VALPHA^2) - (7*CHD*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (2304*Pi^3*SW2^2*VALPHA^2) - (7*CHbox*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (144*Pi^3*SW2^2*VALPHA^2) + (7*CHD*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (576*Pi^3*SW2^2*VALPHA^2) + (7*CHbox*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (48*Pi^3*SW2^2*VALPHA^2) - (7*CHD*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (192*Pi^3*SW2^2*VALPHA^2) - (CHbox*MH2^2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (72*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2^2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(144*MZ2^3*Pi^3*SW2^2*
   VALPHA^2) + (CHbox*MH2*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/
  (18*MZ2^3*Pi^3*SW2^2*VALPHA^2) - (CHD*MH2*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/
  (36*MZ2^3*Pi^3*SW2^2*VALPHA^2) - (CHbox*MW2^5*MZ*B0i[bb0, MW2, MH2, MW2])/
  (6*MZ2^3*Pi^3*SW2^2*VALPHA^2) + (CHD*MW2^5*MZ*B0i[bb0, MW2, MH2, MW2])/
  (12*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHbox*MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (144*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (7*CHD*MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (576*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (5*CHbox*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (36*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (7*CHD*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(144*MZ2^2*Pi^3*SW2^2*
   VALPHA^2) + (5*CHbox*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/
  (12*MZ2^2*Pi^3*SW2^2*VALPHA^2) - (7*CHD*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/
  (48*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(32*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(576*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(8*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (5*CHD*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(144*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (3*CHbox*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(8*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(48*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(576*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(576*MW2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(2304*MW2*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(192*Pi^3*SW2^2*VALPHA^2) - 
 (CHW*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/(3*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(24*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(8*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(2*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(576*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*CW2*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(288*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW2*B0i[bb0, MW2, MH2, MW2])/(144*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*CW2*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^2*B0i[bb0, MW2, MH2, MW2])/(36*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^3*B0i[bb0, MW2, MH2, MW2])/(12*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (144*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW2^3*B0i[bb0, MW2, MH2, MW2])/(72*MW*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) + (CHWB*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (36*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MH2*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  (18*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW*MW2^4*B0i[bb0, MW2, MH2, MW2])/(12*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^5*B0i[bb0, MW2, MH2, MW2])/(6*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(288*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (72*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MH2^2*MW2^2*B0i[bb0, MW2, MH2, MW2])/(288*MW*MZ2*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (72*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (18*MZ2*Pi^3*SW*SW2*VALPHA^2) + (5*CHWB*MH2*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (72*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (24*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (6*MZ2*Pi^3*SW*SW2*VALPHA^2) - (5*CHWB*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  (24*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (1152*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (192*MW2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MH2*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (288*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/(16*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/(96*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHW*MH2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/(6*Pi^3*VALPHA^2) + 
 (CHW*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/(3*Pi^3*VALPHA^2) + 
 (CHW*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VALPHA^2) - 
 (CHW*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(6*Pi^3*VALPHA^2) + 
 (CHWB*MH2^2*MW*SW2*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2^2*MW2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2])/(36*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2])/(18*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^3*SW2*B0i[bb0, MW2, MH2, MW2])/(6*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(288*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(288*MW2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(24*MW*Pi^3*SW*VALPHA^2) + 
 (4*CW2*CWw*MW*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VALPHA^3) - 
 (4*CW2*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VALPHA^3) + 
 (3*CW2*CWw*MW*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^3*VALPHA^3) + 
 (9*CWw*MW*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^3*SW2*VALPHA^3) + 
 (2*CWw*MW*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(MZ2^2*Pi^3*SW2*VALPHA^3) - 
 (7*CWw*MW*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(2*MZ2*Pi^3*SW2*VALPHA^3) - 
 (5*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(8*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3*SW2*VALPHA^3) + 
 (2*CWw*MW*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VALPHA^3) - 
 (3*CWw*MW*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(2*Pi^3*VALPHA^3) + 
 (CWw*MW*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^3*VALPHA^3) + 
 (11*CHD*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VALPHA^2) - 
 (2*CHD*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*VALPHA^2) - 
 (17*CHD*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(18*MZ2*Pi^3*VALPHA^2) + 
 (19*CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*VALPHA^2) - 
 (CHD*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VALPHA^2) - 
 (CHD*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*Pi^3*VALPHA^2) + 
 (9*CHWB*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^3*SW*VALPHA^2) - 
 (4*CHWB*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (19*CHWB*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2*Pi^3*SW*VALPHA^2) + 
 (17*CHWB*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(8*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*Pi^3*SW*VALPHA^2) - 
 (7*CHD*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(24*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^5*MZ*B0i[bb0, MW2, MW2, MZ2])/(4*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(48*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (59*CHD*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(144*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (41*CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(576*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(256*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(2304*MW2*Pi^3*SW2^2*VALPHA^2) - 
 (11*CHD*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*SW2*VALPHA^2) - 
 (2*CHD*MW2^5*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (4*CHD*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (67*CHD*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*SW2*VALPHA^2) - 
 (5*CHWB*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*SW*SW2*VALPHA^2) + 
 (83*CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(18*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^5*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (11*CHWB*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(36*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (2*CHWB*CW2*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (3*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - (25*CHWB*MW2^5*B0i[bb0, MW2, MW2, MZ2])/
  (18*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (31*CHWB*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(72*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (35*CHWB*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(24*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(32*Pi^3*SW*SW2*VALPHA^2) - 
 (89*CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*Pi^3*SW*SW2*VALPHA^2) - (5*CHWB*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (12*MW*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*SW*SW2*VALPHA^2) + (19*CHWB*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW*SW2*VALPHA^2) + (47*CHWB*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*MW*Pi^3*SW*SW2*VALPHA^2) - (7*CHWB*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (384*MW*Pi^3*SW*SW2*VALPHA^2) + (CHWB*CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (192*MW2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*SW*VALPHA^2) - 
 (25*CHWB*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(18*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(MZ2*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(8*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*MW*Pi^3*SW*VALPHA^2) - 
 (3*CHWB*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3*SW*VALPHA^2) + 
 (13*CHWB*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*MW*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(96*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(288*MW2*Pi^3*SW*VALPHA^2) + 
 (CHbox*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VALPHA^2) - 
 (CHW*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VALPHA^2) - 
 (CHbox*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHD*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHW*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHbox*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(8*MZ2*Pi^3*VALPHA^2) - 
 (CHW*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VALPHA^2) + 
 (5*CHW*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHbox*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHWB*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*SW*VALPHA^2) + 
 (13*CHWB*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*SW*VALPHA^2) - 
 (5*CHWB*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*SW*VALPHA^2) - 
 (11*CHWB*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*SW*VALPHA^2) + 
 (CHD*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2^2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2^3*Pi^3*SW2^2*
   VALPHA^2) + (CHD*MH2^2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (288*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW2^2*VALPHA^2) + 
 (CHB*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*SW2*VALPHA^2) + 
 (5*CHB*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2^2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MZ2^3*Pi^3*SW2*VALPHA^2) - (CHB*MH2*MW2^4*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MZ2^3*Pi^3*SW2*VALPHA^2) + (CHW*MH2*MW2^4*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MH2^2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2^2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHB*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHB*MW2^4*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2^4*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2*Pi^3*SW2*VALPHA^2) - 
 (5*CHB*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHB*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(3*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHB*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2^2*MW2*B0i[bb0, MZ2, MH2, MZ2])/(1152*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(72*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(4*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2^2*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(144*MW*MZ2^3*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MH2*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MH2^2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (576*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2^2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(288*MW*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MH2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (48*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MH2*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(36*MW*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) + (CHWB*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/
  (6*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (192*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MH2^2*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (576*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (288*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*MZ2*Pi^3*SW*SW2*VALPHA^2) - (17*CHWB*MH2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (24*MZ2*Pi^3*SW*SW2*VALPHA^2) - (5*CHWB*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(288*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHbox*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^2) + 
 (CHB*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^2) - 
 (CHW*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) + 
 (CHB*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHW*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHbox*MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (CHB*MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) - 
 (CHB*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHB*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) + 
 (CHW*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^3*VALPHA^2) + 
 (CHB*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHbox*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (7*CHWB*MH2^2*MW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(288*MW*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MH2*MW*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(9*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MW2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (29*CHWB*MH2*MW*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(4*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*MW*Pi^3*SW*VALPHA^2) - 
 (CHB*MH2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHB*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHB*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (13*CHD*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(48*Pi^3*VALPHA^2) - 
 (CHD*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VALPHA^2) + 
 (4*CHD*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VALPHA^2) - 
 (7*CHD*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(54*MZ2^2*Pi^3*VALPHA^2) - 
 (5*CHD*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*MZ2*Pi^3*VALPHA^2) - 
 (35*CHD*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VALPHA^2) + 
 (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(96*Pi^3*VALPHA^2) - 
 (5*CHWB*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(9*Pi^3*SW*VALPHA^2) + 
 (103*CHWB*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(144*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(6*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(108*MW*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/(27*MW*MZ2^3*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(9*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (193*CHWB*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(108*MZ2*Pi^3*SW*VALPHA^2) - 
 (401*CHWB*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(216*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (2*CHWB*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(54*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*SW*VALPHA^2) - 
 (47*CHWB*MT2*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(864*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(27*MW*Pi^3*SW*VALPHA^2) + 
 (17*CHWB*MW2*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(864*MW*Pi^3*SW*VALPHA^2) + 
 (CHD*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2^4*Pi^3*SW2^2*VALPHA^2) + 
 (19*CHD*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (144*MZ2^3*Pi^3*SW2^2*VALPHA^2) - (CHD*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (36*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (13*CHD*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (144*MZ2^2*Pi^3*SW2^2*VALPHA^2) + (5*CHD*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (144*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (11*CHD*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ2*Pi^3*SW2^2*VALPHA^2) - (CHD*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (72*MZ2*Pi^3*SW2^2*VALPHA^2) + (7*CHD*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (1728*Pi^3*SW2*VALPHA^2) - (CHD*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (144*Pi^3*SW2*VALPHA^2) + (4*CHD*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^4*Pi^3*SW2*VALPHA^2) - (4*CHD*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (193*CHD*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (432*MZ2^2*Pi^3*SW2*VALPHA^2) - (CHD*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (18*MZ2^2*Pi^3*SW2*VALPHA^2) - (5*CHD*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (36*MZ2*Pi^3*SW2*VALPHA^2) + (CHD*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (24*MZ2*Pi^3*SW2*VALPHA^2) + 
 (7*CHWB*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*SW*SW2*VALPHA^2) + 
 (29*CHWB*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(288*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (17*CHWB*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*SW*SW2*VALPHA^2) - 
 (47*CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*SW*SW2*VALPHA^2) - 
 (77*CHWB*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(432*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (8*CHWB*MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^4*Pi^3*SW*SW2*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (8*CHWB*CW2*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/(27*MW*MZ2^3*Pi^3*SW*SW2*
   VALPHA^2) + (4*CHWB*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (67*CHWB*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (216*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (16*CHWB*CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (43*CHWB*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(72*MW*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) - (8*CHWB*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (4*CHWB*CW2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - (7*CHWB*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (54*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (288*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (67*CHWB*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (216*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (181*CHWB*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(432*MW*MZ2*Pi^3*SW*SW2*
   VALPHA^2) + (47*CHWB*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (216*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (8*CHWB*CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2*Pi^3*SW*SW2*VALPHA^2) + (17*CHWB*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (72*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MT2*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (1728*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (17*CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (288*Pi^3*SW*SW2*VALPHA^2) + (19*CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (288*MW*Pi^3*SW*SW2*VALPHA^2) - (17*CHWB*MW2*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (1728*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (17*CHWB*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/(12*Pi^3*SW*VALPHA^2) + 
 (59*CHWB*MT2*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(36*MW*Pi^3*SW*VALPHA^2) + 
 (2*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*Pi^3*SW*VALPHA^2) - 
 (2*CHWB*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*MW*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MZ2*Pi^3*SW*VALPHA^2) - (17*CHWB*MT2*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MT2*MW*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(108*Pi^3*SW*VALPHA^2) - 
 (47*CHWB*MT2*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*MW*Pi^3*SW*VALPHA^2) - (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (18*Pi^3*SW*VALPHA^2) + (7*CHWB*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (72*MW*Pi^3*SW*VALPHA^2) - (13*CW2*CWw*MW*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (4*Pi^3*VALPHA^3) + (3*CW2*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (Pi^3*VALPHA^3) - (3*CW2*CWw*MW*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (8*Pi^3*VALPHA^3) + (CWw*MW*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (16*Pi^3*SW2*VALPHA^3) - (CWw*MW*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (MZ2^3*Pi^3*SW2*VALPHA^3) + (5*CWw*MW*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (4*MZ2^2*Pi^3*SW2*VALPHA^3) - (CWw*MW*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (2*MZ2*Pi^3*SW2*VALPHA^3) + (CWw*MW*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (4*Pi^3*VALPHA^3) - (CWw*MW*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (MZ2*Pi^3*VALPHA^3) - (19*CHD*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (288*Pi^3*VALPHA^2) - (CHD*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2^3*Pi^3*VALPHA^2) + (17*CHD*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (24*MZ2^2*Pi^3*VALPHA^2) + (79*CHD*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (144*MZ2*Pi^3*VALPHA^2) + (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (576*Pi^3*VALPHA^2) - (145*CHWB*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (72*Pi^3*SW*VALPHA^2) + (197*CHWB*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (72*MZ2*Pi^3*SW*VALPHA^2) + (5*CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (288*Pi^3*SW*VALPHA^2) + (CHWB*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (192*Pi^3*SW*VALPHA^2) - (CHD*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (96*Pi^3*SW2^2*VALPHA^2) + (CHD*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (6*MZ2^4*Pi^3*SW2^2*VALPHA^2) + (5*CHD*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (72*MZ2^3*Pi^3*SW2^2*VALPHA^2) - (CHD*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (4*MZ2^2*Pi^3*SW2^2*VALPHA^2) + (CHD*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (9*MZ2*Pi^3*SW2^2*VALPHA^2) - (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (1152*Pi^3*SW2^2*VALPHA^2) + (11*CHD*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*SW2*VALPHA^2) - (CHD*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2^4*Pi^3*SW2*VALPHA^2) + (13*CHD*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (12*MZ2^3*Pi^3*SW2*VALPHA^2) + (5*CHD*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (72*MZ2^2*Pi^3*SW2*VALPHA^2) - (2*CHD*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2*Pi^3*SW2*VALPHA^2) - (CHWB*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (192*Pi^3*SW*SW2*VALPHA^2) + (11*CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*SW*SW2*VALPHA^2) + (65*CHWB*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (288*MW*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MW*MW2^6*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2^4*Pi^3*SW*SW2*VALPHA^2) - (2*CHWB*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (9*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MW2^6*B0i[bb0, MZ2, MW2, MW2])/(9*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (67*CHWB*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) + (2*CHWB*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (9*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - (7*CHWB*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (18*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (11*CHWB*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (67*CHWB*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (144*MZ2*Pi^3*SW*SW2*VALPHA^2) - (47*CHWB*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (144*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(192*Pi^3*SW*SW2*VALPHA^2) - 
 (17*CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(576*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(1152*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/(18*MW*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/(9*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (19*CHWB*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(144*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/(288*MW*Pi^3*SW*VALPHA^2) + 
 (CHbox*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VALPHA^2) + 
 (CHD*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(192*Pi^3*VALPHA^2) + 
 (CHB*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VALPHA^2) - 
 (CHW*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHB*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHW*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHbox*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (CHB*MH2*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) - 
 (CHbox*MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(576*Pi^3*VALPHA^2) - 
 (5*CHB*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VALPHA^2) - 
 (CHD*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHB*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(3*Pi^3*VALPHA^2) - 
 (CHbox*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHW*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) + 
 (CHB*MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VALPHA^2) + 
 (5*CHB*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHbox*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(16*Pi^3*VALPHA^2) - 
 (CHW*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHB*MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHbox*MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (5*CHWB*MH2^2*MW*MW2*B0i[dbb0, MZ2, MH2, MZ2])/(576*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MW*MW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(96*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MW*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(576*Pi^3*SW*VALPHA^2) - 
 (5*CHWB*MH2*MW*MW2*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^2*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(8*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MW*MW2*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW*MW2*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MW*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*SW*VALPHA^2) - 
 (CHD*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(1152*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2^2*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (288*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(96*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2^2*MW2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MW2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2^2*MW*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(192*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(18*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^2*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) - 
 (CHbox*MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VALPHA^2) - 
 (CHB*MH2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHB*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VALPHA^2) + 
 (CHB*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHW*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHB*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHbox*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHWB*MH2^2*MW*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(96*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(8*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MW*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) + 
 (11*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VALPHA^2) - 
 (8*CHD*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VALPHA^2) + 
 (11*CHD*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VALPHA^2) - 
 (4*CHD*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VALPHA^2) - 
 (121*CHD*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VALPHA^2) + 
 (35*CHD*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VALPHA^2) - 
 (101*CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VALPHA^2) + 
 (85*CHD*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VALPHA^2) - 
 (103*CHWB*MT2*MW*MW2^2*B0i[dbb0, MZ2, MT2, MT2])/(108*Pi^3*SW*VALPHA^2) + 
 (53*CHWB*MT2*MW2^3*B0i[dbb0, MZ2, MT2, MT2])/(144*MW*Pi^3*SW*VALPHA^2) + 
 (2*CHWB*MW*MW2^3*B0i[dbb0, MZ2, MT2, MT2])/(3*Pi^3*SW*VALPHA^2) - 
 (11*CHWB*MW2^4*B0i[dbb0, MZ2, MT2, MT2])/(54*MW*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^4*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*SW*VALPHA^2) + (4*CHWB*MT2*MW2^5*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (4*CHWB*MT2*MW*MW2^3*B0i[dbb0, MZ2, MT2, MT2])/(3*MZ2*Pi^3*SW*VALPHA^2) - 
 (11*CHWB*MT2*MW2^4*B0i[dbb0, MZ2, MT2, MT2])/(27*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (8*CHWB*MW*MW2^4*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*SW*VALPHA^2) + 
 (2*CHWB*MW2^5*B0i[dbb0, MZ2, MT2, MT2])/(27*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW*MW2*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(4*Pi^3*SW*VALPHA^2) - 
 (101*CHWB*MT2*MW2^2*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (864*MW*Pi^3*SW*VALPHA^2) - (65*CHWB*MW*MW2^2*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (108*Pi^3*SW*VALPHA^2) + (31*CHWB*MW2^3*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (144*MW*Pi^3*SW*VALPHA^2) - (7*CHWB*MT2*MW*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*SW*VALPHA^2) + (7*CHWB*MT2*MW2*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (864*MW*Pi^3*SW*VALPHA^2) + (CHWB*MW*MW2*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (4*Pi^3*SW*VALPHA^2) - (91*CHWB*MW2^2*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (864*MW*Pi^3*SW*VALPHA^2) - (17*CHWB*MW*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*SW*VALPHA^2) + (17*CHWB*MW2*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/
  (864*MW*Pi^3*SW*VALPHA^2) + (CHD*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (16*Pi^3*SW2*VALPHA^2) - (65*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*SW2*VALPHA^2) - (4*CHD*MT2*MW2^5*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MZ2^3*Pi^3*SW2*VALPHA^2) + (CHD*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (3*MZ2^2*Pi^3*SW2*VALPHA^2) - (2*CHD*MW2^5*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (103*CHD*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (432*MZ2*Pi^3*SW2*VALPHA^2) + (CHD*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (6*MZ2*Pi^3*SW2*VALPHA^2) - (7*CHD*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (1728*Pi^3*SW2*VALPHA^2) + (CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (16*Pi^3*SW2*VALPHA^2) - (17*CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (1728*Pi^3*SW2*VALPHA^2) + 
 (5*CHD*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^2) - 
 (2*CHD*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^2) - 
 (4*CHD*MT2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VALPHA^2) - 
 (7*CHD*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^2) + 
 (5*CHD*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VALPHA^2) - 
 (17*CHD*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^2) + 
 (29*CHWB*MT2*MW2^3*SW2*B0i[dbb0, MZ2, MT2, MT2])/(27*MW*Pi^3*SW*VALPHA^2) - 
 (8*CHWB*MW2^4*SW2*B0i[dbb0, MZ2, MT2, MT2])/(27*MW*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW2^4*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (41*CHWB*MT2*MW2^2*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (72*MW*Pi^3*SW*VALPHA^2) + (29*CHWB*MW2^3*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (54*MW*Pi^3*SW*VALPHA^2) + 
 (61*CHWB*MT2*MW2*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (864*MW*Pi^3*SW*VALPHA^2) - 
 (25*CHWB*MW2^2*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (72*MW*Pi^3*SW*VALPHA^2) + (71*CHWB*MW2*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (864*MW*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*Pi^3*SW*VALPHA^2) + (4*CHWB*MT2*MW2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (9*MW*Pi^3*SW*VALPHA^2) + (20*CHWB*MT2*MW*MW2*MZ2*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*SW*VALPHA^2) - 
 (2*CHWB*MT2*MW2^2*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (3*MW*Pi^3*SW*VALPHA^2) - (8*CHWB*MW*MW2^2*MZ2*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*SW*VALPHA^2) + 
 (2*CHWB*MW2^3*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(9*MW*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MT2*MW*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (108*Pi^3*SW*VALPHA^2) + (29*CHWB*MT2*MW2*MZ2^2*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(144*MW*Pi^3*SW*VALPHA^2) + 
 (10*CHWB*MW*MW2*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*Pi^3*SW*VALPHA^2) - (CHWB*MW2^2*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (3*MW*Pi^3*SW*VALPHA^2) - (17*CHWB*MW*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (108*Pi^3*SW*VALPHA^2) + (19*CHWB*MW2*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (144*MW*Pi^3*SW*VALPHA^2) - (CW2*CWw*MW*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/
  (Pi^3*VALPHA^3) + (5*CW2*CWw*MW*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/
  (4*Pi^3*VALPHA^3) - (CW2*CWw*MW*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (2*Pi^3*VALPHA^3) + (CW2*CWw*MW*MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/
  (16*Pi^3*VALPHA^3) - (CW2*CWw*MW*MW2*MZ*MZ2^2*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(Pi^3*VALPHA^3) + 
 (CW2*CWw*MW*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VALPHA^3) - 
 (67*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VALPHA^2) + 
 (CHD*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(3*MZ2^2*Pi^3*VALPHA^2) + 
 (2*CHD*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(9*MZ2*Pi^3*VALPHA^2) + 
 (11*CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VALPHA^2) + 
 (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(192*Pi^3*VALPHA^2) - 
 (97*CHWB*MW*MW2^3*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^5*B0i[dbb0, MZ2, MW2, MW2])/(2*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MW*MW2^4*B0i[dbb0, MZ2, MW2, MW2])/(24*MZ2*Pi^3*SW*VALPHA^2) + 
 (71*CHWB*MW*MW2^2*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*SW*VALPHA^2) - 
 (11*CHWB*MW*MW2*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(576*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(576*Pi^3*SW*VALPHA^2) + 
 (CHD*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(9*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^6*MZ*B0i[dbb0, MZ2, MW2, MW2])/(6*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (5*CHD*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(4*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(96*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(1152*Pi^3*SW2*VALPHA^2) + 
 (17*CHD*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VALPHA^2) + 
 (CHD*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2])/(6*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2])/(18*Pi^3*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*VALPHA^2) + 
 (CHWB*MW*MW2^3*SW2*B0i[dbb0, MZ2, MW2, MW2])/(12*Pi^3*SW*VALPHA^2) + 
 (2*CHWB*MW*MW2^4*SW2*B0i[dbb0, MZ2, MW2, MW2])/(3*MZ2*Pi^3*SW*VALPHA^2) - 
 (31*CHWB*MW*MW2^2*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2])/(48*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MW*MW2*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2])/(36*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MW*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2])/(576*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*SW*VALPHA^2) + 
 (61*CHWB*MW*MW2^2*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (72*Pi^3*SW*VALPHA^2) + (7*CHWB*MW*MW2*MZ2^2*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*SW*VALPHA^2) - 
 (23*CHWB*MW*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*SW*VALPHA^2) - 
 (CW*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*Pi^3*VALPHA^3) + 
 (CW*CWw*MW2^3*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*Pi^3*VALPHA^3) + 
 (CHD*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2^2*Pi^3*VALPHA^2) + 
 (CHD*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2*Pi^3*VALPHA^2) - 
 (CHWB*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (4*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*MZ2*Pi^3*SW*VALPHA^2) + (CHD*MW2^6*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*Pi^3*SW*VALPHA^2) + (CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (96*Pi^3*VALPHA^2) + (CHD*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*VALPHA^2) + (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (96*Pi^3*VALPHA^2) + (CHWB*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*Pi^3*SW*VALPHA^2) + (CHWB*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MW2])/(4*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*SW*VALPHA^2) + 
 (CHD*MW2^5*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (12*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*Pi^3*SW*VALPHA^2) + (2*CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VALPHA^2) - (2*CHD*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*MZ2*Pi^3*VALPHA^2) - (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (6*Pi^3*VALPHA^2) + (CHD*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (24*Pi^3*VALPHA^2) + (11*CHWB*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*SW*VALPHA^2) - (2*CHWB*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (MZ2*Pi^3*SW*VALPHA^2) - 
 (5*CHWB*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*Pi^3*SW*VALPHA^2) + 
 (3*CHWB*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(12*Pi^3*SW*VALPHA^2) - 
 (CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*SW2*VALPHA^2) - 
 (2*CHD*MW2^5*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (4*CHD*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*SW2*VALPHA^2) - 
 (2*CHWB*MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*SW*VALPHA^2) + 
 (3*CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (Pi^3*SW*VALPHA^2) - (3*CHWB*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*Pi^3*SW*VALPHA^2) + 
 (2*CHD*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VALPHA^2) - 
 (2*CHWB*MW*MW2*MZ2^2*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*SW*VALPHA^2) + (2*CHWB*MW*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(3*Pi^3*SW*VALPHA^2) - 
 (2*CHWB*MW*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*SW*VALPHA^2) - (MZ*MZ2^2*SW2^2*Ced[1, 1, 1, 1])/
  (108*Pi^3*VALPHA^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[1, 1, 1, 1])/
  (72*Pi^3*VALPHA^2) - (MZ*MZ2^2*SW2^2*Ced[1, 1, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[1, 1, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2^2*Ced[1, 1, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[1, 1, 3, 3])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 1, 1])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 1, 1])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 2, 2])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 3, 3])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[1, 1, 1, 1])/(54*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[1, 1, 1, 1])/(36*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[1, 1, 2, 2])/(54*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[1, 1, 2, 2])/(36*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*SW2^2*Ceu[1, 1, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2^2*Ceu[1, 1, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Ceu[1, 1, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[1, 1, 3, 3])/
  (16*Pi^3*VALPHA^2) + (MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[1, 1, 3, 3])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[1, 1, 3, 3])/
  (36*Pi^3*VALPHA^2) - (MW2^2*MZ*CHd[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*CHd[1, 1])/(108*MZ2*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*MZ2*CHd[1, 1])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHd[1, 1])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHd[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHd[1, 1])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHd[1, 1])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHd[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHd[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHd[1, 1])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHd[1, 1])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*CHd[2, 2])/(36*Pi^3*VALPHA^2) + (MW2^3*MZ*CHd[2, 2])/
  (108*MZ2*Pi^3*VALPHA^2) + (11*MW2*MZ*MZ2*CHd[2, 2])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHd[2, 2])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHd[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHd[2, 2])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHd[2, 2])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHd[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHd[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHd[2, 2])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHd[2, 2])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*CHd[3, 3])/(36*Pi^3*VALPHA^2) + (MW2^3*MZ*CHd[3, 3])/
  (108*MZ2*Pi^3*VALPHA^2) + (11*MW2*MZ*MZ2*CHd[3, 3])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHd[3, 3])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHd[3, 3])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHd[3, 3])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHd[3, 3])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHd[3, 3])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHd[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHd[3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHd[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MH2*MW2*MZ*CHe[1, 1])/(288*Pi^3*VALPHA^2) + 
 (3*MT2*MW2*MZ*CHe[1, 1])/(16*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*CHe[1, 1])/(18*Pi^3*VALPHA^2) + (2*MT2*MW2^3*MZ*CHe[1, 1])/
  (27*MZ2^2*Pi^3*VALPHA^2) - (MW2^4*MZ*CHe[1, 1])/(12*MZ2^2*Pi^3*VALPHA^2) - 
 (2*MT2*MW2^2*MZ*CHe[1, 1])/(9*MZ2*Pi^3*VALPHA^2) + 
 (31*MW2^3*MZ*CHe[1, 1])/(144*MZ2*Pi^3*VALPHA^2) + 
 (MH2*MZ*MZ2*CHe[1, 1])/(288*Pi^3*VALPHA^2) - 
 (17*MT2*MZ*MZ2*CHe[1, 1])/(432*Pi^3*VALPHA^2) - 
 (17*MW2*MZ*MZ2*CHe[1, 1])/(54*Pi^3*VALPHA^2) + 
 (23*MZ*MZ2^2*CHe[1, 1])/(216*Pi^3*VALPHA^2) - 
 (5*MW2^2*MZ*CHe[1, 1])/(216*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*CHe[1, 1])/(54*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*CHe[1, 1])/(27*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*MZ2*CHe[1, 1])/(216*Pi^3*SW2*VALPHA^2) + 
 (5*MT2*MW2*MZ*SW2*CHe[1, 1])/(54*Pi^3*VALPHA^2) + 
 (205*MW2^2*MZ*SW2*CHe[1, 1])/(432*Pi^3*VALPHA^2) - 
 (2*MT2*MW2^2*MZ*SW2*CHe[1, 1])/(27*MZ2*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*SW2*CHe[1, 1])/(12*MZ2*Pi^3*VALPHA^2) - 
 (MH2*MZ*MZ2*SW2*CHe[1, 1])/(288*Pi^3*VALPHA^2) - 
 (17*MT2*MZ*MZ2*SW2*CHe[1, 1])/(432*Pi^3*VALPHA^2) - 
 (475*MW2*MZ*MZ2*SW2*CHe[1, 1])/(432*Pi^3*VALPHA^2) + 
 (13*MZ*MZ2^2*SW2*CHe[1, 1])/(24*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2^2*CHe[1, 1])/(8*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[1, 1])/(288*Pi^3*VALPHA^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHe[1, 1])/(48*Pi^3*VALPHA^2) - 
 (23*MW2*MZ*A0i[aa0, MT2]*CHe[1, 1])/(72*Pi^3*VALPHA^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHe[1, 1])/(27*MZ2^2*Pi^3*VALPHA^2) + 
 (7*MW2^2*MZ*A0i[aa0, MT2]*CHe[1, 1])/(18*MZ2*Pi^3*VALPHA^2) + 
 (17*MZ*MZ2*A0i[aa0, MT2]*CHe[1, 1])/(216*Pi^3*VALPHA^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHe[1, 1])/(288*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*A0i[aa0, MW2]*CHe[1, 1])/(48*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHe[1, 1])/(6*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHe[1, 1])/(3*MZ2*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MW2]*CHe[1, 1])/(288*Pi^3*VALPHA^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(288*Pi^3*VALPHA^2) - 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(64*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(72*MZ2*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*CHe[1, 1])/(576*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[1, 1])/(576*Pi^3*VALPHA^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[1, 1])/(48*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[1, 1])/(48*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[1, 1])/(24*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHe[1, 1])/(6*Pi^3*VALPHA^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[1, 1])/(288*Pi^3*VALPHA^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[1, 1])/(72*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[1, 1])/(24*Pi^3*VALPHA^2) - 
 (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/(6*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[1, 1])/(288*Pi^3*VALPHA^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[1, 1])/(288*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[1, 1])/(144*Pi^3*VALPHA^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[1, 1])/(144*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[1, 1])/(24*Pi^3*VALPHA^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(18*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(36*Pi^3*VALPHA^2) + 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/
  (27*MZ2^2*Pi^3*VALPHA^2) - (7*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHe[1, 1])/(18*MZ2*Pi^3*VALPHA^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(432*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[1, 1])/(144*Pi^3*VALPHA^2) + 
 (13*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/(6*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/(3*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/(144*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[1, 1])/(288*Pi^3*VALPHA^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHe[1, 1])/(288*Pi^3*VALPHA^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[1, 1])/(288*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[1, 1])/(24*Pi^3*VALPHA^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHe[1, 1])/(24*Pi^3*VALPHA^2) + 
 (4*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[1, 1])/(27*Pi^3*VALPHA^2) - 
 (5*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[1, 1])/
  (27*Pi^3*VALPHA^2) + (2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[1, 1])/(27*Pi^3*VALPHA^2) + 
 (7*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[1, 1])/
  (432*Pi^3*VALPHA^2) - (5*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[1, 1])/(54*Pi^3*VALPHA^2) + 
 (17*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[1, 1])/(432*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[1, 1])/(6*Pi^3*VALPHA^2) - 
 (17*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[1, 1])/
  (72*Pi^3*VALPHA^2) + (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[1, 1])/
  (18*Pi^3*VALPHA^2) + (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[1, 1])/
  (288*Pi^3*VALPHA^2) + (4*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[1, 1])/(3*Pi^3*VALPHA^2) - (MW2^2*MZ*CHe[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*CHe[2, 2])/(108*MZ2*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*MZ2*CHe[2, 2])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHe[2, 2])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHe[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHe[2, 2])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHe[2, 2])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHe[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHe[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHe[2, 2])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHe[2, 2])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*CHe[3, 3])/(36*Pi^3*VALPHA^2) + (MW2^3*MZ*CHe[3, 3])/
  (108*MZ2*Pi^3*VALPHA^2) + (11*MW2*MZ*MZ2*CHe[3, 3])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHe[3, 3])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHe[3, 3])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHe[3, 3])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHe[3, 3])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHe[3, 3])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHe[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHe[3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHe[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MW2*MZ*CHl1[1, 1])/(288*Pi^3*VALPHA^2) + 
 (37*MT2*MW2*MZ*CHl1[1, 1])/(432*Pi^3*VALPHA^2) + 
 (23*MW2^2*MZ*CHl1[1, 1])/(36*Pi^3*VALPHA^2) + 
 (2*MT2*MW2^3*MZ*CHl1[1, 1])/(27*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*CHl1[1, 1])/(12*MZ2^2*Pi^3*VALPHA^2) - 
 (7*MT2*MW2^2*MZ*CHl1[1, 1])/(54*MZ2*Pi^3*VALPHA^2) - 
 (71*MW2^3*MZ*CHl1[1, 1])/(144*MZ2*Pi^3*VALPHA^2) - 
 (MH2*MZ*MZ2*CHl1[1, 1])/(576*Pi^3*VALPHA^2) - 
 (17*MT2*MZ*MZ2*CHl1[1, 1])/(864*Pi^3*VALPHA^2) - 
 (65*MW2*MZ*MZ2*CHl1[1, 1])/(288*Pi^3*VALPHA^2) + 
 (23*MZ*MZ2^2*CHl1[1, 1])/(1152*Pi^3*VALPHA^2) - 
 (MH2*MW2*MZ*CHl1[1, 1])/(192*Pi^3*SW2*VALPHA^2) + 
 (139*MT2*MW2*MZ*CHl1[1, 1])/(864*Pi^3*SW2*VALPHA^2) - 
 (47*MW2^2*MZ*CHl1[1, 1])/(216*Pi^3*SW2*VALPHA^2) - 
 (2*MT2*MW2^4*MZ*CHl1[1, 1])/(27*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^5*MZ*CHl1[1, 1])/(12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (7*MT2*MW2^3*MZ*CHl1[1, 1])/(27*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (115*MW2^4*MZ*CHl1[1, 1])/(432*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MW2^2*MZ*CHl1[1, 1])/(288*MZ2*Pi^3*SW2*VALPHA^2) - 
 (47*MT2*MW2^2*MZ*CHl1[1, 1])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (131*MW2^3*MZ*CHl1[1, 1])/(432*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MZ*MZ2*CHl1[1, 1])/(576*Pi^3*SW2*VALPHA^2) - 
 (17*MT2*MZ*MZ2*CHl1[1, 1])/(864*Pi^3*SW2*VALPHA^2) + 
 (437*MW2*MZ*MZ2*CHl1[1, 1])/(3456*Pi^3*SW2*VALPHA^2) - 
 (101*MZ*MZ2^2*CHl1[1, 1])/(3456*Pi^3*SW2*VALPHA^2) + 
 (7*MW2^2*MZ*SW2*CHl1[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*CHl1[1, 1])/(144*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHl1[1, 1])/(36*Pi^3*VALPHA^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl1[1, 1])/(576*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl1[1, 1])/(288*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl1[1, 1])/(576*Pi^3*VALPHA^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl1[1, 1])/(48*Pi^3*VALPHA^2) - 
 (49*MW2*MZ*A0i[aa0, MT2]*CHl1[1, 1])/(216*Pi^3*VALPHA^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHl1[1, 1])/(27*MZ2^2*Pi^3*VALPHA^2) + 
 (17*MW2^2*MZ*A0i[aa0, MT2]*CHl1[1, 1])/(54*MZ2*Pi^3*VALPHA^2) + 
 (17*MZ*MZ2*A0i[aa0, MT2]*CHl1[1, 1])/(432*Pi^3*VALPHA^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(288*Pi^3*VALPHA^2) + 
 (43*MW2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(144*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(6*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl1[1, 1])/(6*MZ2*Pi^3*VALPHA^2) - 
 (17*MZ*MZ2*A0i[aa0, MW2]*CHl1[1, 1])/(288*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(576*Pi^3*VALPHA^2) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(72*MZ2^2*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/(1152*Pi^3*VALPHA^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(576*Pi^3*SW2*VALPHA^2) + 
 (7*MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(1152*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (13*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(576*MZ2*Pi^3*SW2*VALPHA^2) - 
 (13*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(192*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl1[1, 1])/(1152*Pi^3*SW2*VALPHA^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[1, 1])/(48*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[1, 1])/(48*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[1, 1])/(24*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[1, 1])/(6*Pi^3*VALPHA^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[1, 1])/(288*Pi^3*VALPHA^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[1, 1])/(72*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[1, 1])/(24*Pi^3*VALPHA^2) - 
 (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/(6*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[1, 1])/(288*Pi^3*VALPHA^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(576*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(144*Pi^3*VALPHA^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(288*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(24*Pi^3*VALPHA^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/(27*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/(36*Pi^3*VALPHA^2) + 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/
  (27*MZ2^2*Pi^3*VALPHA^2) - (17*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[1, 1])/(54*MZ2*Pi^3*VALPHA^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/(864*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[1, 1])/(144*Pi^3*VALPHA^2) + 
 (19*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/(144*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/(6*MZ2^2*Pi^3*VALPHA^2) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/(288*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[1, 1])/(576*Pi^3*VALPHA^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(288*Pi^3*VALPHA^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(576*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(144*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(24*Pi^3*VALPHA^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[1, 1])/(48*Pi^3*VALPHA^2) + 
 (7*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(54*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(27*Pi^3*VALPHA^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/
  (27*MZ2*Pi^3*VALPHA^2) - (47*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[1, 1])/(864*Pi^3*VALPHA^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(108*Pi^3*VALPHA^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(1728*Pi^3*VALPHA^2) - 
 (37*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(864*Pi^3*VALPHA^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/(1728*Pi^3*VALPHA^2) + 
 (53*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/
  (288*Pi^3*SW2*VALPHA^2) - (11*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/
  (108*Pi^3*SW2*VALPHA^2) + (2*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[1, 1])/(27*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (11*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/
  (54*MZ2*Pi^3*SW2*VALPHA^2) + (MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) - (101*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[1, 1])/(1728*Pi^3*SW2*VALPHA^2) + 
 (31*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/
  (288*Pi^3*SW2*VALPHA^2) + (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[1, 1])/(1728*Pi^3*SW2*VALPHA^2) - 
 (91*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[1, 1])/
  (1728*Pi^3*SW2*VALPHA^2) + (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[1, 1])/(1728*Pi^3*SW2*VALPHA^2) + 
 (11*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl1[1, 1])/(72*Pi^3*VALPHA^2) + 
 (MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl1[1, 1])/(6*MZ2*Pi^3*VALPHA^2) - 
 (25*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[1, 1])/(144*Pi^3*VALPHA^2) + 
 (7*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[1, 1])/(288*Pi^3*VALPHA^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[1, 1])/(576*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[1, 1])/(12*Pi^3*VALPHA^2) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[1, 1])/
  (24*MZ2*Pi^3*VALPHA^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[1, 1])/
  (24*Pi^3*VALPHA^2) + (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[1, 1])/(12*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[1, 1])/
  (24*Pi^3*VALPHA^2) - (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[1, 1])/
  (3*Pi^3*VALPHA^2) + (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[1, 1])/(Pi^3*VALPHA^2) - (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[1, 1])/(Pi^3*VALPHA^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[1, 1])/(6*Pi^3*VALPHA^2) - (MW2^2*MZ*CHl1[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*CHl1[2, 2])/(108*MZ2*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*MZ2*CHl1[2, 2])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHl1[2, 2])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHl1[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHl1[2, 2])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHl1[2, 2])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHl1[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHl1[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHl1[2, 2])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHl1[2, 2])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*CHl1[3, 3])/(36*Pi^3*VALPHA^2) + (MW2^3*MZ*CHl1[3, 3])/
  (108*MZ2*Pi^3*VALPHA^2) + (11*MW2*MZ*MZ2*CHl1[3, 3])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHl1[3, 3])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHl1[3, 3])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHl1[3, 3])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHl1[3, 3])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHl1[3, 3])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHl1[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHl1[3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHl1[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MW2*MZ*CHl3[1, 1])/(288*Pi^3*VALPHA^2) + 
 (37*MT2*MW2*MZ*CHl3[1, 1])/(432*Pi^3*VALPHA^2) + 
 (163*MW2^2*MZ*CHl3[1, 1])/(216*Pi^3*VALPHA^2) + 
 (2*MT2*MW2^3*MZ*CHl3[1, 1])/(27*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*CHl3[1, 1])/(12*MZ2^2*Pi^3*VALPHA^2) - 
 (7*MT2*MW2^2*MZ*CHl3[1, 1])/(54*MZ2*Pi^3*VALPHA^2) - 
 (47*MW2^3*MZ*CHl3[1, 1])/(432*MZ2*Pi^3*VALPHA^2) - 
 (MH2*MZ*MZ2*CHl3[1, 1])/(576*Pi^3*VALPHA^2) - 
 (17*MT2*MZ*MZ2*CHl3[1, 1])/(864*Pi^3*VALPHA^2) - 
 (7*MW2*MZ*MZ2*CHl3[1, 1])/(18*Pi^3*VALPHA^2) + 
 (85*MZ*MZ2^2*CHl3[1, 1])/(3456*Pi^3*VALPHA^2) - 
 (MH2*MW2*MZ*CHl3[1, 1])/(192*Pi^3*SW2*VALPHA^2) + 
 (139*MT2*MW2*MZ*CHl3[1, 1])/(864*Pi^3*SW2*VALPHA^2) - 
 (37*MW2^2*MZ*CHl3[1, 1])/(216*Pi^3*SW2*VALPHA^2) - 
 (2*MT2*MW2^4*MZ*CHl3[1, 1])/(27*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^5*MZ*CHl3[1, 1])/(12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (7*MT2*MW2^3*MZ*CHl3[1, 1])/(27*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (11*MW2^4*MZ*CHl3[1, 1])/(48*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MW2^2*MZ*CHl3[1, 1])/(288*MZ2*Pi^3*SW2*VALPHA^2) - 
 (47*MT2*MW2^2*MZ*CHl3[1, 1])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (11*MW2^3*MZ*CHl3[1, 1])/(48*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MZ*MZ2*CHl3[1, 1])/(576*Pi^3*SW2*VALPHA^2) - 
 (17*MT2*MZ*MZ2*CHl3[1, 1])/(864*Pi^3*SW2*VALPHA^2) + 
 (15*MW2*MZ*MZ2*CHl3[1, 1])/(128*Pi^3*SW2*VALPHA^2) - 
 (101*MZ*MZ2^2*CHl3[1, 1])/(3456*Pi^3*SW2*VALPHA^2) + 
 (7*MW2^2*MZ*SW2*CHl3[1, 1])/(72*Pi^3*VALPHA^2) - 
 (5*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(144*Pi^3*VALPHA^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(576*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl3[1, 1])/(288*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl3[1, 1])/(576*Pi^3*VALPHA^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(48*Pi^3*VALPHA^2) - 
 (49*MW2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(216*Pi^3*VALPHA^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(27*MZ2^2*Pi^3*VALPHA^2) + 
 (17*MW2^2*MZ*A0i[aa0, MT2]*CHl3[1, 1])/(54*MZ2*Pi^3*VALPHA^2) + 
 (17*MZ*MZ2*A0i[aa0, MT2]*CHl3[1, 1])/(432*Pi^3*VALPHA^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(288*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(16*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(3*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(9*MZ2*Pi^3*VALPHA^2) + 
 (7*MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(96*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(24*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(12*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(144*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*Pi^3*VALPHA^2) - 
 (5*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(64*Pi^3*VALPHA^2) + 
 (7*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(72*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(9*MZ2*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(1152*Pi^3*VALPHA^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(576*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(1152*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(16*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(576*MZ2*Pi^3*SW2*VALPHA^2) - 
 (23*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(576*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(1152*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(36*Pi^3*VALPHA^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(48*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(24*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(6*Pi^3*VALPHA^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(288*Pi^3*VALPHA^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(72*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(24*Pi^3*VALPHA^2) - 
 (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(6*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(288*Pi^3*VALPHA^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(576*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*Pi^3*VALPHA^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(288*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(24*Pi^3*VALPHA^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(36*Pi^3*VALPHA^2) + 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*MZ2^2*Pi^3*VALPHA^2) - (17*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(54*MZ2*Pi^3*VALPHA^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(864*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(144*Pi^3*VALPHA^2) + 
 (17*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(48*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(3*MZ2^2*Pi^3*VALPHA^2) + 
 (7*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(72*MZ2*Pi^3*VALPHA^2) - 
 (17*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(288*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(576*Pi^3*VALPHA^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(288*Pi^3*VALPHA^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(576*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(144*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(24*Pi^3*VALPHA^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(48*Pi^3*VALPHA^2) + 
 (7*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(54*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(27*Pi^3*VALPHA^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*MZ2*Pi^3*VALPHA^2) - (47*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(864*Pi^3*VALPHA^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(108*Pi^3*VALPHA^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(1728*Pi^3*VALPHA^2) - 
 (37*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(864*Pi^3*VALPHA^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/(1728*Pi^3*VALPHA^2) + 
 (53*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (288*Pi^3*SW2*VALPHA^2) - (11*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (108*Pi^3*SW2*VALPHA^2) + (2*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(27*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (11*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (54*MZ2*Pi^3*SW2*VALPHA^2) + (MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) - (101*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(1728*Pi^3*SW2*VALPHA^2) + 
 (31*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (288*Pi^3*SW2*VALPHA^2) + (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(1728*Pi^3*SW2*VALPHA^2) - 
 (91*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[1, 1])/
  (1728*Pi^3*SW2*VALPHA^2) + (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[1, 1])/(1728*Pi^3*SW2*VALPHA^2) + 
 (11*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(72*Pi^3*VALPHA^2) + 
 (MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(6*MZ2*Pi^3*VALPHA^2) - 
 (25*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(144*Pi^3*VALPHA^2) + 
 (7*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(288*Pi^3*VALPHA^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[1, 1])/(576*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(12*Pi^3*VALPHA^2) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/
  (6*MZ2^2*Pi^3*VALPHA^2) + (7*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[1, 1])/(24*MZ2*Pi^3*VALPHA^2) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/(8*Pi^3*VALPHA^2) + 
 (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (24*Pi^3*VALPHA^2) + (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[1, 1])/(24*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/
  (24*Pi^3*VALPHA^2) - (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/
  (3*Pi^3*VALPHA^2) + (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(Pi^3*VALPHA^2) - (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(Pi^3*VALPHA^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[1, 1])/(6*Pi^3*VALPHA^2) - (MW2^2*MZ*CHl3[2, 2])/(18*Pi^3*VALPHA^2) + 
 (5*MW2^3*MZ*CHl3[2, 2])/(108*MZ2*Pi^3*VALPHA^2) + 
 (7*MW2*MZ*MZ2*CHl3[2, 2])/(432*Pi^3*VALPHA^2) + 
 (5*MW2^2*MZ*CHl3[2, 2])/(216*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*CHl3[2, 2])/(54*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*CHl3[2, 2])/(27*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*CHl3[2, 2])/(216*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*SW2*CHl3[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHl3[2, 2])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(12*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(9*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(24*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(12*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(144*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(72*MZ2*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(36*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*CHl3[3, 3])/(18*Pi^3*VALPHA^2) + (5*MW2^3*MZ*CHl3[3, 3])/
  (108*MZ2*Pi^3*VALPHA^2) + (7*MW2*MZ*MZ2*CHl3[3, 3])/(432*Pi^3*VALPHA^2) + 
 (5*MW2^2*MZ*CHl3[3, 3])/(216*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*CHl3[3, 3])/(54*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*CHl3[3, 3])/(27*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*CHl3[3, 3])/(216*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*SW2*CHl3[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHl3[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(12*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(9*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(24*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(12*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(144*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(72*MZ2*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*CHq1[1, 1])/(36*Pi^3*VALPHA^2) - (MW2^3*MZ*CHq1[1, 1])/
  (108*MZ2*Pi^3*VALPHA^2) - (11*MW2*MZ*MZ2*CHq1[1, 1])/(432*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*CHq1[1, 1])/(144*Pi^3*VALPHA^2) + (5*MW2^2*MZ*CHq1[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) + (MW2^4*MZ*CHq1[1, 1])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) - (MW2^3*MZ*CHq1[1, 1])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) - (MW2*MZ*MZ2*CHq1[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) + (MW2^2*MZ*SW2*CHq1[1, 1])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*CHq1[1, 1])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*CHq1[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(72*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(144*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2^2*MZ*CHq1[2, 2])/(36*Pi^3*VALPHA^2) - (MW2^3*MZ*CHq1[2, 2])/
  (108*MZ2*Pi^3*VALPHA^2) - (11*MW2*MZ*MZ2*CHq1[2, 2])/(432*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*CHq1[2, 2])/(144*Pi^3*VALPHA^2) + (5*MW2^2*MZ*CHq1[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) + (MW2^4*MZ*CHq1[2, 2])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) - (MW2^3*MZ*CHq1[2, 2])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) - (MW2*MZ*MZ2*CHq1[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) + (MW2^2*MZ*SW2*CHq1[2, 2])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*CHq1[2, 2])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*CHq1[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(72*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(144*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW2*MZ*CHq1[3, 3])/(12*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*CHq1[3, 3])/(24*Pi^3*VALPHA^2) + (5*MT2*MW2^2*MZ*CHq1[3, 3])/
  (36*MZ2*Pi^3*VALPHA^2) - (MW2^3*MZ*CHq1[3, 3])/(108*MZ2*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*CHq1[3, 3])/(144*Pi^3*VALPHA^2) + 
 (7*MW2*MZ*MZ2*CHq1[3, 3])/(432*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*CHq1[3, 3])/(288*Pi^3*VALPHA^2) - (MT2*MW2*MZ*CHq1[3, 3])/
  (144*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*CHq1[3, 3])/(216*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^4*MZ*CHq1[3, 3])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (5*MT2*MW2^3*MZ*CHq1[3, 3])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*CHq1[3, 3])/(27*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^2*MZ*CHq1[3, 3])/(18*MZ2*Pi^3*SW2*VALPHA^2) + 
 (7*MW2^3*MZ*CHq1[3, 3])/(216*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*CHq1[3, 3])/(864*Pi^3*SW2*VALPHA^2) - 
 (2*MT2*MW2*MZ*SW2*CHq1[3, 3])/(9*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*CHq1[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MT2*MW2^2*MZ*SW2*CHq1[3, 3])/(9*MZ2*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*SW2*CHq1[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHq1[3, 3])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*CHq1[3, 3])/(72*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(3*MZ2*Pi^3*VALPHA^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHq1[3, 3])/(144*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^3*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(18*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MT2]*CHq1[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MT2]*CHq1[3, 3])/(9*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(288*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/(24*Pi^3*VALPHA^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(12*MZ2*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*MZ2*Pi^3*VALPHA^2) + 
 (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(24*Pi^3*VALPHA^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*SW2*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*MZ2^3*Pi^3*SW2*VALPHA^2) - (19*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (13*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*MZ2*Pi^3*SW2*VALPHA^2) - (5*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*SW2*VALPHA^2) - 
 (11*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(18*Pi^3*VALPHA^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*MZ2*Pi^3*VALPHA^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*Pi^3*VALPHA^2) - (19*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*Pi^3*VALPHA^2) + (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*Pi^3*VALPHA^2) + (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*MZ2*Pi^3*VALPHA^2) + (13*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(72*Pi^3*VALPHA^2) - 
 (5*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^3*VALPHA^2) - 
 (11*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VALPHA^2) + 
 (19*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*Pi^3*VALPHA^2) - (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*Pi^3*VALPHA^2) - (11*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(72*Pi^3*VALPHA^2) + 
 (5*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*Pi^3*VALPHA^2) - (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*Pi^3*VALPHA^2) - (MW2^2*MZ*CHq3[1, 1])/(6*Pi^3*VALPHA^2) + 
 (5*MW2^3*MZ*CHq3[1, 1])/(36*MZ2*Pi^3*VALPHA^2) + 
 (7*MW2*MZ*MZ2*CHq3[1, 1])/(144*Pi^3*VALPHA^2) + 
 (5*MW2^2*MZ*CHq3[1, 1])/(72*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*CHq3[1, 1])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*CHq3[1, 1])/(9*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*CHq3[1, 1])/(72*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*SW2*CHq3[1, 1])/(12*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHq3[1, 1])/(12*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(4*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(3*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(8*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(4*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/(48*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MW2]*CHq3[1, 1])/(6*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/(12*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(12*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(48*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/(12*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*CHq3[2, 2])/(6*Pi^3*VALPHA^2) + (5*MW2^3*MZ*CHq3[2, 2])/
  (36*MZ2*Pi^3*VALPHA^2) + (7*MW2*MZ*MZ2*CHq3[2, 2])/(144*Pi^3*VALPHA^2) + 
 (5*MW2^2*MZ*CHq3[2, 2])/(72*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*CHq3[2, 2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*CHq3[2, 2])/(9*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*CHq3[2, 2])/(72*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*SW2*CHq3[2, 2])/(12*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHq3[2, 2])/(12*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(4*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(3*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(8*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(4*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/(48*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MW2]*CHq3[2, 2])/(6*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/(12*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(12*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(48*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/(12*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*CHq3[3, 3])/(72*Pi^3*VALPHA^2) + (MT2*MW2^2*MZ*CHq3[3, 3])/
  (36*MZ2*Pi^3*VALPHA^2) - (MW2^3*MZ*CHq3[3, 3])/(36*MZ2*Pi^3*VALPHA^2) - 
 (MT2*MZ*MZ2*CHq3[3, 3])/(144*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*CHq3[3, 3])/(144*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*CHq3[3, 3])/(288*Pi^3*VALPHA^2) + (19*MT2*MW2*MZ*CHq3[3, 3])/
  (144*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*CHq3[3, 3])/(36*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW2^4*MZ*CHq3[3, 3])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (11*MT2*MW2^3*MZ*CHq3[3, 3])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*CHq3[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (11*MT2*MW2^2*MZ*CHq3[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^3*MZ*CHq3[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MZ*MZ2*CHq3[3, 3])/(48*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*MZ2*CHq3[3, 3])/(288*Pi^3*SW2*VALPHA^2) + 
 (2*MT2*MW2*MZ*SW2*CHq3[3, 3])/(9*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*CHq3[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MT2*MW2^2*MZ*SW2*CHq3[3, 3])/(9*MZ2*Pi^3*VALPHA^2) - 
 (MT2*MZ*MZ2*SW2*CHq3[3, 3])/(9*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHq3[3, 3])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*CHq3[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MT2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(8*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(18*Pi^3*VALPHA^2) + 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VALPHA^2) + 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(144*Pi^3*VALPHA^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(16*Pi^3*SW2*VALPHA^2) - 
 (19*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(144*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (11*MW2^3*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(8*MZ2*Pi^3*SW2*VALPHA^2) + 
 (11*MW2^2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(48*Pi^3*SW2*VALPHA^2) - 
 (MT2*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(96*MW2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MZ*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(12*Pi^3*VALPHA^2) - 
 (7*MW2*MZ*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(9*MZ2*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(12*Pi^3*VALPHA^2) - 
 (MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(24*MW2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(288*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*VALPHA^2) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(4*Pi^3*VALPHA^2) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VALPHA^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(3*MZ2*Pi^3*VALPHA^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(16*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(16*Pi^3*SW2*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*SW2*VALPHA^2) - 
 (MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (12*MZ2^2*Pi^3*SW2*VALPHA^2) - (MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(4*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(96*Pi^3*SW2*VALPHA^2) + 
 (MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(96*MW2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*SW2*VALPHA^2) - 
 (MT2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(12*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(12*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) + 
 (MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*MW2*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(12*Pi^3*VALPHA^2) + 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(12*MZ2*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*MZ2*Pi^3*VALPHA^2) - 
 (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) + 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*MZ2^3*Pi^3*SW2*VALPHA^2) + (19*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (13*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*MZ2*Pi^3*SW2*VALPHA^2) + (5*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*SW2*VALPHA^2) + 
 (11*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(18*Pi^3*VALPHA^2) - 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*MZ2*Pi^3*VALPHA^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*Pi^3*VALPHA^2) + (19*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*Pi^3*VALPHA^2) - (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*Pi^3*VALPHA^2) - (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*MZ2*Pi^3*VALPHA^2) - (13*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(72*Pi^3*VALPHA^2) + 
 (5*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VALPHA^2) + 
 (11*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VALPHA^2) - 
 (19*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*Pi^3*VALPHA^2) + (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*Pi^3*VALPHA^2) + (11*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(72*Pi^3*VALPHA^2) - 
 (5*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*Pi^3*VALPHA^2) + (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*Pi^3*VALPHA^2) + (MW2^2*MZ*CHu[1, 1])/(18*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*CHu[1, 1])/(54*MZ2*Pi^3*VALPHA^2) - 
 (11*MW2*MZ*MZ2*CHu[1, 1])/(216*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*CHu[1, 1])/(72*Pi^3*VALPHA^2) + (5*MW2^2*MZ*CHu[1, 1])/
  (108*Pi^3*SW2*VALPHA^2) + (MW2^4*MZ*CHu[1, 1])/
  (27*MZ2^2*Pi^3*SW2*VALPHA^2) - (2*MW2^3*MZ*CHu[1, 1])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) - (MW2*MZ*MZ2*CHu[1, 1])/
  (108*Pi^3*SW2*VALPHA^2) + (MW2^2*MZ*SW2*CHu[1, 1])/(18*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*CHu[1, 1])/(9*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*CHu[1, 1])/(18*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(18*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(12*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(72*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(18*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(9*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2^2*MZ*CHu[2, 2])/(18*Pi^3*VALPHA^2) - (MW2^3*MZ*CHu[2, 2])/
  (54*MZ2*Pi^3*VALPHA^2) - (11*MW2*MZ*MZ2*CHu[2, 2])/(216*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*CHu[2, 2])/(72*Pi^3*VALPHA^2) + (5*MW2^2*MZ*CHu[2, 2])/
  (108*Pi^3*SW2*VALPHA^2) + (MW2^4*MZ*CHu[2, 2])/
  (27*MZ2^2*Pi^3*SW2*VALPHA^2) - (2*MW2^3*MZ*CHu[2, 2])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) - (MW2*MZ*MZ2*CHu[2, 2])/
  (108*Pi^3*SW2*VALPHA^2) + (MW2^2*MZ*SW2*CHu[2, 2])/(18*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*CHu[2, 2])/(9*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*CHu[2, 2])/(18*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(18*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(12*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(72*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(18*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(9*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW2*MZ*CHu[3, 3])/(12*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*CHu[3, 3])/(36*Pi^3*VALPHA^2) + (MT2*MW2^2*MZ*CHu[3, 3])/
  (18*MZ2*Pi^3*VALPHA^2) - (MW2^3*MZ*CHu[3, 3])/(54*MZ2*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*CHu[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*CHu[3, 3])/(108*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*CHu[3, 3])/(36*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*CHu[3, 3])/(216*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^4*MZ*CHu[3, 3])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (2*MT2*MW2^3*MZ*CHu[3, 3])/(9*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*CHu[3, 3])/(54*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (5*MT2*MW2^2*MZ*CHu[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*CHu[3, 3])/(27*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*MZ2*CHu[3, 3])/(216*Pi^3*SW2*VALPHA^2) - 
 (2*MT2*MW2*MZ*SW2*CHu[3, 3])/(9*Pi^3*VALPHA^2) + 
 (MT2*MW2^2*MZ*SW2*CHu[3, 3])/(9*MZ2*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*SW2*CHu[3, 3])/(9*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(6*MZ2*Pi^3*VALPHA^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MT2]*CHu[3, 3])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (2*MW2^3*MZ*A0i[aa0, MT2]*CHu[3, 3])/(9*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MT2]*CHu[3, 3])/(9*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MT2]*CHu[3, 3])/(9*MZ2*Pi^3*VALPHA^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VALPHA^2) - 
 (7*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VALPHA^2) + 
 (5*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*MZ2*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*MZ2*Pi^3*VALPHA^2) - 
 (5*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*Pi^3*VALPHA^2) + 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(288*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*MZ2^3*Pi^3*SW2*VALPHA^2) - (7*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHu[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*MZ2*Pi^3*SW2*VALPHA^2) - (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*MZ2*Pi^3*SW2*VALPHA^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*SW2*VALPHA^2) + (MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*VALPHA^2) + (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*Pi^3*VALPHA^2) + (MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*MZ2*Pi^3*VALPHA^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*Pi^3*VALPHA^2) - (7*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*VALPHA^2) + (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*Pi^3*VALPHA^2) + (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*MZ2*Pi^3*VALPHA^2) + (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*VALPHA^2) - (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*Pi^3*VALPHA^2) + (MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (288*Pi^3*VALPHA^2) + (5*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*VALPHA^2) - (MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*VALPHA^2) - (MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*Pi^3*VALPHA^2) + (7*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHu[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*Pi^3*VALPHA^2) - 
 (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cld[1, 1, 1, 1])/(216*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[1, 1, 1, 1])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 1, 1])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cld[1, 1, 2, 2])/(216*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[1, 1, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 2, 2])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cld[1, 1, 3, 3])/(216*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[1, 1, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 3, 3])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[1, 1, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*Cle[1, 1, 1, 1])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 1, 1])/(72*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[1, 1, 1, 1])/(108*Pi^3*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[1, 1, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 1, 1])/(48*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 2, 2])/(216*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[1, 1, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 2, 2])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 3, 3])/(216*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[1, 1, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 3, 3])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*Cle[2, 2, 1, 1])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 1, 1])/(108*Pi^3*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[2, 2, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 1, 1])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*Cle[3, 3, 1, 1])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 1, 1])/(108*Pi^3*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[3, 3, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 1, 1])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*Cll[1, 1, 1, 1])/(108*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 1, 1])/(54*Pi^3*VALPHA^2) - 
 (5*MZ*MZ2^2*Cll[1, 1, 1, 1])/(432*Pi^3*VALPHA^2) + 
 (5*CW2*MZ*MZ2^2*Cll[1, 1, 1, 1])/(216*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*Cll[1, 1, 1, 1])/(216*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[1, 1, 1, 1])/(108*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(72*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 1, 1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*Cll[1, 1, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 2, 2])/(54*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*Cll[1, 1, 2, 2])/(108*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 1, 2, 2])/(54*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(72*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*Cll[1, 1, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 3, 3])/(54*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*Cll[1, 1, 3, 3])/(108*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 1, 3, 3])/(54*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(72*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*Cll[1, 2, 2, 1])/(432*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 2, 2, 1])/(216*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(216*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(108*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*Cll[1, 3, 3, 1])/(432*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 3, 3, 1])/(216*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*Cll[1, 3, 3, 1])/(216*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[1, 3, 3, 1])/(108*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(144*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(72*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*Clq1[1, 1, 1, 1])/(216*Pi^3*VALPHA^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[1, 1, 1, 1])/(108*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*Clq1[1, 1, 1, 1])/(216*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*Clq1[1, 1, 1, 1])/(108*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 1, 1])/(144*Pi^3*VALPHA^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 1, 1])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 1, 1])/(144*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*Clq1[1, 1, 2, 2])/(216*Pi^3*VALPHA^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[1, 1, 2, 2])/(108*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*Clq1[1, 1, 2, 2])/(216*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*Clq1[1, 1, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 2, 2])/(144*Pi^3*VALPHA^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 2, 2])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 2, 2])/(144*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*Clq1[1, 1, 3, 3])/(36*Pi^3*VALPHA^2) + 
 (CW2*MT2*MW2*MZ*Clq1[1, 1, 3, 3])/(18*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*Clq1[1, 1, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (CW2*MT2*MZ*MZ2*Clq1[1, 1, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*Clq1[1, 1, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*MZ2*Clq1[1, 1, 3, 3])/(54*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*Clq1[1, 1, 3, 3])/(864*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*Clq1[1, 1, 3, 3])/(432*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MT2]*Clq1[1, 1, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq1[1, 1, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq1[1, 1, 3, 3])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq1[1, 1, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[1, 1, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 3, 3])/(288*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[1, 1, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/(36*Pi^3*VALPHA^2) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/
  (18*Pi^3*VALPHA^2) + (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[1, 1, 3, 3])/(288*Pi^3*VALPHA^2) - 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/
  (144*Pi^3*VALPHA^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/
  (72*Pi^3*VALPHA^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[1, 1, 3, 3])/(36*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/(288*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[1, 1, 3, 3])/
  (144*Pi^3*VALPHA^2) + (MW2*MZ*MZ2*Clq3[1, 1, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[1, 1, 1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 1, 1])/(48*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 1, 1])/(24*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*Clq3[1, 1, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[1, 1, 2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 2, 2])/(48*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 2, 2])/(24*Pi^3*VALPHA^2) + 
 (MT2*MW2*MZ*Clq3[1, 1, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (CW2*MT2*MW2*MZ*Clq3[1, 1, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MT2*MZ*MZ2*Clq3[1, 1, 3, 3])/(144*Pi^3*VALPHA^2) + 
 (CW2*MT2*MZ*MZ2*Clq3[1, 1, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*Clq3[1, 1, 3, 3])/(288*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*Clq3[1, 1, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(36*Pi^3*VALPHA^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq3[1, 1, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[1, 1, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq3[1, 1, 3, 3])/(288*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq3[1, 1, 3, 3])/(144*Pi^3*VALPHA^2) + 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/
  (18*Pi^3*VALPHA^2) - (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[1, 1, 3, 3])/(288*Pi^3*VALPHA^2) + 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/
  (144*Pi^3*VALPHA^2) + (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/
  (72*Pi^3*VALPHA^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[1, 1, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/(288*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[1, 1, 3, 3])/
  (144*Pi^3*VALPHA^2) + (MZ*MZ2^2*SW2*Clu[1, 1, 1, 1])/(108*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[1, 1, 1, 1])/(54*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[1, 1, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[1, 1, 1, 1])/(36*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*Clu[1, 1, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[1, 1, 2, 2])/(54*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[1, 1, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[1, 1, 2, 2])/(36*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*SW2*Clu[1, 1, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (CW2*MT2*MZ*MZ2*SW2*Clu[1, 1, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Clu[1, 1, 3, 3])/(216*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Clu[1, 1, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[1, 1, 3, 3])/(36*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[1, 1, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[1, 1, 3, 3])/(32*Pi^3*VALPHA^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[1, 1, 3, 3])/
  (16*Pi^3*VALPHA^2) + (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[1, 1, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[1, 1, 3, 3])/
  (18*Pi^3*VALPHA^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[1, 1, 3, 3])/
  (72*Pi^3*VALPHA^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[1, 1, 3, 3])/(36*Pi^3*VALPHA^2) - (MW2*MZ*MZ2*SW2*Cqe[1, 1, 1, 1])/
  (108*Pi^3*VALPHA^2) + (MZ*MZ2^2*SW2*Cqe[1, 1, 1, 1])/(108*Pi^3*VALPHA^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 1, 1])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*Cqe[2, 2, 1, 1])/(108*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*Cqe[2, 2, 1, 1])/(108*Pi^3*VALPHA^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 1, 1])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*SW2*Cqe[3, 3, 1, 1])/(18*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*SW2*Cqe[3, 3, 1, 1])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*Cqe[3, 3, 1, 1])/(54*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*Cqe[3, 3, 1, 1])/(432*Pi^3*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MT2]*Cqe[3, 3, 1, 1])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Cqe[3, 3, 1, 1])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 1, 1])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 1, 1])/(144*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 1, 1])/
  (18*Pi^3*VALPHA^2) + (11*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, 1, 1])/(144*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 1, 1])/
  (36*Pi^3*VALPHA^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 1, 1])/
  (144*Pi^3*VALPHA^2) + (Sqrt[2]*MT*MW2^2*SW2*CuB[3, 3])/
  (3*Pi^3*SW*VALPHA^2) - (Sqrt[2]*MT*MW2^3*SW2*CuB[3, 3])/
  (3*MZ2*Pi^3*SW*VALPHA^2) - (MT*MW2*MZ2*SW2*CuB[3, 3])/
  (6*Sqrt[2]*Pi^3*SW*VALPHA^2) - (Sqrt[2]*MT*MW2*MZ2*SW2^3*CuB[3, 3])/
  (3*Pi^3*SW*VALPHA^2) - (MT*MW2^2*A0i[aa0, MT2]*CuB[3, 3])/
  (Sqrt[2]*MT2*Pi^3*SW*SW2*VALPHA^2) + 
 (Sqrt[2]*MT*MW2^5*A0i[aa0, MT2]*CuB[3, 3])/(3*MT2*MZ2^3*Pi^3*SW*SW2*
   VALPHA^2) - (Sqrt[2]*MT*MW2^4*A0i[aa0, MT2]*CuB[3, 3])/
  (MT2*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + (13*MT*MW2^3*A0i[aa0, MT2]*CuB[3, 3])/
  (6*Sqrt[2]*MT2*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (MT*MW2*MZ2*A0i[aa0, MT2]*CuB[3, 3])/(6*Sqrt[2]*MT2*Pi^3*SW*SW2*VALPHA^2) - 
 (2*Sqrt[2]*MT*MW2^2*SW2*A0i[aa0, MT2]*CuB[3, 3])/(3*MT2*Pi^3*SW*VALPHA^2) + 
 (Sqrt[2]*MT*MW2^3*SW2*A0i[aa0, MT2]*CuB[3, 3])/
  (3*MT2*MZ2*Pi^3*SW*VALPHA^2) + (Sqrt[2]*MT*MW2*MZ2*SW2*A0i[aa0, MT2]*
   CuB[3, 3])/(3*MT2*Pi^3*SW*VALPHA^2) + 
 (MT*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(2*Sqrt[2]*Pi^3*VALPHA^2) - 
 (3*MT*MW2*MZ2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (8*Sqrt[2]*Pi^3*VALPHA^2) + (7*MT*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(12*Sqrt[2]*Pi^3*SW2*VALPHA^2) + 
 (Sqrt[2]*MT*MW2^4*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*MZ2^2*Pi^3*SW2*VALPHA^2) - (13*MT*MW2^3*SW*B0i[bb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(12*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) - 
 (5*MT*MW2*MZ2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (48*Sqrt[2]*Pi^3*SW2*VALPHA^2) + 
 (Sqrt[2]*MT*MW2^2*SW*SW2*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*Pi^3*VALPHA^2) - (5*MT*MW2*MZ2*SW*SW2*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VALPHA^2) + (Sqrt[2]*MT*MW2^3*SW*B0i[dbb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(3*Pi^3*VALPHA^2) - 
 (13*MT*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VALPHA^2) + (7*MT*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(12*Sqrt[2]*Pi^3*VALPHA^2) - 
 (5*MT*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (48*Sqrt[2]*Pi^3*VALPHA^2) + (Sqrt[2]*MT*MW2*MZ2^2*SW*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/(3*Pi^3*VALPHA^2) - 
 (5*MT*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VALPHA^2) + (Sqrt[2]*MT*MW*MW2*MZ*SW2*CuW[3, 3])/
  (3*Pi^3*VALPHA^2) - (Sqrt[2]*MT*MW*MW2^2*MZ*SW2*CuW[3, 3])/
  (3*MZ2*Pi^3*VALPHA^2) - (MT*MW*MZ*MZ2*SW2*CuW[3, 3])/
  (6*Sqrt[2]*Pi^3*VALPHA^2) - (Sqrt[2]*MT*MW*MZ*MZ2*SW2^3*CuW[3, 3])/
  (3*Pi^3*VALPHA^2) - (3*MT*MW*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*VALPHA^2) + (MT*MW*MW2*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VALPHA^2) + (3*MT*MW*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*SW2*VALPHA^2) - (MT*MW*MW2*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MT2*Pi^3*SW2*VALPHA^2) + 
 (Sqrt[2]*MT*MW*MW2^4*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (3*MT2*MZ2^3*Pi^3*SW2*VALPHA^2) + (MT*MW*MW2^2*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (2*Sqrt[2]*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (Sqrt[2]*MT*MW*MW2^3*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (MT2*MZ2^2*Pi^3*SW2*VALPHA^2) - (3*MT*MW*MW2*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) + 
 (13*MT*MW*MW2^2*MZ*A0i[aa0, MT2]*CuW[3, 3])/(6*Sqrt[2]*MT2*MZ2*Pi^3*SW2*
   VALPHA^2) + (MT*MW*MZ*MZ2*A0i[aa0, MT2]*CuW[3, 3])/
  (6*Sqrt[2]*MT2*Pi^3*SW2*VALPHA^2) - (MT*MW*MZ*MZ2*A0i[aa0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*MW2*Pi^3*SW2*VALPHA^2) + (MT*MW*MZ*SW2*A0i[aa0, MT2]*CuW[3, 3])/
  (2*Sqrt[2]*Pi^3*VALPHA^2) - (2*Sqrt[2]*MT*MW*MW2*MZ*SW2*A0i[aa0, MT2]*
   CuW[3, 3])/(3*MT2*Pi^3*VALPHA^2) + 
 (Sqrt[2]*MT*MW*MW2^2*MZ*SW2*A0i[aa0, MT2]*CuW[3, 3])/
  (3*MT2*MZ2*Pi^3*VALPHA^2) + (Sqrt[2]*MT*MW*MZ*MZ2*SW2*A0i[aa0, MT2]*
   CuW[3, 3])/(3*MT2*Pi^3*VALPHA^2) - 
 (MT*MW*MZ*MZ2*SW2*A0i[aa0, MT2]*CuW[3, 3])/(4*Sqrt[2]*MW2*Pi^3*VALPHA^2) + 
 (3*MT*MT2*MW*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3*VALPHA^2) - 
 (3*MT*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3*VALPHA^2) - 
 (MT*MT2*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VALPHA^2) + (MT*MW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(Sqrt[2]*MZ2*Pi^3*VALPHA^2) - 
 (3*MT*MT2*MW*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*SW2*VALPHA^2) + 
 (3*MT*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*SW2*VALPHA^2) - (MT*MT2*MW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(2*Sqrt[2]*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT*MW*MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (2*Sqrt[2]*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (3*MT*MT2*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) - 
 (3*MT*MW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT*MW*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*SW2*VALPHA^2) + 
 (MT*MT2*MW*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*MW2*Pi^3*SW2*VALPHA^2) - 
 (MT*MT2*MW*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (2*Sqrt[2]*Pi^3*VALPHA^2) + (MT*MW*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(2*Sqrt[2]*Pi^3*VALPHA^2) - 
 (MT*MW*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*VALPHA^2) + (MT*MT2*MW*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(4*Sqrt[2]*MW2*Pi^3*VALPHA^2) + 
 (7*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*VALPHA^2) + (2*Sqrt[2]*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(3*Pi^3*VALPHA^2) - (11*MT*MW*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(6*Sqrt[2]*MZ2*Pi^3*VALPHA^2) - 
 (5*MT*MW*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*VALPHA^2) + (5*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(48*Sqrt[2]*Pi^3*SW2*VALPHA^2) - 
 (Sqrt[2]*MT*MW*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*MZ2^3*Pi^3*SW2*VALPHA^2) + (13*MT*MW*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(12*Sqrt[2]*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (7*MT*MW*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) + 
 (5*MT*MW*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*Pi^3*VALPHA^2) - 
 (Sqrt[2]*MT*MW*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*MZ2*Pi^3*VALPHA^2) + (13*MT*MW*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(12*Sqrt[2]*Pi^3*VALPHA^2) - 
 (Sqrt[2]*MT*MW*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*MZ2*Pi^3*VALPHA^2) - (7*MT*MW*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(12*Sqrt[2]*Pi^3*VALPHA^2) + 
 (5*MT*MW*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (48*Sqrt[2]*Pi^3*VALPHA^2) - (Sqrt[2]*MT*MW*MW2*MZ*MZ2*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/(3*Pi^3*VALPHA^2) + 
 (5*MT*MW*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*Pi^3*VALPHA^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam61_aEW_MW_MZ_Zmumu.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(4*CWw*MW*MW2^2*MZ)/(3*Pi^3*VALPHA^3) + (CW2*CWw*MW*MW2^2*MZ)/
  (12*Pi^3*VALPHA^3) + (CWw*MW*MW2^4*MZ)/(MZ2^2*Pi^3*VALPHA^3) - 
 (25*CWw*MW*MW2^3*MZ)/(12*MZ2*Pi^3*VALPHA^3) - 
 (13*CWw*MW*MW2*MZ*MZ2)/(48*Pi^3*VALPHA^3) - (5*CW2*CWw*MW*MW2*MZ*MZ2)/
  (48*Pi^3*VALPHA^3) + (CW2*CWw*MW*MZ*MZ2^2)/(32*Pi^3*VALPHA^3) + 
 (CWw*MW*MW2^2*MZ*SW2^2)/(Pi^3*VALPHA^3) - (13*CWw*MW*MW2*MZ*MZ2*SW2^2)/
  (12*Pi^3*VALPHA^3) + (CW2*CWw*MW*MZ*MZ2^2*SW2^2)/(12*Pi^3*VALPHA^3) + 
 (CHD*MT2*MW2*MZ)/(3*Pi^3*VALPHA^2) - (CHbox*MW2^2*MZ)/(216*Pi^3*VALPHA^2) + 
 (17*CHD*MW2^2*MZ)/(24*Pi^3*VALPHA^2) + (4*CHD*MT2*MW2^4*MZ)/
  (27*MZ2^3*Pi^3*VALPHA^2) - (CHD*MW2^5*MZ)/(6*MZ2^3*Pi^3*VALPHA^2) - 
 (7*CHD*MT2*MW2^3*MZ)/(54*MZ2^2*Pi^3*VALPHA^2) + 
 (35*CHD*MW2^4*MZ)/(216*MZ2^2*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ)/(144*MZ2*Pi^3*VALPHA^2) - 
 (17*CHD*MT2*MW2^2*MZ)/(72*MZ2*Pi^3*VALPHA^2) - 
 (107*CHD*MW2^3*MZ)/(288*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MH2*MZ*MZ2)/(288*Pi^3*VALPHA^2) - (85*CHD*MT2*MZ*MZ2)/
  (864*Pi^3*VALPHA^2) + (CHbox*MW2*MZ*MZ2)/(108*Pi^3*VALPHA^2) - 
 (2011*CHD*MW2*MZ*MZ2)/(3456*Pi^3*VALPHA^2) - 
 (CHbox*MZ*MZ2^2)/(288*Pi^3*VALPHA^2) + (665*CHD*MZ*MZ2^2)/
  (3456*Pi^3*VALPHA^2) + (CHWB*MH2*MW*MW2)/(36*Pi^3*SW*VALPHA^2) - 
 (13*CHWB*MT2*MW*MW2)/(18*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^2)/(48*MW*Pi^3*SW*VALPHA^2) + 
 (59*CHWB*MT2*MW2^2)/(72*MW*Pi^3*SW*VALPHA^2) + 
 (31*CHWB*MW*MW2^2)/(27*Pi^3*SW*VALPHA^2) - 
 (11*CHWB*MW2^3)/(12*MW*Pi^3*SW*VALPHA^2) + (16*CHWB*MT2*MW*MW2^4)/
  (27*MZ2^3*Pi^3*SW*VALPHA^2) - (16*CHWB*MT2*MW2^5)/
  (27*MW*MZ2^3*Pi^3*SW*VALPHA^2) - (2*CHWB*MW*MW2^5)/
  (3*MZ2^3*Pi^3*SW*VALPHA^2) + (2*CHWB*MW2^6)/(3*MW*MZ2^3*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^3)/(9*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW2^4)/(9*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (89*CHWB*MW*MW2^4)/(54*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (89*CHWB*MW2^5)/(54*MW*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2^2)/(36*MZ2*Pi^3*SW*VALPHA^2) + 
 (101*CHWB*MT2*MW*MW2^2)/(54*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2^3)/(72*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (205*CHWB*MT2*MW2^3)/(108*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (53*CHWB*MW*MW2^3)/(36*MZ2*Pi^3*SW*VALPHA^2) + 
 (59*CHWB*MW2^4)/(36*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MZ2)/(144*Pi^3*SW*VALPHA^2) + 
 (17*CHWB*MT2*MW*MZ2)/(216*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2)/(144*MW*Pi^3*SW*VALPHA^2) - 
 (23*CHWB*MT2*MW2*MZ2)/(216*MW*Pi^3*SW*VALPHA^2) - 
 (29*CHWB*MW*MW2*MZ2)/(48*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2^2*MZ2)/(16*MW*Pi^3*SW*VALPHA^2) + 
 (101*CHWB*MW*MZ2^2)/(864*Pi^3*SW*VALPHA^2) - 
 (37*CHWB*MW2*MZ2^2)/(864*MW*Pi^3*SW*VALPHA^2) + 
 (CHD*MH2*MW2*MZ)/(128*Pi^3*SW2^2*VALPHA^2) - 
 (19*CHD*MW2^2*MZ)/(576*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW2^5*MZ)/(18*MZ2^4*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW2^6*MZ)/(6*MZ2^4*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW2^4*MZ)/(72*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW2^4*MZ)/(9*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (67*CHD*MW2^5*MZ)/(216*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW2^3*MZ)/(32*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (5*CHD*MT2*MW2^3*MZ)/(72*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (17*CHD*MW2^4*MZ)/(144*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (7*CHD*MH2*MW2^2*MZ)/(288*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW2^2*MZ)/(72*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (11*CHD*MW2^3*MZ)/(216*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MZ*MZ2)/(1152*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MW2*MZ*MZ2)/(3456*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MZ*MZ2^2)/(1152*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW2*MZ)/(576*Pi^3*SW2*VALPHA^2) + 
 (17*CHD*MT2*MW2*MZ)/(864*Pi^3*SW2*VALPHA^2) - 
 (29*CHD*MW2^2*MZ)/(192*Pi^3*SW2*VALPHA^2) + 
 (4*CHD*MT2*MW2^5*MZ)/(27*MZ2^4*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^6*MZ)/(6*MZ2^4*Pi^3*SW2*VALPHA^2) - 
 (4*CHD*MT2*MW2^4*MZ)/(9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (89*CHD*MW2^5*MZ)/(216*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2^3*MZ)/(144*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (101*CHD*MT2*MW2^3*MZ)/(216*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (53*CHD*MW2^4*MZ)/(144*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ)/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (13*CHD*MT2*MW2^2*MZ)/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (31*CHD*MW2^3*MZ)/(108*MZ2*Pi^3*SW2*VALPHA^2) + 
 (101*CHD*MW2*MZ*MZ2)/(3456*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MH2*MW*MW2)/(96*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*CW2*MH2*MW*MW2)/(288*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW*MW2)/(16*Pi^3*SW*SW2*VALPHA^2) - 
 (13*CHWB*CW2*MT2*MW*MW2)/(144*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MH2*MW2^2)/(288*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (31*CHWB*MT2*MW2^2)/(144*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^2)/(8*Pi^3*SW*SW2*VALPHA^2) + (209*CHWB*CW2*MW*MW2^2)/
  (432*Pi^3*SW*SW2*VALPHA^2) - (25*CHWB*MW2^3)/(48*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (8*CHWB*MT2*MW*MW2^5)/(27*MZ2^4*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW*MW2^6)/(3*MZ2^4*Pi^3*SW*SW2*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^4)/(27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (8*CHWB*CW2*MT2*MW*MW2^4)/(27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MT2*MW2^5)/(27*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (23*CHWB*MW*MW2^5)/(54*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW*MW2^5)/(3*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MW2^6)/(9*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW*MW2^3)/(72*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (29*CHWB*MT2*MW*MW2^3)/(108*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (16*CHWB*CW2*MT2*MW*MW2^3)/(27*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^4)/(72*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (23*CHWB*MT2*MW2^4)/(36*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (115*CHWB*MW*MW2^4)/(432*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (23*CHWB*CW2*MW*MW2^4)/(54*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (101*CHWB*MW2^5)/(54*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MH2*MW*MW2^2)/(288*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MW2^2)/(72*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (13*CHWB*MT2*MW*MW2^2)/(144*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (29*CHWB*CW2*MT2*MW*MW2^2)/(108*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^3)/(36*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (61*CHWB*MT2*MW2^3)/(108*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (209*CHWB*MW*MW2^3)/(432*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (115*CHWB*CW2*MW*MW2^3)/(432*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (83*CHWB*MW2^4)/(54*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MZ2)/(96*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MT2*MW*MZ2)/(16*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2)/(288*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (13*CHWB*MT2*MW2*MZ2)/(432*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2*MZ2)/(96*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MW2*MZ2)/(8*Pi^3*SW*SW2*VALPHA^2) + 
 (13*CHWB*MW2^2*MZ2)/(216*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MZ2^2)/(96*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2*MZ2^2)/(1728*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW*MW2*SW2)/(36*Pi^3*SW*VALPHA^2) - 
 (3*CHWB*MT2*MW*MW2*SW2)/(2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^2*SW2)/(36*MW*Pi^3*SW*VALPHA^2) + 
 (31*CHWB*MT2*MW2^2*SW2)/(18*MW*Pi^3*SW*VALPHA^2) - 
 (2*CHWB*MW*MW2^2*SW2)/(3*Pi^3*SW*VALPHA^2) - 
 (17*CHWB*MW2^3*SW2)/(24*MW*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^3*SW2)/(27*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW2^4*SW2)/(27*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (2*CHWB*MW*MW2^4*SW2)/(3*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (2*CHWB*MW2^5*SW2)/(3*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW*MW2^2*SW2)/(9*MZ2*Pi^3*SW*VALPHA^2) - 
 (17*CHWB*MT2*MW2^3*SW2)/(9*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (89*CHWB*MW*MW2^3*SW2)/(54*MZ2*Pi^3*SW*VALPHA^2) + 
 (61*CHWB*MW2^4*SW2)/(27*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MZ2*SW2)/(36*Pi^3*SW*VALPHA^2) + 
 (17*CHWB*MT2*MW*MZ2*SW2)/(54*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2*SW2)/(36*MW*Pi^3*SW*VALPHA^2) - 
 (23*CHWB*MT2*MW2*MZ2*SW2)/(54*MW*Pi^3*SW*VALPHA^2) + 
 (49*CHWB*MW*MW2*MZ2*SW2)/(18*Pi^3*SW*VALPHA^2) - 
 (289*CHWB*MW2^2*MZ2*SW2)/(144*MW*Pi^3*SW*VALPHA^2) - 
 (49*CHWB*MW*MZ2^2*SW2)/(54*Pi^3*SW*VALPHA^2) + 
 (229*CHWB*MW2*MZ2^2*SW2)/(216*MW*Pi^3*SW*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2*SW2^2)/(16*Pi^3*VALPHA^2) - 
 (CHbox*MZ*MZ2^2*SW2^2)/(72*Pi^3*VALPHA^2) + (CHbox*MH2*MZ*A0i[aa0, MH2])/
  (288*Pi^3*VALPHA^2) + (CHB*MW2*MZ*A0i[aa0, MH2])/(12*Pi^3*VALPHA^2) - 
 (CHbox*MW2*MZ*A0i[aa0, MH2])/(144*Pi^3*VALPHA^2) + 
 (CHD*MW2*MZ*A0i[aa0, MH2])/(288*Pi^3*VALPHA^2) - 
 (CHW*MW2*MZ*A0i[aa0, MH2])/(48*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MH2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (CHB*MW2^2*MZ*A0i[aa0, MH2])/(12*MZ2*Pi^3*VALPHA^2) + 
 (CHbox*MW2^2*MZ*A0i[aa0, MH2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (13*CHD*MW2^2*MZ*A0i[aa0, MH2])/(576*MZ2*Pi^3*VALPHA^2) + 
 (CHW*MW2^2*MZ*A0i[aa0, MH2])/(24*MZ2*Pi^3*VALPHA^2) - 
 (CHB*MZ*MZ2*A0i[aa0, MH2])/(48*Pi^3*VALPHA^2) + 
 (CHbox*MZ*MZ2*A0i[aa0, MH2])/(576*Pi^3*VALPHA^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MH2])/(256*Pi^3*VALPHA^2) + 
 (CHWB*MH2*MW*A0i[aa0, MH2])/(288*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2*A0i[aa0, MH2])/(192*MW*Pi^3*SW*VALPHA^2) - 
 (29*CHWB*MW*MW2*A0i[aa0, MH2])/(576*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW*MW2*A0i[aa0, MH2])/(48*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2^2*A0i[aa0, MH2])/(24*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^3*A0i[aa0, MH2])/(144*MW*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*A0i[aa0, MH2])/(96*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MH2])/(96*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*A0i[aa0, MH2])/(16*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^3*A0i[aa0, MH2])/(6*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MZ2*A0i[aa0, MH2])/(1152*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2*A0i[aa0, MH2])/(144*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MW*MZ2*A0i[aa0, MH2])/(64*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2*A0i[aa0, MH2])/(12*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MZ2^2*A0i[aa0, MH2])/(96*MW*Pi^3*SW*VALPHA^2) + 
 (CHD*MH2*MZ*A0i[aa0, MH2])/(384*Pi^3*SW2*VALPHA^2) - 
 (25*CHD*MW2*MZ*A0i[aa0, MH2])/(2304*Pi^3*SW2*VALPHA^2) - 
 (13*CHD*MW2^3*MZ*A0i[aa0, MH2])/(576*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2*MZ*A0i[aa0, MH2])/(288*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^2*MZ*A0i[aa0, MH2])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MH2])/(768*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MZ*MZ2*A0i[aa0, MH2])/(2304*MW2*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2*MZ*SW2*A0i[aa0, MH2])/(144*Pi^3*VALPHA^2) - 
 (CHD*MH2*MZ*SW2*A0i[aa0, MH2])/(576*Pi^3*VALPHA^2) - 
 (CHB*MW2*MZ*SW2*A0i[aa0, MH2])/(8*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW2*MZ*SW2*A0i[aa0, MH2])/(144*MZ2*Pi^3*VALPHA^2) + 
 (5*CHB*MZ*MZ2*SW2*A0i[aa0, MH2])/(48*Pi^3*VALPHA^2) + 
 (CHD*MZ*MZ2*SW2*A0i[aa0, MH2])/(48*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(576*MW2*Pi^3*VALPHA^2) - 
 (CHD*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(576*MW2*Pi^3*VALPHA^2) + 
 (CHWB*MH2*MW*SW2*A0i[aa0, MH2])/(576*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MH2*MW*SW2*A0i[aa0, MH2])/(144*Pi^3*SW*VALPHA^2) - 
 (11*CHWB*MW*MW2*SW2*A0i[aa0, MH2])/(144*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(144*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2*SW2*A0i[aa0, MH2])/(32*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MZ2*SW2*A0i[aa0, MH2])/(576*MW2*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MZ2*SW2*A0i[aa0, MH2])/(192*MW2*Pi^3*SW*VALPHA^2) - 
 (CHB*MZ*MZ2*SW2^2*A0i[aa0, MH2])/(12*Pi^3*VALPHA^2) + 
 (CHbox*MZ*MZ2*SW2^2*A0i[aa0, MH2])/(144*Pi^3*VALPHA^2) - 
 (CHWB*MH2*MW2*SW2^2*A0i[aa0, MH2])/(144*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MZ2*SW2^2*A0i[aa0, MH2])/(288*MW*Pi^3*SW*VALPHA^2) + 
 (3*CHWB*MW*MZ2*SW2^2*A0i[aa0, MH2])/(16*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MZ2*SW2^2*A0i[aa0, MH2])/(288*MW2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2*SW2^2*A0i[aa0, MH2])/(6*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MZ2^2*SW2^2*A0i[aa0, MH2])/(24*MW*Pi^3*SW*VALPHA^2) + 
 (CHbox*MH2*MZ*MZ2*SW2^3*A0i[aa0, MH2])/(144*MW2*Pi^3*VALPHA^2) - 
 (CHD*MW2*MZ*A0i[aa0, MT2])/(3*Pi^3*VALPHA^2) - 
 (4*CHD*MW2^4*MZ*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*VALPHA^2) + 
 (7*CHD*MW2^3*MZ*A0i[aa0, MT2])/(54*MZ2^2*Pi^3*VALPHA^2) + 
 (CHD*MT2*MW2*MZ*A0i[aa0, MT2])/(48*MZ2*Pi^3*VALPHA^2) + 
 (17*CHD*MW2^2*MZ*A0i[aa0, MT2])/(72*MZ2*Pi^3*VALPHA^2) + 
 (85*CHD*MZ*MZ2*A0i[aa0, MT2])/(864*Pi^3*VALPHA^2) - 
 (CHWB*MT2*MW*A0i[aa0, MT2])/(12*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW2*A0i[aa0, MT2])/(12*MW*Pi^3*SW*VALPHA^2) + 
 (13*CHWB*MW*MW2*A0i[aa0, MT2])/(18*Pi^3*SW*VALPHA^2) - 
 (59*CHWB*MW2^2*A0i[aa0, MT2])/(72*MW*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MW*MW2^4*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MW2^5*A0i[aa0, MT2])/(27*MW*MZ2^3*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MW*MW2^3*A0i[aa0, MT2])/(9*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MW2^4*A0i[aa0, MT2])/(9*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW*MW2*A0i[aa0, MT2])/(6*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MT2*MW2^2*A0i[aa0, MT2])/(12*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (101*CHWB*MW*MW2^2*A0i[aa0, MT2])/(54*MZ2*Pi^3*SW*VALPHA^2) + 
 (205*CHWB*MW2^3*A0i[aa0, MT2])/(108*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MT2*MZ2*A0i[aa0, MT2])/(96*MW*Pi^3*SW*VALPHA^2) - 
 (17*CHWB*MW*MZ2*A0i[aa0, MT2])/(216*Pi^3*SW*VALPHA^2) + 
 (23*CHWB*MW2*MZ2*A0i[aa0, MT2])/(216*MW*Pi^3*SW*VALPHA^2) + 
 (CHD*MW2^5*MZ*A0i[aa0, MT2])/(18*MZ2^4*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW2^3*MZ*A0i[aa0, MT2])/(48*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^4*MZ*A0i[aa0, MT2])/(9*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW2^2*MZ*A0i[aa0, MT2])/(48*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MW2^3*MZ*A0i[aa0, MT2])/(72*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW2*MZ*A0i[aa0, MT2])/(192*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^2*MZ*A0i[aa0, MT2])/(72*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (17*CHD*MW2*MZ*A0i[aa0, MT2])/(864*Pi^3*SW2*VALPHA^2) - 
 (4*CHD*MW2^5*MZ*A0i[aa0, MT2])/(27*MZ2^4*Pi^3*SW2*VALPHA^2) + 
 (4*CHD*MW2^4*MZ*A0i[aa0, MT2])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (CHD*MT2*MW2^2*MZ*A0i[aa0, MT2])/(24*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (101*CHD*MW2^3*MZ*A0i[aa0, MT2])/(216*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MT2*MW2*MZ*A0i[aa0, MT2])/(48*MZ2*Pi^3*SW2*VALPHA^2) + 
 (13*CHD*MW2^2*MZ*A0i[aa0, MT2])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MT2*MW*A0i[aa0, MT2])/(32*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*CW2*MT2*MW*A0i[aa0, MT2])/(48*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MT2*MW2*A0i[aa0, MT2])/(24*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2*A0i[aa0, MT2])/(16*Pi^3*SW*SW2*VALPHA^2) + 
 (13*CHWB*CW2*MW*MW2*A0i[aa0, MT2])/(144*Pi^3*SW*SW2*VALPHA^2) - 
 (31*CHWB*MW2^2*A0i[aa0, MT2])/(144*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (8*CHWB*MW*MW2^5*A0i[aa0, MT2])/(27*MZ2^4*Pi^3*SW*SW2*VALPHA^2) + 
 (16*CHWB*MW*MW2^4*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (8*CHWB*CW2*MW*MW2^4*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MW2^5*A0i[aa0, MT2])/(27*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW*MW2^2*A0i[aa0, MT2])/(12*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MT2*MW2^3*A0i[aa0, MT2])/(12*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (29*CHWB*MW*MW2^3*A0i[aa0, MT2])/(108*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (16*CHWB*CW2*MW*MW2^3*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (23*CHWB*MW2^4*A0i[aa0, MT2])/(36*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*MT2*MW*MW2*A0i[aa0, MT2])/(48*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MT2*MW*MW2*A0i[aa0, MT2])/(12*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MT2*MW2^2*A0i[aa0, MT2])/(48*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (13*CHWB*MW*MW2^2*A0i[aa0, MT2])/(144*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (29*CHWB*CW2*MW*MW2^2*A0i[aa0, MT2])/(108*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (61*CHWB*MW2^3*A0i[aa0, MT2])/(108*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MZ2*A0i[aa0, MT2])/(192*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MZ2*A0i[aa0, MT2])/(16*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MT2*MW*MZ2*A0i[aa0, MT2])/(32*MW2*Pi^3*SW*SW2*VALPHA^2) + 
 (13*CHWB*MW2*MZ2*A0i[aa0, MT2])/(432*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW*SW2*A0i[aa0, MT2])/(6*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW2*SW2*A0i[aa0, MT2])/(6*MW*Pi^3*SW*VALPHA^2) + 
 (3*CHWB*MW*MW2*SW2*A0i[aa0, MT2])/(2*Pi^3*SW*VALPHA^2) - 
 (31*CHWB*MW2^2*SW2*A0i[aa0, MT2])/(18*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*SW2*A0i[aa0, MT2])/(9*MT2*Pi^3*SW*VALPHA^2) + 
 (4*CHWB*CW2*MW*MW2^2*SW2*A0i[aa0, MT2])/(27*MT2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MW*MW2^3*SW2*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MW2^4*SW2*A0i[aa0, MT2])/(27*MW*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MW*MW2^2*SW2*A0i[aa0, MT2])/(9*MZ2*Pi^3*SW*VALPHA^2) + 
 (17*CHWB*MW2^3*SW2*A0i[aa0, MT2])/(9*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (4*CHWB*MW*MW2^3*SW2*A0i[aa0, MT2])/(27*MT2*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MT2*MZ2*SW2*A0i[aa0, MT2])/(24*MW*Pi^3*SW*VALPHA^2) - 
 (17*CHWB*MW*MZ2*SW2*A0i[aa0, MT2])/(54*Pi^3*SW*VALPHA^2) + 
 (23*CHWB*MW2*MZ2*SW2*A0i[aa0, MT2])/(54*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW*MW2*MZ2*SW2*A0i[aa0, MT2])/(9*MT2*Pi^3*SW*VALPHA^2) - 
 (5*CW2*CWw*MW*MW2*MZ*A0i[aa0, MW2])/(4*Pi^3*VALPHA^3) + 
 (7*CW2*CWw*MW*MZ*MZ2*A0i[aa0, MW2])/(8*Pi^3*VALPHA^3) - 
 (15*CWw*MW*MW2*MZ*A0i[aa0, MW2])/(8*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW*MW2^4*MZ*A0i[aa0, MW2])/(MZ2^3*Pi^3*SW2*VALPHA^3) - 
 (7*CWw*MW*MW2^3*MZ*A0i[aa0, MW2])/(2*MZ2^2*Pi^3*SW2*VALPHA^3) + 
 (4*CWw*MW*MW2^2*MZ*A0i[aa0, MW2])/(MZ2*Pi^3*SW2*VALPHA^3) + 
 (5*CWw*MW*MZ*MZ2*A0i[aa0, MW2])/(16*Pi^3*SW2*VALPHA^3) - 
 (5*CWw*MW*MW2*MZ*SW2*A0i[aa0, MW2])/(2*Pi^3*VALPHA^3) + 
 (CWw*MW*MW2^2*MZ*SW2*A0i[aa0, MW2])/(MZ2*Pi^3*VALPHA^3) + 
 (5*CWw*MW*MZ*MZ2*SW2*A0i[aa0, MW2])/(4*Pi^3*VALPHA^3) - 
 (CHD*MW2*MZ*A0i[aa0, MW2])/(288*Pi^3*VALPHA^2) + 
 (CHW*MW2*MZ*A0i[aa0, MW2])/(4*Pi^3*VALPHA^2) + 
 (CHD*MW2^4*MZ*A0i[aa0, MW2])/(6*MZ2^3*Pi^3*VALPHA^2) - 
 (5*CHD*MW2^3*MZ*A0i[aa0, MW2])/(24*MZ2^2*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MW2])/(72*MZ2*Pi^3*VALPHA^2) - 
 (CHbox*MW2^2*MZ*A0i[aa0, MW2])/(36*MZ2*Pi^3*VALPHA^2) + 
 (25*CHD*MW2^2*MZ*A0i[aa0, MW2])/(72*MZ2*Pi^3*VALPHA^2) - 
 (CHW*MW2^2*MZ*A0i[aa0, MW2])/(3*MZ2*Pi^3*VALPHA^2) + 
 (CHbox*MZ*MZ2*A0i[aa0, MW2])/(72*Pi^3*VALPHA^2) - 
 (29*CHD*MZ*MZ2*A0i[aa0, MW2])/(576*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MZ*MZ2*A0i[aa0, MW2])/(144*MW2*Pi^3*VALPHA^2) + 
 (CHD*MH2*MZ*MZ2*A0i[aa0, MW2])/(576*MW2*Pi^3*VALPHA^2) - 
 (CHD*MZ*MZ2^2*A0i[aa0, MW2])/(576*MW2*Pi^3*VALPHA^2) + 
 (49*CHWB*MW*MW2*A0i[aa0, MW2])/(144*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^3*A0i[aa0, MW2])/(6*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MW2*A0i[aa0, MW2])/(72*MZ2*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW*MW2^2*A0i[aa0, MW2])/(24*MZ2*Pi^3*SW*VALPHA^2) - 
 (49*CHWB*MW*MZ2*A0i[aa0, MW2])/(288*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MZ2*A0i[aa0, MW2])/(576*MW2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^2*A0i[aa0, MW2])/(576*MW2*Pi^3*SW*VALPHA^2) + 
 (7*CHbox*MH2*MZ*A0i[aa0, MW2])/(576*Pi^3*SW2^2*VALPHA^2) - 
 (7*CHD*MH2*MZ*A0i[aa0, MW2])/(2304*Pi^3*SW2^2*VALPHA^2) - 
 (7*CHbox*MW2*MZ*A0i[aa0, MW2])/(288*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW2*MZ*A0i[aa0, MW2])/(18*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^5*MZ*A0i[aa0, MW2])/(6*MZ2^4*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2*MW2^3*MZ*A0i[aa0, MW2])/(72*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW2^3*MZ*A0i[aa0, MW2])/(144*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW2^4*MZ*A0i[aa0, MW2])/(36*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (23*CHD*MW2^4*MZ*A0i[aa0, MW2])/(72*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHbox*MH2*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (7*CHD*MH2*MW2^2*MZ*A0i[aa0, MW2])/(576*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (5*CHbox*MW2^3*MZ*A0i[aa0, MW2])/(72*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^3*MZ*A0i[aa0, MW2])/(12*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MW2])/(32*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MH2*MW2*MZ*A0i[aa0, MW2])/(576*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW2^2*MZ*A0i[aa0, MW2])/(16*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (59*CHD*MW2^2*MZ*A0i[aa0, MW2])/(576*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MZ*MZ2*A0i[aa0, MW2])/(288*Pi^3*SW2^2*VALPHA^2) - 
 (13*CHD*MZ*MZ2*A0i[aa0, MW2])/(2304*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2*MZ*MZ2*A0i[aa0, MW2])/(576*MW2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MZ*MZ2*A0i[aa0, MW2])/(2304*MW2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MZ*MZ2^2*A0i[aa0, MW2])/(2304*MW2*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MW2*MZ*A0i[aa0, MW2])/(192*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2*MZ*A0i[aa0, MW2])/(8*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^5*MZ*A0i[aa0, MW2])/(6*MZ2^4*Pi^3*SW2*VALPHA^2) - 
 (5*CHD*MW2^4*MZ*A0i[aa0, MW2])/(12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (97*CHD*MW2^3*MZ*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2^3*MZ*A0i[aa0, MW2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2*MZ*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW2*VALPHA^2) - 
 (11*CHD*MW2^2*MZ*A0i[aa0, MW2])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW2^2*MZ*A0i[aa0, MW2])/(4*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MZ*MZ2*A0i[aa0, MW2])/(48*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MH2*MW*A0i[aa0, MW2])/(192*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*CW2*MH2*MW*A0i[aa0, MW2])/(288*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2*A0i[aa0, MW2])/(144*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (193*CHWB*MW*MW2*A0i[aa0, MW2])/(288*Pi^3*SW*SW2*VALPHA^2) - 
 (659*CHWB*CW2*MW*MW2*A0i[aa0, MW2])/(288*Pi^3*SW*SW2*VALPHA^2) + 
 (61*CHWB*MW2^2*A0i[aa0, MW2])/(144*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^5*A0i[aa0, MW2])/(3*MZ2^4*Pi^3*SW*SW2*VALPHA^2) + 
 (2*CHWB*MW*MW2^4*A0i[aa0, MW2])/(9*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MW2^4*A0i[aa0, MW2])/(3*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MW2^5*A0i[aa0, MW2])/(9*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW*MW2^2*A0i[aa0, MW2])/(72*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^3*A0i[aa0, MW2])/(72*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (317*CHWB*MW*MW2^3*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (2*CHWB*CW2*MW*MW2^3*A0i[aa0, MW2])/(9*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (145*CHWB*MW2^4*A0i[aa0, MW2])/(72*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*MH2*MW*MW2*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW*MW2*A0i[aa0, MW2])/(72*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MH2*MW2^2*A0i[aa0, MW2])/(288*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (659*CHWB*MW*MW2^2*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (317*CHWB*CW2*MW*MW2^2*A0i[aa0, MW2])/(144*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (233*CHWB*MW2^3*A0i[aa0, MW2])/(144*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MZ2*A0i[aa0, MW2])/(1152*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW*MZ2*A0i[aa0, MW2])/(192*Pi^3*SW*SW2*VALPHA^2) + 
 (193*CHWB*CW2*MW*MZ2*A0i[aa0, MW2])/(288*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW*MZ2*A0i[aa0, MW2])/(192*MW2*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*MW2*MZ2*A0i[aa0, MW2])/(192*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MZ2^2*A0i[aa0, MW2])/(384*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW*MZ2^2*A0i[aa0, MW2])/(192*MW2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHW*MW2*MZ*SW2*A0i[aa0, MW2])/(6*Pi^3*VALPHA^2) + 
 (CHW*MZ*MZ2*SW2*A0i[aa0, MW2])/(12*Pi^3*VALPHA^2) - 
 (CHWB*MH2*MW*SW2*A0i[aa0, MW2])/(72*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2*SW2*A0i[aa0, MW2])/(72*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2*SW2*A0i[aa0, MW2])/(72*Pi^3*SW*VALPHA^2) + 
 (89*CHWB*MW2^2*SW2*A0i[aa0, MW2])/(72*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*SW2*A0i[aa0, MW2])/(6*MZ2*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MW2^3*SW2*A0i[aa0, MW2])/(9*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MZ2*SW2*A0i[aa0, MW2])/(288*MW*Pi^3*SW*VALPHA^2) - 
 (23*CHWB*MW*MZ2*SW2*A0i[aa0, MW2])/(48*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MZ2*SW2*A0i[aa0, MW2])/(288*MW2*Pi^3*SW*VALPHA^2) - 
 (3*CHWB*MW2*MZ2*SW2*A0i[aa0, MW2])/(16*MW*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MZ2^2*SW2*A0i[aa0, MW2])/(96*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^2*SW2*A0i[aa0, MW2])/(288*MW2*Pi^3*SW*VALPHA^2) + 
 (CW2*CWw*MW*MW2*MZ*A0i[aa0, MZ2])/(Pi^3*VALPHA^3) - 
 (3*CW2*CWw*MW*MZ*MZ2*A0i[aa0, MZ2])/(4*Pi^3*VALPHA^3) + 
 (3*CWw*MW*MW2*MZ*A0i[aa0, MZ2])/(8*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW*MW2^3*MZ*A0i[aa0, MZ2])/(2*MZ2^2*Pi^3*SW2*VALPHA^3) - 
 (3*CWw*MW*MW2^2*MZ*A0i[aa0, MZ2])/(4*MZ2*Pi^3*SW2*VALPHA^3) - 
 (CWw*MW*MZ*MZ2*A0i[aa0, MZ2])/(16*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW*MW2*MZ*SW2*A0i[aa0, MZ2])/(2*Pi^3*VALPHA^3) - 
 (CWw*MW*MZ*MZ2*SW2*A0i[aa0, MZ2])/(4*Pi^3*VALPHA^3) + 
 (CHbox*MH2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VALPHA^2) - 
 (CHB*MW2*MZ*A0i[aa0, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHbox*MW2*MZ*A0i[aa0, MZ2])/(144*Pi^3*VALPHA^2) - 
 (CHD*MW2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VALPHA^2) - 
 (11*CHW*MW2*MZ*A0i[aa0, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHD*MW2^3*MZ*A0i[aa0, MZ2])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MH2*MW2*MZ*A0i[aa0, MZ2])/(576*MZ2*Pi^3*VALPHA^2) + 
 (CHB*MW2^2*MZ*A0i[aa0, MZ2])/(12*MZ2*Pi^3*VALPHA^2) + 
 (CHbox*MW2^2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (5*CHD*MW2^2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VALPHA^2) + 
 (7*CHW*MW2^2*MZ*A0i[aa0, MZ2])/(24*MZ2*Pi^3*VALPHA^2) + 
 (CHB*MZ*MZ2*A0i[aa0, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHbox*MZ*MZ2*A0i[aa0, MZ2])/(192*Pi^3*VALPHA^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MZ2])/(72*Pi^3*VALPHA^2) + 
 (CHD*MZ*MZ2^2*A0i[aa0, MZ2])/(576*MW2*Pi^3*VALPHA^2) + 
 (CHWB*MH2*MW*A0i[aa0, MZ2])/(144*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2*A0i[aa0, MZ2])/(192*MW*Pi^3*SW*VALPHA^2) - 
 (589*CHWB*MW2^2*A0i[aa0, MZ2])/(864*MW*Pi^3*SW*VALPHA^2) - 
 (5*CHWB*MW*MW2^3*A0i[aa0, MZ2])/(18*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (53*CHWB*MW2^4*A0i[aa0, MZ2])/(216*MW*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*A0i[aa0, MZ2])/(72*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MZ2])/(144*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*A0i[aa0, MZ2])/(8*MZ2*Pi^3*SW*VALPHA^2) + 
 (22*CHWB*MW2^3*A0i[aa0, MZ2])/(27*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2*A0i[aa0, MZ2])/(288*Pi^3*SW*VALPHA^2) + 
 (133*CHWB*MW2*MZ2*A0i[aa0, MZ2])/(864*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MZ2^2*A0i[aa0, MZ2])/(576*MW*Pi^3*SW*VALPHA^2) - 
 (5*CHD*MW2*MZ*A0i[aa0, MZ2])/(192*Pi^3*SW2^2*VALPHA^2) - 
 (5*CHD*MW2^5*MZ*A0i[aa0, MZ2])/(36*MZ2^4*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW2^3*MZ*A0i[aa0, MZ2])/(288*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (37*CHD*MW2^4*MZ*A0i[aa0, MZ2])/(144*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ*A0i[aa0, MZ2])/(288*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (11*CHD*MW2^3*MZ*A0i[aa0, MZ2])/(48*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW2*MZ*A0i[aa0, MZ2])/(1152*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (11*CHD*MW2^2*MZ*A0i[aa0, MZ2])/(96*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MZ2])/(2304*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MZ*MZ2^2*A0i[aa0, MZ2])/(2304*MW2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW2*MZ*A0i[aa0, MZ2])/(288*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2*MZ*A0i[aa0, MZ2])/(1152*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW2*MZ*A0i[aa0, MZ2])/(8*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2*MW2^3*MZ*A0i[aa0, MZ2])/(144*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (5*CHD*MW2^4*MZ*A0i[aa0, MZ2])/(72*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MH2*MW2^2*MZ*A0i[aa0, MZ2])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2^2*MZ*A0i[aa0, MZ2])/(288*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MW2^3*MZ*A0i[aa0, MZ2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^3*MZ*A0i[aa0, MZ2])/(32*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW2^3*MZ*A0i[aa0, MZ2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MZ2])/(576*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2*MZ*A0i[aa0, MZ2])/(576*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MW2^2*MZ*A0i[aa0, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2^2*MZ*A0i[aa0, MZ2])/(4*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MZ*MZ2*A0i[aa0, MZ2])/(48*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2*A0i[aa0, MZ2])/(1152*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MW*MW2*A0i[aa0, MZ2])/(288*Pi^3*SW*SW2*VALPHA^2) + 
 (43*CHWB*CW2*MW*MW2*A0i[aa0, MZ2])/(72*Pi^3*SW*SW2*VALPHA^2) + 
 (47*CHWB*MW2^2*A0i[aa0, MZ2])/(72*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (20*CHWB*MW*MW2^5*A0i[aa0, MZ2])/(27*MZ2^4*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW*MW2^3*A0i[aa0, MZ2])/(144*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^4*A0i[aa0, MZ2])/(144*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (49*CHWB*MW*MW2^4*A0i[aa0, MZ2])/(27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (20*CHWB*CW2*MW*MW2^4*A0i[aa0, MZ2])/(27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (35*CHWB*MW2^5*A0i[aa0, MZ2])/(54*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW*MW2^2*A0i[aa0, MZ2])/(192*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^3*A0i[aa0, MZ2])/(288*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (91*CHWB*MW*MW2^3*A0i[aa0, MZ2])/(54*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (49*CHWB*CW2*MW*MW2^3*A0i[aa0, MZ2])/(27*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (103*CHWB*MW2^4*A0i[aa0, MZ2])/(72*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW*MW2*A0i[aa0, MZ2])/(192*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MZ2])/(576*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (43*CHWB*MW*MW2^2*A0i[aa0, MZ2])/(72*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (91*CHWB*CW2*MW*MW2^2*A0i[aa0, MZ2])/(54*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (37*CHWB*MW2^3*A0i[aa0, MZ2])/(27*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MZ2*A0i[aa0, MZ2])/(192*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*CW2*MW*MZ2*A0i[aa0, MZ2])/(288*Pi^3*SW*SW2*VALPHA^2) - 
 (119*CHWB*MW2*MZ2*A0i[aa0, MZ2])/(864*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MZ2^2*A0i[aa0, MZ2])/(128*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MZ2^2*A0i[aa0, MZ2])/(192*MW2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHbox*MH2*MZ*SW2*A0i[aa0, MZ2])/(72*Pi^3*VALPHA^2) + 
 (CHB*MW2*MZ*SW2*A0i[aa0, MZ2])/(8*Pi^3*VALPHA^2) + 
 (CHbox*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*Pi^3*VALPHA^2) + 
 (CHW*MW2*MZ*SW2*A0i[aa0, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (5*CHB*MZ*MZ2*SW2*A0i[aa0, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHbox*MZ*MZ2*SW2*A0i[aa0, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHW*MZ*MZ2*SW2*A0i[aa0, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHWB*MH2*MW*SW2*A0i[aa0, MZ2])/(36*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2*SW2*A0i[aa0, MZ2])/(72*MW*Pi^3*SW*VALPHA^2) + 
 (19*CHWB*MW*MW2*SW2*A0i[aa0, MZ2])/(72*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2^2*SW2*A0i[aa0, MZ2])/(144*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^2*SW2*A0i[aa0, MZ2])/(144*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (4*CHWB*MW*MW2^2*SW2*A0i[aa0, MZ2])/(9*MZ2*Pi^3*SW*VALPHA^2) - 
 (4*CHWB*MW2^3*SW2*A0i[aa0, MZ2])/(9*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2*SW2*A0i[aa0, MZ2])/(72*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MW2*MZ2*SW2*A0i[aa0, MZ2])/(48*MW*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MZ2^2*SW2*A0i[aa0, MZ2])/(144*MW*Pi^3*SW*VALPHA^2) + 
 (CHB*MZ*MZ2*SW2^2*A0i[aa0, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHB*MH2*MW2*MZ*SW2*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW2*MZ*SW2*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHB*MW2^2*MZ*SW2*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHW*MW2^2*MZ*SW2*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHB*MH2*MW2^2*MZ*SW2*B0i[bb0, 0, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) - 
 (CHW*MH2*MW2^2*MZ*SW2*B0i[bb0, 0, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) + 
 (CHB*MH2*MZ*MZ2*SW2*B0i[bb0, 0, MH2, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHW*MH2*MZ*MZ2*SW2*B0i[bb0, 0, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHB*MW2*MZ*MZ2*SW2*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHW*MW2*MZ*MZ2*SW2*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHB*MZ*MZ2^2*SW2*B0i[bb0, 0, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHW*MZ*MZ2^2*SW2*B0i[bb0, 0, MH2, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHWB*MH2*MW2^2*SW2*B0i[bb0, 0, MH2, MZ2])/(8*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^3*SW2*B0i[bb0, 0, MH2, MZ2])/(12*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2^3*SW2*B0i[bb0, 0, MH2, MZ2])/(12*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2*SW2*B0i[bb0, 0, MH2, MZ2])/(16*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^2*MZ2*SW2*B0i[bb0, 0, MH2, MZ2])/(8*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MZ2^2*SW2*B0i[bb0, 0, MH2, MZ2])/(96*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2^2*SW2*B0i[bb0, 0, MH2, MZ2])/(16*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MZ2^3*SW2*B0i[bb0, 0, MH2, MZ2])/(96*MW*Pi^3*SW*VALPHA^2) + 
 (CHB*MH2*MZ*MZ2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHW*MH2*MZ*MZ2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHB*MZ*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHW*MZ*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(12*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(24*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(12*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MZ2^3*SW2^3*B0i[bb0, 0, MH2, MZ2])/(24*MW*Pi^3*SW*VALPHA^2) - 
 (CHD*CW2*MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VALPHA^2) - 
 (CHD*CW2*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VALPHA^2) + 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VALPHA^2) - 
 (CHD*MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*VALPHA^2) + 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(24*MZ2*Pi^3*VALPHA^2) + 
 (CHWB*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(6*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(6*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(3*Pi^3*SW*VALPHA^2) - 
 (CHWB*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(4*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(4*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^3*B0i[bb0, MW2, 0, MT2])/(2*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2])/(96*MW2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*SW*VALPHA^2) - 
 (CHD*MT2^2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(48*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW2^4*MZ*B0i[bb0, MW2, 0, MT2])/(48*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW2^5*MZ*B0i[bb0, MW2, 0, MT2])/(24*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(48*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(48*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^4*MZ*B0i[bb0, MW2, 0, MT2])/(24*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(192*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(192*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(96*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^4*MZ*B0i[bb0, MW2, 0, MT2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(16*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(8*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*CW2*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2^2*MW2*B0i[bb0, MW2, 0, MT2])/(24*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*CW2*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW2^2*B0i[bb0, MW2, 0, MT2])/(24*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^3*B0i[bb0, MW2, 0, MT2])/(12*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MT2^2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(24*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MT2^2*MW2^3*B0i[bb0, MW2, 0, MT2])/
  (12*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MT2*MW*MW2^3*B0i[bb0, MW2, 0, MT2])/(24*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW2^4*B0i[bb0, MW2, 0, MT2])/(12*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW*MW2^4*B0i[bb0, MW2, 0, MT2])/(12*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^5*B0i[bb0, MW2, 0, MT2])/(6*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/
  (12*MZ2*Pi^3*SW*SW2*VALPHA^2) + (5*CHWB*MT2^2*MW2^2*B0i[bb0, MW2, 0, MT2])/
  (48*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/
  (12*MZ2*Pi^3*SW*SW2*VALPHA^2) + (5*CHWB*MT2*MW2^3*B0i[bb0, MW2, 0, MT2])/
  (48*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW*MW2^3*B0i[bb0, MW2, 0, MT2])/
  (24*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, 0, MT2])/
  (6*MZ2*Pi^3*SW*SW2*VALPHA^2) - (5*CHWB*MW2^4*B0i[bb0, MW2, 0, MT2])/
  (24*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MT2^2*MZ2*B0i[bb0, MW2, 0, MT2])/
  (192*MW*Pi^3*SW*SW2*VALPHA^2) - (CHWB*CW2*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2])/
  (32*Pi^3*SW*SW2*VALPHA^2) - (CHWB*CW2*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2])/
  (32*MW2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MT2*MW2*MZ2*B0i[bb0, MW2, 0, MT2])/
  (192*MW*Pi^3*SW*SW2*VALPHA^2) + (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2])/
  (16*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MW2^2*MZ2*B0i[bb0, MW2, 0, MT2])/
  (96*MW*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MT2^2*MW*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*Pi^3*SW*VALPHA^2) - (CHWB*MT2^2*MW2*SW2*B0i[bb0, MW2, 0, MT2])/
  (12*MW*Pi^3*SW*VALPHA^2) - (CHWB*MT2*MW*MW2*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*Pi^3*SW*VALPHA^2) - (CHWB*MT2*MW2^2*SW2*B0i[bb0, MW2, 0, MT2])/
  (12*MW*Pi^3*SW*VALPHA^2) + (CHWB*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MT2])/
  (12*Pi^3*SW*VALPHA^2) + (CHWB*MW2^3*SW2*B0i[bb0, MW2, 0, MT2])/
  (6*MW*Pi^3*SW*VALPHA^2) + (CHWB*MT2^2*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (48*MW*Pi^3*SW*VALPHA^2) + (CHWB*MT2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (48*Pi^3*SW*VALPHA^2) + (CHWB*MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (48*MW2*Pi^3*SW*VALPHA^2) + (CHWB*MT2*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (48*MW*Pi^3*SW*VALPHA^2) - (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*Pi^3*SW*VALPHA^2) - (CHWB*MW2^2*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*MW*Pi^3*SW*VALPHA^2) - (CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/
  (12*MZ2*Pi^3*VALPHA^2) - (CHWB*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/
  (12*Pi^3*SW*VALPHA^2) + (5*CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/
  (6*Pi^3*SW*VALPHA^2) + (CHWB*MW2^3*B0i[bb0, MW2, 0, MW2])/
  (6*MW*Pi^3*SW*VALPHA^2) + (CHWB*MW*MW2^4*B0i[bb0, MW2, 0, MW2])/
  (3*MZ2^2*Pi^3*SW*VALPHA^2) - (CHWB*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/
  (6*MZ2*Pi^3*SW*VALPHA^2) - (2*CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/
  (3*MZ2*Pi^3*SW*VALPHA^2) - (CHWB*MW2^4*B0i[bb0, MW2, 0, MW2])/
  (6*MW*MZ2*Pi^3*SW*VALPHA^2) - (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2])/
  (4*Pi^3*SW*VALPHA^2) - (CHWB*MW2^2*MZ2*B0i[bb0, MW2, 0, MW2])/
  (24*MW*Pi^3*SW*VALPHA^2) - (CHD*MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/
  (48*Pi^3*SW2*VALPHA^2) - (CHD*MW2^4*MZ*B0i[bb0, MW2, 0, MW2])/
  (12*MZ2^2*Pi^3*SW2*VALPHA^2) + (CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/
  (12*MZ2*Pi^3*SW2*VALPHA^2) - (CHD*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/
  (12*Pi^3*VALPHA^2) + (CHWB*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/
  (Pi^3*SW*VALPHA^2) - (4*CHWB*MW*MW2^3*SW2*B0i[bb0, MW2, 0, MW2])/
  (3*MZ2*Pi^3*SW*VALPHA^2) + (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/
  (12*Pi^3*SW*VALPHA^2) - (CHWB*MW*MW2^2*SW2^2*B0i[bb0, MW2, 0, MW2])/
  (Pi^3*SW*VALPHA^2) + (CHWB*MW*MW2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2])/
  (6*Pi^3*SW*VALPHA^2) - (CHWB*MW2^2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2])/
  (6*MW*Pi^3*SW*VALPHA^2) + (CHW*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (4*Pi^3*VALPHA^2) - (CHW*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (2*Pi^3*VALPHA^2) + (CHbox*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (72*MZ2*Pi^3*VALPHA^2) + (CHD*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (144*MZ2*Pi^3*VALPHA^2) - (CHbox*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (18*MZ2*Pi^3*VALPHA^2) - (CHD*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (36*MZ2*Pi^3*VALPHA^2) - (CHW*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (3*MZ2*Pi^3*VALPHA^2) + (CHbox*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (6*MZ2*Pi^3*VALPHA^2) + (CHD*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (12*MZ2*Pi^3*VALPHA^2) + (2*CHW*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (3*MZ2*Pi^3*VALPHA^2) + (CHbox*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (36*Pi^3*VALPHA^2) - (CHD*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (144*Pi^3*VALPHA^2) - (CHbox*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (144*MW2*Pi^3*VALPHA^2) + (CHD*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (576*MW2*Pi^3*VALPHA^2) - (CHbox*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (12*Pi^3*VALPHA^2) + (CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (48*Pi^3*VALPHA^2) - (CHWB*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/
  (36*Pi^3*SW*VALPHA^2) + (CHWB*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (9*Pi^3*SW*VALPHA^2) - (CHWB*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (3*Pi^3*SW*VALPHA^2) + (CHWB*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (24*MZ2*Pi^3*SW*VALPHA^2) - (CHWB*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (6*MZ2*Pi^3*SW*VALPHA^2) + (CHWB*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (2*MZ2*Pi^3*SW*VALPHA^2) + (CHWB*MH2*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (144*Pi^3*SW*VALPHA^2) - (CHWB*MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (576*MW2*Pi^3*SW*VALPHA^2) - (CHWB*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (48*Pi^3*SW*VALPHA^2) + (7*CHbox*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (576*Pi^3*SW2^2*VALPHA^2) - (7*CHD*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (2304*Pi^3*SW2^2*VALPHA^2) - (7*CHbox*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (144*Pi^3*SW2^2*VALPHA^2) + (7*CHD*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (576*Pi^3*SW2^2*VALPHA^2) + (7*CHbox*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (48*Pi^3*SW2^2*VALPHA^2) - (7*CHD*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (192*Pi^3*SW2^2*VALPHA^2) - (CHbox*MH2^2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (72*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2^2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(144*MZ2^3*Pi^3*SW2^2*
   VALPHA^2) + (CHbox*MH2*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/
  (18*MZ2^3*Pi^3*SW2^2*VALPHA^2) - (CHD*MH2*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/
  (36*MZ2^3*Pi^3*SW2^2*VALPHA^2) - (CHbox*MW2^5*MZ*B0i[bb0, MW2, MH2, MW2])/
  (6*MZ2^3*Pi^3*SW2^2*VALPHA^2) + (CHD*MW2^5*MZ*B0i[bb0, MW2, MH2, MW2])/
  (12*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHbox*MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (144*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (7*CHD*MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (576*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (5*CHbox*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (36*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (7*CHD*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(144*MZ2^2*Pi^3*SW2^2*
   VALPHA^2) + (5*CHbox*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/
  (12*MZ2^2*Pi^3*SW2^2*VALPHA^2) - (7*CHD*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/
  (48*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(32*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(576*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(8*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (5*CHD*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(144*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (3*CHbox*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(8*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(48*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(576*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(576*MW2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(2304*MW2*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(192*Pi^3*SW2^2*VALPHA^2) - 
 (CHW*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/(3*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(24*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(8*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(2*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(576*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*CW2*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(288*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW2*B0i[bb0, MW2, MH2, MW2])/(144*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*CW2*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^2*B0i[bb0, MW2, MH2, MW2])/(36*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^3*B0i[bb0, MW2, MH2, MW2])/(12*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (144*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW2^3*B0i[bb0, MW2, MH2, MW2])/(72*MW*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) + (CHWB*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (36*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MH2*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  (18*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW*MW2^4*B0i[bb0, MW2, MH2, MW2])/(12*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^5*B0i[bb0, MW2, MH2, MW2])/(6*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(288*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (72*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MH2^2*MW2^2*B0i[bb0, MW2, MH2, MW2])/(288*MW*MZ2*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (72*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (18*MZ2*Pi^3*SW*SW2*VALPHA^2) + (5*CHWB*MH2*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (72*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (24*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (6*MZ2*Pi^3*SW*SW2*VALPHA^2) - (5*CHWB*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  (24*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (1152*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (192*MW2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MH2*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (288*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/(16*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/(96*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHW*MH2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/(6*Pi^3*VALPHA^2) + 
 (CHW*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/(3*Pi^3*VALPHA^2) + 
 (CHW*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VALPHA^2) - 
 (CHW*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(6*Pi^3*VALPHA^2) + 
 (CHWB*MH2^2*MW*SW2*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2^2*MW2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2])/(36*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2])/(18*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^3*SW2*B0i[bb0, MW2, MH2, MW2])/(6*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(288*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(288*MW2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(24*MW*Pi^3*SW*VALPHA^2) + 
 (4*CW2*CWw*MW*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VALPHA^3) - 
 (4*CW2*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VALPHA^3) + 
 (3*CW2*CWw*MW*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^3*VALPHA^3) + 
 (9*CWw*MW*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^3*SW2*VALPHA^3) + 
 (2*CWw*MW*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(MZ2^2*Pi^3*SW2*VALPHA^3) - 
 (7*CWw*MW*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(2*MZ2*Pi^3*SW2*VALPHA^3) - 
 (5*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(8*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3*SW2*VALPHA^3) + 
 (2*CWw*MW*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VALPHA^3) - 
 (3*CWw*MW*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(2*Pi^3*VALPHA^3) + 
 (CWw*MW*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^3*VALPHA^3) + 
 (11*CHD*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VALPHA^2) - 
 (2*CHD*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*VALPHA^2) - 
 (17*CHD*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(18*MZ2*Pi^3*VALPHA^2) + 
 (19*CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*VALPHA^2) - 
 (CHD*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VALPHA^2) - 
 (CHD*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*Pi^3*VALPHA^2) + 
 (9*CHWB*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^3*SW*VALPHA^2) - 
 (4*CHWB*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (19*CHWB*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2*Pi^3*SW*VALPHA^2) + 
 (17*CHWB*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(8*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*Pi^3*SW*VALPHA^2) - 
 (7*CHD*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(24*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^5*MZ*B0i[bb0, MW2, MW2, MZ2])/(4*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(48*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (59*CHD*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(144*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (41*CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(576*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(256*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(2304*MW2*Pi^3*SW2^2*VALPHA^2) - 
 (11*CHD*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*SW2*VALPHA^2) - 
 (2*CHD*MW2^5*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (4*CHD*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (67*CHD*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*SW2*VALPHA^2) - 
 (5*CHWB*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*SW*SW2*VALPHA^2) + 
 (83*CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(18*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^5*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (11*CHWB*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(36*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (2*CHWB*CW2*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (3*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - (25*CHWB*MW2^5*B0i[bb0, MW2, MW2, MZ2])/
  (18*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (31*CHWB*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(72*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (35*CHWB*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(24*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(32*Pi^3*SW*SW2*VALPHA^2) - 
 (89*CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*Pi^3*SW*SW2*VALPHA^2) - (5*CHWB*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (12*MW*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*SW*SW2*VALPHA^2) + (19*CHWB*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW*SW2*VALPHA^2) + (47*CHWB*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*MW*Pi^3*SW*SW2*VALPHA^2) - (7*CHWB*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (384*MW*Pi^3*SW*SW2*VALPHA^2) + (CHWB*CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (192*MW2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*SW*VALPHA^2) - 
 (25*CHWB*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(18*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(MZ2*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(8*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*MW*Pi^3*SW*VALPHA^2) - 
 (3*CHWB*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3*SW*VALPHA^2) + 
 (13*CHWB*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*MW*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(96*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(288*MW2*Pi^3*SW*VALPHA^2) + 
 (CHbox*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VALPHA^2) - 
 (CHW*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VALPHA^2) - 
 (CHbox*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHD*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHW*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHbox*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(8*MZ2*Pi^3*VALPHA^2) - 
 (CHW*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VALPHA^2) + 
 (5*CHW*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHbox*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHWB*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*SW*VALPHA^2) + 
 (13*CHWB*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*SW*VALPHA^2) - 
 (5*CHWB*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*SW*VALPHA^2) - 
 (11*CHWB*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*SW*VALPHA^2) + 
 (CHD*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2^2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2^3*Pi^3*SW2^2*
   VALPHA^2) + (CHD*MH2^2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (288*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW2^2*VALPHA^2) + 
 (CHB*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*SW2*VALPHA^2) + 
 (5*CHB*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2^2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MZ2^3*Pi^3*SW2*VALPHA^2) - (CHB*MH2*MW2^4*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MZ2^3*Pi^3*SW2*VALPHA^2) + (CHW*MH2*MW2^4*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MH2^2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2^2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHB*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHB*MW2^4*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2^4*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2*Pi^3*SW2*VALPHA^2) - 
 (5*CHB*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHB*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(3*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHB*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2^2*MW2*B0i[bb0, MZ2, MH2, MZ2])/(1152*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(72*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(4*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2^2*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(144*MW*MZ2^3*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MH2*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MH2^2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (576*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2^2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(288*MW*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MH2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (48*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MH2*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(36*MW*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) + (CHWB*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/
  (6*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (192*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MH2^2*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (576*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (288*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*MZ2*Pi^3*SW*SW2*VALPHA^2) - (17*CHWB*MH2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (24*MZ2*Pi^3*SW*SW2*VALPHA^2) - (5*CHWB*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(288*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHbox*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^2) + 
 (CHB*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^2) - 
 (CHW*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) + 
 (CHB*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHW*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHbox*MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (CHB*MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) - 
 (CHB*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHB*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) + 
 (CHW*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^3*VALPHA^2) + 
 (CHB*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHbox*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (7*CHWB*MH2^2*MW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(288*MW*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MH2*MW*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(9*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MW2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (29*CHWB*MH2*MW*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(4*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*MW*Pi^3*SW*VALPHA^2) - 
 (CHB*MH2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHB*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHB*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (13*CHD*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(48*Pi^3*VALPHA^2) - 
 (CHD*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VALPHA^2) + 
 (4*CHD*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VALPHA^2) - 
 (7*CHD*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(54*MZ2^2*Pi^3*VALPHA^2) - 
 (5*CHD*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*MZ2*Pi^3*VALPHA^2) - 
 (35*CHD*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VALPHA^2) + 
 (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(96*Pi^3*VALPHA^2) - 
 (5*CHWB*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(9*Pi^3*SW*VALPHA^2) + 
 (103*CHWB*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(144*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(6*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(108*MW*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/(27*MW*MZ2^3*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(9*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (193*CHWB*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(108*MZ2*Pi^3*SW*VALPHA^2) - 
 (401*CHWB*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(216*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (2*CHWB*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(54*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*SW*VALPHA^2) - 
 (47*CHWB*MT2*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(864*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(27*MW*Pi^3*SW*VALPHA^2) + 
 (17*CHWB*MW2*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(864*MW*Pi^3*SW*VALPHA^2) + 
 (CHD*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2^4*Pi^3*SW2^2*VALPHA^2) + 
 (19*CHD*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (144*MZ2^3*Pi^3*SW2^2*VALPHA^2) - (CHD*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (36*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (13*CHD*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (144*MZ2^2*Pi^3*SW2^2*VALPHA^2) + (5*CHD*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (144*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (11*CHD*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ2*Pi^3*SW2^2*VALPHA^2) - (CHD*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (72*MZ2*Pi^3*SW2^2*VALPHA^2) + (7*CHD*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (1728*Pi^3*SW2*VALPHA^2) - (CHD*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (144*Pi^3*SW2*VALPHA^2) + (4*CHD*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^4*Pi^3*SW2*VALPHA^2) - (4*CHD*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (193*CHD*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (432*MZ2^2*Pi^3*SW2*VALPHA^2) - (CHD*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (18*MZ2^2*Pi^3*SW2*VALPHA^2) - (5*CHD*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (36*MZ2*Pi^3*SW2*VALPHA^2) + (CHD*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (24*MZ2*Pi^3*SW2*VALPHA^2) + 
 (7*CHWB*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*SW*SW2*VALPHA^2) + 
 (29*CHWB*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(288*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (17*CHWB*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*SW*SW2*VALPHA^2) - 
 (47*CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*SW*SW2*VALPHA^2) - 
 (77*CHWB*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(432*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (8*CHWB*MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^4*Pi^3*SW*SW2*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (8*CHWB*CW2*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/(27*MW*MZ2^3*Pi^3*SW*SW2*
   VALPHA^2) + (4*CHWB*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (67*CHWB*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (216*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (16*CHWB*CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (43*CHWB*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(72*MW*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) - (8*CHWB*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (4*CHWB*CW2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - (7*CHWB*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (54*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (288*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (67*CHWB*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (216*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (181*CHWB*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(432*MW*MZ2*Pi^3*SW*SW2*
   VALPHA^2) + (47*CHWB*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (216*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (8*CHWB*CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2*Pi^3*SW*SW2*VALPHA^2) + (17*CHWB*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (72*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MT2*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (1728*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (17*CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (288*Pi^3*SW*SW2*VALPHA^2) + (19*CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (288*MW*Pi^3*SW*SW2*VALPHA^2) - (17*CHWB*MW2*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (1728*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (17*CHWB*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/(12*Pi^3*SW*VALPHA^2) + 
 (59*CHWB*MT2*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(36*MW*Pi^3*SW*VALPHA^2) + 
 (2*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*Pi^3*SW*VALPHA^2) - 
 (2*CHWB*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*MW*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MZ2*Pi^3*SW*VALPHA^2) - (17*CHWB*MT2*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MT2*MW*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(108*Pi^3*SW*VALPHA^2) - 
 (47*CHWB*MT2*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*MW*Pi^3*SW*VALPHA^2) - (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (18*Pi^3*SW*VALPHA^2) + (7*CHWB*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (72*MW*Pi^3*SW*VALPHA^2) - (13*CW2*CWw*MW*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (4*Pi^3*VALPHA^3) + (3*CW2*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (Pi^3*VALPHA^3) - (3*CW2*CWw*MW*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (8*Pi^3*VALPHA^3) + (CWw*MW*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (16*Pi^3*SW2*VALPHA^3) - (CWw*MW*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (MZ2^3*Pi^3*SW2*VALPHA^3) + (5*CWw*MW*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (4*MZ2^2*Pi^3*SW2*VALPHA^3) - (CWw*MW*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (2*MZ2*Pi^3*SW2*VALPHA^3) + (CWw*MW*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (4*Pi^3*VALPHA^3) - (CWw*MW*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (MZ2*Pi^3*VALPHA^3) - (19*CHD*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (288*Pi^3*VALPHA^2) - (CHD*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2^3*Pi^3*VALPHA^2) + (17*CHD*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (24*MZ2^2*Pi^3*VALPHA^2) + (79*CHD*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (144*MZ2*Pi^3*VALPHA^2) + (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (576*Pi^3*VALPHA^2) - (145*CHWB*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (72*Pi^3*SW*VALPHA^2) + (197*CHWB*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (72*MZ2*Pi^3*SW*VALPHA^2) + (5*CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (288*Pi^3*SW*VALPHA^2) + (CHWB*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (192*Pi^3*SW*VALPHA^2) - (CHD*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (96*Pi^3*SW2^2*VALPHA^2) + (CHD*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (6*MZ2^4*Pi^3*SW2^2*VALPHA^2) + (5*CHD*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (72*MZ2^3*Pi^3*SW2^2*VALPHA^2) - (CHD*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (4*MZ2^2*Pi^3*SW2^2*VALPHA^2) + (CHD*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (9*MZ2*Pi^3*SW2^2*VALPHA^2) - (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (1152*Pi^3*SW2^2*VALPHA^2) + (11*CHD*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*SW2*VALPHA^2) - (CHD*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2^4*Pi^3*SW2*VALPHA^2) + (13*CHD*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (12*MZ2^3*Pi^3*SW2*VALPHA^2) + (5*CHD*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (72*MZ2^2*Pi^3*SW2*VALPHA^2) - (2*CHD*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2*Pi^3*SW2*VALPHA^2) - (CHWB*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (192*Pi^3*SW*SW2*VALPHA^2) + (11*CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*SW*SW2*VALPHA^2) + (65*CHWB*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (288*MW*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MW*MW2^6*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2^4*Pi^3*SW*SW2*VALPHA^2) - (2*CHWB*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (9*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MW2^6*B0i[bb0, MZ2, MW2, MW2])/(9*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (67*CHWB*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) + (2*CHWB*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (9*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - (7*CHWB*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (18*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (11*CHWB*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (67*CHWB*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (144*MZ2*Pi^3*SW*SW2*VALPHA^2) - (47*CHWB*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (144*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(192*Pi^3*SW*SW2*VALPHA^2) - 
 (17*CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(576*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(1152*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/(18*MW*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/(9*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (19*CHWB*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(144*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/(288*MW*Pi^3*SW*VALPHA^2) + 
 (CHbox*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VALPHA^2) + 
 (CHD*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(192*Pi^3*VALPHA^2) + 
 (CHB*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VALPHA^2) - 
 (CHW*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHB*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHW*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHbox*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (CHB*MH2*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) - 
 (CHbox*MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(576*Pi^3*VALPHA^2) - 
 (5*CHB*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VALPHA^2) - 
 (CHD*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHB*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(3*Pi^3*VALPHA^2) - 
 (CHbox*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHW*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) + 
 (CHB*MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VALPHA^2) + 
 (5*CHB*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHbox*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(16*Pi^3*VALPHA^2) - 
 (CHW*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHB*MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHbox*MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (5*CHWB*MH2^2*MW*MW2*B0i[dbb0, MZ2, MH2, MZ2])/(576*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MW*MW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(96*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MW*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(576*Pi^3*SW*VALPHA^2) - 
 (5*CHWB*MH2*MW*MW2*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^2*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(8*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MW*MW2*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW*MW2*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MW*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*SW*VALPHA^2) - 
 (CHD*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(1152*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2^2*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (288*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(96*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2^2*MW2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MW2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2^2*MW*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(192*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(18*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^2*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) - 
 (CHbox*MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VALPHA^2) - 
 (CHB*MH2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHB*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VALPHA^2) + 
 (CHB*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHW*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHB*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHbox*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHWB*MH2^2*MW*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(96*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(8*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MW*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) + 
 (11*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VALPHA^2) - 
 (8*CHD*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VALPHA^2) + 
 (11*CHD*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VALPHA^2) - 
 (4*CHD*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VALPHA^2) - 
 (121*CHD*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VALPHA^2) + 
 (35*CHD*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VALPHA^2) - 
 (101*CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VALPHA^2) + 
 (85*CHD*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VALPHA^2) - 
 (103*CHWB*MT2*MW*MW2^2*B0i[dbb0, MZ2, MT2, MT2])/(108*Pi^3*SW*VALPHA^2) + 
 (53*CHWB*MT2*MW2^3*B0i[dbb0, MZ2, MT2, MT2])/(144*MW*Pi^3*SW*VALPHA^2) + 
 (2*CHWB*MW*MW2^3*B0i[dbb0, MZ2, MT2, MT2])/(3*Pi^3*SW*VALPHA^2) - 
 (11*CHWB*MW2^4*B0i[dbb0, MZ2, MT2, MT2])/(54*MW*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^4*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*SW*VALPHA^2) + (4*CHWB*MT2*MW2^5*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (4*CHWB*MT2*MW*MW2^3*B0i[dbb0, MZ2, MT2, MT2])/(3*MZ2*Pi^3*SW*VALPHA^2) - 
 (11*CHWB*MT2*MW2^4*B0i[dbb0, MZ2, MT2, MT2])/(27*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (8*CHWB*MW*MW2^4*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*SW*VALPHA^2) + 
 (2*CHWB*MW2^5*B0i[dbb0, MZ2, MT2, MT2])/(27*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW*MW2*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(4*Pi^3*SW*VALPHA^2) - 
 (101*CHWB*MT2*MW2^2*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (864*MW*Pi^3*SW*VALPHA^2) - (65*CHWB*MW*MW2^2*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (108*Pi^3*SW*VALPHA^2) + (31*CHWB*MW2^3*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (144*MW*Pi^3*SW*VALPHA^2) - (7*CHWB*MT2*MW*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*SW*VALPHA^2) + (7*CHWB*MT2*MW2*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (864*MW*Pi^3*SW*VALPHA^2) + (CHWB*MW*MW2*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (4*Pi^3*SW*VALPHA^2) - (91*CHWB*MW2^2*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (864*MW*Pi^3*SW*VALPHA^2) - (17*CHWB*MW*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*SW*VALPHA^2) + (17*CHWB*MW2*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/
  (864*MW*Pi^3*SW*VALPHA^2) + (CHD*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (16*Pi^3*SW2*VALPHA^2) - (65*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*SW2*VALPHA^2) - (4*CHD*MT2*MW2^5*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MZ2^3*Pi^3*SW2*VALPHA^2) + (CHD*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (3*MZ2^2*Pi^3*SW2*VALPHA^2) - (2*CHD*MW2^5*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (103*CHD*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (432*MZ2*Pi^3*SW2*VALPHA^2) + (CHD*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (6*MZ2*Pi^3*SW2*VALPHA^2) - (7*CHD*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (1728*Pi^3*SW2*VALPHA^2) + (CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (16*Pi^3*SW2*VALPHA^2) - (17*CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (1728*Pi^3*SW2*VALPHA^2) + 
 (5*CHD*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^2) - 
 (2*CHD*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^2) - 
 (4*CHD*MT2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VALPHA^2) - 
 (7*CHD*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^2) + 
 (5*CHD*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VALPHA^2) - 
 (17*CHD*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^2) + 
 (29*CHWB*MT2*MW2^3*SW2*B0i[dbb0, MZ2, MT2, MT2])/(27*MW*Pi^3*SW*VALPHA^2) - 
 (8*CHWB*MW2^4*SW2*B0i[dbb0, MZ2, MT2, MT2])/(27*MW*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW2^4*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (41*CHWB*MT2*MW2^2*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (72*MW*Pi^3*SW*VALPHA^2) + (29*CHWB*MW2^3*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (54*MW*Pi^3*SW*VALPHA^2) + 
 (61*CHWB*MT2*MW2*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (864*MW*Pi^3*SW*VALPHA^2) - 
 (25*CHWB*MW2^2*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (72*MW*Pi^3*SW*VALPHA^2) + (71*CHWB*MW2*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (864*MW*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*Pi^3*SW*VALPHA^2) + (4*CHWB*MT2*MW2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (9*MW*Pi^3*SW*VALPHA^2) + (20*CHWB*MT2*MW*MW2*MZ2*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*SW*VALPHA^2) - 
 (2*CHWB*MT2*MW2^2*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (3*MW*Pi^3*SW*VALPHA^2) - (8*CHWB*MW*MW2^2*MZ2*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*SW*VALPHA^2) + 
 (2*CHWB*MW2^3*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(9*MW*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MT2*MW*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (108*Pi^3*SW*VALPHA^2) + (29*CHWB*MT2*MW2*MZ2^2*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(144*MW*Pi^3*SW*VALPHA^2) + 
 (10*CHWB*MW*MW2*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*Pi^3*SW*VALPHA^2) - (CHWB*MW2^2*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (3*MW*Pi^3*SW*VALPHA^2) - (17*CHWB*MW*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (108*Pi^3*SW*VALPHA^2) + (19*CHWB*MW2*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (144*MW*Pi^3*SW*VALPHA^2) - (CW2*CWw*MW*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/
  (Pi^3*VALPHA^3) + (5*CW2*CWw*MW*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/
  (4*Pi^3*VALPHA^3) - (CW2*CWw*MW*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (2*Pi^3*VALPHA^3) + (CW2*CWw*MW*MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/
  (16*Pi^3*VALPHA^3) - (CW2*CWw*MW*MW2*MZ*MZ2^2*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(Pi^3*VALPHA^3) + 
 (CW2*CWw*MW*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VALPHA^3) - 
 (67*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VALPHA^2) + 
 (CHD*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(3*MZ2^2*Pi^3*VALPHA^2) + 
 (2*CHD*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(9*MZ2*Pi^3*VALPHA^2) + 
 (11*CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VALPHA^2) + 
 (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(192*Pi^3*VALPHA^2) - 
 (97*CHWB*MW*MW2^3*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^5*B0i[dbb0, MZ2, MW2, MW2])/(2*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MW*MW2^4*B0i[dbb0, MZ2, MW2, MW2])/(24*MZ2*Pi^3*SW*VALPHA^2) + 
 (71*CHWB*MW*MW2^2*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*SW*VALPHA^2) - 
 (11*CHWB*MW*MW2*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(576*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(576*Pi^3*SW*VALPHA^2) + 
 (CHD*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(9*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^6*MZ*B0i[dbb0, MZ2, MW2, MW2])/(6*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (5*CHD*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(4*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(96*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(1152*Pi^3*SW2*VALPHA^2) + 
 (17*CHD*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VALPHA^2) + 
 (CHD*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2])/(6*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2])/(18*Pi^3*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*VALPHA^2) + 
 (CHWB*MW*MW2^3*SW2*B0i[dbb0, MZ2, MW2, MW2])/(12*Pi^3*SW*VALPHA^2) + 
 (2*CHWB*MW*MW2^4*SW2*B0i[dbb0, MZ2, MW2, MW2])/(3*MZ2*Pi^3*SW*VALPHA^2) - 
 (31*CHWB*MW*MW2^2*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2])/(48*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MW*MW2*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2])/(36*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MW*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2])/(576*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*SW*VALPHA^2) + 
 (61*CHWB*MW*MW2^2*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (72*Pi^3*SW*VALPHA^2) + (7*CHWB*MW*MW2*MZ2^2*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*SW*VALPHA^2) - 
 (23*CHWB*MW*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*SW*VALPHA^2) - 
 (CW*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*Pi^3*VALPHA^3) + 
 (CW*CWw*MW2^3*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*Pi^3*VALPHA^3) + 
 (CHD*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2^2*Pi^3*VALPHA^2) + 
 (CHD*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2*Pi^3*VALPHA^2) - 
 (CHWB*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (4*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*MZ2*Pi^3*SW*VALPHA^2) + (CHD*MW2^6*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*Pi^3*SW*VALPHA^2) + (CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (96*Pi^3*VALPHA^2) + (CHD*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*VALPHA^2) + (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (96*Pi^3*VALPHA^2) + (CHWB*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*Pi^3*SW*VALPHA^2) + (CHWB*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MW2])/(4*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*SW*VALPHA^2) + 
 (CHD*MW2^5*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (12*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*Pi^3*SW*VALPHA^2) + (2*CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VALPHA^2) - (2*CHD*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*MZ2*Pi^3*VALPHA^2) - (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (6*Pi^3*VALPHA^2) + (CHD*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (24*Pi^3*VALPHA^2) + (11*CHWB*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*SW*VALPHA^2) - (2*CHWB*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (MZ2*Pi^3*SW*VALPHA^2) - 
 (5*CHWB*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*Pi^3*SW*VALPHA^2) + 
 (3*CHWB*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(12*Pi^3*SW*VALPHA^2) - 
 (CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*SW2*VALPHA^2) - 
 (2*CHD*MW2^5*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (4*CHD*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*SW2*VALPHA^2) - 
 (2*CHWB*MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*SW*VALPHA^2) + 
 (3*CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (Pi^3*SW*VALPHA^2) - (3*CHWB*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*Pi^3*SW*VALPHA^2) + 
 (2*CHD*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VALPHA^2) - 
 (2*CHWB*MW*MW2*MZ2^2*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*SW*VALPHA^2) + (2*CHWB*MW*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(3*Pi^3*SW*VALPHA^2) - 
 (2*CHWB*MW*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*SW*VALPHA^2) - (MZ*MZ2^2*SW2^2*Ced[2, 2, 1, 1])/
  (108*Pi^3*VALPHA^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[2, 2, 1, 1])/
  (72*Pi^3*VALPHA^2) - (MZ*MZ2^2*SW2^2*Ced[2, 2, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[2, 2, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2^2*Ced[2, 2, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[2, 2, 3, 3])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 2, 2])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2^2*Cee[2, 2, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[2, 2, 2, 2])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2^2*Cee[2, 2, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[2, 2, 3, 3])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[2, 2, 1, 1])/(54*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[2, 2, 1, 1])/(36*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[2, 2, 2, 2])/(54*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[2, 2, 2, 2])/(36*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*SW2^2*Ceu[2, 2, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2^2*Ceu[2, 2, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Ceu[2, 2, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[2, 2, 3, 3])/
  (16*Pi^3*VALPHA^2) + (MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[2, 2, 3, 3])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[2, 2, 3, 3])/
  (36*Pi^3*VALPHA^2) - (MW2^2*MZ*CHd[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*CHd[1, 1])/(108*MZ2*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*MZ2*CHd[1, 1])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHd[1, 1])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHd[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHd[1, 1])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHd[1, 1])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHd[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHd[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHd[1, 1])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHd[1, 1])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*CHd[2, 2])/(36*Pi^3*VALPHA^2) + (MW2^3*MZ*CHd[2, 2])/
  (108*MZ2*Pi^3*VALPHA^2) + (11*MW2*MZ*MZ2*CHd[2, 2])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHd[2, 2])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHd[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHd[2, 2])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHd[2, 2])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHd[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHd[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHd[2, 2])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHd[2, 2])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*CHd[3, 3])/(36*Pi^3*VALPHA^2) + (MW2^3*MZ*CHd[3, 3])/
  (108*MZ2*Pi^3*VALPHA^2) + (11*MW2*MZ*MZ2*CHd[3, 3])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHd[3, 3])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHd[3, 3])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHd[3, 3])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHd[3, 3])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHd[3, 3])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHd[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHd[3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHd[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*CHe[1, 1])/(36*Pi^3*VALPHA^2) + (MW2^3*MZ*CHe[1, 1])/
  (108*MZ2*Pi^3*VALPHA^2) + (11*MW2*MZ*MZ2*CHe[1, 1])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHe[1, 1])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHe[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHe[1, 1])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHe[1, 1])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHe[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHe[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHe[1, 1])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHe[1, 1])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MH2*MW2*MZ*CHe[2, 2])/(288*Pi^3*VALPHA^2) + 
 (3*MT2*MW2*MZ*CHe[2, 2])/(16*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*CHe[2, 2])/(18*Pi^3*VALPHA^2) + (2*MT2*MW2^3*MZ*CHe[2, 2])/
  (27*MZ2^2*Pi^3*VALPHA^2) - (MW2^4*MZ*CHe[2, 2])/(12*MZ2^2*Pi^3*VALPHA^2) - 
 (2*MT2*MW2^2*MZ*CHe[2, 2])/(9*MZ2*Pi^3*VALPHA^2) + 
 (31*MW2^3*MZ*CHe[2, 2])/(144*MZ2*Pi^3*VALPHA^2) + 
 (MH2*MZ*MZ2*CHe[2, 2])/(288*Pi^3*VALPHA^2) - 
 (17*MT2*MZ*MZ2*CHe[2, 2])/(432*Pi^3*VALPHA^2) - 
 (17*MW2*MZ*MZ2*CHe[2, 2])/(54*Pi^3*VALPHA^2) + 
 (23*MZ*MZ2^2*CHe[2, 2])/(216*Pi^3*VALPHA^2) - 
 (5*MW2^2*MZ*CHe[2, 2])/(216*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*CHe[2, 2])/(54*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*CHe[2, 2])/(27*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*MZ2*CHe[2, 2])/(216*Pi^3*SW2*VALPHA^2) + 
 (5*MT2*MW2*MZ*SW2*CHe[2, 2])/(54*Pi^3*VALPHA^2) + 
 (205*MW2^2*MZ*SW2*CHe[2, 2])/(432*Pi^3*VALPHA^2) - 
 (2*MT2*MW2^2*MZ*SW2*CHe[2, 2])/(27*MZ2*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*SW2*CHe[2, 2])/(12*MZ2*Pi^3*VALPHA^2) - 
 (MH2*MZ*MZ2*SW2*CHe[2, 2])/(288*Pi^3*VALPHA^2) - 
 (17*MT2*MZ*MZ2*SW2*CHe[2, 2])/(432*Pi^3*VALPHA^2) - 
 (475*MW2*MZ*MZ2*SW2*CHe[2, 2])/(432*Pi^3*VALPHA^2) + 
 (13*MZ*MZ2^2*SW2*CHe[2, 2])/(24*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2^2*CHe[2, 2])/(8*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[2, 2])/(288*Pi^3*VALPHA^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHe[2, 2])/(48*Pi^3*VALPHA^2) - 
 (23*MW2*MZ*A0i[aa0, MT2]*CHe[2, 2])/(72*Pi^3*VALPHA^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHe[2, 2])/(27*MZ2^2*Pi^3*VALPHA^2) + 
 (7*MW2^2*MZ*A0i[aa0, MT2]*CHe[2, 2])/(18*MZ2*Pi^3*VALPHA^2) + 
 (17*MZ*MZ2*A0i[aa0, MT2]*CHe[2, 2])/(216*Pi^3*VALPHA^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHe[2, 2])/(288*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*A0i[aa0, MW2]*CHe[2, 2])/(48*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHe[2, 2])/(6*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHe[2, 2])/(3*MZ2*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MW2]*CHe[2, 2])/(288*Pi^3*VALPHA^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(288*Pi^3*VALPHA^2) - 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(64*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(72*MZ2*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*CHe[2, 2])/(576*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[2, 2])/(576*Pi^3*VALPHA^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[2, 2])/(48*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[2, 2])/(48*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[2, 2])/(24*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHe[2, 2])/(6*Pi^3*VALPHA^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[2, 2])/(288*Pi^3*VALPHA^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[2, 2])/(72*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[2, 2])/(24*Pi^3*VALPHA^2) - 
 (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/(6*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[2, 2])/(288*Pi^3*VALPHA^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[2, 2])/(288*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[2, 2])/(144*Pi^3*VALPHA^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[2, 2])/(144*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[2, 2])/(24*Pi^3*VALPHA^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(18*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(36*Pi^3*VALPHA^2) + 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/
  (27*MZ2^2*Pi^3*VALPHA^2) - (7*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHe[2, 2])/(18*MZ2*Pi^3*VALPHA^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(432*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[2, 2])/(144*Pi^3*VALPHA^2) + 
 (13*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/(72*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/(6*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/(3*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/(144*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[2, 2])/(288*Pi^3*VALPHA^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHe[2, 2])/(288*Pi^3*VALPHA^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[2, 2])/(288*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[2, 2])/(72*Pi^3*VALPHA^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[2, 2])/(72*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[2, 2])/(24*Pi^3*VALPHA^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHe[2, 2])/(24*Pi^3*VALPHA^2) + 
 (4*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[2, 2])/(27*Pi^3*VALPHA^2) - 
 (5*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[2, 2])/
  (27*Pi^3*VALPHA^2) + (2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[2, 2])/(27*Pi^3*VALPHA^2) + 
 (7*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[2, 2])/
  (432*Pi^3*VALPHA^2) - (5*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[2, 2])/(54*Pi^3*VALPHA^2) + 
 (17*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[2, 2])/(432*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[2, 2])/(6*Pi^3*VALPHA^2) - 
 (17*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[2, 2])/
  (72*Pi^3*VALPHA^2) + (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[2, 2])/
  (18*Pi^3*VALPHA^2) + (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[2, 2])/
  (288*Pi^3*VALPHA^2) + (4*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[2, 2])/(3*Pi^3*VALPHA^2) - (MW2^2*MZ*CHe[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*CHe[3, 3])/(108*MZ2*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*MZ2*CHe[3, 3])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHe[3, 3])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHe[3, 3])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHe[3, 3])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHe[3, 3])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHe[3, 3])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHe[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHe[3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHe[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*CHl1[1, 1])/(36*Pi^3*VALPHA^2) + (MW2^3*MZ*CHl1[1, 1])/
  (108*MZ2*Pi^3*VALPHA^2) + (11*MW2*MZ*MZ2*CHl1[1, 1])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHl1[1, 1])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHl1[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHl1[1, 1])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHl1[1, 1])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHl1[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHl1[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHl1[1, 1])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHl1[1, 1])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MW2*MZ*CHl1[2, 2])/(288*Pi^3*VALPHA^2) + 
 (37*MT2*MW2*MZ*CHl1[2, 2])/(432*Pi^3*VALPHA^2) + 
 (23*MW2^2*MZ*CHl1[2, 2])/(36*Pi^3*VALPHA^2) + 
 (2*MT2*MW2^3*MZ*CHl1[2, 2])/(27*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*CHl1[2, 2])/(12*MZ2^2*Pi^3*VALPHA^2) - 
 (7*MT2*MW2^2*MZ*CHl1[2, 2])/(54*MZ2*Pi^3*VALPHA^2) - 
 (71*MW2^3*MZ*CHl1[2, 2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (MH2*MZ*MZ2*CHl1[2, 2])/(576*Pi^3*VALPHA^2) - 
 (17*MT2*MZ*MZ2*CHl1[2, 2])/(864*Pi^3*VALPHA^2) - 
 (65*MW2*MZ*MZ2*CHl1[2, 2])/(288*Pi^3*VALPHA^2) + 
 (23*MZ*MZ2^2*CHl1[2, 2])/(1152*Pi^3*VALPHA^2) - 
 (MH2*MW2*MZ*CHl1[2, 2])/(192*Pi^3*SW2*VALPHA^2) + 
 (139*MT2*MW2*MZ*CHl1[2, 2])/(864*Pi^3*SW2*VALPHA^2) - 
 (47*MW2^2*MZ*CHl1[2, 2])/(216*Pi^3*SW2*VALPHA^2) - 
 (2*MT2*MW2^4*MZ*CHl1[2, 2])/(27*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^5*MZ*CHl1[2, 2])/(12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (7*MT2*MW2^3*MZ*CHl1[2, 2])/(27*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (115*MW2^4*MZ*CHl1[2, 2])/(432*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MW2^2*MZ*CHl1[2, 2])/(288*MZ2*Pi^3*SW2*VALPHA^2) - 
 (47*MT2*MW2^2*MZ*CHl1[2, 2])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (131*MW2^3*MZ*CHl1[2, 2])/(432*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MZ*MZ2*CHl1[2, 2])/(576*Pi^3*SW2*VALPHA^2) - 
 (17*MT2*MZ*MZ2*CHl1[2, 2])/(864*Pi^3*SW2*VALPHA^2) + 
 (437*MW2*MZ*MZ2*CHl1[2, 2])/(3456*Pi^3*SW2*VALPHA^2) - 
 (101*MZ*MZ2^2*CHl1[2, 2])/(3456*Pi^3*SW2*VALPHA^2) + 
 (7*MW2^2*MZ*SW2*CHl1[2, 2])/(72*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*CHl1[2, 2])/(144*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHl1[2, 2])/(36*Pi^3*VALPHA^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl1[2, 2])/(576*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl1[2, 2])/(288*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl1[2, 2])/(576*Pi^3*VALPHA^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl1[2, 2])/(48*Pi^3*VALPHA^2) - 
 (49*MW2*MZ*A0i[aa0, MT2]*CHl1[2, 2])/(216*Pi^3*VALPHA^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHl1[2, 2])/(27*MZ2^2*Pi^3*VALPHA^2) + 
 (17*MW2^2*MZ*A0i[aa0, MT2]*CHl1[2, 2])/(54*MZ2*Pi^3*VALPHA^2) + 
 (17*MZ*MZ2*A0i[aa0, MT2]*CHl1[2, 2])/(432*Pi^3*VALPHA^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(288*Pi^3*VALPHA^2) + 
 (43*MW2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(144*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(6*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl1[2, 2])/(6*MZ2*Pi^3*VALPHA^2) - 
 (17*MZ*MZ2*A0i[aa0, MW2]*CHl1[2, 2])/(288*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(576*Pi^3*VALPHA^2) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(72*MZ2^2*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/(1152*Pi^3*VALPHA^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(576*Pi^3*SW2*VALPHA^2) + 
 (7*MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(1152*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (13*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(576*MZ2*Pi^3*SW2*VALPHA^2) - 
 (13*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(192*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl1[2, 2])/(1152*Pi^3*SW2*VALPHA^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[2, 2])/(48*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[2, 2])/(48*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[2, 2])/(24*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[2, 2])/(6*Pi^3*VALPHA^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[2, 2])/(288*Pi^3*VALPHA^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[2, 2])/(72*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[2, 2])/(24*Pi^3*VALPHA^2) - 
 (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/(6*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[2, 2])/(288*Pi^3*VALPHA^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(576*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(144*Pi^3*VALPHA^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(288*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(24*Pi^3*VALPHA^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/(27*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/(36*Pi^3*VALPHA^2) + 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/
  (27*MZ2^2*Pi^3*VALPHA^2) - (17*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[2, 2])/(54*MZ2*Pi^3*VALPHA^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/(864*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[2, 2])/(144*Pi^3*VALPHA^2) + 
 (19*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/(144*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/(6*MZ2^2*Pi^3*VALPHA^2) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/(288*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[2, 2])/(576*Pi^3*VALPHA^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(288*Pi^3*VALPHA^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(576*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(72*Pi^3*VALPHA^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(144*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(24*Pi^3*VALPHA^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[2, 2])/(48*Pi^3*VALPHA^2) + 
 (7*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(54*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(27*Pi^3*VALPHA^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/
  (27*MZ2*Pi^3*VALPHA^2) - (47*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[2, 2])/(864*Pi^3*VALPHA^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(108*Pi^3*VALPHA^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(1728*Pi^3*VALPHA^2) - 
 (37*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(864*Pi^3*VALPHA^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/(1728*Pi^3*VALPHA^2) + 
 (53*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/
  (288*Pi^3*SW2*VALPHA^2) - (11*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/
  (108*Pi^3*SW2*VALPHA^2) + (2*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[2, 2])/(27*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (11*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/
  (54*MZ2*Pi^3*SW2*VALPHA^2) + (MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) - (101*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[2, 2])/(1728*Pi^3*SW2*VALPHA^2) + 
 (31*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/
  (288*Pi^3*SW2*VALPHA^2) + (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[2, 2])/(1728*Pi^3*SW2*VALPHA^2) - 
 (91*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[2, 2])/
  (1728*Pi^3*SW2*VALPHA^2) + (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[2, 2])/(1728*Pi^3*SW2*VALPHA^2) + 
 (11*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl1[2, 2])/(72*Pi^3*VALPHA^2) + 
 (MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl1[2, 2])/(6*MZ2*Pi^3*VALPHA^2) - 
 (25*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[2, 2])/(144*Pi^3*VALPHA^2) + 
 (7*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[2, 2])/(288*Pi^3*VALPHA^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[2, 2])/(576*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[2, 2])/(12*Pi^3*VALPHA^2) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[2, 2])/
  (24*MZ2*Pi^3*VALPHA^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[2, 2])/
  (24*Pi^3*VALPHA^2) + (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[2, 2])/(12*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[2, 2])/
  (24*Pi^3*VALPHA^2) - (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[2, 2])/
  (3*Pi^3*VALPHA^2) + (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[2, 2])/(Pi^3*VALPHA^2) - (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[2, 2])/(Pi^3*VALPHA^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[2, 2])/(6*Pi^3*VALPHA^2) - (MW2^2*MZ*CHl1[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*CHl1[3, 3])/(108*MZ2*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*MZ2*CHl1[3, 3])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHl1[3, 3])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHl1[3, 3])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHl1[3, 3])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHl1[3, 3])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHl1[3, 3])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHl1[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHl1[3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHl1[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*CHl3[1, 1])/(18*Pi^3*VALPHA^2) + (5*MW2^3*MZ*CHl3[1, 1])/
  (108*MZ2*Pi^3*VALPHA^2) + (7*MW2*MZ*MZ2*CHl3[1, 1])/(432*Pi^3*VALPHA^2) + 
 (5*MW2^2*MZ*CHl3[1, 1])/(216*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*CHl3[1, 1])/(54*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*CHl3[1, 1])/(27*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*CHl3[1, 1])/(216*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*SW2*CHl3[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHl3[1, 1])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(12*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(9*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(24*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(12*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(144*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(72*MZ2*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*CHl3[2, 2])/(288*Pi^3*VALPHA^2) + 
 (37*MT2*MW2*MZ*CHl3[2, 2])/(432*Pi^3*VALPHA^2) + 
 (163*MW2^2*MZ*CHl3[2, 2])/(216*Pi^3*VALPHA^2) + 
 (2*MT2*MW2^3*MZ*CHl3[2, 2])/(27*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*CHl3[2, 2])/(12*MZ2^2*Pi^3*VALPHA^2) - 
 (7*MT2*MW2^2*MZ*CHl3[2, 2])/(54*MZ2*Pi^3*VALPHA^2) - 
 (47*MW2^3*MZ*CHl3[2, 2])/(432*MZ2*Pi^3*VALPHA^2) - 
 (MH2*MZ*MZ2*CHl3[2, 2])/(576*Pi^3*VALPHA^2) - 
 (17*MT2*MZ*MZ2*CHl3[2, 2])/(864*Pi^3*VALPHA^2) - 
 (7*MW2*MZ*MZ2*CHl3[2, 2])/(18*Pi^3*VALPHA^2) + 
 (85*MZ*MZ2^2*CHl3[2, 2])/(3456*Pi^3*VALPHA^2) - 
 (MH2*MW2*MZ*CHl3[2, 2])/(192*Pi^3*SW2*VALPHA^2) + 
 (139*MT2*MW2*MZ*CHl3[2, 2])/(864*Pi^3*SW2*VALPHA^2) - 
 (37*MW2^2*MZ*CHl3[2, 2])/(216*Pi^3*SW2*VALPHA^2) - 
 (2*MT2*MW2^4*MZ*CHl3[2, 2])/(27*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^5*MZ*CHl3[2, 2])/(12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (7*MT2*MW2^3*MZ*CHl3[2, 2])/(27*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (11*MW2^4*MZ*CHl3[2, 2])/(48*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MW2^2*MZ*CHl3[2, 2])/(288*MZ2*Pi^3*SW2*VALPHA^2) - 
 (47*MT2*MW2^2*MZ*CHl3[2, 2])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (11*MW2^3*MZ*CHl3[2, 2])/(48*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MZ*MZ2*CHl3[2, 2])/(576*Pi^3*SW2*VALPHA^2) - 
 (17*MT2*MZ*MZ2*CHl3[2, 2])/(864*Pi^3*SW2*VALPHA^2) + 
 (15*MW2*MZ*MZ2*CHl3[2, 2])/(128*Pi^3*SW2*VALPHA^2) - 
 (101*MZ*MZ2^2*CHl3[2, 2])/(3456*Pi^3*SW2*VALPHA^2) + 
 (7*MW2^2*MZ*SW2*CHl3[2, 2])/(72*Pi^3*VALPHA^2) - 
 (5*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(144*Pi^3*VALPHA^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(576*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl3[2, 2])/(288*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl3[2, 2])/(576*Pi^3*VALPHA^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(48*Pi^3*VALPHA^2) - 
 (49*MW2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(216*Pi^3*VALPHA^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(27*MZ2^2*Pi^3*VALPHA^2) + 
 (17*MW2^2*MZ*A0i[aa0, MT2]*CHl3[2, 2])/(54*MZ2*Pi^3*VALPHA^2) + 
 (17*MZ*MZ2*A0i[aa0, MT2]*CHl3[2, 2])/(432*Pi^3*VALPHA^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(288*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(16*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(3*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(9*MZ2*Pi^3*VALPHA^2) + 
 (7*MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(96*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(24*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(12*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(144*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*Pi^3*VALPHA^2) - 
 (5*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(64*Pi^3*VALPHA^2) + 
 (7*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(72*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(9*MZ2*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(1152*Pi^3*VALPHA^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(576*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(1152*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(16*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(576*MZ2*Pi^3*SW2*VALPHA^2) - 
 (23*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(576*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(1152*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(36*Pi^3*VALPHA^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(48*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(24*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(6*Pi^3*VALPHA^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(288*Pi^3*VALPHA^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(72*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(24*Pi^3*VALPHA^2) - 
 (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(6*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(288*Pi^3*VALPHA^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(576*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*Pi^3*VALPHA^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(288*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(24*Pi^3*VALPHA^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(36*Pi^3*VALPHA^2) + 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*MZ2^2*Pi^3*VALPHA^2) - (17*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(54*MZ2*Pi^3*VALPHA^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(864*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(144*Pi^3*VALPHA^2) + 
 (17*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(48*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(3*MZ2^2*Pi^3*VALPHA^2) + 
 (7*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(72*MZ2*Pi^3*VALPHA^2) - 
 (17*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(288*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(576*Pi^3*VALPHA^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(288*Pi^3*VALPHA^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(576*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(72*Pi^3*VALPHA^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(144*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(24*Pi^3*VALPHA^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(48*Pi^3*VALPHA^2) + 
 (7*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(54*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(27*Pi^3*VALPHA^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*MZ2*Pi^3*VALPHA^2) - (47*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(864*Pi^3*VALPHA^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(108*Pi^3*VALPHA^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(1728*Pi^3*VALPHA^2) - 
 (37*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(864*Pi^3*VALPHA^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/(1728*Pi^3*VALPHA^2) + 
 (53*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (288*Pi^3*SW2*VALPHA^2) - (11*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (108*Pi^3*SW2*VALPHA^2) + (2*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(27*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (11*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (54*MZ2*Pi^3*SW2*VALPHA^2) + (MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) - (101*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(1728*Pi^3*SW2*VALPHA^2) + 
 (31*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (288*Pi^3*SW2*VALPHA^2) + (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(1728*Pi^3*SW2*VALPHA^2) - 
 (91*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[2, 2])/
  (1728*Pi^3*SW2*VALPHA^2) + (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[2, 2])/(1728*Pi^3*SW2*VALPHA^2) + 
 (11*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(72*Pi^3*VALPHA^2) + 
 (MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(6*MZ2*Pi^3*VALPHA^2) - 
 (25*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(144*Pi^3*VALPHA^2) + 
 (7*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(288*Pi^3*VALPHA^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[2, 2])/(576*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(12*Pi^3*VALPHA^2) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/
  (6*MZ2^2*Pi^3*VALPHA^2) + (7*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[2, 2])/(24*MZ2*Pi^3*VALPHA^2) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/(8*Pi^3*VALPHA^2) + 
 (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (24*Pi^3*VALPHA^2) + (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[2, 2])/(24*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/
  (24*Pi^3*VALPHA^2) - (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/
  (3*Pi^3*VALPHA^2) + (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(Pi^3*VALPHA^2) - (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(Pi^3*VALPHA^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[2, 2])/(6*Pi^3*VALPHA^2) - (MW2^2*MZ*CHl3[3, 3])/(18*Pi^3*VALPHA^2) + 
 (5*MW2^3*MZ*CHl3[3, 3])/(108*MZ2*Pi^3*VALPHA^2) + 
 (7*MW2*MZ*MZ2*CHl3[3, 3])/(432*Pi^3*VALPHA^2) + 
 (5*MW2^2*MZ*CHl3[3, 3])/(216*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*CHl3[3, 3])/(54*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*CHl3[3, 3])/(27*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*CHl3[3, 3])/(216*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*SW2*CHl3[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHl3[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(12*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(9*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(24*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(12*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(144*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(72*MZ2*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*CHq1[1, 1])/(36*Pi^3*VALPHA^2) - (MW2^3*MZ*CHq1[1, 1])/
  (108*MZ2*Pi^3*VALPHA^2) - (11*MW2*MZ*MZ2*CHq1[1, 1])/(432*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*CHq1[1, 1])/(144*Pi^3*VALPHA^2) + (5*MW2^2*MZ*CHq1[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) + (MW2^4*MZ*CHq1[1, 1])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) - (MW2^3*MZ*CHq1[1, 1])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) - (MW2*MZ*MZ2*CHq1[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) + (MW2^2*MZ*SW2*CHq1[1, 1])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*CHq1[1, 1])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*CHq1[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(72*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(144*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2^2*MZ*CHq1[2, 2])/(36*Pi^3*VALPHA^2) - (MW2^3*MZ*CHq1[2, 2])/
  (108*MZ2*Pi^3*VALPHA^2) - (11*MW2*MZ*MZ2*CHq1[2, 2])/(432*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*CHq1[2, 2])/(144*Pi^3*VALPHA^2) + (5*MW2^2*MZ*CHq1[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) + (MW2^4*MZ*CHq1[2, 2])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) - (MW2^3*MZ*CHq1[2, 2])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) - (MW2*MZ*MZ2*CHq1[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) + (MW2^2*MZ*SW2*CHq1[2, 2])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*CHq1[2, 2])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*CHq1[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(72*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(144*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW2*MZ*CHq1[3, 3])/(12*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*CHq1[3, 3])/(24*Pi^3*VALPHA^2) + (5*MT2*MW2^2*MZ*CHq1[3, 3])/
  (36*MZ2*Pi^3*VALPHA^2) - (MW2^3*MZ*CHq1[3, 3])/(108*MZ2*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*CHq1[3, 3])/(144*Pi^3*VALPHA^2) + 
 (7*MW2*MZ*MZ2*CHq1[3, 3])/(432*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*CHq1[3, 3])/(288*Pi^3*VALPHA^2) - (MT2*MW2*MZ*CHq1[3, 3])/
  (144*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*CHq1[3, 3])/(216*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^4*MZ*CHq1[3, 3])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (5*MT2*MW2^3*MZ*CHq1[3, 3])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*CHq1[3, 3])/(27*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^2*MZ*CHq1[3, 3])/(18*MZ2*Pi^3*SW2*VALPHA^2) + 
 (7*MW2^3*MZ*CHq1[3, 3])/(216*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*CHq1[3, 3])/(864*Pi^3*SW2*VALPHA^2) - 
 (2*MT2*MW2*MZ*SW2*CHq1[3, 3])/(9*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*CHq1[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MT2*MW2^2*MZ*SW2*CHq1[3, 3])/(9*MZ2*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*SW2*CHq1[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHq1[3, 3])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*CHq1[3, 3])/(72*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(3*MZ2*Pi^3*VALPHA^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHq1[3, 3])/(144*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^3*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(18*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MT2]*CHq1[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MT2]*CHq1[3, 3])/(9*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(288*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/(24*Pi^3*VALPHA^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(12*MZ2*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*MZ2*Pi^3*VALPHA^2) + 
 (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(24*Pi^3*VALPHA^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*SW2*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*MZ2^3*Pi^3*SW2*VALPHA^2) - (19*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (13*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*MZ2*Pi^3*SW2*VALPHA^2) - (5*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*SW2*VALPHA^2) - 
 (11*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(18*Pi^3*VALPHA^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*MZ2*Pi^3*VALPHA^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*Pi^3*VALPHA^2) - (19*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*Pi^3*VALPHA^2) + (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*Pi^3*VALPHA^2) + (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*MZ2*Pi^3*VALPHA^2) + (13*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(72*Pi^3*VALPHA^2) - 
 (5*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^3*VALPHA^2) - 
 (11*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VALPHA^2) + 
 (19*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*Pi^3*VALPHA^2) - (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*Pi^3*VALPHA^2) - (11*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(72*Pi^3*VALPHA^2) + 
 (5*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*Pi^3*VALPHA^2) - (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*Pi^3*VALPHA^2) - (MW2^2*MZ*CHq3[1, 1])/(6*Pi^3*VALPHA^2) + 
 (5*MW2^3*MZ*CHq3[1, 1])/(36*MZ2*Pi^3*VALPHA^2) + 
 (7*MW2*MZ*MZ2*CHq3[1, 1])/(144*Pi^3*VALPHA^2) + 
 (5*MW2^2*MZ*CHq3[1, 1])/(72*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*CHq3[1, 1])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*CHq3[1, 1])/(9*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*CHq3[1, 1])/(72*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*SW2*CHq3[1, 1])/(12*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHq3[1, 1])/(12*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(4*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(3*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(8*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(4*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/(48*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MW2]*CHq3[1, 1])/(6*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/(12*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(12*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(48*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/(12*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*CHq3[2, 2])/(6*Pi^3*VALPHA^2) + (5*MW2^3*MZ*CHq3[2, 2])/
  (36*MZ2*Pi^3*VALPHA^2) + (7*MW2*MZ*MZ2*CHq3[2, 2])/(144*Pi^3*VALPHA^2) + 
 (5*MW2^2*MZ*CHq3[2, 2])/(72*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*CHq3[2, 2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*CHq3[2, 2])/(9*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*CHq3[2, 2])/(72*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*SW2*CHq3[2, 2])/(12*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHq3[2, 2])/(12*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(4*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(3*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(8*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(4*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/(48*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MW2]*CHq3[2, 2])/(6*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/(12*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(12*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(48*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/(12*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*CHq3[3, 3])/(72*Pi^3*VALPHA^2) + (MT2*MW2^2*MZ*CHq3[3, 3])/
  (36*MZ2*Pi^3*VALPHA^2) - (MW2^3*MZ*CHq3[3, 3])/(36*MZ2*Pi^3*VALPHA^2) - 
 (MT2*MZ*MZ2*CHq3[3, 3])/(144*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*CHq3[3, 3])/(144*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*CHq3[3, 3])/(288*Pi^3*VALPHA^2) + (19*MT2*MW2*MZ*CHq3[3, 3])/
  (144*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*CHq3[3, 3])/(36*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW2^4*MZ*CHq3[3, 3])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (11*MT2*MW2^3*MZ*CHq3[3, 3])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*CHq3[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (11*MT2*MW2^2*MZ*CHq3[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^3*MZ*CHq3[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MZ*MZ2*CHq3[3, 3])/(48*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*MZ2*CHq3[3, 3])/(288*Pi^3*SW2*VALPHA^2) + 
 (2*MT2*MW2*MZ*SW2*CHq3[3, 3])/(9*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*CHq3[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MT2*MW2^2*MZ*SW2*CHq3[3, 3])/(9*MZ2*Pi^3*VALPHA^2) - 
 (MT2*MZ*MZ2*SW2*CHq3[3, 3])/(9*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHq3[3, 3])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*CHq3[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MT2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(8*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(18*Pi^3*VALPHA^2) + 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VALPHA^2) + 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(144*Pi^3*VALPHA^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(16*Pi^3*SW2*VALPHA^2) - 
 (19*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(144*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (11*MW2^3*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(8*MZ2*Pi^3*SW2*VALPHA^2) + 
 (11*MW2^2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(48*Pi^3*SW2*VALPHA^2) - 
 (MT2*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(96*MW2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MZ*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(12*Pi^3*VALPHA^2) - 
 (7*MW2*MZ*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(9*MZ2*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(12*Pi^3*VALPHA^2) - 
 (MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(24*MW2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(288*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*VALPHA^2) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(4*Pi^3*VALPHA^2) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VALPHA^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(3*MZ2*Pi^3*VALPHA^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(16*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(16*Pi^3*SW2*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*SW2*VALPHA^2) - 
 (MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (12*MZ2^2*Pi^3*SW2*VALPHA^2) - (MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(4*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(96*Pi^3*SW2*VALPHA^2) + 
 (MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(96*MW2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*SW2*VALPHA^2) - 
 (MT2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(12*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(12*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) + 
 (MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*MW2*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(12*Pi^3*VALPHA^2) + 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(12*MZ2*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*MZ2*Pi^3*VALPHA^2) - 
 (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) + 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*MZ2^3*Pi^3*SW2*VALPHA^2) + (19*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (13*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*MZ2*Pi^3*SW2*VALPHA^2) + (5*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*SW2*VALPHA^2) + 
 (11*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(18*Pi^3*VALPHA^2) - 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*MZ2*Pi^3*VALPHA^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*Pi^3*VALPHA^2) + (19*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*Pi^3*VALPHA^2) - (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*Pi^3*VALPHA^2) - (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*MZ2*Pi^3*VALPHA^2) - (13*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(72*Pi^3*VALPHA^2) + 
 (5*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VALPHA^2) + 
 (11*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VALPHA^2) - 
 (19*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*Pi^3*VALPHA^2) + (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*Pi^3*VALPHA^2) + (11*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(72*Pi^3*VALPHA^2) - 
 (5*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*Pi^3*VALPHA^2) + (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*Pi^3*VALPHA^2) + (MW2^2*MZ*CHu[1, 1])/(18*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*CHu[1, 1])/(54*MZ2*Pi^3*VALPHA^2) - 
 (11*MW2*MZ*MZ2*CHu[1, 1])/(216*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*CHu[1, 1])/(72*Pi^3*VALPHA^2) + (5*MW2^2*MZ*CHu[1, 1])/
  (108*Pi^3*SW2*VALPHA^2) + (MW2^4*MZ*CHu[1, 1])/
  (27*MZ2^2*Pi^3*SW2*VALPHA^2) - (2*MW2^3*MZ*CHu[1, 1])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) - (MW2*MZ*MZ2*CHu[1, 1])/
  (108*Pi^3*SW2*VALPHA^2) + (MW2^2*MZ*SW2*CHu[1, 1])/(18*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*CHu[1, 1])/(9*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*CHu[1, 1])/(18*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(18*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(12*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(72*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(18*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(9*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2^2*MZ*CHu[2, 2])/(18*Pi^3*VALPHA^2) - (MW2^3*MZ*CHu[2, 2])/
  (54*MZ2*Pi^3*VALPHA^2) - (11*MW2*MZ*MZ2*CHu[2, 2])/(216*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*CHu[2, 2])/(72*Pi^3*VALPHA^2) + (5*MW2^2*MZ*CHu[2, 2])/
  (108*Pi^3*SW2*VALPHA^2) + (MW2^4*MZ*CHu[2, 2])/
  (27*MZ2^2*Pi^3*SW2*VALPHA^2) - (2*MW2^3*MZ*CHu[2, 2])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) - (MW2*MZ*MZ2*CHu[2, 2])/
  (108*Pi^3*SW2*VALPHA^2) + (MW2^2*MZ*SW2*CHu[2, 2])/(18*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*CHu[2, 2])/(9*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*CHu[2, 2])/(18*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(18*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(12*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(72*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(18*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(9*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW2*MZ*CHu[3, 3])/(12*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*CHu[3, 3])/(36*Pi^3*VALPHA^2) + (MT2*MW2^2*MZ*CHu[3, 3])/
  (18*MZ2*Pi^3*VALPHA^2) - (MW2^3*MZ*CHu[3, 3])/(54*MZ2*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*CHu[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*CHu[3, 3])/(108*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*CHu[3, 3])/(36*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*CHu[3, 3])/(216*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^4*MZ*CHu[3, 3])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (2*MT2*MW2^3*MZ*CHu[3, 3])/(9*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*CHu[3, 3])/(54*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (5*MT2*MW2^2*MZ*CHu[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*CHu[3, 3])/(27*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*MZ2*CHu[3, 3])/(216*Pi^3*SW2*VALPHA^2) - 
 (2*MT2*MW2*MZ*SW2*CHu[3, 3])/(9*Pi^3*VALPHA^2) + 
 (MT2*MW2^2*MZ*SW2*CHu[3, 3])/(9*MZ2*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*SW2*CHu[3, 3])/(9*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(6*MZ2*Pi^3*VALPHA^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MT2]*CHu[3, 3])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (2*MW2^3*MZ*A0i[aa0, MT2]*CHu[3, 3])/(9*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MT2]*CHu[3, 3])/(9*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MT2]*CHu[3, 3])/(9*MZ2*Pi^3*VALPHA^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VALPHA^2) - 
 (7*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VALPHA^2) + 
 (5*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*MZ2*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*MZ2*Pi^3*VALPHA^2) - 
 (5*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*Pi^3*VALPHA^2) + 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(288*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*MZ2^3*Pi^3*SW2*VALPHA^2) - (7*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHu[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*MZ2*Pi^3*SW2*VALPHA^2) - (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*MZ2*Pi^3*SW2*VALPHA^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*SW2*VALPHA^2) + (MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*VALPHA^2) + (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*Pi^3*VALPHA^2) + (MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*MZ2*Pi^3*VALPHA^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*Pi^3*VALPHA^2) - (7*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*VALPHA^2) + (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*Pi^3*VALPHA^2) + (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*MZ2*Pi^3*VALPHA^2) + (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*VALPHA^2) - (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*Pi^3*VALPHA^2) + (MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (288*Pi^3*VALPHA^2) + (5*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*VALPHA^2) - (MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*VALPHA^2) - (MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*Pi^3*VALPHA^2) + (7*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHu[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*Pi^3*VALPHA^2) - 
 (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cld[2, 2, 1, 1])/(216*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[2, 2, 1, 1])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 1, 1])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cld[2, 2, 2, 2])/(216*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[2, 2, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 2, 2])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cld[2, 2, 3, 3])/(216*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[2, 2, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 3, 3])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[2, 2, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*Cle[1, 1, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 2, 2])/(108*Pi^3*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[1, 1, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 1, 1])/(216*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[2, 2, 1, 1])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 1, 1])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 1, 1])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*Cle[2, 2, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 2, 2])/(72*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[2, 2, 2, 2])/(108*Pi^3*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[2, 2, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 2, 2])/(48*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 3, 3])/(216*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[2, 2, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 3, 3])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*Cle[3, 3, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 2, 2])/(108*Pi^3*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[3, 3, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 2, 2])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*Cll[1, 1, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 2, 2])/(54*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*Cll[1, 1, 2, 2])/(108*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 1, 2, 2])/(54*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(72*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 2, 2])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*Cll[1, 2, 2, 1])/(432*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 2, 2, 1])/(216*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(216*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[1, 2, 2, 1])/(108*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(144*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(72*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*Cll[2, 2, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*MZ2*Cll[2, 2, 2, 2])/(54*Pi^3*VALPHA^2) - 
 (5*MZ*MZ2^2*Cll[2, 2, 2, 2])/(432*Pi^3*VALPHA^2) + 
 (5*CW2*MZ*MZ2^2*Cll[2, 2, 2, 2])/(216*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*Cll[2, 2, 2, 2])/(216*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[2, 2, 2, 2])/(108*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(72*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 2, 2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*Cll[2, 2, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*MZ2*Cll[2, 2, 3, 3])/(54*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*Cll[2, 2, 3, 3])/(108*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*Cll[2, 2, 3, 3])/(54*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(72*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*Cll[2, 3, 3, 2])/(432*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*Cll[2, 3, 3, 2])/(216*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*Cll[2, 3, 3, 2])/(216*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[2, 3, 3, 2])/(108*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(144*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(72*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*Clq1[2, 2, 1, 1])/(216*Pi^3*VALPHA^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[2, 2, 1, 1])/(108*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*Clq1[2, 2, 1, 1])/(216*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*Clq1[2, 2, 1, 1])/(108*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 1, 1])/(144*Pi^3*VALPHA^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 1, 1])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 1, 1])/(144*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*Clq1[2, 2, 2, 2])/(216*Pi^3*VALPHA^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[2, 2, 2, 2])/(108*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*Clq1[2, 2, 2, 2])/(216*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*Clq1[2, 2, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 2, 2])/(144*Pi^3*VALPHA^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 2, 2])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 2, 2])/(144*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*Clq1[2, 2, 3, 3])/(36*Pi^3*VALPHA^2) + 
 (CW2*MT2*MW2*MZ*Clq1[2, 2, 3, 3])/(18*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*Clq1[2, 2, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (CW2*MT2*MZ*MZ2*Clq1[2, 2, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*Clq1[2, 2, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*MZ2*Clq1[2, 2, 3, 3])/(54*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*Clq1[2, 2, 3, 3])/(864*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*Clq1[2, 2, 3, 3])/(432*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MT2]*Clq1[2, 2, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq1[2, 2, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq1[2, 2, 3, 3])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq1[2, 2, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[2, 2, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 3, 3])/(288*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[2, 2, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/(36*Pi^3*VALPHA^2) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/
  (18*Pi^3*VALPHA^2) + (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[2, 2, 3, 3])/(288*Pi^3*VALPHA^2) - 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/
  (144*Pi^3*VALPHA^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/
  (72*Pi^3*VALPHA^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[2, 2, 3, 3])/(36*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/(288*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[2, 2, 3, 3])/
  (144*Pi^3*VALPHA^2) + (MW2*MZ*MZ2*Clq3[2, 2, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[2, 2, 1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 1, 1])/(48*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 1, 1])/(24*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*Clq3[2, 2, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[2, 2, 2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 2, 2])/(48*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 2, 2])/(24*Pi^3*VALPHA^2) + 
 (MT2*MW2*MZ*Clq3[2, 2, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (CW2*MT2*MW2*MZ*Clq3[2, 2, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MT2*MZ*MZ2*Clq3[2, 2, 3, 3])/(144*Pi^3*VALPHA^2) + 
 (CW2*MT2*MZ*MZ2*Clq3[2, 2, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*Clq3[2, 2, 3, 3])/(288*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*Clq3[2, 2, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(36*Pi^3*VALPHA^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq3[2, 2, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[2, 2, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq3[2, 2, 3, 3])/(288*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq3[2, 2, 3, 3])/(144*Pi^3*VALPHA^2) + 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/
  (18*Pi^3*VALPHA^2) - (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[2, 2, 3, 3])/(288*Pi^3*VALPHA^2) + 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/
  (144*Pi^3*VALPHA^2) + (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/
  (72*Pi^3*VALPHA^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[2, 2, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/(288*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[2, 2, 3, 3])/
  (144*Pi^3*VALPHA^2) + (MZ*MZ2^2*SW2*Clu[2, 2, 1, 1])/(108*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[2, 2, 1, 1])/(54*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[2, 2, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[2, 2, 1, 1])/(36*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*Clu[2, 2, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[2, 2, 2, 2])/(54*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[2, 2, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[2, 2, 2, 2])/(36*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*SW2*Clu[2, 2, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (CW2*MT2*MZ*MZ2*SW2*Clu[2, 2, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Clu[2, 2, 3, 3])/(216*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Clu[2, 2, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[2, 2, 3, 3])/(36*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[2, 2, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[2, 2, 3, 3])/(32*Pi^3*VALPHA^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[2, 2, 3, 3])/
  (16*Pi^3*VALPHA^2) + (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[2, 2, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[2, 2, 3, 3])/
  (18*Pi^3*VALPHA^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[2, 2, 3, 3])/
  (72*Pi^3*VALPHA^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[2, 2, 3, 3])/(36*Pi^3*VALPHA^2) - (MW2*MZ*MZ2*SW2*Cqe[1, 1, 2, 2])/
  (108*Pi^3*VALPHA^2) + (MZ*MZ2^2*SW2*Cqe[1, 1, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 2, 2])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*Cqe[2, 2, 2, 2])/(108*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*Cqe[2, 2, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 2, 2])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*SW2*Cqe[3, 3, 2, 2])/(18*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*SW2*Cqe[3, 3, 2, 2])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*Cqe[3, 3, 2, 2])/(54*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*Cqe[3, 3, 2, 2])/(432*Pi^3*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MT2]*Cqe[3, 3, 2, 2])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Cqe[3, 3, 2, 2])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 2, 2])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 2, 2])/(144*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 2, 2])/
  (18*Pi^3*VALPHA^2) + (11*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, 2, 2])/(144*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 2, 2])/
  (36*Pi^3*VALPHA^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 2, 2])/
  (144*Pi^3*VALPHA^2) + (Sqrt[2]*MT*MW2^2*SW2*CuB[3, 3])/
  (3*Pi^3*SW*VALPHA^2) - (Sqrt[2]*MT*MW2^3*SW2*CuB[3, 3])/
  (3*MZ2*Pi^3*SW*VALPHA^2) - (MT*MW2*MZ2*SW2*CuB[3, 3])/
  (6*Sqrt[2]*Pi^3*SW*VALPHA^2) - (Sqrt[2]*MT*MW2*MZ2*SW2^3*CuB[3, 3])/
  (3*Pi^3*SW*VALPHA^2) - (MT*MW2^2*A0i[aa0, MT2]*CuB[3, 3])/
  (Sqrt[2]*MT2*Pi^3*SW*SW2*VALPHA^2) + 
 (Sqrt[2]*MT*MW2^5*A0i[aa0, MT2]*CuB[3, 3])/(3*MT2*MZ2^3*Pi^3*SW*SW2*
   VALPHA^2) - (Sqrt[2]*MT*MW2^4*A0i[aa0, MT2]*CuB[3, 3])/
  (MT2*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + (13*MT*MW2^3*A0i[aa0, MT2]*CuB[3, 3])/
  (6*Sqrt[2]*MT2*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (MT*MW2*MZ2*A0i[aa0, MT2]*CuB[3, 3])/(6*Sqrt[2]*MT2*Pi^3*SW*SW2*VALPHA^2) - 
 (2*Sqrt[2]*MT*MW2^2*SW2*A0i[aa0, MT2]*CuB[3, 3])/(3*MT2*Pi^3*SW*VALPHA^2) + 
 (Sqrt[2]*MT*MW2^3*SW2*A0i[aa0, MT2]*CuB[3, 3])/
  (3*MT2*MZ2*Pi^3*SW*VALPHA^2) + (Sqrt[2]*MT*MW2*MZ2*SW2*A0i[aa0, MT2]*
   CuB[3, 3])/(3*MT2*Pi^3*SW*VALPHA^2) + 
 (MT*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(2*Sqrt[2]*Pi^3*VALPHA^2) - 
 (3*MT*MW2*MZ2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (8*Sqrt[2]*Pi^3*VALPHA^2) + (7*MT*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(12*Sqrt[2]*Pi^3*SW2*VALPHA^2) + 
 (Sqrt[2]*MT*MW2^4*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*MZ2^2*Pi^3*SW2*VALPHA^2) - (13*MT*MW2^3*SW*B0i[bb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(12*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) - 
 (5*MT*MW2*MZ2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (48*Sqrt[2]*Pi^3*SW2*VALPHA^2) + 
 (Sqrt[2]*MT*MW2^2*SW*SW2*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*Pi^3*VALPHA^2) - (5*MT*MW2*MZ2*SW*SW2*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VALPHA^2) + (Sqrt[2]*MT*MW2^3*SW*B0i[dbb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(3*Pi^3*VALPHA^2) - 
 (13*MT*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VALPHA^2) + (7*MT*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(12*Sqrt[2]*Pi^3*VALPHA^2) - 
 (5*MT*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (48*Sqrt[2]*Pi^3*VALPHA^2) + (Sqrt[2]*MT*MW2*MZ2^2*SW*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/(3*Pi^3*VALPHA^2) - 
 (5*MT*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VALPHA^2) + (Sqrt[2]*MT*MW*MW2*MZ*SW2*CuW[3, 3])/
  (3*Pi^3*VALPHA^2) - (Sqrt[2]*MT*MW*MW2^2*MZ*SW2*CuW[3, 3])/
  (3*MZ2*Pi^3*VALPHA^2) - (MT*MW*MZ*MZ2*SW2*CuW[3, 3])/
  (6*Sqrt[2]*Pi^3*VALPHA^2) - (Sqrt[2]*MT*MW*MZ*MZ2*SW2^3*CuW[3, 3])/
  (3*Pi^3*VALPHA^2) - (3*MT*MW*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*VALPHA^2) + (MT*MW*MW2*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VALPHA^2) + (3*MT*MW*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*SW2*VALPHA^2) - (MT*MW*MW2*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MT2*Pi^3*SW2*VALPHA^2) + 
 (Sqrt[2]*MT*MW*MW2^4*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (3*MT2*MZ2^3*Pi^3*SW2*VALPHA^2) + (MT*MW*MW2^2*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (2*Sqrt[2]*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (Sqrt[2]*MT*MW*MW2^3*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (MT2*MZ2^2*Pi^3*SW2*VALPHA^2) - (3*MT*MW*MW2*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) + 
 (13*MT*MW*MW2^2*MZ*A0i[aa0, MT2]*CuW[3, 3])/(6*Sqrt[2]*MT2*MZ2*Pi^3*SW2*
   VALPHA^2) + (MT*MW*MZ*MZ2*A0i[aa0, MT2]*CuW[3, 3])/
  (6*Sqrt[2]*MT2*Pi^3*SW2*VALPHA^2) - (MT*MW*MZ*MZ2*A0i[aa0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*MW2*Pi^3*SW2*VALPHA^2) + (MT*MW*MZ*SW2*A0i[aa0, MT2]*CuW[3, 3])/
  (2*Sqrt[2]*Pi^3*VALPHA^2) - (2*Sqrt[2]*MT*MW*MW2*MZ*SW2*A0i[aa0, MT2]*
   CuW[3, 3])/(3*MT2*Pi^3*VALPHA^2) + 
 (Sqrt[2]*MT*MW*MW2^2*MZ*SW2*A0i[aa0, MT2]*CuW[3, 3])/
  (3*MT2*MZ2*Pi^3*VALPHA^2) + (Sqrt[2]*MT*MW*MZ*MZ2*SW2*A0i[aa0, MT2]*
   CuW[3, 3])/(3*MT2*Pi^3*VALPHA^2) - 
 (MT*MW*MZ*MZ2*SW2*A0i[aa0, MT2]*CuW[3, 3])/(4*Sqrt[2]*MW2*Pi^3*VALPHA^2) + 
 (3*MT*MT2*MW*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3*VALPHA^2) - 
 (3*MT*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3*VALPHA^2) - 
 (MT*MT2*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VALPHA^2) + (MT*MW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(Sqrt[2]*MZ2*Pi^3*VALPHA^2) - 
 (3*MT*MT2*MW*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*SW2*VALPHA^2) + 
 (3*MT*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*SW2*VALPHA^2) - (MT*MT2*MW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(2*Sqrt[2]*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT*MW*MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (2*Sqrt[2]*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (3*MT*MT2*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) - 
 (3*MT*MW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT*MW*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*SW2*VALPHA^2) + 
 (MT*MT2*MW*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*MW2*Pi^3*SW2*VALPHA^2) - 
 (MT*MT2*MW*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (2*Sqrt[2]*Pi^3*VALPHA^2) + (MT*MW*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(2*Sqrt[2]*Pi^3*VALPHA^2) - 
 (MT*MW*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*VALPHA^2) + (MT*MT2*MW*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(4*Sqrt[2]*MW2*Pi^3*VALPHA^2) + 
 (7*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*VALPHA^2) + (2*Sqrt[2]*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(3*Pi^3*VALPHA^2) - (11*MT*MW*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(6*Sqrt[2]*MZ2*Pi^3*VALPHA^2) - 
 (5*MT*MW*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*VALPHA^2) + (5*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(48*Sqrt[2]*Pi^3*SW2*VALPHA^2) - 
 (Sqrt[2]*MT*MW*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*MZ2^3*Pi^3*SW2*VALPHA^2) + (13*MT*MW*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(12*Sqrt[2]*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (7*MT*MW*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) + 
 (5*MT*MW*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*Pi^3*VALPHA^2) - 
 (Sqrt[2]*MT*MW*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*MZ2*Pi^3*VALPHA^2) + (13*MT*MW*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(12*Sqrt[2]*Pi^3*VALPHA^2) - 
 (Sqrt[2]*MT*MW*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*MZ2*Pi^3*VALPHA^2) - (7*MT*MW*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(12*Sqrt[2]*Pi^3*VALPHA^2) + 
 (5*MT*MW*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (48*Sqrt[2]*Pi^3*VALPHA^2) - (Sqrt[2]*MT*MW*MW2*MZ*MZ2*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/(3*Pi^3*VALPHA^2) + 
 (5*MT*MW*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*Pi^3*VALPHA^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam61_aEW_MW_MZ_Zmutau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
$Failed


==> anc/Analytic_Files/analytic_expressions/Zll/Gam61_aEW_MW_MZ_Ztautau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(4*CWw*MW*MW2^2*MZ)/(3*Pi^3*VALPHA^3) + (CW2*CWw*MW*MW2^2*MZ)/
  (12*Pi^3*VALPHA^3) + (CWw*MW*MW2^4*MZ)/(MZ2^2*Pi^3*VALPHA^3) - 
 (25*CWw*MW*MW2^3*MZ)/(12*MZ2*Pi^3*VALPHA^3) - 
 (13*CWw*MW*MW2*MZ*MZ2)/(48*Pi^3*VALPHA^3) - (5*CW2*CWw*MW*MW2*MZ*MZ2)/
  (48*Pi^3*VALPHA^3) + (CW2*CWw*MW*MZ*MZ2^2)/(32*Pi^3*VALPHA^3) + 
 (CWw*MW*MW2^2*MZ*SW2^2)/(Pi^3*VALPHA^3) - (13*CWw*MW*MW2*MZ*MZ2*SW2^2)/
  (12*Pi^3*VALPHA^3) + (CW2*CWw*MW*MZ*MZ2^2*SW2^2)/(12*Pi^3*VALPHA^3) + 
 (CHD*MT2*MW2*MZ)/(3*Pi^3*VALPHA^2) - (CHbox*MW2^2*MZ)/(216*Pi^3*VALPHA^2) + 
 (17*CHD*MW2^2*MZ)/(24*Pi^3*VALPHA^2) + (4*CHD*MT2*MW2^4*MZ)/
  (27*MZ2^3*Pi^3*VALPHA^2) - (CHD*MW2^5*MZ)/(6*MZ2^3*Pi^3*VALPHA^2) - 
 (7*CHD*MT2*MW2^3*MZ)/(54*MZ2^2*Pi^3*VALPHA^2) + 
 (35*CHD*MW2^4*MZ)/(216*MZ2^2*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ)/(144*MZ2*Pi^3*VALPHA^2) - 
 (17*CHD*MT2*MW2^2*MZ)/(72*MZ2*Pi^3*VALPHA^2) - 
 (107*CHD*MW2^3*MZ)/(288*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MH2*MZ*MZ2)/(288*Pi^3*VALPHA^2) - (85*CHD*MT2*MZ*MZ2)/
  (864*Pi^3*VALPHA^2) + (CHbox*MW2*MZ*MZ2)/(108*Pi^3*VALPHA^2) - 
 (2011*CHD*MW2*MZ*MZ2)/(3456*Pi^3*VALPHA^2) - 
 (CHbox*MZ*MZ2^2)/(288*Pi^3*VALPHA^2) + (665*CHD*MZ*MZ2^2)/
  (3456*Pi^3*VALPHA^2) + (CHWB*MH2*MW*MW2)/(36*Pi^3*SW*VALPHA^2) - 
 (13*CHWB*MT2*MW*MW2)/(18*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^2)/(48*MW*Pi^3*SW*VALPHA^2) + 
 (59*CHWB*MT2*MW2^2)/(72*MW*Pi^3*SW*VALPHA^2) + 
 (31*CHWB*MW*MW2^2)/(27*Pi^3*SW*VALPHA^2) - 
 (11*CHWB*MW2^3)/(12*MW*Pi^3*SW*VALPHA^2) + (16*CHWB*MT2*MW*MW2^4)/
  (27*MZ2^3*Pi^3*SW*VALPHA^2) - (16*CHWB*MT2*MW2^5)/
  (27*MW*MZ2^3*Pi^3*SW*VALPHA^2) - (2*CHWB*MW*MW2^5)/
  (3*MZ2^3*Pi^3*SW*VALPHA^2) + (2*CHWB*MW2^6)/(3*MW*MZ2^3*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^3)/(9*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW2^4)/(9*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (89*CHWB*MW*MW2^4)/(54*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (89*CHWB*MW2^5)/(54*MW*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2^2)/(36*MZ2*Pi^3*SW*VALPHA^2) + 
 (101*CHWB*MT2*MW*MW2^2)/(54*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2^3)/(72*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (205*CHWB*MT2*MW2^3)/(108*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (53*CHWB*MW*MW2^3)/(36*MZ2*Pi^3*SW*VALPHA^2) + 
 (59*CHWB*MW2^4)/(36*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MZ2)/(144*Pi^3*SW*VALPHA^2) + 
 (17*CHWB*MT2*MW*MZ2)/(216*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2)/(144*MW*Pi^3*SW*VALPHA^2) - 
 (23*CHWB*MT2*MW2*MZ2)/(216*MW*Pi^3*SW*VALPHA^2) - 
 (29*CHWB*MW*MW2*MZ2)/(48*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2^2*MZ2)/(16*MW*Pi^3*SW*VALPHA^2) + 
 (101*CHWB*MW*MZ2^2)/(864*Pi^3*SW*VALPHA^2) - 
 (37*CHWB*MW2*MZ2^2)/(864*MW*Pi^3*SW*VALPHA^2) + 
 (CHD*MH2*MW2*MZ)/(128*Pi^3*SW2^2*VALPHA^2) - 
 (19*CHD*MW2^2*MZ)/(576*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW2^5*MZ)/(18*MZ2^4*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW2^6*MZ)/(6*MZ2^4*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW2^4*MZ)/(72*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW2^4*MZ)/(9*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (67*CHD*MW2^5*MZ)/(216*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW2^3*MZ)/(32*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (5*CHD*MT2*MW2^3*MZ)/(72*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (17*CHD*MW2^4*MZ)/(144*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (7*CHD*MH2*MW2^2*MZ)/(288*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW2^2*MZ)/(72*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (11*CHD*MW2^3*MZ)/(216*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MZ*MZ2)/(1152*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MW2*MZ*MZ2)/(3456*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MZ*MZ2^2)/(1152*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW2*MZ)/(576*Pi^3*SW2*VALPHA^2) + 
 (17*CHD*MT2*MW2*MZ)/(864*Pi^3*SW2*VALPHA^2) - 
 (29*CHD*MW2^2*MZ)/(192*Pi^3*SW2*VALPHA^2) + 
 (4*CHD*MT2*MW2^5*MZ)/(27*MZ2^4*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^6*MZ)/(6*MZ2^4*Pi^3*SW2*VALPHA^2) - 
 (4*CHD*MT2*MW2^4*MZ)/(9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (89*CHD*MW2^5*MZ)/(216*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2^3*MZ)/(144*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (101*CHD*MT2*MW2^3*MZ)/(216*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (53*CHD*MW2^4*MZ)/(144*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ)/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (13*CHD*MT2*MW2^2*MZ)/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (31*CHD*MW2^3*MZ)/(108*MZ2*Pi^3*SW2*VALPHA^2) + 
 (101*CHD*MW2*MZ*MZ2)/(3456*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MH2*MW*MW2)/(96*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*CW2*MH2*MW*MW2)/(288*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW*MW2)/(16*Pi^3*SW*SW2*VALPHA^2) - 
 (13*CHWB*CW2*MT2*MW*MW2)/(144*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MH2*MW2^2)/(288*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (31*CHWB*MT2*MW2^2)/(144*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^2)/(8*Pi^3*SW*SW2*VALPHA^2) + (209*CHWB*CW2*MW*MW2^2)/
  (432*Pi^3*SW*SW2*VALPHA^2) - (25*CHWB*MW2^3)/(48*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (8*CHWB*MT2*MW*MW2^5)/(27*MZ2^4*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW*MW2^6)/(3*MZ2^4*Pi^3*SW*SW2*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^4)/(27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (8*CHWB*CW2*MT2*MW*MW2^4)/(27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MT2*MW2^5)/(27*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (23*CHWB*MW*MW2^5)/(54*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW*MW2^5)/(3*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MW2^6)/(9*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW*MW2^3)/(72*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (29*CHWB*MT2*MW*MW2^3)/(108*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (16*CHWB*CW2*MT2*MW*MW2^3)/(27*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^4)/(72*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (23*CHWB*MT2*MW2^4)/(36*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (115*CHWB*MW*MW2^4)/(432*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (23*CHWB*CW2*MW*MW2^4)/(54*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (101*CHWB*MW2^5)/(54*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MH2*MW*MW2^2)/(288*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MW2^2)/(72*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (13*CHWB*MT2*MW*MW2^2)/(144*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (29*CHWB*CW2*MT2*MW*MW2^2)/(108*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^3)/(36*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (61*CHWB*MT2*MW2^3)/(108*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (209*CHWB*MW*MW2^3)/(432*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (115*CHWB*CW2*MW*MW2^3)/(432*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (83*CHWB*MW2^4)/(54*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MZ2)/(96*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MT2*MW*MZ2)/(16*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2)/(288*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (13*CHWB*MT2*MW2*MZ2)/(432*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2*MZ2)/(96*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MW2*MZ2)/(8*Pi^3*SW*SW2*VALPHA^2) + 
 (13*CHWB*MW2^2*MZ2)/(216*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MZ2^2)/(96*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2*MZ2^2)/(1728*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW*MW2*SW2)/(36*Pi^3*SW*VALPHA^2) - 
 (3*CHWB*MT2*MW*MW2*SW2)/(2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^2*SW2)/(36*MW*Pi^3*SW*VALPHA^2) + 
 (31*CHWB*MT2*MW2^2*SW2)/(18*MW*Pi^3*SW*VALPHA^2) - 
 (2*CHWB*MW*MW2^2*SW2)/(3*Pi^3*SW*VALPHA^2) - 
 (17*CHWB*MW2^3*SW2)/(24*MW*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^3*SW2)/(27*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW2^4*SW2)/(27*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (2*CHWB*MW*MW2^4*SW2)/(3*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (2*CHWB*MW2^5*SW2)/(3*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW*MW2^2*SW2)/(9*MZ2*Pi^3*SW*VALPHA^2) - 
 (17*CHWB*MT2*MW2^3*SW2)/(9*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (89*CHWB*MW*MW2^3*SW2)/(54*MZ2*Pi^3*SW*VALPHA^2) + 
 (61*CHWB*MW2^4*SW2)/(27*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MZ2*SW2)/(36*Pi^3*SW*VALPHA^2) + 
 (17*CHWB*MT2*MW*MZ2*SW2)/(54*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2*SW2)/(36*MW*Pi^3*SW*VALPHA^2) - 
 (23*CHWB*MT2*MW2*MZ2*SW2)/(54*MW*Pi^3*SW*VALPHA^2) + 
 (49*CHWB*MW*MW2*MZ2*SW2)/(18*Pi^3*SW*VALPHA^2) - 
 (289*CHWB*MW2^2*MZ2*SW2)/(144*MW*Pi^3*SW*VALPHA^2) - 
 (49*CHWB*MW*MZ2^2*SW2)/(54*Pi^3*SW*VALPHA^2) + 
 (229*CHWB*MW2*MZ2^2*SW2)/(216*MW*Pi^3*SW*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2*SW2^2)/(16*Pi^3*VALPHA^2) - 
 (CHbox*MZ*MZ2^2*SW2^2)/(72*Pi^3*VALPHA^2) + (CHbox*MH2*MZ*A0i[aa0, MH2])/
  (288*Pi^3*VALPHA^2) + (CHB*MW2*MZ*A0i[aa0, MH2])/(12*Pi^3*VALPHA^2) - 
 (CHbox*MW2*MZ*A0i[aa0, MH2])/(144*Pi^3*VALPHA^2) + 
 (CHD*MW2*MZ*A0i[aa0, MH2])/(288*Pi^3*VALPHA^2) - 
 (CHW*MW2*MZ*A0i[aa0, MH2])/(48*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MH2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (CHB*MW2^2*MZ*A0i[aa0, MH2])/(12*MZ2*Pi^3*VALPHA^2) + 
 (CHbox*MW2^2*MZ*A0i[aa0, MH2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (13*CHD*MW2^2*MZ*A0i[aa0, MH2])/(576*MZ2*Pi^3*VALPHA^2) + 
 (CHW*MW2^2*MZ*A0i[aa0, MH2])/(24*MZ2*Pi^3*VALPHA^2) - 
 (CHB*MZ*MZ2*A0i[aa0, MH2])/(48*Pi^3*VALPHA^2) + 
 (CHbox*MZ*MZ2*A0i[aa0, MH2])/(576*Pi^3*VALPHA^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MH2])/(256*Pi^3*VALPHA^2) + 
 (CHWB*MH2*MW*A0i[aa0, MH2])/(288*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2*A0i[aa0, MH2])/(192*MW*Pi^3*SW*VALPHA^2) - 
 (29*CHWB*MW*MW2*A0i[aa0, MH2])/(576*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW*MW2*A0i[aa0, MH2])/(48*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2^2*A0i[aa0, MH2])/(24*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^3*A0i[aa0, MH2])/(144*MW*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*A0i[aa0, MH2])/(96*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MH2])/(96*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*A0i[aa0, MH2])/(16*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^3*A0i[aa0, MH2])/(6*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MZ2*A0i[aa0, MH2])/(1152*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2*A0i[aa0, MH2])/(144*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MW*MZ2*A0i[aa0, MH2])/(64*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2*A0i[aa0, MH2])/(12*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MZ2^2*A0i[aa0, MH2])/(96*MW*Pi^3*SW*VALPHA^2) + 
 (CHD*MH2*MZ*A0i[aa0, MH2])/(384*Pi^3*SW2*VALPHA^2) - 
 (25*CHD*MW2*MZ*A0i[aa0, MH2])/(2304*Pi^3*SW2*VALPHA^2) - 
 (13*CHD*MW2^3*MZ*A0i[aa0, MH2])/(576*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2*MZ*A0i[aa0, MH2])/(288*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^2*MZ*A0i[aa0, MH2])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MH2])/(768*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MZ*MZ2*A0i[aa0, MH2])/(2304*MW2*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2*MZ*SW2*A0i[aa0, MH2])/(144*Pi^3*VALPHA^2) - 
 (CHD*MH2*MZ*SW2*A0i[aa0, MH2])/(576*Pi^3*VALPHA^2) - 
 (CHB*MW2*MZ*SW2*A0i[aa0, MH2])/(8*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW2*MZ*SW2*A0i[aa0, MH2])/(144*MZ2*Pi^3*VALPHA^2) + 
 (5*CHB*MZ*MZ2*SW2*A0i[aa0, MH2])/(48*Pi^3*VALPHA^2) + 
 (CHD*MZ*MZ2*SW2*A0i[aa0, MH2])/(48*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(576*MW2*Pi^3*VALPHA^2) - 
 (CHD*MH2*MZ*MZ2*SW2*A0i[aa0, MH2])/(576*MW2*Pi^3*VALPHA^2) + 
 (CHWB*MH2*MW*SW2*A0i[aa0, MH2])/(576*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MH2*MW*SW2*A0i[aa0, MH2])/(144*Pi^3*SW*VALPHA^2) - 
 (11*CHWB*MW*MW2*SW2*A0i[aa0, MH2])/(144*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*SW2*A0i[aa0, MH2])/(144*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2*SW2*A0i[aa0, MH2])/(32*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MZ2*SW2*A0i[aa0, MH2])/(576*MW2*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MZ2*SW2*A0i[aa0, MH2])/(192*MW2*Pi^3*SW*VALPHA^2) - 
 (CHB*MZ*MZ2*SW2^2*A0i[aa0, MH2])/(12*Pi^3*VALPHA^2) + 
 (CHbox*MZ*MZ2*SW2^2*A0i[aa0, MH2])/(144*Pi^3*VALPHA^2) - 
 (CHWB*MH2*MW2*SW2^2*A0i[aa0, MH2])/(144*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MZ2*SW2^2*A0i[aa0, MH2])/(288*MW*Pi^3*SW*VALPHA^2) + 
 (3*CHWB*MW*MZ2*SW2^2*A0i[aa0, MH2])/(16*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MZ2*SW2^2*A0i[aa0, MH2])/(288*MW2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2*SW2^2*A0i[aa0, MH2])/(6*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MZ2^2*SW2^2*A0i[aa0, MH2])/(24*MW*Pi^3*SW*VALPHA^2) + 
 (CHbox*MH2*MZ*MZ2*SW2^3*A0i[aa0, MH2])/(144*MW2*Pi^3*VALPHA^2) - 
 (CHD*MW2*MZ*A0i[aa0, MT2])/(3*Pi^3*VALPHA^2) - 
 (4*CHD*MW2^4*MZ*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*VALPHA^2) + 
 (7*CHD*MW2^3*MZ*A0i[aa0, MT2])/(54*MZ2^2*Pi^3*VALPHA^2) + 
 (CHD*MT2*MW2*MZ*A0i[aa0, MT2])/(48*MZ2*Pi^3*VALPHA^2) + 
 (17*CHD*MW2^2*MZ*A0i[aa0, MT2])/(72*MZ2*Pi^3*VALPHA^2) + 
 (85*CHD*MZ*MZ2*A0i[aa0, MT2])/(864*Pi^3*VALPHA^2) - 
 (CHWB*MT2*MW*A0i[aa0, MT2])/(12*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW2*A0i[aa0, MT2])/(12*MW*Pi^3*SW*VALPHA^2) + 
 (13*CHWB*MW*MW2*A0i[aa0, MT2])/(18*Pi^3*SW*VALPHA^2) - 
 (59*CHWB*MW2^2*A0i[aa0, MT2])/(72*MW*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MW*MW2^4*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MW2^5*A0i[aa0, MT2])/(27*MW*MZ2^3*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MW*MW2^3*A0i[aa0, MT2])/(9*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MW2^4*A0i[aa0, MT2])/(9*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW*MW2*A0i[aa0, MT2])/(6*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MT2*MW2^2*A0i[aa0, MT2])/(12*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (101*CHWB*MW*MW2^2*A0i[aa0, MT2])/(54*MZ2*Pi^3*SW*VALPHA^2) + 
 (205*CHWB*MW2^3*A0i[aa0, MT2])/(108*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MT2*MZ2*A0i[aa0, MT2])/(96*MW*Pi^3*SW*VALPHA^2) - 
 (17*CHWB*MW*MZ2*A0i[aa0, MT2])/(216*Pi^3*SW*VALPHA^2) + 
 (23*CHWB*MW2*MZ2*A0i[aa0, MT2])/(216*MW*Pi^3*SW*VALPHA^2) + 
 (CHD*MW2^5*MZ*A0i[aa0, MT2])/(18*MZ2^4*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW2^3*MZ*A0i[aa0, MT2])/(48*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^4*MZ*A0i[aa0, MT2])/(9*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW2^2*MZ*A0i[aa0, MT2])/(48*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MW2^3*MZ*A0i[aa0, MT2])/(72*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW2*MZ*A0i[aa0, MT2])/(192*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^2*MZ*A0i[aa0, MT2])/(72*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (17*CHD*MW2*MZ*A0i[aa0, MT2])/(864*Pi^3*SW2*VALPHA^2) - 
 (4*CHD*MW2^5*MZ*A0i[aa0, MT2])/(27*MZ2^4*Pi^3*SW2*VALPHA^2) + 
 (4*CHD*MW2^4*MZ*A0i[aa0, MT2])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (CHD*MT2*MW2^2*MZ*A0i[aa0, MT2])/(24*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (101*CHD*MW2^3*MZ*A0i[aa0, MT2])/(216*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MT2*MW2*MZ*A0i[aa0, MT2])/(48*MZ2*Pi^3*SW2*VALPHA^2) + 
 (13*CHD*MW2^2*MZ*A0i[aa0, MT2])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MT2*MW*A0i[aa0, MT2])/(32*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*CW2*MT2*MW*A0i[aa0, MT2])/(48*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MT2*MW2*A0i[aa0, MT2])/(24*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2*A0i[aa0, MT2])/(16*Pi^3*SW*SW2*VALPHA^2) + 
 (13*CHWB*CW2*MW*MW2*A0i[aa0, MT2])/(144*Pi^3*SW*SW2*VALPHA^2) - 
 (31*CHWB*MW2^2*A0i[aa0, MT2])/(144*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (8*CHWB*MW*MW2^5*A0i[aa0, MT2])/(27*MZ2^4*Pi^3*SW*SW2*VALPHA^2) + 
 (16*CHWB*MW*MW2^4*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (8*CHWB*CW2*MW*MW2^4*A0i[aa0, MT2])/(27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MW2^5*A0i[aa0, MT2])/(27*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW*MW2^2*A0i[aa0, MT2])/(12*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MT2*MW2^3*A0i[aa0, MT2])/(12*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (29*CHWB*MW*MW2^3*A0i[aa0, MT2])/(108*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (16*CHWB*CW2*MW*MW2^3*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (23*CHWB*MW2^4*A0i[aa0, MT2])/(36*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*MT2*MW*MW2*A0i[aa0, MT2])/(48*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MT2*MW*MW2*A0i[aa0, MT2])/(12*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MT2*MW2^2*A0i[aa0, MT2])/(48*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (13*CHWB*MW*MW2^2*A0i[aa0, MT2])/(144*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (29*CHWB*CW2*MW*MW2^2*A0i[aa0, MT2])/(108*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (61*CHWB*MW2^3*A0i[aa0, MT2])/(108*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MZ2*A0i[aa0, MT2])/(192*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MZ2*A0i[aa0, MT2])/(16*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MT2*MW*MZ2*A0i[aa0, MT2])/(32*MW2*Pi^3*SW*SW2*VALPHA^2) + 
 (13*CHWB*MW2*MZ2*A0i[aa0, MT2])/(432*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW*SW2*A0i[aa0, MT2])/(6*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW2*SW2*A0i[aa0, MT2])/(6*MW*Pi^3*SW*VALPHA^2) + 
 (3*CHWB*MW*MW2*SW2*A0i[aa0, MT2])/(2*Pi^3*SW*VALPHA^2) - 
 (31*CHWB*MW2^2*SW2*A0i[aa0, MT2])/(18*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*SW2*A0i[aa0, MT2])/(9*MT2*Pi^3*SW*VALPHA^2) + 
 (4*CHWB*CW2*MW*MW2^2*SW2*A0i[aa0, MT2])/(27*MT2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MW*MW2^3*SW2*A0i[aa0, MT2])/(27*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MW2^4*SW2*A0i[aa0, MT2])/(27*MW*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MW*MW2^2*SW2*A0i[aa0, MT2])/(9*MZ2*Pi^3*SW*VALPHA^2) + 
 (17*CHWB*MW2^3*SW2*A0i[aa0, MT2])/(9*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (4*CHWB*MW*MW2^3*SW2*A0i[aa0, MT2])/(27*MT2*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MT2*MZ2*SW2*A0i[aa0, MT2])/(24*MW*Pi^3*SW*VALPHA^2) - 
 (17*CHWB*MW*MZ2*SW2*A0i[aa0, MT2])/(54*Pi^3*SW*VALPHA^2) + 
 (23*CHWB*MW2*MZ2*SW2*A0i[aa0, MT2])/(54*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW*MW2*MZ2*SW2*A0i[aa0, MT2])/(9*MT2*Pi^3*SW*VALPHA^2) - 
 (5*CW2*CWw*MW*MW2*MZ*A0i[aa0, MW2])/(4*Pi^3*VALPHA^3) + 
 (7*CW2*CWw*MW*MZ*MZ2*A0i[aa0, MW2])/(8*Pi^3*VALPHA^3) - 
 (15*CWw*MW*MW2*MZ*A0i[aa0, MW2])/(8*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW*MW2^4*MZ*A0i[aa0, MW2])/(MZ2^3*Pi^3*SW2*VALPHA^3) - 
 (7*CWw*MW*MW2^3*MZ*A0i[aa0, MW2])/(2*MZ2^2*Pi^3*SW2*VALPHA^3) + 
 (4*CWw*MW*MW2^2*MZ*A0i[aa0, MW2])/(MZ2*Pi^3*SW2*VALPHA^3) + 
 (5*CWw*MW*MZ*MZ2*A0i[aa0, MW2])/(16*Pi^3*SW2*VALPHA^3) - 
 (5*CWw*MW*MW2*MZ*SW2*A0i[aa0, MW2])/(2*Pi^3*VALPHA^3) + 
 (CWw*MW*MW2^2*MZ*SW2*A0i[aa0, MW2])/(MZ2*Pi^3*VALPHA^3) + 
 (5*CWw*MW*MZ*MZ2*SW2*A0i[aa0, MW2])/(4*Pi^3*VALPHA^3) - 
 (CHD*MW2*MZ*A0i[aa0, MW2])/(288*Pi^3*VALPHA^2) + 
 (CHW*MW2*MZ*A0i[aa0, MW2])/(4*Pi^3*VALPHA^2) + 
 (CHD*MW2^4*MZ*A0i[aa0, MW2])/(6*MZ2^3*Pi^3*VALPHA^2) - 
 (5*CHD*MW2^3*MZ*A0i[aa0, MW2])/(24*MZ2^2*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MW2])/(72*MZ2*Pi^3*VALPHA^2) - 
 (CHbox*MW2^2*MZ*A0i[aa0, MW2])/(36*MZ2*Pi^3*VALPHA^2) + 
 (25*CHD*MW2^2*MZ*A0i[aa0, MW2])/(72*MZ2*Pi^3*VALPHA^2) - 
 (CHW*MW2^2*MZ*A0i[aa0, MW2])/(3*MZ2*Pi^3*VALPHA^2) + 
 (CHbox*MZ*MZ2*A0i[aa0, MW2])/(72*Pi^3*VALPHA^2) - 
 (29*CHD*MZ*MZ2*A0i[aa0, MW2])/(576*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MZ*MZ2*A0i[aa0, MW2])/(144*MW2*Pi^3*VALPHA^2) + 
 (CHD*MH2*MZ*MZ2*A0i[aa0, MW2])/(576*MW2*Pi^3*VALPHA^2) - 
 (CHD*MZ*MZ2^2*A0i[aa0, MW2])/(576*MW2*Pi^3*VALPHA^2) + 
 (49*CHWB*MW*MW2*A0i[aa0, MW2])/(144*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^3*A0i[aa0, MW2])/(6*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MW2*A0i[aa0, MW2])/(72*MZ2*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW*MW2^2*A0i[aa0, MW2])/(24*MZ2*Pi^3*SW*VALPHA^2) - 
 (49*CHWB*MW*MZ2*A0i[aa0, MW2])/(288*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MZ2*A0i[aa0, MW2])/(576*MW2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^2*A0i[aa0, MW2])/(576*MW2*Pi^3*SW*VALPHA^2) + 
 (7*CHbox*MH2*MZ*A0i[aa0, MW2])/(576*Pi^3*SW2^2*VALPHA^2) - 
 (7*CHD*MH2*MZ*A0i[aa0, MW2])/(2304*Pi^3*SW2^2*VALPHA^2) - 
 (7*CHbox*MW2*MZ*A0i[aa0, MW2])/(288*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW2*MZ*A0i[aa0, MW2])/(18*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^5*MZ*A0i[aa0, MW2])/(6*MZ2^4*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2*MW2^3*MZ*A0i[aa0, MW2])/(72*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW2^3*MZ*A0i[aa0, MW2])/(144*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW2^4*MZ*A0i[aa0, MW2])/(36*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (23*CHD*MW2^4*MZ*A0i[aa0, MW2])/(72*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHbox*MH2*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (7*CHD*MH2*MW2^2*MZ*A0i[aa0, MW2])/(576*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (5*CHbox*MW2^3*MZ*A0i[aa0, MW2])/(72*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^3*MZ*A0i[aa0, MW2])/(12*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MW2])/(32*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MH2*MW2*MZ*A0i[aa0, MW2])/(576*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW2^2*MZ*A0i[aa0, MW2])/(16*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (59*CHD*MW2^2*MZ*A0i[aa0, MW2])/(576*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MZ*MZ2*A0i[aa0, MW2])/(288*Pi^3*SW2^2*VALPHA^2) - 
 (13*CHD*MZ*MZ2*A0i[aa0, MW2])/(2304*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2*MZ*MZ2*A0i[aa0, MW2])/(576*MW2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MZ*MZ2*A0i[aa0, MW2])/(2304*MW2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MZ*MZ2^2*A0i[aa0, MW2])/(2304*MW2*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MW2*MZ*A0i[aa0, MW2])/(192*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2*MZ*A0i[aa0, MW2])/(8*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^5*MZ*A0i[aa0, MW2])/(6*MZ2^4*Pi^3*SW2*VALPHA^2) - 
 (5*CHD*MW2^4*MZ*A0i[aa0, MW2])/(12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (97*CHD*MW2^3*MZ*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2^3*MZ*A0i[aa0, MW2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2*MZ*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW2*VALPHA^2) - 
 (11*CHD*MW2^2*MZ*A0i[aa0, MW2])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW2^2*MZ*A0i[aa0, MW2])/(4*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MZ*MZ2*A0i[aa0, MW2])/(48*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MH2*MW*A0i[aa0, MW2])/(192*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*CW2*MH2*MW*A0i[aa0, MW2])/(288*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2*A0i[aa0, MW2])/(144*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (193*CHWB*MW*MW2*A0i[aa0, MW2])/(288*Pi^3*SW*SW2*VALPHA^2) - 
 (659*CHWB*CW2*MW*MW2*A0i[aa0, MW2])/(288*Pi^3*SW*SW2*VALPHA^2) + 
 (61*CHWB*MW2^2*A0i[aa0, MW2])/(144*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^5*A0i[aa0, MW2])/(3*MZ2^4*Pi^3*SW*SW2*VALPHA^2) + 
 (2*CHWB*MW*MW2^4*A0i[aa0, MW2])/(9*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MW2^4*A0i[aa0, MW2])/(3*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MW2^5*A0i[aa0, MW2])/(9*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW*MW2^2*A0i[aa0, MW2])/(72*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^3*A0i[aa0, MW2])/(72*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (317*CHWB*MW*MW2^3*A0i[aa0, MW2])/(144*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (2*CHWB*CW2*MW*MW2^3*A0i[aa0, MW2])/(9*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (145*CHWB*MW2^4*A0i[aa0, MW2])/(72*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*MH2*MW*MW2*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW*MW2*A0i[aa0, MW2])/(72*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MH2*MW2^2*A0i[aa0, MW2])/(288*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (659*CHWB*MW*MW2^2*A0i[aa0, MW2])/(288*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (317*CHWB*CW2*MW*MW2^2*A0i[aa0, MW2])/(144*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (233*CHWB*MW2^3*A0i[aa0, MW2])/(144*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MZ2*A0i[aa0, MW2])/(1152*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW*MZ2*A0i[aa0, MW2])/(192*Pi^3*SW*SW2*VALPHA^2) + 
 (193*CHWB*CW2*MW*MZ2*A0i[aa0, MW2])/(288*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW*MZ2*A0i[aa0, MW2])/(192*MW2*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*MW2*MZ2*A0i[aa0, MW2])/(192*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MZ2^2*A0i[aa0, MW2])/(384*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW*MZ2^2*A0i[aa0, MW2])/(192*MW2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHW*MW2*MZ*SW2*A0i[aa0, MW2])/(6*Pi^3*VALPHA^2) + 
 (CHW*MZ*MZ2*SW2*A0i[aa0, MW2])/(12*Pi^3*VALPHA^2) - 
 (CHWB*MH2*MW*SW2*A0i[aa0, MW2])/(72*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2*SW2*A0i[aa0, MW2])/(72*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2*SW2*A0i[aa0, MW2])/(72*Pi^3*SW*VALPHA^2) + 
 (89*CHWB*MW2^2*SW2*A0i[aa0, MW2])/(72*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*SW2*A0i[aa0, MW2])/(6*MZ2*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MW2^3*SW2*A0i[aa0, MW2])/(9*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MZ2*SW2*A0i[aa0, MW2])/(288*MW*Pi^3*SW*VALPHA^2) - 
 (23*CHWB*MW*MZ2*SW2*A0i[aa0, MW2])/(48*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MZ2*SW2*A0i[aa0, MW2])/(288*MW2*Pi^3*SW*VALPHA^2) - 
 (3*CHWB*MW2*MZ2*SW2*A0i[aa0, MW2])/(16*MW*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MZ2^2*SW2*A0i[aa0, MW2])/(96*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^2*SW2*A0i[aa0, MW2])/(288*MW2*Pi^3*SW*VALPHA^2) + 
 (CW2*CWw*MW*MW2*MZ*A0i[aa0, MZ2])/(Pi^3*VALPHA^3) - 
 (3*CW2*CWw*MW*MZ*MZ2*A0i[aa0, MZ2])/(4*Pi^3*VALPHA^3) + 
 (3*CWw*MW*MW2*MZ*A0i[aa0, MZ2])/(8*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW*MW2^3*MZ*A0i[aa0, MZ2])/(2*MZ2^2*Pi^3*SW2*VALPHA^3) - 
 (3*CWw*MW*MW2^2*MZ*A0i[aa0, MZ2])/(4*MZ2*Pi^3*SW2*VALPHA^3) - 
 (CWw*MW*MZ*MZ2*A0i[aa0, MZ2])/(16*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW*MW2*MZ*SW2*A0i[aa0, MZ2])/(2*Pi^3*VALPHA^3) - 
 (CWw*MW*MZ*MZ2*SW2*A0i[aa0, MZ2])/(4*Pi^3*VALPHA^3) + 
 (CHbox*MH2*MZ*A0i[aa0, MZ2])/(288*Pi^3*VALPHA^2) - 
 (CHB*MW2*MZ*A0i[aa0, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHbox*MW2*MZ*A0i[aa0, MZ2])/(144*Pi^3*VALPHA^2) - 
 (CHD*MW2*MZ*A0i[aa0, MZ2])/(24*Pi^3*VALPHA^2) - 
 (11*CHW*MW2*MZ*A0i[aa0, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHD*MW2^3*MZ*A0i[aa0, MZ2])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MH2*MW2*MZ*A0i[aa0, MZ2])/(576*MZ2*Pi^3*VALPHA^2) + 
 (CHB*MW2^2*MZ*A0i[aa0, MZ2])/(12*MZ2*Pi^3*VALPHA^2) + 
 (CHbox*MW2^2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (5*CHD*MW2^2*MZ*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VALPHA^2) + 
 (7*CHW*MW2^2*MZ*A0i[aa0, MZ2])/(24*MZ2*Pi^3*VALPHA^2) + 
 (CHB*MZ*MZ2*A0i[aa0, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHbox*MZ*MZ2*A0i[aa0, MZ2])/(192*Pi^3*VALPHA^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MZ2])/(72*Pi^3*VALPHA^2) + 
 (CHD*MZ*MZ2^2*A0i[aa0, MZ2])/(576*MW2*Pi^3*VALPHA^2) + 
 (CHWB*MH2*MW*A0i[aa0, MZ2])/(144*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2*A0i[aa0, MZ2])/(192*MW*Pi^3*SW*VALPHA^2) - 
 (589*CHWB*MW2^2*A0i[aa0, MZ2])/(864*MW*Pi^3*SW*VALPHA^2) - 
 (5*CHWB*MW*MW2^3*A0i[aa0, MZ2])/(18*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (53*CHWB*MW2^4*A0i[aa0, MZ2])/(216*MW*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*A0i[aa0, MZ2])/(72*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MZ2])/(144*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*A0i[aa0, MZ2])/(8*MZ2*Pi^3*SW*VALPHA^2) + 
 (22*CHWB*MW2^3*A0i[aa0, MZ2])/(27*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2*A0i[aa0, MZ2])/(288*Pi^3*SW*VALPHA^2) + 
 (133*CHWB*MW2*MZ2*A0i[aa0, MZ2])/(864*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MZ2^2*A0i[aa0, MZ2])/(576*MW*Pi^3*SW*VALPHA^2) - 
 (5*CHD*MW2*MZ*A0i[aa0, MZ2])/(192*Pi^3*SW2^2*VALPHA^2) - 
 (5*CHD*MW2^5*MZ*A0i[aa0, MZ2])/(36*MZ2^4*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW2^3*MZ*A0i[aa0, MZ2])/(288*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (37*CHD*MW2^4*MZ*A0i[aa0, MZ2])/(144*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ*A0i[aa0, MZ2])/(288*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (11*CHD*MW2^3*MZ*A0i[aa0, MZ2])/(48*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW2*MZ*A0i[aa0, MZ2])/(1152*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (11*CHD*MW2^2*MZ*A0i[aa0, MZ2])/(96*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MZ*MZ2*A0i[aa0, MZ2])/(2304*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MZ*MZ2^2*A0i[aa0, MZ2])/(2304*MW2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MW2*MZ*A0i[aa0, MZ2])/(288*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2*MZ*A0i[aa0, MZ2])/(1152*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW2*MZ*A0i[aa0, MZ2])/(8*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2*MW2^3*MZ*A0i[aa0, MZ2])/(144*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (5*CHD*MW2^4*MZ*A0i[aa0, MZ2])/(72*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MH2*MW2^2*MZ*A0i[aa0, MZ2])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2^2*MZ*A0i[aa0, MZ2])/(288*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MW2^3*MZ*A0i[aa0, MZ2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^3*MZ*A0i[aa0, MZ2])/(32*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW2^3*MZ*A0i[aa0, MZ2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2*MW2*MZ*A0i[aa0, MZ2])/(576*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2*MZ*A0i[aa0, MZ2])/(576*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MW2^2*MZ*A0i[aa0, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2^2*MZ*A0i[aa0, MZ2])/(4*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MZ*MZ2*A0i[aa0, MZ2])/(48*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2*A0i[aa0, MZ2])/(1152*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MW*MW2*A0i[aa0, MZ2])/(288*Pi^3*SW*SW2*VALPHA^2) + 
 (43*CHWB*CW2*MW*MW2*A0i[aa0, MZ2])/(72*Pi^3*SW*SW2*VALPHA^2) + 
 (47*CHWB*MW2^2*A0i[aa0, MZ2])/(72*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (20*CHWB*MW*MW2^5*A0i[aa0, MZ2])/(27*MZ2^4*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW*MW2^3*A0i[aa0, MZ2])/(144*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^4*A0i[aa0, MZ2])/(144*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (49*CHWB*MW*MW2^4*A0i[aa0, MZ2])/(27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (20*CHWB*CW2*MW*MW2^4*A0i[aa0, MZ2])/(27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (35*CHWB*MW2^5*A0i[aa0, MZ2])/(54*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW*MW2^2*A0i[aa0, MZ2])/(192*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MW2^2*A0i[aa0, MZ2])/(144*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^3*A0i[aa0, MZ2])/(288*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (91*CHWB*MW*MW2^3*A0i[aa0, MZ2])/(54*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (49*CHWB*CW2*MW*MW2^3*A0i[aa0, MZ2])/(27*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (103*CHWB*MW2^4*A0i[aa0, MZ2])/(72*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW*MW2*A0i[aa0, MZ2])/(192*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^2*A0i[aa0, MZ2])/(576*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (43*CHWB*MW*MW2^2*A0i[aa0, MZ2])/(72*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (91*CHWB*CW2*MW*MW2^2*A0i[aa0, MZ2])/(54*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (37*CHWB*MW2^3*A0i[aa0, MZ2])/(27*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MZ2*A0i[aa0, MZ2])/(192*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*CW2*MW*MZ2*A0i[aa0, MZ2])/(288*Pi^3*SW*SW2*VALPHA^2) - 
 (119*CHWB*MW2*MZ2*A0i[aa0, MZ2])/(864*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MZ2^2*A0i[aa0, MZ2])/(128*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MZ2^2*A0i[aa0, MZ2])/(192*MW2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHbox*MH2*MZ*SW2*A0i[aa0, MZ2])/(72*Pi^3*VALPHA^2) + 
 (CHB*MW2*MZ*SW2*A0i[aa0, MZ2])/(8*Pi^3*VALPHA^2) + 
 (CHbox*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*Pi^3*VALPHA^2) + 
 (CHW*MW2*MZ*SW2*A0i[aa0, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MW2*MZ*SW2*A0i[aa0, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (5*CHB*MZ*MZ2*SW2*A0i[aa0, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHbox*MZ*MZ2*SW2*A0i[aa0, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHW*MZ*MZ2*SW2*A0i[aa0, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHWB*MH2*MW*SW2*A0i[aa0, MZ2])/(36*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2*SW2*A0i[aa0, MZ2])/(72*MW*Pi^3*SW*VALPHA^2) + 
 (19*CHWB*MW*MW2*SW2*A0i[aa0, MZ2])/(72*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2^2*SW2*A0i[aa0, MZ2])/(144*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^2*SW2*A0i[aa0, MZ2])/(144*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (4*CHWB*MW*MW2^2*SW2*A0i[aa0, MZ2])/(9*MZ2*Pi^3*SW*VALPHA^2) - 
 (4*CHWB*MW2^3*SW2*A0i[aa0, MZ2])/(9*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2*SW2*A0i[aa0, MZ2])/(72*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MW2*MZ2*SW2*A0i[aa0, MZ2])/(48*MW*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MZ2^2*SW2*A0i[aa0, MZ2])/(144*MW*Pi^3*SW*VALPHA^2) + 
 (CHB*MZ*MZ2*SW2^2*A0i[aa0, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHB*MH2*MW2*MZ*SW2*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW2*MZ*SW2*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHB*MW2^2*MZ*SW2*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHW*MW2^2*MZ*SW2*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHB*MH2*MW2^2*MZ*SW2*B0i[bb0, 0, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) - 
 (CHW*MH2*MW2^2*MZ*SW2*B0i[bb0, 0, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) + 
 (CHB*MH2*MZ*MZ2*SW2*B0i[bb0, 0, MH2, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHW*MH2*MZ*MZ2*SW2*B0i[bb0, 0, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHB*MW2*MZ*MZ2*SW2*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHW*MW2*MZ*MZ2*SW2*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHB*MZ*MZ2^2*SW2*B0i[bb0, 0, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHW*MZ*MZ2^2*SW2*B0i[bb0, 0, MH2, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHWB*MH2*MW2^2*SW2*B0i[bb0, 0, MH2, MZ2])/(8*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^3*SW2*B0i[bb0, 0, MH2, MZ2])/(12*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2^3*SW2*B0i[bb0, 0, MH2, MZ2])/(12*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2*SW2*B0i[bb0, 0, MH2, MZ2])/(16*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^2*MZ2*SW2*B0i[bb0, 0, MH2, MZ2])/(8*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MZ2^2*SW2*B0i[bb0, 0, MH2, MZ2])/(96*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2^2*SW2*B0i[bb0, 0, MH2, MZ2])/(16*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MZ2^3*SW2*B0i[bb0, 0, MH2, MZ2])/(96*MW*Pi^3*SW*VALPHA^2) + 
 (CHB*MH2*MZ*MZ2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHW*MH2*MZ*MZ2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHB*MZ*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHW*MZ*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(12*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(24*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2^2*SW2^3*B0i[bb0, 0, MH2, MZ2])/(12*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MZ2^3*SW2^3*B0i[bb0, 0, MH2, MZ2])/(24*MW*Pi^3*SW*VALPHA^2) - 
 (CHD*CW2*MT2^2*MZ*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VALPHA^2) - 
 (CHD*CW2*MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*VALPHA^2) + 
 (CHD*CW2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*Pi^3*VALPHA^2) - 
 (CHD*MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*VALPHA^2) + 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(24*MZ2*Pi^3*VALPHA^2) + 
 (CHWB*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(6*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(6*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(3*Pi^3*SW*VALPHA^2) - 
 (CHWB*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(4*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(4*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^3*B0i[bb0, MW2, 0, MT2])/(2*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2])/(96*MW2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*SW*VALPHA^2) - 
 (CHD*MT2^2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(48*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW2^4*MZ*B0i[bb0, MW2, 0, MT2])/(48*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW2^5*MZ*B0i[bb0, MW2, 0, MT2])/(24*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(48*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(48*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^4*MZ*B0i[bb0, MW2, 0, MT2])/(24*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(192*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(192*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(96*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^4*MZ*B0i[bb0, MW2, 0, MT2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2])/(16*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2])/(16*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MT2])/(8*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*CW2*MT2^2*MW*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2^2*MW2*B0i[bb0, MW2, 0, MT2])/(24*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(96*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*CW2*MT2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW2^2*B0i[bb0, MW2, 0, MT2])/(24*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(48*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(24*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^3*B0i[bb0, MW2, 0, MT2])/(12*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MT2^2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(24*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MT2^2*MW2^3*B0i[bb0, MW2, 0, MT2])/
  (12*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MT2*MW*MW2^3*B0i[bb0, MW2, 0, MT2])/(24*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW2^4*B0i[bb0, MW2, 0, MT2])/(12*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW*MW2^4*B0i[bb0, MW2, 0, MT2])/(12*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^5*B0i[bb0, MW2, 0, MT2])/(6*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MT2^2*MW*MW2*B0i[bb0, MW2, 0, MT2])/
  (12*MZ2*Pi^3*SW*SW2*VALPHA^2) + (5*CHWB*MT2^2*MW2^2*B0i[bb0, MW2, 0, MT2])/
  (48*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/(48*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MT2*MW*MW2^2*B0i[bb0, MW2, 0, MT2])/
  (12*MZ2*Pi^3*SW*SW2*VALPHA^2) + (5*CHWB*MT2*MW2^3*B0i[bb0, MW2, 0, MT2])/
  (48*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW*MW2^3*B0i[bb0, MW2, 0, MT2])/
  (24*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, 0, MT2])/
  (6*MZ2*Pi^3*SW*SW2*VALPHA^2) - (5*CHWB*MW2^4*B0i[bb0, MW2, 0, MT2])/
  (24*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MT2^2*MZ2*B0i[bb0, MW2, 0, MT2])/
  (192*MW*Pi^3*SW*SW2*VALPHA^2) - (CHWB*CW2*MT2*MW*MZ2*B0i[bb0, MW2, 0, MT2])/
  (32*Pi^3*SW*SW2*VALPHA^2) - (CHWB*CW2*MT2^2*MW*MZ2*B0i[bb0, MW2, 0, MT2])/
  (32*MW2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MT2*MW2*MZ2*B0i[bb0, MW2, 0, MT2])/
  (192*MW*Pi^3*SW*SW2*VALPHA^2) + (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MT2])/
  (16*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MW2^2*MZ2*B0i[bb0, MW2, 0, MT2])/
  (96*MW*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MT2^2*MW*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*Pi^3*SW*VALPHA^2) - (CHWB*MT2^2*MW2*SW2*B0i[bb0, MW2, 0, MT2])/
  (12*MW*Pi^3*SW*VALPHA^2) - (CHWB*MT2*MW*MW2*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*Pi^3*SW*VALPHA^2) - (CHWB*MT2*MW2^2*SW2*B0i[bb0, MW2, 0, MT2])/
  (12*MW*Pi^3*SW*VALPHA^2) + (CHWB*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MT2])/
  (12*Pi^3*SW*VALPHA^2) + (CHWB*MW2^3*SW2*B0i[bb0, MW2, 0, MT2])/
  (6*MW*Pi^3*SW*VALPHA^2) + (CHWB*MT2^2*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (48*MW*Pi^3*SW*VALPHA^2) + (CHWB*MT2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (48*Pi^3*SW*VALPHA^2) + (CHWB*MT2^2*MW*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (48*MW2*Pi^3*SW*VALPHA^2) + (CHWB*MT2*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (48*MW*Pi^3*SW*VALPHA^2) - (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*Pi^3*SW*VALPHA^2) - (CHWB*MW2^2*MZ2*SW2*B0i[bb0, MW2, 0, MT2])/
  (24*MW*Pi^3*SW*VALPHA^2) - (CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/
  (12*MZ2*Pi^3*VALPHA^2) - (CHWB*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/
  (12*Pi^3*SW*VALPHA^2) + (5*CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, 0, MW2])/
  (6*Pi^3*SW*VALPHA^2) + (CHWB*MW2^3*B0i[bb0, MW2, 0, MW2])/
  (6*MW*Pi^3*SW*VALPHA^2) + (CHWB*MW*MW2^4*B0i[bb0, MW2, 0, MW2])/
  (3*MZ2^2*Pi^3*SW*VALPHA^2) - (CHWB*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/
  (6*MZ2*Pi^3*SW*VALPHA^2) - (2*CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, 0, MW2])/
  (3*MZ2*Pi^3*SW*VALPHA^2) - (CHWB*MW2^4*B0i[bb0, MW2, 0, MW2])/
  (6*MW*MZ2*Pi^3*SW*VALPHA^2) - (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MW2, 0, MW2])/
  (4*Pi^3*SW*VALPHA^2) - (CHWB*MW2^2*MZ2*B0i[bb0, MW2, 0, MW2])/
  (24*MW*Pi^3*SW*VALPHA^2) - (CHD*MW2^2*MZ*B0i[bb0, MW2, 0, MW2])/
  (48*Pi^3*SW2*VALPHA^2) - (CHD*MW2^4*MZ*B0i[bb0, MW2, 0, MW2])/
  (12*MZ2^2*Pi^3*SW2*VALPHA^2) + (CHD*MW2^3*MZ*B0i[bb0, MW2, 0, MW2])/
  (12*MZ2*Pi^3*SW2*VALPHA^2) - (CHD*MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2])/
  (12*Pi^3*VALPHA^2) + (CHWB*MW*MW2^2*SW2*B0i[bb0, MW2, 0, MW2])/
  (Pi^3*SW*VALPHA^2) - (4*CHWB*MW*MW2^3*SW2*B0i[bb0, MW2, 0, MW2])/
  (3*MZ2*Pi^3*SW*VALPHA^2) + (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MW2, 0, MW2])/
  (12*Pi^3*SW*VALPHA^2) - (CHWB*MW*MW2^2*SW2^2*B0i[bb0, MW2, 0, MW2])/
  (Pi^3*SW*VALPHA^2) + (CHWB*MW*MW2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2])/
  (6*Pi^3*SW*VALPHA^2) - (CHWB*MW2^2*MZ2*SW2^2*B0i[bb0, MW2, 0, MW2])/
  (6*MW*Pi^3*SW*VALPHA^2) + (CHW*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (4*Pi^3*VALPHA^2) - (CHW*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (2*Pi^3*VALPHA^2) + (CHbox*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (72*MZ2*Pi^3*VALPHA^2) + (CHD*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (144*MZ2*Pi^3*VALPHA^2) - (CHbox*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (18*MZ2*Pi^3*VALPHA^2) - (CHD*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (36*MZ2*Pi^3*VALPHA^2) - (CHW*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (3*MZ2*Pi^3*VALPHA^2) + (CHbox*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (6*MZ2*Pi^3*VALPHA^2) + (CHD*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (12*MZ2*Pi^3*VALPHA^2) + (2*CHW*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (3*MZ2*Pi^3*VALPHA^2) + (CHbox*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (36*Pi^3*VALPHA^2) - (CHD*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (144*Pi^3*VALPHA^2) - (CHbox*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (144*MW2*Pi^3*VALPHA^2) + (CHD*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (576*MW2*Pi^3*VALPHA^2) - (CHbox*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (12*Pi^3*VALPHA^2) + (CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (48*Pi^3*VALPHA^2) - (CHWB*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/
  (36*Pi^3*SW*VALPHA^2) + (CHWB*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (9*Pi^3*SW*VALPHA^2) - (CHWB*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (3*Pi^3*SW*VALPHA^2) + (CHWB*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (24*MZ2*Pi^3*SW*VALPHA^2) - (CHWB*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (6*MZ2*Pi^3*SW*VALPHA^2) + (CHWB*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (2*MZ2*Pi^3*SW*VALPHA^2) + (CHWB*MH2*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (144*Pi^3*SW*VALPHA^2) - (CHWB*MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (576*MW2*Pi^3*SW*VALPHA^2) - (CHWB*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (48*Pi^3*SW*VALPHA^2) + (7*CHbox*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (576*Pi^3*SW2^2*VALPHA^2) - (7*CHD*MH2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (2304*Pi^3*SW2^2*VALPHA^2) - (7*CHbox*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (144*Pi^3*SW2^2*VALPHA^2) + (7*CHD*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (576*Pi^3*SW2^2*VALPHA^2) + (7*CHbox*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (48*Pi^3*SW2^2*VALPHA^2) - (7*CHD*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (192*Pi^3*SW2^2*VALPHA^2) - (CHbox*MH2^2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (72*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2^2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(144*MZ2^3*Pi^3*SW2^2*
   VALPHA^2) + (CHbox*MH2*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/
  (18*MZ2^3*Pi^3*SW2^2*VALPHA^2) - (CHD*MH2*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/
  (36*MZ2^3*Pi^3*SW2^2*VALPHA^2) - (CHbox*MW2^5*MZ*B0i[bb0, MW2, MH2, MW2])/
  (6*MZ2^3*Pi^3*SW2^2*VALPHA^2) + (CHD*MW2^5*MZ*B0i[bb0, MW2, MH2, MW2])/
  (12*MZ2^3*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHbox*MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (144*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (7*CHD*MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/
  (576*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (5*CHbox*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/
  (36*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (7*CHD*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(144*MZ2^2*Pi^3*SW2^2*
   VALPHA^2) + (5*CHbox*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/
  (12*MZ2^2*Pi^3*SW2^2*VALPHA^2) - (7*CHD*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/
  (48*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(32*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(576*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(8*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (5*CHD*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(144*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (3*CHbox*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(8*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (5*CHD*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(48*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (CHbox*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(576*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(576*MW2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2^2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(2304*MW2*Pi^3*SW2^2*VALPHA^2) - 
 (CHbox*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(192*Pi^3*SW2^2*VALPHA^2) - 
 (CHW*MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(8*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2^2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MH2*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW2^4*MZ*B0i[bb0, MW2, MH2, MW2])/(3*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MW2, MH2, MW2])/(96*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(24*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MH2*MW2^2*MZ*B0i[bb0, MW2, MH2, MW2])/(4*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(8*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2^3*MZ*B0i[bb0, MW2, MH2, MW2])/(2*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MH2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2*MZ*MZ2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(576*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*CW2*MH2^2*MW*B0i[bb0, MW2, MH2, MW2])/(288*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW2*B0i[bb0, MW2, MH2, MW2])/(144*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*CW2*MH2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW2^2*B0i[bb0, MW2, MH2, MW2])/(36*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^3*B0i[bb0, MW2, MH2, MW2])/(12*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2^2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (144*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW2^3*B0i[bb0, MW2, MH2, MW2])/(72*MW*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) + (CHWB*MH2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (36*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MH2*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  (18*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW*MW2^4*B0i[bb0, MW2, MH2, MW2])/(12*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^5*B0i[bb0, MW2, MH2, MW2])/(6*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/(288*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2^2*MW*MW2*B0i[bb0, MW2, MH2, MW2])/
  (72*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MH2^2*MW2^2*B0i[bb0, MW2, MH2, MW2])/(288*MW*MZ2*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (72*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MW2^2*B0i[bb0, MW2, MH2, MW2])/
  (18*MZ2*Pi^3*SW*SW2*VALPHA^2) + (5*CHWB*MH2*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (72*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (24*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, MH2, MW2])/
  (6*MZ2*Pi^3*SW*SW2*VALPHA^2) - (5*CHWB*MW2^4*B0i[bb0, MW2, MH2, MW2])/
  (24*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (1152*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2^2*MW*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (192*MW2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MH2*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/
  (288*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MH2, MW2])/(16*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^2*MZ2*B0i[bb0, MW2, MH2, MW2])/(96*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHW*MH2*MW2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/(6*Pi^3*VALPHA^2) + 
 (CHW*MW2^2*MZ*SW2*B0i[bb0, MW2, MH2, MW2])/(3*Pi^3*VALPHA^2) + 
 (CHW*MH2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*VALPHA^2) - 
 (CHW*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(6*Pi^3*VALPHA^2) + 
 (CHWB*MH2^2*MW*SW2*B0i[bb0, MW2, MH2, MW2])/(144*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2^2*MW2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*SW2*B0i[bb0, MW2, MH2, MW2])/(36*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2])/(18*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*SW2*B0i[bb0, MW2, MH2, MW2])/(12*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^3*SW2*B0i[bb0, MW2, MH2, MW2])/(6*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(288*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MW*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(288*MW2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(72*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2])/(24*MW*Pi^3*SW*VALPHA^2) + 
 (4*CW2*CWw*MW*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VALPHA^3) - 
 (4*CW2*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VALPHA^3) + 
 (3*CW2*CWw*MW*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^3*VALPHA^3) + 
 (9*CWw*MW*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^3*SW2*VALPHA^3) + 
 (2*CWw*MW*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(MZ2^2*Pi^3*SW2*VALPHA^3) - 
 (7*CWw*MW*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(2*MZ2*Pi^3*SW2*VALPHA^3) - 
 (5*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(8*Pi^3*SW2*VALPHA^3) + 
 (CWw*MW*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3*SW2*VALPHA^3) + 
 (2*CWw*MW*MW2^2*MZ*SW2*B0i[bb0, MW2, MW2, MZ2])/(Pi^3*VALPHA^3) - 
 (3*CWw*MW*MW2*MZ*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(2*Pi^3*VALPHA^3) + 
 (CWw*MW*MZ*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^3*VALPHA^3) + 
 (11*CHD*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VALPHA^2) - 
 (2*CHD*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*VALPHA^2) - 
 (17*CHD*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(18*MZ2*Pi^3*VALPHA^2) + 
 (19*CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*VALPHA^2) - 
 (CHD*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*VALPHA^2) - 
 (CHD*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*Pi^3*VALPHA^2) + 
 (9*CHWB*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^3*SW*VALPHA^2) - 
 (4*CHWB*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^2*Pi^3*SW*VALPHA^2) - 
 (19*CHWB*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2*Pi^3*SW*VALPHA^2) + 
 (17*CHWB*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(144*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(8*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(576*MW2*Pi^3*SW*VALPHA^2) - 
 (7*CHD*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(24*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^5*MZ*B0i[bb0, MW2, MW2, MZ2])/(4*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(48*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (59*CHD*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(144*MZ2*Pi^3*SW2^2*VALPHA^2) + 
 (41*CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(576*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(256*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MZ*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/(2304*MW2*Pi^3*SW2^2*VALPHA^2) - 
 (11*CHD*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*SW2*VALPHA^2) - 
 (2*CHD*MW2^5*MZ*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (4*CHD*MW2^4*MZ*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (67*CHD*MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^3*SW2*VALPHA^2) - 
 (5*CHWB*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*SW*SW2*VALPHA^2) + 
 (83*CHWB*CW2*MW*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(72*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(18*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^5*B0i[bb0, MW2, MW2, MZ2])/(3*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (11*CHWB*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(36*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (2*CHWB*CW2*MW*MW2^4*B0i[bb0, MW2, MW2, MZ2])/
  (3*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - (25*CHWB*MW2^5*B0i[bb0, MW2, MW2, MZ2])/
  (18*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (31*CHWB*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(72*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MW2^3*B0i[bb0, MW2, MW2, MZ2])/(9*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (35*CHWB*MW2^4*B0i[bb0, MW2, MW2, MZ2])/(24*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(32*Pi^3*SW*SW2*VALPHA^2) - 
 (89*CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (144*Pi^3*SW*SW2*VALPHA^2) - (5*CHWB*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/
  (12*MW*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (576*Pi^3*SW*SW2*VALPHA^2) + (19*CHWB*CW2*MW*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*Pi^3*SW*SW2*VALPHA^2) + (47*CHWB*MW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (288*MW*Pi^3*SW*SW2*VALPHA^2) - (7*CHWB*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (384*MW*Pi^3*SW*SW2*VALPHA^2) + (CHWB*CW2*MW*MZ2^3*B0i[bb0, MW2, MW2, MZ2])/
  (192*MW2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW*MW2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*Pi^3*SW*VALPHA^2) - 
 (25*CHWB*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(18*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(MZ2*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(8*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2^2*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2])/(72*MW*Pi^3*SW*VALPHA^2) - 
 (3*CHWB*MW*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3*SW*VALPHA^2) + 
 (13*CHWB*MW2*MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2])/(36*MW*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(96*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2])/(288*MW2*Pi^3*SW*VALPHA^2) + 
 (CHbox*MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*VALPHA^2) - 
 (CHW*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*VALPHA^2) - 
 (CHbox*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHD*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHW*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHbox*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(8*MZ2*Pi^3*VALPHA^2) - 
 (CHW*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*VALPHA^2) + 
 (5*CHW*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHbox*MZ*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHWB*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2])/(576*Pi^3*SW*VALPHA^2) + 
 (13*CHWB*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*SW*VALPHA^2) - 
 (5*CHWB*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*SW*VALPHA^2) - 
 (11*CHWB*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*SW*VALPHA^2) + 
 (CHD*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2^2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2^3*Pi^3*SW2^2*
   VALPHA^2) + (CHD*MH2^2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (288*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (CHD*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2^2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(1152*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW2^2*VALPHA^2) + 
 (CHB*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(192*Pi^3*SW2*VALPHA^2) + 
 (5*CHB*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2^2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MZ2^3*Pi^3*SW2*VALPHA^2) - (CHB*MH2*MW2^4*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MZ2^3*Pi^3*SW2*VALPHA^2) + (CHW*MH2*MW2^4*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MH2^2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2^2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(288*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHB*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHbox*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MH2*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHB*MW2^4*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHW*MW2^4*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2^2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(576*MZ2*Pi^3*SW2*VALPHA^2) - 
 (5*CHB*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHB*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(3*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(24*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHW*MW2^3*MZ*B0i[bb0, MZ2, MH2, MZ2])/(6*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHB*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VALPHA^2) - 
 (CHbox*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW2*VALPHA^2) - 
 (CHWB*MH2^2*MW*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2^2*MW2*B0i[bb0, MZ2, MH2, MZ2])/(1152*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(72*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(4*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MH2^2*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(144*MW*MZ2^3*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MH2*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (5*CHWB*MH2^2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (576*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*CW2*MH2^2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/(288*MW*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) - (CHWB*MH2*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (48*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MH2*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/(36*MW*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) + (CHWB*MW2^5*B0i[bb0, MZ2, MH2, MZ2])/
  (6*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2^2*MW*MW2*B0i[bb0, MZ2, MH2, MZ2])/
  (192*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MH2^2*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (576*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (5*CHWB*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (288*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MH2*MW*MW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (36*MZ2*Pi^3*SW*SW2*VALPHA^2) - (17*CHWB*MH2*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + (CHWB*MW*MW2^3*B0i[bb0, MZ2, MH2, MZ2])/
  (24*MZ2*Pi^3*SW*SW2*VALPHA^2) - (5*CHWB*MW2^4*B0i[bb0, MZ2, MH2, MZ2])/
  (12*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(288*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(16*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(48*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (CHbox*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^2) + 
 (CHB*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^2) - 
 (CHW*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) + 
 (CHB*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHW*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHbox*MH2^2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (CHB*MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) - 
 (CHB*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHB*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) + 
 (CHW*MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^3*VALPHA^2) + 
 (CHB*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHbox*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (7*CHWB*MH2^2*MW*SW2*B0i[bb0, MZ2, MH2, MZ2])/(288*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(288*MW*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MH2*MW*MW2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(9*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/(6*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MW2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (144*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW2^3*SW2*B0i[bb0, MZ2, MH2, MZ2])/(12*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (29*CHWB*MH2*MW*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(144*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(72*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(4*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(3*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(24*MW*Pi^3*SW*VALPHA^2) - 
 (CHB*MH2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHB*MW2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHB*MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (13*CHD*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/(48*Pi^3*VALPHA^2) - 
 (CHD*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^3*VALPHA^2) + 
 (4*CHD*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*VALPHA^2) - 
 (7*CHD*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(54*MZ2^2*Pi^3*VALPHA^2) - 
 (5*CHD*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/(36*MZ2*Pi^3*VALPHA^2) - 
 (35*CHD*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(1728*Pi^3*VALPHA^2) + 
 (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2])/(96*Pi^3*VALPHA^2) - 
 (5*CHWB*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(9*Pi^3*SW*VALPHA^2) + 
 (103*CHWB*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(144*MW*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(6*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(108*MW*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(27*MZ2^3*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/(27*MW*MZ2^3*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(9*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (193*CHWB*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(108*MZ2*Pi^3*SW*VALPHA^2) - 
 (401*CHWB*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(216*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (2*CHWB*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^3*SW*VALPHA^2) + 
 (5*CHWB*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(54*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MT2*MW*MZ2*B0i[bb0, MZ2, MT2, MT2])/(432*Pi^3*SW*VALPHA^2) - 
 (47*CHWB*MT2*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(864*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/(27*MW*Pi^3*SW*VALPHA^2) + 
 (17*CHWB*MW2*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/(864*MW*Pi^3*SW*VALPHA^2) + 
 (CHD*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/(576*Pi^3*SW2^2*VALPHA^2) - 
 (CHD*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2^4*Pi^3*SW2^2*VALPHA^2) + 
 (19*CHD*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (144*MZ2^3*Pi^3*SW2^2*VALPHA^2) - (CHD*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (36*MZ2^3*Pi^3*SW2^2*VALPHA^2) - 
 (13*CHD*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (144*MZ2^2*Pi^3*SW2^2*VALPHA^2) + (5*CHD*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (144*MZ2^2*Pi^3*SW2^2*VALPHA^2) + 
 (11*CHD*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (576*MZ2*Pi^3*SW2^2*VALPHA^2) - (CHD*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (72*MZ2*Pi^3*SW2^2*VALPHA^2) + (7*CHD*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (1728*Pi^3*SW2*VALPHA^2) - (CHD*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (144*Pi^3*SW2*VALPHA^2) + (4*CHD*MT2*MW2^5*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^4*Pi^3*SW2*VALPHA^2) - (4*CHD*MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (193*CHD*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (432*MZ2^2*Pi^3*SW2*VALPHA^2) - (CHD*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (18*MZ2^2*Pi^3*SW2*VALPHA^2) - (5*CHD*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (36*MZ2*Pi^3*SW2*VALPHA^2) + (CHD*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2])/
  (24*MZ2*Pi^3*SW2*VALPHA^2) + 
 (7*CHWB*CW2*MT2*MW*MW2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*SW*SW2*VALPHA^2) + 
 (29*CHWB*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(288*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (17*CHWB*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^3*SW*SW2*VALPHA^2) - 
 (47*CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^3*SW*SW2*VALPHA^2) - 
 (77*CHWB*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(432*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (8*CHWB*MT2*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^4*Pi^3*SW*SW2*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (8*CHWB*CW2*MT2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MT2*MW2^5*B0i[bb0, MZ2, MT2, MT2])/(27*MW*MZ2^3*Pi^3*SW*SW2*
   VALPHA^2) + (4*CHWB*MW*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (67*CHWB*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (216*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (16*CHWB*CW2*MT2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + 
 (43*CHWB*MT2*MW2^4*B0i[bb0, MZ2, MT2, MT2])/(72*MW*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) - (8*CHWB*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (4*CHWB*CW2*MW*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - (7*CHWB*MW2^5*B0i[bb0, MZ2, MT2, MT2])/
  (54*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (288*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (67*CHWB*CW2*MT2*MW*MW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (216*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (181*CHWB*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(432*MW*MZ2*Pi^3*SW*SW2*
   VALPHA^2) + (47*CHWB*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (216*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (8*CHWB*CW2*MW*MW2^3*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2*Pi^3*SW*SW2*VALPHA^2) + (17*CHWB*MW2^4*B0i[bb0, MZ2, MT2, MT2])/
  (72*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (7*CHWB*MT2*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (1728*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (17*CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (288*Pi^3*SW*SW2*VALPHA^2) + (19*CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MT2, MT2])/
  (288*MW*Pi^3*SW*SW2*VALPHA^2) - (17*CHWB*MW2*MZ2^2*B0i[bb0, MZ2, MT2, MT2])/
  (1728*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (17*CHWB*MT2*MW*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/(12*Pi^3*SW*VALPHA^2) + 
 (59*CHWB*MT2*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(36*MW*Pi^3*SW*VALPHA^2) + 
 (2*CHWB*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*Pi^3*SW*VALPHA^2) - 
 (2*CHWB*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*MW*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW2^4*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (27*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (16*CHWB*MT2*MW*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MZ2*Pi^3*SW*VALPHA^2) - (17*CHWB*MT2*MW2^3*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (9*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MT2*MW*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(108*Pi^3*SW*VALPHA^2) - 
 (47*CHWB*MT2*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (216*MW*Pi^3*SW*VALPHA^2) - (CHWB*MW*MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (18*Pi^3*SW*VALPHA^2) + (7*CHWB*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (72*MW*Pi^3*SW*VALPHA^2) - (13*CW2*CWw*MW*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (4*Pi^3*VALPHA^3) + (3*CW2*CWw*MW*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (Pi^3*VALPHA^3) - (3*CW2*CWw*MW*MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (8*Pi^3*VALPHA^3) + (CWw*MW*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (16*Pi^3*SW2*VALPHA^3) - (CWw*MW*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (MZ2^3*Pi^3*SW2*VALPHA^3) + (5*CWw*MW*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (4*MZ2^2*Pi^3*SW2*VALPHA^3) - (CWw*MW*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (2*MZ2*Pi^3*SW2*VALPHA^3) + (CWw*MW*MW2^2*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (4*Pi^3*VALPHA^3) - (CWw*MW*MW2^3*MZ*SW2*B0i[bb0, MZ2, MW2, MW2])/
  (MZ2*Pi^3*VALPHA^3) - (19*CHD*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (288*Pi^3*VALPHA^2) - (CHD*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2^3*Pi^3*VALPHA^2) + (17*CHD*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (24*MZ2^2*Pi^3*VALPHA^2) + (79*CHD*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (144*MZ2*Pi^3*VALPHA^2) + (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (576*Pi^3*VALPHA^2) - (145*CHWB*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (72*Pi^3*SW*VALPHA^2) + (197*CHWB*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (72*MZ2*Pi^3*SW*VALPHA^2) + (5*CHWB*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (288*Pi^3*SW*VALPHA^2) + (CHWB*MW*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/
  (192*Pi^3*SW*VALPHA^2) - (CHD*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (96*Pi^3*SW2^2*VALPHA^2) + (CHD*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (6*MZ2^4*Pi^3*SW2^2*VALPHA^2) + (5*CHD*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (72*MZ2^3*Pi^3*SW2^2*VALPHA^2) - (CHD*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (4*MZ2^2*Pi^3*SW2^2*VALPHA^2) + (CHD*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (9*MZ2*Pi^3*SW2^2*VALPHA^2) - (CHD*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2])/
  (1152*Pi^3*SW2^2*VALPHA^2) + (11*CHD*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*SW2*VALPHA^2) - (CHD*MW2^6*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2^4*Pi^3*SW2*VALPHA^2) + (13*CHD*MW2^5*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (12*MZ2^3*Pi^3*SW2*VALPHA^2) + (5*CHD*MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (72*MZ2^2*Pi^3*SW2*VALPHA^2) - (2*CHD*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2*Pi^3*SW2*VALPHA^2) - (CHWB*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (192*Pi^3*SW*SW2*VALPHA^2) + (11*CHWB*CW2*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (144*Pi^3*SW*SW2*VALPHA^2) + (65*CHWB*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (288*MW*Pi^3*SW*SW2*VALPHA^2) - (CHWB*MW*MW2^6*B0i[bb0, MZ2, MW2, MW2])/
  (3*MZ2^4*Pi^3*SW*SW2*VALPHA^2) - (2*CHWB*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (9*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW*MW2^5*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MW2^6*B0i[bb0, MZ2, MW2, MW2])/(9*MW*MZ2^3*Pi^3*SW*SW2*VALPHA^2) + 
 (67*CHWB*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2^2*Pi^3*SW*SW2*
   VALPHA^2) + (2*CHWB*CW2*MW*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (9*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - (7*CHWB*MW2^5*B0i[bb0, MZ2, MW2, MW2])/
  (18*MW*MZ2^2*Pi^3*SW*SW2*VALPHA^2) - 
 (11*CHWB*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(144*MZ2*Pi^3*SW*SW2*VALPHA^2) - 
 (67*CHWB*CW2*MW*MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (144*MZ2*Pi^3*SW*SW2*VALPHA^2) - (47*CHWB*MW2^4*B0i[bb0, MZ2, MW2, MW2])/
  (144*MW*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (CHWB*CW2*MW*MW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(192*Pi^3*SW*SW2*VALPHA^2) - 
 (17*CHWB*MW2^2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(576*MW*Pi^3*SW*SW2*VALPHA^2) - 
 (CHWB*MW2*MZ2^2*B0i[bb0, MZ2, MW2, MW2])/(1152*MW*Pi^3*SW*SW2*VALPHA^2) + 
 (7*CHWB*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/(18*MW*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MW2^4*SW2*B0i[bb0, MZ2, MW2, MW2])/(9*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (19*CHWB*MW2^2*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(144*MW*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW2*MZ2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/(288*MW*Pi^3*SW*VALPHA^2) + 
 (CHbox*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VALPHA^2) + 
 (CHD*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(192*Pi^3*VALPHA^2) + 
 (CHB*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VALPHA^2) - 
 (CHW*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHB*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHW*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHbox*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(144*MZ2*Pi^3*VALPHA^2) - 
 (CHB*MH2*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(12*MZ2*Pi^3*VALPHA^2) - 
 (CHbox*MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(576*Pi^3*VALPHA^2) - 
 (5*CHB*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHbox*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VALPHA^2) - 
 (CHD*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) - 
 (CHB*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(3*Pi^3*VALPHA^2) - 
 (CHbox*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHW*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) + 
 (CHB*MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VALPHA^2) + 
 (5*CHB*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^2) + 
 (CHbox*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(16*Pi^3*VALPHA^2) - 
 (CHW*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHB*MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHbox*MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*VALPHA^2) + 
 (5*CHWB*MH2^2*MW*MW2*B0i[dbb0, MZ2, MH2, MZ2])/(576*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MW*MW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(96*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2^2*MW*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(576*Pi^3*SW*VALPHA^2) - 
 (5*CHWB*MH2*MW*MW2*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^2*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(8*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MW*MW2*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW*MW2*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) + 
 (CHWB*CW2*MW*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2])/(48*Pi^3*SW*VALPHA^2) - 
 (CHD*MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(1152*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2^2*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/
  (288*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2^2*MW2^2*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(288*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2^3*MZ*B0i[dbb0, MZ2, MH2, MZ2])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2])/(96*Pi^3*SW2*VALPHA^2) - 
 (CHD*MH2^2*MW2*MZ*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(288*Pi^3*VALPHA^2) + 
 (CHD*MH2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(72*Pi^3*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*VALPHA^2) - 
 (CHWB*MH2^2*MW*MW2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MW2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2^2*MW*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(192*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(18*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^2*MZ2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2^3*SW2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) - 
 (CHbox*MH2^2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(144*Pi^3*VALPHA^2) - 
 (CHB*MH2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHW*MH2*MW2*MZ*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHB*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) + 
 (CHbox*MH2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(36*Pi^3*VALPHA^2) + 
 (CHB*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHW*MW2*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHB*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*VALPHA^2) - 
 (CHbox*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*VALPHA^2) - 
 (CHWB*MH2^2*MW*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(96*Pi^3*SW*VALPHA^2) - 
 (CHWB*MH2*MW*MW2*MZ2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(12*Pi^3*SW*VALPHA^2) + 
 (CHWB*MH2*MW*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(8*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(6*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MW*MZ2^3*SW2^2*B0i[dbb0, MZ2, MH2, MZ2])/(24*Pi^3*SW*VALPHA^2) + 
 (11*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VALPHA^2) - 
 (8*CHD*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2^2*Pi^3*VALPHA^2) + 
 (11*CHD*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VALPHA^2) - 
 (4*CHD*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VALPHA^2) - 
 (121*CHD*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VALPHA^2) + 
 (35*CHD*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VALPHA^2) - 
 (101*CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/(864*Pi^3*VALPHA^2) + 
 (85*CHD*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/(1728*Pi^3*VALPHA^2) - 
 (103*CHWB*MT2*MW*MW2^2*B0i[dbb0, MZ2, MT2, MT2])/(108*Pi^3*SW*VALPHA^2) + 
 (53*CHWB*MT2*MW2^3*B0i[dbb0, MZ2, MT2, MT2])/(144*MW*Pi^3*SW*VALPHA^2) + 
 (2*CHWB*MW*MW2^3*B0i[dbb0, MZ2, MT2, MT2])/(3*Pi^3*SW*VALPHA^2) - 
 (11*CHWB*MW2^4*B0i[dbb0, MZ2, MT2, MT2])/(54*MW*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^4*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*SW*VALPHA^2) + (4*CHWB*MT2*MW2^5*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (4*CHWB*MT2*MW*MW2^3*B0i[dbb0, MZ2, MT2, MT2])/(3*MZ2*Pi^3*SW*VALPHA^2) - 
 (11*CHWB*MT2*MW2^4*B0i[dbb0, MZ2, MT2, MT2])/(27*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (8*CHWB*MW*MW2^4*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*SW*VALPHA^2) + 
 (2*CHWB*MW2^5*B0i[dbb0, MZ2, MT2, MT2])/(27*MW*MZ2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MT2*MW*MW2*MZ2*B0i[dbb0, MZ2, MT2, MT2])/(4*Pi^3*SW*VALPHA^2) - 
 (101*CHWB*MT2*MW2^2*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (864*MW*Pi^3*SW*VALPHA^2) - (65*CHWB*MW*MW2^2*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (108*Pi^3*SW*VALPHA^2) + (31*CHWB*MW2^3*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (144*MW*Pi^3*SW*VALPHA^2) - (7*CHWB*MT2*MW*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*SW*VALPHA^2) + (7*CHWB*MT2*MW2*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (864*MW*Pi^3*SW*VALPHA^2) + (CHWB*MW*MW2*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (4*Pi^3*SW*VALPHA^2) - (91*CHWB*MW2^2*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (864*MW*Pi^3*SW*VALPHA^2) - (17*CHWB*MW*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*SW*VALPHA^2) + (17*CHWB*MW2*MZ2^3*B0i[dbb0, MZ2, MT2, MT2])/
  (864*MW*Pi^3*SW*VALPHA^2) + (CHD*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (16*Pi^3*SW2*VALPHA^2) - (65*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (432*Pi^3*SW2*VALPHA^2) - (4*CHD*MT2*MW2^5*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MZ2^3*Pi^3*SW2*VALPHA^2) + (CHD*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (3*MZ2^2*Pi^3*SW2*VALPHA^2) - (2*CHD*MW2^5*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (103*CHD*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (432*MZ2*Pi^3*SW2*VALPHA^2) + (CHD*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2])/
  (6*MZ2*Pi^3*SW2*VALPHA^2) - (7*CHD*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (1728*Pi^3*SW2*VALPHA^2) + (CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2])/
  (16*Pi^3*SW2*VALPHA^2) - (17*CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (1728*Pi^3*SW2*VALPHA^2) + 
 (5*CHD*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^2) - 
 (2*CHD*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*VALPHA^2) - 
 (4*CHD*MT2*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2])/(27*MZ2*Pi^3*VALPHA^2) - 
 (7*CHD*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^2) + 
 (5*CHD*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/(54*Pi^3*VALPHA^2) - 
 (17*CHD*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/(432*Pi^3*VALPHA^2) + 
 (29*CHWB*MT2*MW2^3*SW2*B0i[dbb0, MZ2, MT2, MT2])/(27*MW*Pi^3*SW*VALPHA^2) - 
 (8*CHWB*MW2^4*SW2*B0i[dbb0, MZ2, MT2, MT2])/(27*MW*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW2^4*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*MW*MZ2*Pi^3*SW*VALPHA^2) - 
 (41*CHWB*MT2*MW2^2*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (72*MW*Pi^3*SW*VALPHA^2) + (29*CHWB*MW2^3*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (54*MW*Pi^3*SW*VALPHA^2) + 
 (61*CHWB*MT2*MW2*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (864*MW*Pi^3*SW*VALPHA^2) - 
 (25*CHWB*MW2^2*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (72*MW*Pi^3*SW*VALPHA^2) + (71*CHWB*MW2*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2])/
  (864*MW*Pi^3*SW*VALPHA^2) - 
 (16*CHWB*MT2*MW*MW2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*Pi^3*SW*VALPHA^2) + (4*CHWB*MT2*MW2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (9*MW*Pi^3*SW*VALPHA^2) + (20*CHWB*MT2*MW*MW2*MZ2*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*SW*VALPHA^2) - 
 (2*CHWB*MT2*MW2^2*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (3*MW*Pi^3*SW*VALPHA^2) - (8*CHWB*MW*MW2^2*MZ2*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(27*Pi^3*SW*VALPHA^2) + 
 (2*CHWB*MW2^3*MZ2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/(9*MW*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MT2*MW*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (108*Pi^3*SW*VALPHA^2) + (29*CHWB*MT2*MW2*MZ2^2*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2])/(144*MW*Pi^3*SW*VALPHA^2) + 
 (10*CHWB*MW*MW2*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (27*Pi^3*SW*VALPHA^2) - (CHWB*MW2^2*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (3*MW*Pi^3*SW*VALPHA^2) - (17*CHWB*MW*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (108*Pi^3*SW*VALPHA^2) + (19*CHWB*MW2*MZ2^3*SW2^2*B0i[dbb0, MZ2, MT2, MT2])/
  (144*MW*Pi^3*SW*VALPHA^2) - (CW2*CWw*MW*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/
  (Pi^3*VALPHA^3) + (5*CW2*CWw*MW*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/
  (4*Pi^3*VALPHA^3) - (CW2*CWw*MW*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (2*Pi^3*VALPHA^3) + (CW2*CWw*MW*MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/
  (16*Pi^3*VALPHA^3) - (CW2*CWw*MW*MW2*MZ*MZ2^2*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(Pi^3*VALPHA^3) + 
 (CW2*CWw*MW*MZ*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(4*Pi^3*VALPHA^3) - 
 (67*CHD*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VALPHA^2) + 
 (CHD*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(3*MZ2^2*Pi^3*VALPHA^2) + 
 (2*CHD*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(9*MZ2*Pi^3*VALPHA^2) + 
 (11*CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*VALPHA^2) + 
 (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(192*Pi^3*VALPHA^2) - 
 (97*CHWB*MW*MW2^3*B0i[dbb0, MZ2, MW2, MW2])/(144*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^5*B0i[dbb0, MZ2, MW2, MW2])/(2*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MW*MW2^4*B0i[dbb0, MZ2, MW2, MW2])/(24*MZ2*Pi^3*SW*VALPHA^2) + 
 (71*CHWB*MW*MW2^2*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*SW*VALPHA^2) - 
 (11*CHWB*MW*MW2*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(576*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^3*B0i[dbb0, MZ2, MW2, MW2])/(576*Pi^3*SW*VALPHA^2) + 
 (CHD*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2])/(9*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^6*MZ*B0i[dbb0, MZ2, MW2, MW2])/(6*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (5*CHD*MW2^5*MZ*B0i[dbb0, MZ2, MW2, MW2])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2])/(4*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2])/(96*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2])/(1152*Pi^3*SW2*VALPHA^2) + 
 (17*CHD*MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*VALPHA^2) + 
 (CHD*MW2^4*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2])/(6*MZ2*Pi^3*VALPHA^2) - 
 (CHD*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2])/(18*Pi^3*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*VALPHA^2) + 
 (CHWB*MW*MW2^3*SW2*B0i[dbb0, MZ2, MW2, MW2])/(12*Pi^3*SW*VALPHA^2) + 
 (2*CHWB*MW*MW2^4*SW2*B0i[dbb0, MZ2, MW2, MW2])/(3*MZ2*Pi^3*SW*VALPHA^2) - 
 (31*CHWB*MW*MW2^2*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2])/(48*Pi^3*SW*VALPHA^2) + 
 (7*CHWB*MW*MW2*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2])/(36*Pi^3*SW*VALPHA^2) - 
 (7*CHWB*MW*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2])/(576*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(6*Pi^3*SW*VALPHA^2) + 
 (61*CHWB*MW*MW2^2*MZ2*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/
  (72*Pi^3*SW*VALPHA^2) + (7*CHWB*MW*MW2*MZ2^2*SW2^2*
   B0i[dbb0, MZ2, MW2, MW2])/(72*Pi^3*SW*VALPHA^2) - 
 (23*CHWB*MW*MZ2^3*SW2^2*B0i[dbb0, MZ2, MW2, MW2])/(288*Pi^3*SW*VALPHA^2) - 
 (CW*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*Pi^3*VALPHA^3) + 
 (CW*CWw*MW2^3*MZ2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*Pi^3*VALPHA^3) + 
 (CHD*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*MZ2^2*Pi^3*VALPHA^2) + 
 (CHD*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2*Pi^3*VALPHA^2) - 
 (CHWB*MW*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (4*MZ2^2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*MZ2*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*MZ2*Pi^3*SW*VALPHA^2) + (CHD*MW2^6*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (8*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(12*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(24*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (24*Pi^3*SW*VALPHA^2) + (CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (96*Pi^3*VALPHA^2) + (CHD*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (48*Pi^3*VALPHA^2) + (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (96*Pi^3*VALPHA^2) + (CHWB*CW2*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*Pi^3*SW*VALPHA^2) + (CHWB*CW2*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MW2])/(4*Pi^3*SW*VALPHA^2) - 
 (CHWB*CW2*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*Pi^3*SW*VALPHA^2) + 
 (CHD*MW2^5*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*MZ2*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(48*Pi^3*SW2*VALPHA^2) + 
 (CHWB*MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (12*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (24*Pi^3*SW*VALPHA^2) + (2*CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*VALPHA^2) - (2*CHD*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*MZ2*Pi^3*VALPHA^2) - (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (6*Pi^3*VALPHA^2) + (CHD*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (24*Pi^3*VALPHA^2) + (11*CHWB*MW*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*SW*VALPHA^2) - (2*CHWB*MW*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (MZ2*Pi^3*SW*VALPHA^2) - 
 (5*CHWB*MW*MW2^2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*Pi^3*SW*VALPHA^2) + 
 (3*CHWB*MW*MW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*Pi^3*SW*VALPHA^2) - 
 (CHWB*MW*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(12*Pi^3*SW*VALPHA^2) - 
 (CHD*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*SW2*VALPHA^2) - 
 (2*CHD*MW2^5*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (4*CHD*MW2^4*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*MZ2*Pi^3*SW2*VALPHA^2) + 
 (CHD*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*SW2*VALPHA^2) - 
 (CHD*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(24*Pi^3*SW2*VALPHA^2) - 
 (2*CHWB*MW*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(Pi^3*SW*VALPHA^2) + 
 (3*CHWB*MW*MW2^2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (Pi^3*SW*VALPHA^2) - (3*CHWB*MW*MW2*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(2*Pi^3*SW*VALPHA^2) + 
 (CHWB*MW*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*Pi^3*SW*VALPHA^2) + 
 (2*CHD*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(3*Pi^3*VALPHA^2) - 
 (2*CHWB*MW*MW2*MZ2^2*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*SW*VALPHA^2) + (2*CHWB*MW*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MZ2])/(3*Pi^3*SW*VALPHA^2) - 
 (2*CHWB*MW*MZ2^3*SW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (3*Pi^3*SW*VALPHA^2) - (MZ*MZ2^2*SW2^2*Ced[3, 3, 1, 1])/
  (108*Pi^3*VALPHA^2) - (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[3, 3, 1, 1])/
  (72*Pi^3*VALPHA^2) - (MZ*MZ2^2*SW2^2*Ced[3, 3, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[3, 3, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2^2*Ced[3, 3, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ced[3, 3, 3, 3])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2^2*Cee[1, 1, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[1, 1, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2^2*Cee[2, 2, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[2, 2, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2^2*Cee[3, 3, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Cee[3, 3, 3, 3])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[3, 3, 1, 1])/(54*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[3, 3, 1, 1])/(36*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2^2*Ceu[3, 3, 2, 2])/(54*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2^2*A0i[aa0, MZ2]*Ceu[3, 3, 2, 2])/(36*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*SW2^2*Ceu[3, 3, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2^2*Ceu[3, 3, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2^2*A0i[aa0, MT2]*Ceu[3, 3, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[3, 3, 3, 3])/
  (16*Pi^3*VALPHA^2) + (MT2*MZ*MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   Ceu[3, 3, 3, 3])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[3, 3, 3, 3])/
  (36*Pi^3*VALPHA^2) - (MW2^2*MZ*CHd[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*CHd[1, 1])/(108*MZ2*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*MZ2*CHd[1, 1])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHd[1, 1])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHd[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHd[1, 1])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHd[1, 1])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHd[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHd[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHd[1, 1])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHd[1, 1])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHd[1, 1])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*CHd[2, 2])/(36*Pi^3*VALPHA^2) + (MW2^3*MZ*CHd[2, 2])/
  (108*MZ2*Pi^3*VALPHA^2) + (11*MW2*MZ*MZ2*CHd[2, 2])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHd[2, 2])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHd[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHd[2, 2])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHd[2, 2])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHd[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHd[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHd[2, 2])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHd[2, 2])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHd[2, 2])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*CHd[3, 3])/(36*Pi^3*VALPHA^2) + (MW2^3*MZ*CHd[3, 3])/
  (108*MZ2*Pi^3*VALPHA^2) + (11*MW2*MZ*MZ2*CHd[3, 3])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHd[3, 3])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHd[3, 3])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHd[3, 3])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHd[3, 3])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHd[3, 3])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHd[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHd[3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHd[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHd[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*CHe[1, 1])/(36*Pi^3*VALPHA^2) + (MW2^3*MZ*CHe[1, 1])/
  (108*MZ2*Pi^3*VALPHA^2) + (11*MW2*MZ*MZ2*CHe[1, 1])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHe[1, 1])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHe[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHe[1, 1])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHe[1, 1])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHe[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHe[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHe[1, 1])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHe[1, 1])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHe[1, 1])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*CHe[2, 2])/(36*Pi^3*VALPHA^2) + (MW2^3*MZ*CHe[2, 2])/
  (108*MZ2*Pi^3*VALPHA^2) + (11*MW2*MZ*MZ2*CHe[2, 2])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHe[2, 2])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHe[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHe[2, 2])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHe[2, 2])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHe[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHe[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHe[2, 2])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHe[2, 2])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHe[2, 2])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MH2*MW2*MZ*CHe[3, 3])/(288*Pi^3*VALPHA^2) + 
 (3*MT2*MW2*MZ*CHe[3, 3])/(16*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*CHe[3, 3])/(18*Pi^3*VALPHA^2) + (2*MT2*MW2^3*MZ*CHe[3, 3])/
  (27*MZ2^2*Pi^3*VALPHA^2) - (MW2^4*MZ*CHe[3, 3])/(12*MZ2^2*Pi^3*VALPHA^2) - 
 (2*MT2*MW2^2*MZ*CHe[3, 3])/(9*MZ2*Pi^3*VALPHA^2) + 
 (31*MW2^3*MZ*CHe[3, 3])/(144*MZ2*Pi^3*VALPHA^2) + 
 (MH2*MZ*MZ2*CHe[3, 3])/(288*Pi^3*VALPHA^2) - 
 (17*MT2*MZ*MZ2*CHe[3, 3])/(432*Pi^3*VALPHA^2) - 
 (17*MW2*MZ*MZ2*CHe[3, 3])/(54*Pi^3*VALPHA^2) + 
 (23*MZ*MZ2^2*CHe[3, 3])/(216*Pi^3*VALPHA^2) - 
 (5*MW2^2*MZ*CHe[3, 3])/(216*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*CHe[3, 3])/(54*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*CHe[3, 3])/(27*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*MZ2*CHe[3, 3])/(216*Pi^3*SW2*VALPHA^2) + 
 (5*MT2*MW2*MZ*SW2*CHe[3, 3])/(54*Pi^3*VALPHA^2) + 
 (205*MW2^2*MZ*SW2*CHe[3, 3])/(432*Pi^3*VALPHA^2) - 
 (2*MT2*MW2^2*MZ*SW2*CHe[3, 3])/(27*MZ2*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*SW2*CHe[3, 3])/(12*MZ2*Pi^3*VALPHA^2) - 
 (MH2*MZ*MZ2*SW2*CHe[3, 3])/(288*Pi^3*VALPHA^2) - 
 (17*MT2*MZ*MZ2*SW2*CHe[3, 3])/(432*Pi^3*VALPHA^2) - 
 (475*MW2*MZ*MZ2*SW2*CHe[3, 3])/(432*Pi^3*VALPHA^2) + 
 (13*MZ*MZ2^2*SW2*CHe[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2^2*CHe[3, 3])/(8*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MH2]*CHe[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHe[3, 3])/(48*Pi^3*VALPHA^2) - 
 (23*MW2*MZ*A0i[aa0, MT2]*CHe[3, 3])/(72*Pi^3*VALPHA^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHe[3, 3])/(27*MZ2^2*Pi^3*VALPHA^2) + 
 (7*MW2^2*MZ*A0i[aa0, MT2]*CHe[3, 3])/(18*MZ2*Pi^3*VALPHA^2) + 
 (17*MZ*MZ2*A0i[aa0, MT2]*CHe[3, 3])/(216*Pi^3*VALPHA^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHe[3, 3])/(288*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*A0i[aa0, MW2]*CHe[3, 3])/(48*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHe[3, 3])/(6*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHe[3, 3])/(3*MZ2*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MW2]*CHe[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(288*Pi^3*VALPHA^2) - 
 (3*MW2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(64*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(72*MZ2*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*CHe[3, 3])/(576*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHe[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*CHe[3, 3])/(576*Pi^3*VALPHA^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[3, 3])/(48*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[3, 3])/(48*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHe[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHe[3, 3])/(6*Pi^3*VALPHA^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHe[3, 3])/(24*Pi^3*VALPHA^2) - 
 (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/(6*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHe[3, 3])/(144*Pi^3*VALPHA^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[3, 3])/(144*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[3, 3])/(24*Pi^3*VALPHA^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(18*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(36*Pi^3*VALPHA^2) + 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/
  (27*MZ2^2*Pi^3*VALPHA^2) - (7*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHe[3, 3])/(18*MZ2*Pi^3*VALPHA^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(432*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[3, 3])/(144*Pi^3*VALPHA^2) + 
 (13*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/(6*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/(3*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/(144*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHe[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHe[3, 3])/(24*Pi^3*VALPHA^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHe[3, 3])/(24*Pi^3*VALPHA^2) + 
 (4*MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[3, 3])/(27*Pi^3*VALPHA^2) - 
 (5*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[3, 3])/
  (27*Pi^3*VALPHA^2) + (2*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[3, 3])/(27*Pi^3*VALPHA^2) + 
 (7*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[3, 3])/
  (432*Pi^3*VALPHA^2) - (5*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHe[3, 3])/(54*Pi^3*VALPHA^2) + 
 (17*MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHe[3, 3])/(432*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[3, 3])/(6*Pi^3*VALPHA^2) - 
 (17*MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[3, 3])/
  (72*Pi^3*VALPHA^2) + (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[3, 3])/
  (18*Pi^3*VALPHA^2) + (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MW2, MW2]*CHe[3, 3])/
  (288*Pi^3*VALPHA^2) + (4*MZ*MZ2^3*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHe[3, 3])/(3*Pi^3*VALPHA^2) - (MW2^2*MZ*CHl1[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*CHl1[1, 1])/(108*MZ2*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*MZ2*CHl1[1, 1])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHl1[1, 1])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHl1[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHl1[1, 1])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHl1[1, 1])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHl1[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHl1[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHl1[1, 1])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHl1[1, 1])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[1, 1])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*CHl1[2, 2])/(36*Pi^3*VALPHA^2) + (MW2^3*MZ*CHl1[2, 2])/
  (108*MZ2*Pi^3*VALPHA^2) + (11*MW2*MZ*MZ2*CHl1[2, 2])/(432*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*CHl1[2, 2])/(144*Pi^3*VALPHA^2) - (5*MW2^2*MZ*CHl1[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^4*MZ*CHl1[2, 2])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) + (MW2^3*MZ*CHl1[2, 2])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) + (MW2*MZ*MZ2*CHl1[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*SW2*CHl1[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHl1[2, 2])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHl1[2, 2])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(36*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(24*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[2, 2])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MW2*MZ*CHl1[3, 3])/(288*Pi^3*VALPHA^2) + 
 (37*MT2*MW2*MZ*CHl1[3, 3])/(432*Pi^3*VALPHA^2) + 
 (23*MW2^2*MZ*CHl1[3, 3])/(36*Pi^3*VALPHA^2) + 
 (2*MT2*MW2^3*MZ*CHl1[3, 3])/(27*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*CHl1[3, 3])/(12*MZ2^2*Pi^3*VALPHA^2) - 
 (7*MT2*MW2^2*MZ*CHl1[3, 3])/(54*MZ2*Pi^3*VALPHA^2) - 
 (71*MW2^3*MZ*CHl1[3, 3])/(144*MZ2*Pi^3*VALPHA^2) - 
 (MH2*MZ*MZ2*CHl1[3, 3])/(576*Pi^3*VALPHA^2) - 
 (17*MT2*MZ*MZ2*CHl1[3, 3])/(864*Pi^3*VALPHA^2) - 
 (65*MW2*MZ*MZ2*CHl1[3, 3])/(288*Pi^3*VALPHA^2) + 
 (23*MZ*MZ2^2*CHl1[3, 3])/(1152*Pi^3*VALPHA^2) - 
 (MH2*MW2*MZ*CHl1[3, 3])/(192*Pi^3*SW2*VALPHA^2) + 
 (139*MT2*MW2*MZ*CHl1[3, 3])/(864*Pi^3*SW2*VALPHA^2) - 
 (47*MW2^2*MZ*CHl1[3, 3])/(216*Pi^3*SW2*VALPHA^2) - 
 (2*MT2*MW2^4*MZ*CHl1[3, 3])/(27*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^5*MZ*CHl1[3, 3])/(12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (7*MT2*MW2^3*MZ*CHl1[3, 3])/(27*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (115*MW2^4*MZ*CHl1[3, 3])/(432*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MW2^2*MZ*CHl1[3, 3])/(288*MZ2*Pi^3*SW2*VALPHA^2) - 
 (47*MT2*MW2^2*MZ*CHl1[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (131*MW2^3*MZ*CHl1[3, 3])/(432*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MZ*MZ2*CHl1[3, 3])/(576*Pi^3*SW2*VALPHA^2) - 
 (17*MT2*MZ*MZ2*CHl1[3, 3])/(864*Pi^3*SW2*VALPHA^2) + 
 (437*MW2*MZ*MZ2*CHl1[3, 3])/(3456*Pi^3*SW2*VALPHA^2) - 
 (101*MZ*MZ2^2*CHl1[3, 3])/(3456*Pi^3*SW2*VALPHA^2) + 
 (7*MW2^2*MZ*SW2*CHl1[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*CHl1[3, 3])/(144*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*CHl1[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl1[3, 3])/(576*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl1[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl1[3, 3])/(576*Pi^3*VALPHA^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl1[3, 3])/(48*Pi^3*VALPHA^2) - 
 (49*MW2*MZ*A0i[aa0, MT2]*CHl1[3, 3])/(216*Pi^3*VALPHA^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHl1[3, 3])/(27*MZ2^2*Pi^3*VALPHA^2) + 
 (17*MW2^2*MZ*A0i[aa0, MT2]*CHl1[3, 3])/(54*MZ2*Pi^3*VALPHA^2) + 
 (17*MZ*MZ2*A0i[aa0, MT2]*CHl1[3, 3])/(432*Pi^3*VALPHA^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl1[3, 3])/(288*Pi^3*VALPHA^2) + 
 (43*MW2*MZ*A0i[aa0, MW2]*CHl1[3, 3])/(144*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl1[3, 3])/(6*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl1[3, 3])/(6*MZ2*Pi^3*VALPHA^2) - 
 (17*MZ*MZ2*A0i[aa0, MW2]*CHl1[3, 3])/(288*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(576*Pi^3*VALPHA^2) - 
 (5*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(72*MZ2^2*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/(1152*Pi^3*VALPHA^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(576*Pi^3*SW2*VALPHA^2) + 
 (7*MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(1152*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (13*MW2^3*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(144*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(576*MZ2*Pi^3*SW2*VALPHA^2) - 
 (13*MW2^2*MZ*A0i[aa0, MZ2]*CHl1[3, 3])/(192*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl1[3, 3])/(1152*Pi^3*SW2*VALPHA^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[3, 3])/(48*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[3, 3])/(48*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl1[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[3, 3])/(6*Pi^3*VALPHA^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl1[3, 3])/(24*Pi^3*VALPHA^2) - 
 (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/(6*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(576*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(144*Pi^3*VALPHA^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(24*Pi^3*VALPHA^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/(27*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/(36*Pi^3*VALPHA^2) + 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/
  (27*MZ2^2*Pi^3*VALPHA^2) - (17*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[3, 3])/(54*MZ2*Pi^3*VALPHA^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/(864*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl1[3, 3])/(144*Pi^3*VALPHA^2) + 
 (19*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/(144*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/(6*MZ2^2*Pi^3*VALPHA^2) + 
 (5*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[3, 3])/(576*Pi^3*VALPHA^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(576*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(144*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(24*Pi^3*VALPHA^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl1[3, 3])/(48*Pi^3*VALPHA^2) + 
 (7*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(54*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(27*Pi^3*VALPHA^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/
  (27*MZ2*Pi^3*VALPHA^2) - (47*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[3, 3])/(864*Pi^3*VALPHA^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(108*Pi^3*VALPHA^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(1728*Pi^3*VALPHA^2) - 
 (37*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(864*Pi^3*VALPHA^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/(1728*Pi^3*VALPHA^2) + 
 (53*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/
  (288*Pi^3*SW2*VALPHA^2) - (11*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/
  (108*Pi^3*SW2*VALPHA^2) + (2*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[3, 3])/(27*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (11*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/
  (54*MZ2*Pi^3*SW2*VALPHA^2) + (MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) - (101*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[3, 3])/(1728*Pi^3*SW2*VALPHA^2) + 
 (31*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/
  (288*Pi^3*SW2*VALPHA^2) + (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[3, 3])/(1728*Pi^3*SW2*VALPHA^2) - 
 (91*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl1[3, 3])/
  (1728*Pi^3*SW2*VALPHA^2) + (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*
   CHl1[3, 3])/(1728*Pi^3*SW2*VALPHA^2) + 
 (11*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl1[3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl1[3, 3])/(6*MZ2*Pi^3*VALPHA^2) - 
 (25*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[3, 3])/(144*Pi^3*VALPHA^2) + 
 (7*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl1[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl1[3, 3])/(576*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[3, 3])/(12*Pi^3*VALPHA^2) + 
 (MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[3, 3])/
  (24*MZ2*Pi^3*VALPHA^2) + 
 (CW2*MW2^2*MZ*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[3, 3])/
  (24*Pi^3*VALPHA^2) + (CW2*MW2*MZ*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl1[3, 3])/(12*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[3, 3])/
  (24*Pi^3*VALPHA^2) - (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[3, 3])/
  (3*Pi^3*VALPHA^2) + (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[3, 3])/(Pi^3*VALPHA^2) - (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[3, 3])/(Pi^3*VALPHA^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl1[3, 3])/(6*Pi^3*VALPHA^2) - (MW2^2*MZ*CHl3[1, 1])/(18*Pi^3*VALPHA^2) + 
 (5*MW2^3*MZ*CHl3[1, 1])/(108*MZ2*Pi^3*VALPHA^2) + 
 (7*MW2*MZ*MZ2*CHl3[1, 1])/(432*Pi^3*VALPHA^2) + 
 (5*MW2^2*MZ*CHl3[1, 1])/(216*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*CHl3[1, 1])/(54*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*CHl3[1, 1])/(27*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*CHl3[1, 1])/(216*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*SW2*CHl3[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHl3[1, 1])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(12*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(9*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(24*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[1, 1])/(12*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(144*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(72*MZ2*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[1, 1])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[1, 1])/(36*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*CHl3[2, 2])/(18*Pi^3*VALPHA^2) + (5*MW2^3*MZ*CHl3[2, 2])/
  (108*MZ2*Pi^3*VALPHA^2) + (7*MW2*MZ*MZ2*CHl3[2, 2])/(432*Pi^3*VALPHA^2) + 
 (5*MW2^2*MZ*CHl3[2, 2])/(216*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*CHl3[2, 2])/(54*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*CHl3[2, 2])/(27*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*CHl3[2, 2])/(216*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*SW2*CHl3[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHl3[2, 2])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(12*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(9*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(24*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[2, 2])/(12*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(144*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(72*MZ2*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[2, 2])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*CHl3[3, 3])/(288*Pi^3*VALPHA^2) + 
 (37*MT2*MW2*MZ*CHl3[3, 3])/(432*Pi^3*VALPHA^2) + 
 (163*MW2^2*MZ*CHl3[3, 3])/(216*Pi^3*VALPHA^2) + 
 (2*MT2*MW2^3*MZ*CHl3[3, 3])/(27*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*CHl3[3, 3])/(12*MZ2^2*Pi^3*VALPHA^2) - 
 (7*MT2*MW2^2*MZ*CHl3[3, 3])/(54*MZ2*Pi^3*VALPHA^2) - 
 (47*MW2^3*MZ*CHl3[3, 3])/(432*MZ2*Pi^3*VALPHA^2) - 
 (MH2*MZ*MZ2*CHl3[3, 3])/(576*Pi^3*VALPHA^2) - 
 (17*MT2*MZ*MZ2*CHl3[3, 3])/(864*Pi^3*VALPHA^2) - 
 (7*MW2*MZ*MZ2*CHl3[3, 3])/(18*Pi^3*VALPHA^2) + 
 (85*MZ*MZ2^2*CHl3[3, 3])/(3456*Pi^3*VALPHA^2) - 
 (MH2*MW2*MZ*CHl3[3, 3])/(192*Pi^3*SW2*VALPHA^2) + 
 (139*MT2*MW2*MZ*CHl3[3, 3])/(864*Pi^3*SW2*VALPHA^2) - 
 (37*MW2^2*MZ*CHl3[3, 3])/(216*Pi^3*SW2*VALPHA^2) - 
 (2*MT2*MW2^4*MZ*CHl3[3, 3])/(27*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^5*MZ*CHl3[3, 3])/(12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (7*MT2*MW2^3*MZ*CHl3[3, 3])/(27*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (11*MW2^4*MZ*CHl3[3, 3])/(48*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MW2^2*MZ*CHl3[3, 3])/(288*MZ2*Pi^3*SW2*VALPHA^2) - 
 (47*MT2*MW2^2*MZ*CHl3[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (11*MW2^3*MZ*CHl3[3, 3])/(48*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MZ*MZ2*CHl3[3, 3])/(576*Pi^3*SW2*VALPHA^2) - 
 (17*MT2*MZ*MZ2*CHl3[3, 3])/(864*Pi^3*SW2*VALPHA^2) + 
 (15*MW2*MZ*MZ2*CHl3[3, 3])/(128*Pi^3*SW2*VALPHA^2) - 
 (101*MZ*MZ2^2*CHl3[3, 3])/(3456*Pi^3*SW2*VALPHA^2) + 
 (7*MW2^2*MZ*SW2*CHl3[3, 3])/(72*Pi^3*VALPHA^2) - 
 (5*MW2*MZ*MZ2*SW2*CHl3[3, 3])/(144*Pi^3*VALPHA^2) - 
 (MH2*MZ*A0i[aa0, MH2]*CHl3[3, 3])/(576*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MH2]*CHl3[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MH2]*CHl3[3, 3])/(576*Pi^3*VALPHA^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHl3[3, 3])/(48*Pi^3*VALPHA^2) - 
 (49*MW2*MZ*A0i[aa0, MT2]*CHl3[3, 3])/(216*Pi^3*VALPHA^2) - 
 (4*MW2^3*MZ*A0i[aa0, MT2]*CHl3[3, 3])/(27*MZ2^2*Pi^3*VALPHA^2) + 
 (17*MW2^2*MZ*A0i[aa0, MT2]*CHl3[3, 3])/(54*MZ2*Pi^3*VALPHA^2) + 
 (17*MZ*MZ2*A0i[aa0, MT2]*CHl3[3, 3])/(432*Pi^3*VALPHA^2) + 
 (MH2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(16*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(3*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(9*MZ2*Pi^3*VALPHA^2) + 
 (7*MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(96*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(24*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHl3[3, 3])/(12*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MW2]*CHl3[3, 3])/(144*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MW2]*CHl3[3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHl3[3, 3])/(36*Pi^3*VALPHA^2) - 
 (5*MW2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(64*Pi^3*VALPHA^2) + 
 (7*MW2^3*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(72*MZ2^2*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(9*MZ2*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(1152*Pi^3*VALPHA^2) - 
 (MH2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(576*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(1152*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(16*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MH2*MW2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(576*MZ2*Pi^3*SW2*VALPHA^2) - 
 (23*MW2^2*MZ*A0i[aa0, MZ2]*CHl3[3, 3])/(576*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*CHl3[3, 3])/(1152*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHl3[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(48*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(48*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHl3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[3, 3])/(6*Pi^3*VALPHA^2) + 
 (MH2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MH2*MW2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (17*MW2^2*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(6*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MH2^2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(576*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(144*Pi^3*VALPHA^2) + 
 (MH2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(24*Pi^3*VALPHA^2) + 
 (5*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(27*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(36*Pi^3*VALPHA^2) + 
 (4*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (27*MZ2^2*Pi^3*VALPHA^2) - (17*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[3, 3])/(54*MZ2*Pi^3*VALPHA^2) - 
 (7*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(864*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[3, 3])/(144*Pi^3*VALPHA^2) + 
 (17*MW2^2*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(48*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(3*MZ2^2*Pi^3*VALPHA^2) + 
 (7*MW2^3*MZ*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(72*MZ2*Pi^3*VALPHA^2) - 
 (17*MW2*MZ*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[3, 3])/(576*Pi^3*VALPHA^2) - 
 (MH2^2*MW2*MZ*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MH2^2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(576*Pi^3*VALPHA^2) + 
 (MH2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MH2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(144*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(24*Pi^3*VALPHA^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MH2, MZ2]*CHl3[3, 3])/(48*Pi^3*VALPHA^2) + 
 (7*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(54*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(27*Pi^3*VALPHA^2) - 
 (2*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (27*MZ2*Pi^3*VALPHA^2) - (47*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[3, 3])/(864*Pi^3*VALPHA^2) + 
 (7*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(108*Pi^3*VALPHA^2) + 
 (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(1728*Pi^3*VALPHA^2) - 
 (37*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(864*Pi^3*VALPHA^2) + 
 (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/(1728*Pi^3*VALPHA^2) + 
 (53*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (288*Pi^3*SW2*VALPHA^2) - (11*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (108*Pi^3*SW2*VALPHA^2) + (2*MT2*MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[3, 3])/(27*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (11*MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (54*MZ2*Pi^3*SW2*VALPHA^2) + (MW2^4*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) - (101*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[3, 3])/(1728*Pi^3*SW2*VALPHA^2) + 
 (31*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (288*Pi^3*SW2*VALPHA^2) + (7*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[3, 3])/(1728*Pi^3*SW2*VALPHA^2) - 
 (91*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHl3[3, 3])/
  (1728*Pi^3*SW2*VALPHA^2) + (17*MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*
   CHl3[3, 3])/(1728*Pi^3*SW2*VALPHA^2) + 
 (11*MW2^3*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2^4*MZ*B0i[dbb0, MZ2, MW2, MW2]*CHl3[3, 3])/(6*MZ2*Pi^3*VALPHA^2) - 
 (25*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[3, 3])/(144*Pi^3*VALPHA^2) + 
 (7*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MW2, MW2]*CHl3[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MW2, MW2]*CHl3[3, 3])/(576*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[3, 3])/(12*Pi^3*VALPHA^2) + 
 (MW2^5*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[3, 3])/
  (6*MZ2^2*Pi^3*VALPHA^2) + (7*MW2^4*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[3, 3])/(24*MZ2*Pi^3*VALPHA^2) + 
 (CW2*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[3, 3])/(8*Pi^3*VALPHA^2) + 
 (5*CW2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[3, 3])/
  (24*Pi^3*VALPHA^2) + (CW2*MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   CHl3[3, 3])/(24*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[3, 3])/
  (24*Pi^3*VALPHA^2) - (4*MW2^3*MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[3, 3])/
  (3*Pi^3*VALPHA^2) + (2*MW2^2*MZ*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[3, 3])/(Pi^3*VALPHA^2) - (MW2*MZ*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[3, 3])/(Pi^3*VALPHA^2) + (MZ*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
   CHl3[3, 3])/(6*Pi^3*VALPHA^2) + (MW2^2*MZ*CHq1[1, 1])/(36*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*CHq1[1, 1])/(108*MZ2*Pi^3*VALPHA^2) - 
 (11*MW2*MZ*MZ2*CHq1[1, 1])/(432*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*CHq1[1, 1])/(144*Pi^3*VALPHA^2) + (5*MW2^2*MZ*CHq1[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) + (MW2^4*MZ*CHq1[1, 1])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) - (MW2^3*MZ*CHq1[1, 1])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) - (MW2*MZ*MZ2*CHq1[1, 1])/
  (216*Pi^3*SW2*VALPHA^2) + (MW2^2*MZ*SW2*CHq1[1, 1])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*CHq1[1, 1])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*CHq1[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(72*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(144*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHq1[1, 1])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2^2*MZ*CHq1[2, 2])/(36*Pi^3*VALPHA^2) - (MW2^3*MZ*CHq1[2, 2])/
  (108*MZ2*Pi^3*VALPHA^2) - (11*MW2*MZ*MZ2*CHq1[2, 2])/(432*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*CHq1[2, 2])/(144*Pi^3*VALPHA^2) + (5*MW2^2*MZ*CHq1[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) + (MW2^4*MZ*CHq1[2, 2])/
  (54*MZ2^2*Pi^3*SW2*VALPHA^2) - (MW2^3*MZ*CHq1[2, 2])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) - (MW2*MZ*MZ2*CHq1[2, 2])/
  (216*Pi^3*SW2*VALPHA^2) + (MW2^2*MZ*SW2*CHq1[2, 2])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*CHq1[2, 2])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*CHq1[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(72*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(144*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHq1[2, 2])/(144*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW2*MZ*CHq1[3, 3])/(12*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*CHq1[3, 3])/(24*Pi^3*VALPHA^2) + (5*MT2*MW2^2*MZ*CHq1[3, 3])/
  (36*MZ2*Pi^3*VALPHA^2) - (MW2^3*MZ*CHq1[3, 3])/(108*MZ2*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*CHq1[3, 3])/(144*Pi^3*VALPHA^2) + 
 (7*MW2*MZ*MZ2*CHq1[3, 3])/(432*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*CHq1[3, 3])/(288*Pi^3*VALPHA^2) - (MT2*MW2*MZ*CHq1[3, 3])/
  (144*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*CHq1[3, 3])/(216*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^4*MZ*CHq1[3, 3])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (5*MT2*MW2^3*MZ*CHq1[3, 3])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*CHq1[3, 3])/(27*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^2*MZ*CHq1[3, 3])/(18*MZ2*Pi^3*SW2*VALPHA^2) + 
 (7*MW2^3*MZ*CHq1[3, 3])/(216*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*CHq1[3, 3])/(864*Pi^3*SW2*VALPHA^2) - 
 (2*MT2*MW2*MZ*SW2*CHq1[3, 3])/(9*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*CHq1[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MT2*MW2^2*MZ*SW2*CHq1[3, 3])/(9*MZ2*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*SW2*CHq1[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHq1[3, 3])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*CHq1[3, 3])/(72*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(3*MZ2*Pi^3*VALPHA^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHq1[3, 3])/(144*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(144*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^3*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHq1[3, 3])/(18*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MT2]*CHq1[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MT2]*CHq1[3, 3])/(9*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(288*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq1[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq1[3, 3])/(24*Pi^3*VALPHA^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(12*MZ2*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*MZ2*Pi^3*VALPHA^2) + 
 (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(24*Pi^3*VALPHA^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*SW2*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*MZ2^3*Pi^3*SW2*VALPHA^2) - (19*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (13*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*MZ2*Pi^3*SW2*VALPHA^2) - (5*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*SW2*VALPHA^2) - 
 (11*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(18*Pi^3*VALPHA^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*MZ2*Pi^3*VALPHA^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*Pi^3*VALPHA^2) - (19*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*Pi^3*VALPHA^2) + (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*Pi^3*VALPHA^2) + (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (9*MZ2*Pi^3*VALPHA^2) + (13*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(72*Pi^3*VALPHA^2) - 
 (5*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^3*VALPHA^2) - 
 (11*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/(9*Pi^3*VALPHA^2) + 
 (19*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*Pi^3*VALPHA^2) - (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (18*Pi^3*VALPHA^2) - (11*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHq1[3, 3])/(72*Pi^3*VALPHA^2) + 
 (5*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*Pi^3*VALPHA^2) - (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq1[3, 3])/
  (72*Pi^3*VALPHA^2) - (MW2^2*MZ*CHq3[1, 1])/(6*Pi^3*VALPHA^2) + 
 (5*MW2^3*MZ*CHq3[1, 1])/(36*MZ2*Pi^3*VALPHA^2) + 
 (7*MW2*MZ*MZ2*CHq3[1, 1])/(144*Pi^3*VALPHA^2) + 
 (5*MW2^2*MZ*CHq3[1, 1])/(72*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*CHq3[1, 1])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*CHq3[1, 1])/(9*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*CHq3[1, 1])/(72*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*SW2*CHq3[1, 1])/(12*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHq3[1, 1])/(12*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(4*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(3*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(8*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[1, 1])/(4*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MW2]*CHq3[1, 1])/(48*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MW2]*CHq3[1, 1])/(6*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[1, 1])/(12*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(12*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[1, 1])/(48*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[1, 1])/(12*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*CHq3[2, 2])/(6*Pi^3*VALPHA^2) + (5*MW2^3*MZ*CHq3[2, 2])/
  (36*MZ2*Pi^3*VALPHA^2) + (7*MW2*MZ*MZ2*CHq3[2, 2])/(144*Pi^3*VALPHA^2) + 
 (5*MW2^2*MZ*CHq3[2, 2])/(72*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*CHq3[2, 2])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*CHq3[2, 2])/(9*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*CHq3[2, 2])/(72*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*SW2*CHq3[2, 2])/(12*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHq3[2, 2])/(12*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(4*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(3*MZ2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(8*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MW2]*CHq3[2, 2])/(4*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MW2]*CHq3[2, 2])/(48*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MW2]*CHq3[2, 2])/(6*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MW2]*CHq3[2, 2])/(12*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(12*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(12*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[2, 2])/(48*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[2, 2])/(12*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*CHq3[3, 3])/(72*Pi^3*VALPHA^2) + (MT2*MW2^2*MZ*CHq3[3, 3])/
  (36*MZ2*Pi^3*VALPHA^2) - (MW2^3*MZ*CHq3[3, 3])/(36*MZ2*Pi^3*VALPHA^2) - 
 (MT2*MZ*MZ2*CHq3[3, 3])/(144*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*CHq3[3, 3])/(144*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*CHq3[3, 3])/(288*Pi^3*VALPHA^2) + (19*MT2*MW2*MZ*CHq3[3, 3])/
  (144*Pi^3*SW2*VALPHA^2) - (MW2^2*MZ*CHq3[3, 3])/(36*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW2^4*MZ*CHq3[3, 3])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (11*MT2*MW2^3*MZ*CHq3[3, 3])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*CHq3[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (11*MT2*MW2^2*MZ*CHq3[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^3*MZ*CHq3[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MZ*MZ2*CHq3[3, 3])/(48*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*MZ2*CHq3[3, 3])/(288*Pi^3*SW2*VALPHA^2) + 
 (2*MT2*MW2*MZ*SW2*CHq3[3, 3])/(9*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*CHq3[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MT2*MW2^2*MZ*SW2*CHq3[3, 3])/(9*MZ2*Pi^3*VALPHA^2) - 
 (MT2*MZ*MZ2*SW2*CHq3[3, 3])/(9*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*CHq3[3, 3])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*CHq3[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MT2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(8*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(18*Pi^3*VALPHA^2) + 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VALPHA^2) + 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(144*Pi^3*VALPHA^2) + 
 (MT2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(16*Pi^3*SW2*VALPHA^2) - 
 (19*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(144*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (11*MW2^3*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(36*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(8*MZ2*Pi^3*SW2*VALPHA^2) + 
 (11*MW2^2*MZ*A0i[aa0, MT2]*CHq3[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(48*Pi^3*SW2*VALPHA^2) - 
 (MT2*MZ*MZ2*A0i[aa0, MT2]*CHq3[3, 3])/(96*MW2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MZ*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(12*Pi^3*VALPHA^2) - 
 (7*MW2*MZ*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(9*MZ2*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(12*Pi^3*VALPHA^2) - 
 (MT2*MZ*MZ2*SW2*A0i[aa0, MT2]*CHq3[3, 3])/(24*MW2*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(24*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(288*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(36*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHq3[3, 3])/(144*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) + 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*VALPHA^2) + 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(4*Pi^3*VALPHA^2) - 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VALPHA^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(3*MZ2*Pi^3*VALPHA^2) - 
 (MT2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(16*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(16*Pi^3*SW2*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^3*SW2*VALPHA^2) - 
 (MT2^2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/
  (12*MZ2^2*Pi^3*SW2*VALPHA^2) - (MT2*MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*
   CHq3[3, 3])/(12*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT2^2*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(4*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(96*Pi^3*SW2*VALPHA^2) + 
 (MT2^2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(96*MW2*Pi^3*SW2*VALPHA^2) - 
 (MW2*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(48*Pi^3*SW2*VALPHA^2) - 
 (MT2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(12*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(12*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(6*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) + 
 (MT2^2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*MW2*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(12*Pi^3*VALPHA^2) + 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(12*MZ2*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*MZ2*Pi^3*VALPHA^2) - 
 (55*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(24*Pi^3*VALPHA^2) + 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*SW2*VALPHA^2) - 
 (MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*MZ2^3*Pi^3*SW2*VALPHA^2) + (19*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (13*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*MZ2*Pi^3*SW2*VALPHA^2) + (5*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*SW2*VALPHA^2) + 
 (11*MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(18*Pi^3*VALPHA^2) - 
 (MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*MZ2*Pi^3*VALPHA^2) + (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*Pi^3*VALPHA^2) + (19*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*Pi^3*VALPHA^2) - (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*Pi^3*VALPHA^2) - (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (9*MZ2*Pi^3*VALPHA^2) - (13*MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(72*Pi^3*VALPHA^2) + 
 (5*MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^3*VALPHA^2) + 
 (11*MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/(9*Pi^3*VALPHA^2) - 
 (19*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*Pi^3*VALPHA^2) + (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (18*Pi^3*VALPHA^2) + (11*MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHq3[3, 3])/(72*Pi^3*VALPHA^2) - 
 (5*MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*Pi^3*VALPHA^2) + (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHq3[3, 3])/
  (72*Pi^3*VALPHA^2) + (MW2^2*MZ*CHu[1, 1])/(18*Pi^3*VALPHA^2) - 
 (MW2^3*MZ*CHu[1, 1])/(54*MZ2*Pi^3*VALPHA^2) - 
 (11*MW2*MZ*MZ2*CHu[1, 1])/(216*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*CHu[1, 1])/(72*Pi^3*VALPHA^2) + (5*MW2^2*MZ*CHu[1, 1])/
  (108*Pi^3*SW2*VALPHA^2) + (MW2^4*MZ*CHu[1, 1])/
  (27*MZ2^2*Pi^3*SW2*VALPHA^2) - (2*MW2^3*MZ*CHu[1, 1])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) - (MW2*MZ*MZ2*CHu[1, 1])/
  (108*Pi^3*SW2*VALPHA^2) + (MW2^2*MZ*SW2*CHu[1, 1])/(18*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*CHu[1, 1])/(9*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*CHu[1, 1])/(18*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(18*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(12*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(72*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(18*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(9*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHu[1, 1])/(72*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2^2*MZ*CHu[2, 2])/(18*Pi^3*VALPHA^2) - (MW2^3*MZ*CHu[2, 2])/
  (54*MZ2*Pi^3*VALPHA^2) - (11*MW2*MZ*MZ2*CHu[2, 2])/(216*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*CHu[2, 2])/(72*Pi^3*VALPHA^2) + (5*MW2^2*MZ*CHu[2, 2])/
  (108*Pi^3*SW2*VALPHA^2) + (MW2^4*MZ*CHu[2, 2])/
  (27*MZ2^2*Pi^3*SW2*VALPHA^2) - (2*MW2^3*MZ*CHu[2, 2])/
  (27*MZ2*Pi^3*SW2*VALPHA^2) - (MW2*MZ*MZ2*CHu[2, 2])/
  (108*Pi^3*SW2*VALPHA^2) + (MW2^2*MZ*SW2*CHu[2, 2])/(18*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*CHu[2, 2])/(9*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*CHu[2, 2])/(18*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(18*MZ2^2*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(12*MZ2*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(72*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(18*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (MW2^3*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(9*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^2*MZ*A0i[aa0, MZ2]*CHu[2, 2])/(72*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT2*MW2*MZ*CHu[3, 3])/(12*Pi^3*VALPHA^2) + 
 (MW2^2*MZ*CHu[3, 3])/(36*Pi^3*VALPHA^2) + (MT2*MW2^2*MZ*CHu[3, 3])/
  (18*MZ2*Pi^3*VALPHA^2) - (MW2^3*MZ*CHu[3, 3])/(54*MZ2*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*CHu[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*CHu[3, 3])/(108*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*CHu[3, 3])/(36*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*CHu[3, 3])/(216*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^4*MZ*CHu[3, 3])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) - 
 (2*MT2*MW2^3*MZ*CHu[3, 3])/(9*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*CHu[3, 3])/(54*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (5*MT2*MW2^2*MZ*CHu[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2^3*MZ*CHu[3, 3])/(27*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*MZ2*CHu[3, 3])/(216*Pi^3*SW2*VALPHA^2) - 
 (2*MT2*MW2*MZ*SW2*CHu[3, 3])/(9*Pi^3*VALPHA^2) + 
 (MT2*MW2^2*MZ*SW2*CHu[3, 3])/(9*MZ2*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*SW2*CHu[3, 3])/(9*Pi^3*VALPHA^2) + 
 (11*MW2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(6*MZ2*Pi^3*VALPHA^2) - 
 (5*MZ*MZ2*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(36*Pi^3*SW2*VALPHA^2) - 
 (MW2^4*MZ*A0i[aa0, MT2]*CHu[3, 3])/(9*MZ2^3*Pi^3*SW2*VALPHA^2) + 
 (2*MW2^3*MZ*A0i[aa0, MT2]*CHu[3, 3])/(9*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (5*MW2^2*MZ*A0i[aa0, MT2]*CHu[3, 3])/(36*MZ2*Pi^3*SW2*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MT2]*CHu[3, 3])/(9*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*SW2*A0i[aa0, MT2]*CHu[3, 3])/(9*MZ2*Pi^3*VALPHA^2) - 
 (11*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VALPHA^2) - 
 (7*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^3*VALPHA^2) + 
 (5*MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*MZ2*Pi^3*VALPHA^2) + 
 (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*MZ2*Pi^3*VALPHA^2) - 
 (5*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(288*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*Pi^3*VALPHA^2) + 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(288*Pi^3*SW2*VALPHA^2) + 
 (5*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*MZ2^3*Pi^3*SW2*VALPHA^2) - (7*MT2*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CHu[3, 3])/(72*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT2*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*MZ2*Pi^3*SW2*VALPHA^2) - (MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*MZ2*Pi^3*SW2*VALPHA^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*SW2*VALPHA^2) + (MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*VALPHA^2) + (MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*Pi^3*VALPHA^2) + (MT2*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*MZ2*Pi^3*VALPHA^2) - (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*Pi^3*VALPHA^2) - (7*MT2*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*VALPHA^2) + (MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (18*Pi^3*VALPHA^2) + (MT2*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*MZ2*Pi^3*VALPHA^2) + (MT2*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*VALPHA^2) - (MW2^2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*Pi^3*VALPHA^2) + (MT2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (288*Pi^3*VALPHA^2) + (5*MW2*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*VALPHA^2) - (MZ*MZ2^3*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (72*Pi^3*VALPHA^2) - (MT2*MW2^2*MZ*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/
  (9*Pi^3*VALPHA^2) + (7*MT2*MW2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*
   CHu[3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2^2*MZ*MZ2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2^2*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(9*Pi^3*VALPHA^2) - 
 (MZ*MZ2^3*SW2*B0i[dbb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cld[3, 3, 1, 1])/(216*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[3, 3, 1, 1])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 1, 1])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cld[3, 3, 2, 2])/(216*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[3, 3, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 2, 2])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cld[3, 3, 3, 3])/(216*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Cld[3, 3, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 3, 3])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cld[3, 3, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*Cle[1, 1, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cle[1, 1, 3, 3])/(108*Pi^3*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[1, 1, 3, 3])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[1, 1, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*Cle[2, 2, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cle[2, 2, 3, 3])/(108*Pi^3*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[2, 2, 3, 3])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[2, 2, 3, 3])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 1, 1])/(216*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[3, 3, 1, 1])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 1, 1])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 2, 2])/(216*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[3, 3, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 2, 2])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 2, 2])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*Cle[3, 3, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Cle[3, 3, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Cle[3, 3, 3, 3])/(108*Pi^3*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cle[3, 3, 3, 3])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 3, 3])/(48*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cle[3, 3, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*Cll[1, 1, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*MZ2*Cll[1, 1, 3, 3])/(54*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*Cll[1, 1, 3, 3])/(108*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 1, 3, 3])/(54*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(72*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 1, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*Cll[1, 3, 3, 1])/(432*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*Cll[1, 3, 3, 1])/(216*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*Cll[1, 3, 3, 1])/(216*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[1, 3, 3, 1])/(108*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(144*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(72*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[1, 3, 3, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*Cll[2, 2, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*MZ2*Cll[2, 2, 3, 3])/(54*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*Cll[2, 2, 3, 3])/(108*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*Cll[2, 2, 3, 3])/(54*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(72*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 2, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*Cll[2, 3, 3, 2])/(432*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*Cll[2, 3, 3, 2])/(216*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*Cll[2, 3, 3, 2])/(216*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[2, 3, 3, 2])/(108*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(144*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(72*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[2, 3, 3, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*Cll[3, 3, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*MZ2*Cll[3, 3, 3, 3])/(54*Pi^3*VALPHA^2) - 
 (5*MZ*MZ2^2*Cll[3, 3, 3, 3])/(432*Pi^3*VALPHA^2) + 
 (5*CW2*MZ*MZ2^2*Cll[3, 3, 3, 3])/(216*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*Cll[3, 3, 3, 3])/(216*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*SW2*Cll[3, 3, 3, 3])/(108*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(72*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(72*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Cll[3, 3, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*Clq1[3, 3, 1, 1])/(216*Pi^3*VALPHA^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[3, 3, 1, 1])/(108*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*Clq1[3, 3, 1, 1])/(216*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*Clq1[3, 3, 1, 1])/(108*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 1, 1])/(144*Pi^3*VALPHA^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 1, 1])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 1, 1])/(144*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*Clq1[3, 3, 2, 2])/(216*Pi^3*VALPHA^2) + 
 (CW2*MW2*MZ*MZ2*Clq1[3, 3, 2, 2])/(108*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*Clq1[3, 3, 2, 2])/(216*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*Clq1[3, 3, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 2, 2])/(144*Pi^3*VALPHA^2) + 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 2, 2])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 2, 2])/(144*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*Clq1[3, 3, 3, 3])/(36*Pi^3*VALPHA^2) + 
 (CW2*MT2*MW2*MZ*Clq1[3, 3, 3, 3])/(18*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*Clq1[3, 3, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (CW2*MT2*MZ*MZ2*Clq1[3, 3, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*Clq1[3, 3, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*MZ2*Clq1[3, 3, 3, 3])/(54*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*Clq1[3, 3, 3, 3])/(864*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*Clq1[3, 3, 3, 3])/(432*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MT2]*Clq1[3, 3, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq1[3, 3, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2*A0i[aa0, MT2]*Clq1[3, 3, 3, 3])/(144*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq1[3, 3, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq1[3, 3, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 3, 3])/(288*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq1[3, 3, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/(36*Pi^3*VALPHA^2) + 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/
  (18*Pi^3*VALPHA^2) + (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[3, 3, 3, 3])/(288*Pi^3*VALPHA^2) - 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/
  (144*Pi^3*VALPHA^2) - (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/
  (72*Pi^3*VALPHA^2) + (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq1[3, 3, 3, 3])/(36*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/(288*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[3, 3, 3, 3])/
  (144*Pi^3*VALPHA^2) + (MW2*MZ*MZ2*Clq3[3, 3, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[3, 3, 1, 1])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 1, 1])/(48*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 1, 1])/(24*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*Clq3[3, 3, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*MZ2*Clq3[3, 3, 2, 2])/(36*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 2, 2])/(48*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 2, 2])/(24*Pi^3*VALPHA^2) + 
 (MT2*MW2*MZ*Clq3[3, 3, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (CW2*MT2*MW2*MZ*Clq3[3, 3, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MT2*MZ*MZ2*Clq3[3, 3, 3, 3])/(144*Pi^3*VALPHA^2) + 
 (CW2*MT2*MZ*MZ2*Clq3[3, 3, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*Clq3[3, 3, 3, 3])/(288*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*Clq3[3, 3, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (MW2*MZ*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(36*Pi^3*VALPHA^2) + 
 (CW2*MW2*MZ*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(18*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MT2]*Clq3[3, 3, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (CW2*MW2*MZ*A0i[aa0, MZ2]*Clq3[3, 3, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*A0i[aa0, MZ2]*Clq3[3, 3, 3, 3])/(288*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*A0i[aa0, MZ2]*Clq3[3, 3, 3, 3])/(144*Pi^3*VALPHA^2) + 
 (MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (CW2*MT2*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/
  (18*Pi^3*VALPHA^2) - (11*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[3, 3, 3, 3])/(288*Pi^3*VALPHA^2) + 
 (11*CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/
  (144*Pi^3*VALPHA^2) + (MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/
  (72*Pi^3*VALPHA^2) - (CW2*MW2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*
   Clq3[3, 3, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/(288*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[3, 3, 3, 3])/
  (144*Pi^3*VALPHA^2) + (MZ*MZ2^2*SW2*Clu[3, 3, 1, 1])/(108*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[3, 3, 1, 1])/(54*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[3, 3, 1, 1])/(72*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[3, 3, 1, 1])/(36*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*Clu[3, 3, 2, 2])/(108*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2^2*SW2*Clu[3, 3, 2, 2])/(54*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[3, 3, 2, 2])/(72*Pi^3*VALPHA^2) - 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MZ2]*Clu[3, 3, 2, 2])/(36*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*SW2*Clu[3, 3, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (CW2*MT2*MZ*MZ2*SW2*Clu[3, 3, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2^2*SW2*Clu[3, 3, 3, 3])/(216*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2^2*SW2*Clu[3, 3, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[3, 3, 3, 3])/(36*Pi^3*VALPHA^2) + 
 (CW2*MZ*MZ2*SW2*A0i[aa0, MT2]*Clu[3, 3, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[3, 3, 3, 3])/(32*Pi^3*VALPHA^2) + 
 (CW2*MT2*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clu[3, 3, 3, 3])/
  (16*Pi^3*VALPHA^2) + (MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[3, 3, 3, 3])/(36*Pi^3*VALPHA^2) - 
 (CW2*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[3, 3, 3, 3])/
  (18*Pi^3*VALPHA^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[3, 3, 3, 3])/
  (72*Pi^3*VALPHA^2) - (CW2*MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Clu[3, 3, 3, 3])/(36*Pi^3*VALPHA^2) - (MW2*MZ*MZ2*SW2*Cqe[1, 1, 3, 3])/
  (108*Pi^3*VALPHA^2) + (MZ*MZ2^2*SW2*Cqe[1, 1, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[1, 1, 3, 3])/(72*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*Cqe[2, 2, 3, 3])/(108*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*Cqe[2, 2, 3, 3])/(108*Pi^3*VALPHA^2) - 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[2, 2, 3, 3])/(72*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*SW2*Cqe[3, 3, 3, 3])/(18*Pi^3*VALPHA^2) + 
 (MT2*MZ*MZ2*SW2*Cqe[3, 3, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*MZ2*SW2*Cqe[3, 3, 3, 3])/(54*Pi^3*VALPHA^2) + 
 (MZ*MZ2^2*SW2*Cqe[3, 3, 3, 3])/(432*Pi^3*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MT2]*Cqe[3, 3, 3, 3])/(18*Pi^3*VALPHA^2) - 
 (MZ*MZ2*SW2*A0i[aa0, MT2]*Cqe[3, 3, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MW2*MZ*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 3, 3])/(72*Pi^3*VALPHA^2) + 
 (MZ*MZ2*SW2*A0i[aa0, MZ2]*Cqe[3, 3, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (MT2*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 3, 3])/
  (18*Pi^3*VALPHA^2) + (11*MT2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
   Cqe[3, 3, 3, 3])/(144*Pi^3*VALPHA^2) - 
 (MW2*MZ*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 3, 3])/
  (36*Pi^3*VALPHA^2) + (MZ*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, 3, 3])/
  (144*Pi^3*VALPHA^2) + (Sqrt[2]*MT*MW2^2*SW2*CuB[3, 3])/
  (3*Pi^3*SW*VALPHA^2) - (Sqrt[2]*MT*MW2^3*SW2*CuB[3, 3])/
  (3*MZ2*Pi^3*SW*VALPHA^2) - (MT*MW2*MZ2*SW2*CuB[3, 3])/
  (6*Sqrt[2]*Pi^3*SW*VALPHA^2) - (Sqrt[2]*MT*MW2*MZ2*SW2^3*CuB[3, 3])/
  (3*Pi^3*SW*VALPHA^2) - (MT*MW2^2*A0i[aa0, MT2]*CuB[3, 3])/
  (Sqrt[2]*MT2*Pi^3*SW*SW2*VALPHA^2) + 
 (Sqrt[2]*MT*MW2^5*A0i[aa0, MT2]*CuB[3, 3])/(3*MT2*MZ2^3*Pi^3*SW*SW2*
   VALPHA^2) - (Sqrt[2]*MT*MW2^4*A0i[aa0, MT2]*CuB[3, 3])/
  (MT2*MZ2^2*Pi^3*SW*SW2*VALPHA^2) + (13*MT*MW2^3*A0i[aa0, MT2]*CuB[3, 3])/
  (6*Sqrt[2]*MT2*MZ2*Pi^3*SW*SW2*VALPHA^2) + 
 (MT*MW2*MZ2*A0i[aa0, MT2]*CuB[3, 3])/(6*Sqrt[2]*MT2*Pi^3*SW*SW2*VALPHA^2) - 
 (2*Sqrt[2]*MT*MW2^2*SW2*A0i[aa0, MT2]*CuB[3, 3])/(3*MT2*Pi^3*SW*VALPHA^2) + 
 (Sqrt[2]*MT*MW2^3*SW2*A0i[aa0, MT2]*CuB[3, 3])/
  (3*MT2*MZ2*Pi^3*SW*VALPHA^2) + (Sqrt[2]*MT*MW2*MZ2*SW2*A0i[aa0, MT2]*
   CuB[3, 3])/(3*MT2*Pi^3*SW*VALPHA^2) + 
 (MT*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(2*Sqrt[2]*Pi^3*VALPHA^2) - 
 (3*MT*MW2*MZ2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (8*Sqrt[2]*Pi^3*VALPHA^2) + (7*MT*MW2^2*SW*B0i[bb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(12*Sqrt[2]*Pi^3*SW2*VALPHA^2) + 
 (Sqrt[2]*MT*MW2^4*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*MZ2^2*Pi^3*SW2*VALPHA^2) - (13*MT*MW2^3*SW*B0i[bb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(12*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) - 
 (5*MT*MW2*MZ2*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (48*Sqrt[2]*Pi^3*SW2*VALPHA^2) + 
 (Sqrt[2]*MT*MW2^2*SW*SW2*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (3*Pi^3*VALPHA^2) - (5*MT*MW2*MZ2*SW*SW2*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VALPHA^2) + (Sqrt[2]*MT*MW2^3*SW*B0i[dbb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(3*Pi^3*VALPHA^2) - 
 (13*MT*MW2^2*MZ2*SW*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VALPHA^2) + (7*MT*MW2*MZ2^2*SW*B0i[dbb0, MZ2, MT2, MT2]*
   CuB[3, 3])/(12*Sqrt[2]*Pi^3*VALPHA^2) - 
 (5*MT*MZ2^3*SW*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (48*Sqrt[2]*Pi^3*VALPHA^2) + (Sqrt[2]*MT*MW2*MZ2^2*SW*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/(3*Pi^3*VALPHA^2) - 
 (5*MT*MZ2^3*SW*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuB[3, 3])/
  (12*Sqrt[2]*Pi^3*VALPHA^2) + (Sqrt[2]*MT*MW*MW2*MZ*SW2*CuW[3, 3])/
  (3*Pi^3*VALPHA^2) - (Sqrt[2]*MT*MW*MW2^2*MZ*SW2*CuW[3, 3])/
  (3*MZ2*Pi^3*VALPHA^2) - (MT*MW*MZ*MZ2*SW2*CuW[3, 3])/
  (6*Sqrt[2]*Pi^3*VALPHA^2) - (Sqrt[2]*MT*MW*MZ*MZ2*SW2^3*CuW[3, 3])/
  (3*Pi^3*VALPHA^2) - (3*MT*MW*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*VALPHA^2) + (MT*MW*MW2*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VALPHA^2) + (3*MT*MW*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*SW2*VALPHA^2) - (MT*MW*MW2*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MT2*Pi^3*SW2*VALPHA^2) + 
 (Sqrt[2]*MT*MW*MW2^4*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (3*MT2*MZ2^3*Pi^3*SW2*VALPHA^2) + (MT*MW*MW2^2*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (2*Sqrt[2]*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (Sqrt[2]*MT*MW*MW2^3*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (MT2*MZ2^2*Pi^3*SW2*VALPHA^2) - (3*MT*MW*MW2*MZ*A0i[aa0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) + 
 (13*MT*MW*MW2^2*MZ*A0i[aa0, MT2]*CuW[3, 3])/(6*Sqrt[2]*MT2*MZ2*Pi^3*SW2*
   VALPHA^2) + (MT*MW*MZ*MZ2*A0i[aa0, MT2]*CuW[3, 3])/
  (6*Sqrt[2]*MT2*Pi^3*SW2*VALPHA^2) - (MT*MW*MZ*MZ2*A0i[aa0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*MW2*Pi^3*SW2*VALPHA^2) + (MT*MW*MZ*SW2*A0i[aa0, MT2]*CuW[3, 3])/
  (2*Sqrt[2]*Pi^3*VALPHA^2) - (2*Sqrt[2]*MT*MW*MW2*MZ*SW2*A0i[aa0, MT2]*
   CuW[3, 3])/(3*MT2*Pi^3*VALPHA^2) + 
 (Sqrt[2]*MT*MW*MW2^2*MZ*SW2*A0i[aa0, MT2]*CuW[3, 3])/
  (3*MT2*MZ2*Pi^3*VALPHA^2) + (Sqrt[2]*MT*MW*MZ*MZ2*SW2*A0i[aa0, MT2]*
   CuW[3, 3])/(3*MT2*Pi^3*VALPHA^2) - 
 (MT*MW*MZ*MZ2*SW2*A0i[aa0, MT2]*CuW[3, 3])/(4*Sqrt[2]*MW2*Pi^3*VALPHA^2) + 
 (3*MT*MT2*MW*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3*VALPHA^2) - 
 (3*MT*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3*VALPHA^2) - 
 (MT*MT2*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (Sqrt[2]*MZ2*Pi^3*VALPHA^2) + (MT*MW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(Sqrt[2]*MZ2*Pi^3*VALPHA^2) - 
 (3*MT*MT2*MW*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*SW2*VALPHA^2) + 
 (3*MT*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*SW2*VALPHA^2) - (MT*MT2*MW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(2*Sqrt[2]*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (MT*MW*MW2^3*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (2*Sqrt[2]*MZ2^2*Pi^3*SW2*VALPHA^2) + 
 (3*MT*MT2*MW*MW2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) - 
 (3*MT*MW*MW2^2*MZ*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) - 
 (MT*MW*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*Pi^3*SW2*VALPHA^2) + 
 (MT*MT2*MW*MZ*MZ2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (16*Sqrt[2]*MW2*Pi^3*SW2*VALPHA^2) - 
 (MT*MT2*MW*MZ*SW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (2*Sqrt[2]*Pi^3*VALPHA^2) + (MT*MW*MW2*MZ*SW2*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(2*Sqrt[2]*Pi^3*VALPHA^2) - 
 (MT*MW*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
  (4*Sqrt[2]*Pi^3*VALPHA^2) + (MT*MT2*MW*MZ*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*
   CuW[3, 3])/(4*Sqrt[2]*MW2*Pi^3*VALPHA^2) + 
 (7*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*VALPHA^2) + (2*Sqrt[2]*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(3*Pi^3*VALPHA^2) - (11*MT*MW*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(6*Sqrt[2]*MZ2*Pi^3*VALPHA^2) - 
 (5*MT*MW*MZ*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (8*Sqrt[2]*Pi^3*VALPHA^2) + (5*MT*MW*MW2*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(48*Sqrt[2]*Pi^3*SW2*VALPHA^2) - 
 (Sqrt[2]*MT*MW*MW2^4*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*MZ2^3*Pi^3*SW2*VALPHA^2) + (13*MT*MW*MW2^3*MZ*B0i[bb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(12*Sqrt[2]*MZ2^2*Pi^3*SW2*VALPHA^2) - 
 (7*MT*MW*MW2^2*MZ*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*MZ2*Pi^3*SW2*VALPHA^2) + 
 (5*MT*MW*MW2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*Pi^3*VALPHA^2) - 
 (Sqrt[2]*MT*MW*MW2^2*MZ*SW2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*MZ2*Pi^3*VALPHA^2) + (13*MT*MW*MW2^2*MZ*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(12*Sqrt[2]*Pi^3*VALPHA^2) - 
 (Sqrt[2]*MT*MW*MW2^3*MZ*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (3*MZ2*Pi^3*VALPHA^2) - (7*MT*MW*MW2*MZ*MZ2*B0i[dbb0, MZ2, MT2, MT2]*
   CuW[3, 3])/(12*Sqrt[2]*Pi^3*VALPHA^2) + 
 (5*MT*MW*MZ*MZ2^2*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (48*Sqrt[2]*Pi^3*VALPHA^2) - (Sqrt[2]*MT*MW*MW2*MZ*MZ2*SW2^2*
   B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/(3*Pi^3*VALPHA^2) + 
 (5*MT*MW*MZ*MZ2^2*SW2^2*B0i[dbb0, MZ2, MT2, MT2]*CuW[3, 3])/
  (12*Sqrt[2]*Pi^3*VALPHA^2)


==> anc/Analytic_Files/analytic_expressions/Zll/Gam61_aEW_SWeff_MZ_Zmutau.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
$Failed


==> anc/Analytic_Files/analytic_expressions/Zll/MWshift41_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(41*MW2)/(12*Pi^2) - (71*MW2^2)/(48*MZ2*Pi^2) - (157*MZ2)/(64*Pi^2) + 
 (33*MZ2^2)/(64*MW2*Pi^2) + (MW2*Nc)/(72*Pi^2) + (MZ2*Nc)/(144*Pi^2) - 
 (MT2*Nc*SW2)/(18*Pi^2) + (MH2*A0i[aa0, MH2])/(96*MW2*Pi^2) - 
 (MH2*A0i[aa0, MH2])/(96*MZ2*Pi^2) - (MT2*Nc*A0i[aa0, MT2])/(48*MW2*Pi^2) + 
 (Nc*SW2*A0i[aa0, MT2])/(18*Pi^2) - (19*A0i[aa0, MW2])/(24*Pi^2) - 
 (MH2*A0i[aa0, MW2])/(96*MW2*Pi^2) + (MW2^2*A0i[aa0, MW2])/(4*MZ2^2*Pi^2) + 
 (5*MW2*A0i[aa0, MW2])/(12*MZ2*Pi^2) + (17*MZ2*A0i[aa0, MW2])/(96*MW2*Pi^2) - 
 (Nc*A0i[aa0, MW2])/(12*Pi^2) - A0i[aa0, MZ2]/(8*Pi^2) + 
 (MW2^2*A0i[aa0, MZ2])/(8*MZ2^2*Pi^2) + (MH2*A0i[aa0, MZ2])/(96*MZ2*Pi^2) - 
 (MW2*A0i[aa0, MZ2])/(16*MZ2*Pi^2) + (MZ2*A0i[aa0, MZ2])/(96*MW2*Pi^2) + 
 (Nc*A0i[aa0, MZ2])/(144*Pi^2) + (7*MW2*Nc*A0i[aa0, MZ2])/(72*MZ2*Pi^2) + 
 (MT2*Nc*B0i[bb0, MW2, 0, MT2])/(48*Pi^2) + (MT2^2*Nc*B0i[bb0, MW2, 0, MT2])/
  (48*MW2*Pi^2) - (MW2*Nc*B0i[bb0, MW2, 0, MT2])/(24*Pi^2) + 
 (MW2*B0i[bb0, MW2, 0, MW2])/(2*Pi^2) - (MW2^2*B0i[bb0, MW2, 0, MW2])/
  (2*MZ2*Pi^2) + (MH2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^2) - 
 (MH2^2*B0i[bb0, MW2, MH2, MW2])/(96*MW2*Pi^2) - 
 (MW2*B0i[bb0, MW2, MH2, MW2])/(8*Pi^2) + (17*MW2*B0i[bb0, MW2, MW2, MZ2])/
  (24*Pi^2) + (MW2^2*B0i[bb0, MW2, MW2, MZ2])/(2*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MW2, MW2, MZ2])/(6*Pi^2) - (MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (96*MW2*Pi^2) - (MH2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^2) + 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^2) - (11*MT2*Nc*B0i[bb0, MZ2, MT2, MT2])/
  (144*Pi^2) + (MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^2) + 
 (MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2*Pi^2) - 
 (MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^2) - 
 (11*MW2*B0i[bb0, MZ2, MW2, MW2])/(48*Pi^2) - (MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (4*MZ2^2*Pi^2) - (13*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MZ2, MW2, MW2])/(96*Pi^2) - 
 (MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*Pi^2) + 
 (MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*MZ2^2*Pi^2) + 
 (MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*MZ2*Pi^2) + 
 (MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*Pi^2) + 
 (MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*MZ2*Pi^2) - 
 (MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*Pi^2) - 
 (MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*Pi^2) + 
 (2*MW2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/Pi^2 - 
 (5*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*Pi^2) + 
 (3*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*MW2*Pi^2)


==> anc/Analytic_Files/analytic_expressions/Zll/MWshift60_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/4*CHD - (CHWB*SW)/(2*CW) - CHe[Leff, Leff]/2 + 
 (MZ2*CHe[Leff, Leff])/(4*MW2) - (MZ2*SW2*CHl1[Leff, Leff])/(2*MW2) - 
 (MZ2*SW2*CHl3[Leff, Leff])/(2*MW2)


==> anc/Analytic_Files/analytic_expressions/Zll/MWshift61_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-5*CHD*MH2^2)/(128*(MH2 - 4*MW2)*Pi^2) - 
 (5*CHD*MH2*MT2)/(64*(MH2 - 4*MW2)*Pi^2) + 
 (CHD*MT2^2)/(8*(MH2 - 4*MW2)*Pi^2) + 
 (CHD*MH2^3)/(192*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (CHD*MH2*MT2^2)/(32*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (CHbox*MH2*MW2)/(36*(MH2 - 4*MW2)*Pi^2) - 
 (1489*CHD*MH2*MW2)/(576*(MH2 - 4*MW2)*Pi^2) + 
 (5*CHD*MT2*MW2)/(16*(MH2 - 4*MW2)*Pi^2) - 
 (CHbox*MW2^2)/(9*(MH2 - 4*MW2)*Pi^2) + 
 (1567*CHD*MW2^2)/(144*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MH2*MT2*MW2)/(8*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (197*CHD*MH2*MW2^2)/(192*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (CHD*MT2*MW2^2)/(2*(MH2 - 4*MW2)*MZ2*Pi^2) - 
 (197*CHD*MW2^3)/(48*(MH2 - 4*MW2)*MZ2*Pi^2) - 
 (CHbox*MH2*MZ2)/(36*(MH2 - 4*MW2)*Pi^2) + 
 (4681*CHD*MH2*MZ2)/(2304*(MH2 - 4*MW2)*Pi^2) + 
 (CHbox*MW2*MZ2)/(9*(MH2 - 4*MW2)*Pi^2) - (4681*CHD*MW2*MZ2)/
  (576*(MH2 - 4*MW2)*Pi^2) + (293*CHD*MZ2^2)/(192*(MH2 - 4*MW2)*Pi^2) - 
 (293*CHD*MH2*MZ2^2)/(768*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (5749*CHWB*MH2*MW2)/(576*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (5749*CHWB*MW2^2)/(144*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (4*CHWB*MH2*MT2*MW2^3)/(3*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^2*SW) + 
 (3*CHWB*MH2*MW2^4)/(2*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^2*SW) + 
 (16*CHWB*MT2*MW2^4)/(3*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^2*SW) - 
 (6*CHWB*MW2^5)/(CW*(-MH2 + 4*MW2)*MZ2^3*Pi^2*SW) + 
 (7*CHWB*MH2*MT2*MW2^2)/(3*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) - 
 (187*CHWB*MH2*MW2^3)/(24*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) - 
 (28*CHWB*MT2*MW2^3)/(3*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) + 
 (187*CHWB*MW2^4)/(6*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) - 
 (CHWB*MH2*MT2*MW2)/(CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) + 
 (4043*CHWB*MH2*MW2^2)/(288*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) + 
 (4*CHWB*MT2*MW2^2)/(CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - 
 (4043*CHWB*MW2^3)/(72*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) + 
 (143*CHWB*MH2*MZ2)/(64*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (143*CHWB*MW2*MZ2)/(16*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (7*CHWB*MH2^2*SW2)/(192*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (17*CHWB*MH2*MT2*SW2)/(288*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MT2^2*SW2)/(4*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MH2^3*SW2)/(96*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MH2*MT2^2*SW2)/(16*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (223*CHWB*MH2*MW2*SW2)/(24*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (17*CHWB*MT2*MW2*SW2)/(72*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (451*CHWB*MW2^2*SW2)/(12*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (4*CHWB*MH2*MT2*MW2^2*SW2)/(3*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) + 
 (3*CHWB*MH2*MW2^3*SW2)/(2*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) + 
 (16*CHWB*MT2*MW2^3*SW2)/(3*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) - 
 (6*CHWB*MW2^4*SW2)/(CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) + 
 (47*CHWB*MH2*MT2*MW2*SW2)/(36*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - 
 (215*CHWB*MH2*MW2^2*SW2)/(32*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - 
 (47*CHWB*MT2*MW2^2*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) + 
 (215*CHWB*MW2^3*SW2)/(8*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - 
 (3821*CHWB*MH2*MZ2*SW2)/(1152*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (3821*CHWB*MW2*MZ2*SW2)/(288*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MZ2^2*SW2)/(24*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MH2*MZ2^2*SW2)/(96*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CWw*MW2^2)/(16*MW*Pi^2*VMU) + (CWw*MW2*MZ2)/(16*MW*Pi^2*VMU) + 
 (31*CHD*MH2*A0i[aa0, MH2])/(384*(MH2 - MW2)*Pi^2) - 
 (CHD*MH2^2*A0i[aa0, MH2])/(384*(MH2 - MW2)*MW2*Pi^2) - 
 (CHD*MW2*A0i[aa0, MH2])/(8*(MH2 - MW2)*Pi^2) - 
 (CHD*MH2^2*A0i[aa0, MH2])/(384*(MH2 - MW2)*MZ2*Pi^2) + 
 (CHD*MH2*MW2*A0i[aa0, MH2])/(384*(MH2 - MW2)*MZ2*Pi^2) - 
 (3*CHWB*MH2*MZ*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^2*SW) + 
 (3*CHWB*MW2*MZ*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^2*SW) - 
 (3*CHWB*MH2*MW2^2*MZ*A0i[aa0, MH2])/(16*MW*(-MH2 + MW2)*MZ2^2*Pi^2*SW) + 
 (3*CHWB*MW2^3*MZ*A0i[aa0, MH2])/(16*MW*(-MH2 + MW2)*MZ2^2*Pi^2*SW) + 
 (9*CHWB*MH2*MW2*MZ*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) - 
 (9*CHWB*MW2^2*MZ*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) - 
 (CHbox*MH2*SW2*A0i[aa0, MH2])/(48*(MH2 - MW2)*Pi^2) + 
 (CHbox*MH2^2*SW2*A0i[aa0, MH2])/(48*(MH2 - MW2)*MW2*Pi^2) - 
 (CHB*MH2*SW2*A0i[aa0, MH2])/(8*(-MH2 + MW2)*Pi^2) + 
 (CHW*MH2*SW2*A0i[aa0, MH2])/(8*(-MH2 + MW2)*Pi^2) + 
 (CHB*MW2*SW2*A0i[aa0, MH2])/(8*(-MH2 + MW2)*Pi^2) - 
 (CHW*MW2*SW2*A0i[aa0, MH2])/(8*(-MH2 + MW2)*Pi^2) + 
 (CHWB*MH2*MZ*SW2*A0i[aa0, MH2])/(192*MW*(-MH2 + MW2)*Pi^2*SW) - 
 (CHWB*MH2^2*MZ*SW2*A0i[aa0, MH2])/(192*MW*MW2*(-MH2 + MW2)*Pi^2*SW) + 
 (3*CHWB*MW2*MZ*SW2*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^2*SW) - 
 (CHWB*MH2^2*MZ*SW2*A0i[aa0, MH2])/(192*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) - 
 (59*CHWB*MH2*MW2*MZ*SW2*A0i[aa0, MH2])/(192*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) + 
 (5*CHWB*MW2^2*MZ*SW2*A0i[aa0, MH2])/(16*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) - 
 (11*CHD*A0i[aa0, MT2])/(288*Pi^2) - (CHD*MT2*A0i[aa0, MT2])/(64*MW2*Pi^2) + 
 (7*CHD*MW2*A0i[aa0, MT2])/(36*MZ2*Pi^2) - (CHWB*MW2*A0i[aa0, MT2])/
  (MW*MZ*Pi^2*SW) - (4*CHWB*MW2^3*A0i[aa0, MT2])/(3*MW*MZ*MZ2^2*Pi^2*SW) + 
 (7*CHWB*MW2^2*A0i[aa0, MT2])/(3*MW*MZ*MZ2*Pi^2*SW) + 
 (5*CHD*SW2*A0i[aa0, MT2])/(72*Pi^2) + (47*CHWB*MW2*SW2*A0i[aa0, MT2])/
  (36*MW*MZ*Pi^2*SW) - (4*CHWB*MW2^2*SW2*A0i[aa0, MT2])/
  (3*MW*MZ*MZ2*Pi^2*SW) - (5*CHWB*MZ2*SW2*A0i[aa0, MT2])/
  (144*MW*MZ*Pi^2*SW) - (CHWB*MT2*MZ2*SW2*A0i[aa0, MT2])/
  (32*MW*MW2*MZ*Pi^2*SW) + (CHbox*MH2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^2) - 
 (CHbox*MH2^2*A0i[aa0, MW2])/(48*(MH2 - MW2)*MW2*Pi^2) + 
 (CHD*MH2^2*A0i[aa0, MW2])/(128*(MH2 - MW2)*MW2*Pi^2) - 
 (CHbox*MW2*A0i[aa0, MW2])/(24*(MH2 - MW2)*Pi^2) - 
 (CHW*MH2*A0i[aa0, MW2])/(4*(-MH2 + MW2)*Pi^2) + 
 (CHW*MW2*A0i[aa0, MW2])/(4*(-MH2 + MW2)*Pi^2) - 
 (55*CHWB*MH2*MZ*A0i[aa0, MW2])/(32*MW*(-MH2 + MW2)*Pi^2*SW) - 
 (CHWB*MH2^2*MZ*A0i[aa0, MW2])/(192*MW*MW2*(-MH2 + MW2)*Pi^2*SW) + 
 (313*CHWB*MW2*MZ*A0i[aa0, MW2])/(192*MW*(-MH2 + MW2)*Pi^2*SW) + 
 (CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/(8*MW*(-MH2 + MW2)*MZ2^3*Pi^2*SW) - 
 (CHWB*MW2^4*MZ*A0i[aa0, MW2])/(8*MW*(-MH2 + MW2)*MZ2^3*Pi^2*SW) - 
 (5*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/(2*MW*(-MH2 + MW2)*MZ2^2*Pi^2*SW) + 
 (5*CHWB*MW2^3*MZ*A0i[aa0, MW2])/(2*MW*(-MH2 + MW2)*MZ2^2*Pi^2*SW) + 
 (CHWB*MH2^2*MZ*A0i[aa0, MW2])/(192*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) + 
 (769*CHWB*MH2*MW2*MZ*A0i[aa0, MW2])/(192*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) - 
 (47*CHWB*MW2^2*MZ*A0i[aa0, MW2])/(12*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) - 
 (35*CHWB*MZ*MZ2*A0i[aa0, MW2])/(192*MW*(-MH2 + MW2)*Pi^2*SW) + 
 (35*CHWB*MH2*MZ*MZ2*A0i[aa0, MW2])/(192*MW*MW2*(-MH2 + MW2)*Pi^2*SW) + 
 (21*CHD*MH2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^2*SW2) - 
 (79*CHD*MW2*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^2*SW2) + 
 (7*CHD*MH2*MW2^3*A0i[aa0, MW2])/(16*(MH2 - MW2)*MZ2^3*Pi^2*SW2) - 
 (7*CHD*MW2^4*A0i[aa0, MW2])/(16*(MH2 - MW2)*MZ2^3*Pi^2*SW2) + 
 (CHD*MH2*MW2^2*A0i[aa0, MW2])/(6*(MH2 - MW2)*MZ2^2*Pi^2*SW2) - 
 (CHD*MW2^3*A0i[aa0, MW2])/(6*(MH2 - MW2)*MZ2^2*Pi^2*SW2) - 
 (149*CHD*MH2*MW2*A0i[aa0, MW2])/(128*(MH2 - MW2)*MZ2*Pi^2*SW2) + 
 (9*CHD*MW2^2*A0i[aa0, MW2])/(8*(MH2 - MW2)*MZ2*Pi^2*SW2) + 
 (55*CHD*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)*Pi^2*SW2) - 
 (55*CHD*MH2*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)*MW2*Pi^2*SW2) + 
 (7*CHWB*MH2*MZ*A0i[aa0, MW2])/(16*MW*(-MH2 + MW2)*Pi^2*SW*SW2) - 
 (7*CHWB*MW2*MZ*A0i[aa0, MW2])/(16*MW*(-MH2 + MW2)*Pi^2*SW*SW2) + 
 (CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/(MW*(-MH2 + MW2)*MZ2^4*Pi^2*SW*SW2) - 
 (CHWB*MW2^5*MZ*A0i[aa0, MW2])/(MW*(-MH2 + MW2)*MZ2^4*Pi^2*SW*SW2) - 
 (73*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/(24*MW*(-MH2 + MW2)*MZ2^3*Pi^2*SW*
   SW2) + (73*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(24*MW*(-MH2 + MW2)*MZ2^3*Pi^2*SW*
   SW2) + (169*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (48*MW*(-MH2 + MW2)*MZ2^2*Pi^2*SW*SW2) - (169*CHWB*MW2^3*MZ*A0i[aa0, MW2])/
  (48*MW*(-MH2 + MW2)*MZ2^2*Pi^2*SW*SW2) - (23*CHWB*MH2*MW2*MZ*A0i[aa0, MW2])/
  (12*MW*(-MH2 + MW2)*MZ2*Pi^2*SW*SW2) + (23*CHWB*MW2^2*MZ*A0i[aa0, MW2])/
  (12*MW*(-MH2 + MW2)*MZ2*Pi^2*SW*SW2) + (3*CWw*MW*A0i[aa0, MW2])/
  (2*Pi^2*VMU) - (3*CWw*MW*MW2*A0i[aa0, MW2])/(4*MZ2*Pi^2*VMU) - 
 (CHB*A0i[aa0, MZ2])/(8*Pi^2) - (CHbox*A0i[aa0, MZ2])/(24*Pi^2) - 
 (CHW*A0i[aa0, MZ2])/(8*Pi^2) + (CHbox*MH2*A0i[aa0, MZ2])/(48*MZ2*Pi^2) + 
 (CHB*MW2*A0i[aa0, MZ2])/(8*MZ2*Pi^2) - (CHW*MW2*A0i[aa0, MZ2])/
  (8*MZ2*Pi^2) + (347*CHWB*A0i[aa0, MZ2])/(576*CW*Pi^2*SW) - 
 (139*CHWB*MW2^3*A0i[aa0, MZ2])/(48*CW*MZ2^3*Pi^2*SW) + 
 (CHWB*MH2*MW2*A0i[aa0, MZ2])/(192*CW*MZ2^2*Pi^2*SW) + 
 (1945*CHWB*MW2^2*A0i[aa0, MZ2])/(288*CW*MZ2^2*Pi^2*SW) - 
 (CHWB*MH2*A0i[aa0, MZ2])/(192*CW*MZ2*Pi^2*SW) - 
 (1259*CHWB*MW2*A0i[aa0, MZ2])/(288*CW*MZ2*Pi^2*SW) + 
 (CHWB*MZ2*A0i[aa0, MZ2])/(192*CW*MW2*Pi^2*SW) + 
 (11*CHD*A0i[aa0, MZ2])/(128*Pi^2*SW2) + (5*CHD*MW2^3*A0i[aa0, MZ2])/
  (32*MZ2^3*Pi^2*SW2) - (CHD*MH2*MW2*A0i[aa0, MZ2])/(384*MZ2^2*Pi^2*SW2) + 
 (5*CHD*MW2^2*A0i[aa0, MZ2])/(64*MZ2^2*Pi^2*SW2) + 
 (CHD*MH2*A0i[aa0, MZ2])/(384*MZ2*Pi^2*SW2) - 
 (9*CHD*MW2*A0i[aa0, MZ2])/(32*MZ2*Pi^2*SW2) + 
 (CHD*MZ2*A0i[aa0, MZ2])/(128*MW2*Pi^2*SW2) - 
 (CHWB*A0i[aa0, MZ2])/(16*CW*Pi^2*SW*SW2) - (77*CHWB*MW2^4*A0i[aa0, MZ2])/
  (24*CW*MZ2^4*Pi^2*SW*SW2) + (443*CHWB*MW2^3*A0i[aa0, MZ2])/
  (48*CW*MZ2^3*Pi^2*SW*SW2) - (427*CHWB*MW2^2*A0i[aa0, MZ2])/
  (48*CW*MZ2^2*Pi^2*SW*SW2) + (47*CHWB*MW2*A0i[aa0, MZ2])/
  (16*CW*MZ2*Pi^2*SW*SW2) - (3*CWw*MW*A0i[aa0, MZ2])/(4*Pi^2*VMU) + 
 (3*CHD*MT2*B0i[bb0, MW2, 0, MT2])/(64*Pi^2) + 
 (3*CHD*MT2^2*B0i[bb0, MW2, 0, MT2])/(64*MW2*Pi^2) + 
 (3*CHD*MW2*B0i[bb0, MW2, 0, MT2])/(32*Pi^2) + 
 (3*CHWB*MT2*SW*B0i[bb0, MW2, 0, MT2])/(32*CW*Pi^2) + 
 (3*CHWB*MT2^2*SW*B0i[bb0, MW2, 0, MT2])/(32*CW*MW2*Pi^2) + 
 (3*CHWB*MW2*SW*B0i[bb0, MW2, 0, MT2])/(16*CW*Pi^2) - 
 (3*CHWB*MW2*SW*B0i[bb0, MW2, 0, MW2])/(4*CW*Pi^2) + 
 (CHWB*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(4*CW*MZ2*Pi^2) - 
 (3*CHD*MW2*SW2*B0i[bb0, MW2, 0, MW2])/(8*Pi^2) + 
 (CHbox*MH2^2*B0i[bb0, MW2, MH2, MW2])/(6*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MH2^2*B0i[bb0, MW2, MH2, MW2])/(96*(MH2 - 4*MW2)*Pi^2) + 
 (CHW*MH2^2*B0i[bb0, MW2, MH2, MW2])/(4*(MH2 - 4*MW2)*Pi^2) - 
 (CHbox*MH2^3*B0i[bb0, MW2, MH2, MW2])/(48*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (CHD*MH2^3*B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (7*CHbox*MH2*MW2*B0i[bb0, MW2, MH2, MW2])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (17*CHD*MH2*MW2*B0i[bb0, MW2, MH2, MW2])/(96*(MH2 - 4*MW2)*Pi^2) - 
 (3*CHW*MH2*MW2*B0i[bb0, MW2, MH2, MW2])/(2*(MH2 - 4*MW2)*Pi^2) + 
 (CHbox*MW2^2*B0i[bb0, MW2, MH2, MW2])/((MH2 - 4*MW2)*Pi^2) - 
 (CHD*MW2^2*B0i[bb0, MW2, MH2, MW2])/(2*(MH2 - 4*MW2)*Pi^2) + 
 (2*CHW*MW2^2*B0i[bb0, MW2, MH2, MW2])/((MH2 - 4*MW2)*Pi^2) + 
 (CHWB*MH2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(16*MW*(MH2 - 4*MW2)*Pi^2) - 
 (CHWB*MH2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(64*MW*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (CHWB*MH2*MW2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(16*MW*(MH2 - 4*MW2)*Pi^2) - 
 (CHWB*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(2*MW*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MW2*B0i[bb0, MW2, MW2, MZ2])/(32*Pi^2) - 
 (CHD*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(4*MZ2*Pi^2) - 
 (13*CHD*MZ2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^2) - 
 (5*CHD*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(384*MW2*Pi^2) - 
 (3*CHWB*MW2*SW*B0i[bb0, MW2, MW2, MZ2])/(16*CW*Pi^2) - 
 (5*CHWB*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/(16*CW*Pi^2) - 
 (CHWB*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(64*CW*MW2*Pi^2) - 
 (3*CWw*MW*MW2*B0i[bb0, MW2, MW2, MZ2])/(Pi^2*VMU) + 
 (3*CWw*MW*MZ2*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^2*VMU) - 
 (CHB*MH2*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^2) - 
 (CHbox*MH2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^2) - 
 (CHD*MH2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^2) - 
 (CHW*MH2*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^2) - 
 (CHB*MW2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^2) + 
 (CHW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^2) + 
 (CHbox*MH2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^2) + 
 (CHD*MH2^2*B0i[bb0, MZ2, MH2, MZ2])/(384*MZ2*Pi^2) + 
 (CHB*MH2*MW2*B0i[bb0, MZ2, MH2, MZ2])/(8*MZ2*Pi^2) - 
 (CHW*MH2*MW2*B0i[bb0, MZ2, MH2, MZ2])/(8*MZ2*Pi^2) + 
 (CHB*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^2) + 
 (CHbox*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^2) + 
 (CHD*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^2) + 
 (CHW*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^2) - 
 (CHWB*MH2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(16*MW*Pi^2*SW) - 
 (3*CHWB*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(8*MW*Pi^2*SW) - 
 (CHWB*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(8*MW*MZ2^2*Pi^2*SW) + 
 (3*CHWB*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(16*MW*MZ2*Pi^2*SW) + 
 (CHWB*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(4*MW*MZ2*Pi^2*SW) + 
 (CHWB*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(8*MW*Pi^2*SW) + 
 (CHWB*MH2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*MW*Pi^2*SW) + 
 (CHWB*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(2*MW*Pi^2*SW) - 
 (CHWB*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(192*MW*MZ2*Pi^2*SW) - 
 (CHWB*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(4*MW*MZ2*Pi^2*SW) - 
 (CHWB*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(16*MW*Pi^2*SW) + 
 (11*CHD*MT2*B0i[bb0, MZ2, MT2, MT2])/(64*Pi^2) - 
 (CHD*MW2*B0i[bb0, MZ2, MT2, MT2])/(16*Pi^2) - 
 (CHD*MT2*MW2*B0i[bb0, MZ2, MT2, MT2])/(8*MZ2*Pi^2) + 
 (CHD*MZ2*B0i[bb0, MZ2, MT2, MT2])/(64*Pi^2) + 
 (CHWB*MW2*B0i[bb0, MZ2, MT2, MT2])/(2*CW*Pi^2*SW) + 
 (4*CHWB*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(3*CW*MZ2^3*Pi^2*SW) - 
 (7*CHWB*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(3*CW*MZ2^2*Pi^2*SW) + 
 (2*CHWB*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(3*CW*MZ2^2*Pi^2*SW) + 
 (CHWB*MT2*MW2*B0i[bb0, MZ2, MT2, MT2])/(CW*MZ2*Pi^2*SW) - 
 (7*CHWB*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(6*CW*MZ2*Pi^2*SW) + 
 (73*CHWB*MT2*SW2*B0i[bb0, MZ2, MT2, MT2])/(288*CW*Pi^2*SW) - 
 (47*CHWB*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*CW*Pi^2*SW) + 
 (4*CHWB*MT2*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(3*CW*MZ2^2*Pi^2*SW) - 
 (47*CHWB*MT2*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/(36*CW*MZ2*Pi^2*SW) + 
 (2*CHWB*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(3*CW*MZ2*Pi^2*SW) + 
 (23*CHWB*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(288*CW*Pi^2*SW) + 
 (49*CHD*MW2*B0i[bb0, MZ2, MW2, MW2])/(192*Pi^2) + 
 (7*CHD*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(16*MZ2^2*Pi^2) + 
 (73*CHD*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(96*MZ2*Pi^2) + 
 (CHD*MZ2*B0i[bb0, MZ2, MW2, MW2])/(128*Pi^2) - 
 (CHWB*MW2*B0i[bb0, MZ2, MW2, MW2])/(3*CW*Pi^2*SW) - 
 (CHWB*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(CW*MZ2^3*Pi^2*SW) + 
 (7*CHWB*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(24*CW*MZ2^2*Pi^2*SW) + 
 (25*CHWB*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(24*CW*MZ2*Pi^2*SW) + 
 (23*CHWB*MW2*SW2*B0i[bb0, MZ2, MW2, MW2])/(32*CW*Pi^2*SW) - 
 (CHWB*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/(8*CW*MZ2^2*Pi^2*SW) + 
 (15*CHWB*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/(16*CW*MZ2*Pi^2*SW) + 
 (CHWB*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(64*CW*Pi^2*SW) + 
 (15*CWw*MW*MW2*B0i[bb0, MZ2, MW2, MW2])/(8*Pi^2*VMU) + 
 (3*CWw*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(4*MZ2*Pi^2*VMU) - 
 (3*CWw*MW*MZ2*B0i[bb0, MZ2, MW2, MW2])/(8*Pi^2*VMU) + 
 (5*CHD*MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*Pi^2) - 
 (7*CHD*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*MZ2^2*Pi^2) - 
 (3*CHD*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*MZ2*Pi^2) - 
 (CHWB*MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*Pi^2*SW) - 
 (CHWB*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*CW*MZ2^3*Pi^2*SW) + 
 (3*CHWB*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*MZ2*Pi^2*SW) + 
 (3*CHWB*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*CW*Pi^2*SW) - 
 (11*CHWB*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*CW*MZ2^2*Pi^2*SW) - 
 (5*CHWB*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*MZ2*Pi^2*SW) + 
 (3*CWw*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*MW*Pi^2*VMU) - 
 (3*CW2*CWw*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*MW*Pi^2*VMU) - 
 (3*CHD*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^2) - 
 (7*CHD*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*MZ2*Pi^2) + 
 (7*CHD*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^2) + 
 (3*CHD*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^2) + 
 (CHWB*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*Pi^2*SW) - 
 (CHWB*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*MZ2^2*Pi^2*SW) - 
 (CHWB*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*MZ2*Pi^2*SW) + 
 (CHWB*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*Pi^2*SW) - 
 (CHWB*MW2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(2*CW*Pi^2*SW) - 
 (9*CHWB*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*CW*MZ2*Pi^2*SW) + 
 (3*CHWB*MW2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*CW*Pi^2*SW) + 
 (CHWB*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*Pi^2*SW) + 
 (3*CHD*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*Pi^2) - 
 (27*CHD*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*Pi^2) + 
 (39*CHD*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*Pi^2) - 
 (9*CHD*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*MW2*Pi^2) - 
 (15*CHWB*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*Pi^2*SW) + 
 (6*CHWB*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*MZ2*Pi^2*SW) + 
 (49*CHWB*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*CW*Pi^2*SW) - 
 (13*CHWB*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*CW*Pi^2*SW) + 
 (7*CHWB*MW2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*Pi^2*SW) - 
 (41*CHWB*MW2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*CW*Pi^2*SW) + 
 (29*CHWB*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*CW*Pi^2*SW) + 
 (MW2*Ced[Leff, Leff, 1, 1])/(36*Pi^2) - (MZ2*Ced[Leff, Leff, 1, 1])/
  (24*Pi^2) + (MZ2^2*Ced[Leff, Leff, 1, 1])/(72*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(48*MW2*Pi^2) + 
 (MW2*Ced[Leff, Leff, 2, 2])/(36*Pi^2) - (MZ2*Ced[Leff, Leff, 2, 2])/
  (24*Pi^2) + (MZ2^2*Ced[Leff, Leff, 2, 2])/(72*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(48*MW2*Pi^2) + 
 (MW2*Ced[Leff, Leff, 3, 3])/(36*Pi^2) - (MZ2*Ced[Leff, Leff, 3, 3])/
  (24*Pi^2) + (MZ2^2*Ced[Leff, Leff, 3, 3])/(72*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(48*MW2*Pi^2) - 
 (7*MW2*Cee[Leff, Leff, 1, 1])/(72*Pi^2) + (7*MZ2*Cee[Leff, Leff, 1, 1])/
  (48*Pi^2) - (7*MZ2^2*Cee[Leff, Leff, 1, 1])/(144*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(48*MW2*Pi^2) - 
 (MW2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(4*Pi^2) + 
 (3*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(8*Pi^2) - 
 (MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(8*MW2*Pi^2) - 
 (7*MW2*Cee[Leff, Leff, 2, 2])/(72*Pi^2) + (7*MZ2*Cee[Leff, Leff, 2, 2])/
  (48*Pi^2) - (7*MZ2^2*Cee[Leff, Leff, 2, 2])/(144*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(48*MW2*Pi^2) - 
 (MW2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(4*Pi^2) + 
 (3*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(8*Pi^2) - 
 (MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(8*MW2*Pi^2) - 
 (7*MW2*Cee[Leff, Leff, 3, 3])/(72*Pi^2) + (7*MZ2*Cee[Leff, Leff, 3, 3])/
  (48*Pi^2) - (7*MZ2^2*Cee[Leff, Leff, 3, 3])/(144*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(48*MW2*Pi^2) - 
 (MW2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(4*Pi^2) + 
 (3*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(8*Pi^2) - 
 (MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(8*MW2*Pi^2) - 
 (MW2*Ceu[Leff, Leff, 1, 1])/(18*Pi^2) + (MZ2*Ceu[Leff, Leff, 1, 1])/
  (12*Pi^2) - (MZ2^2*Ceu[Leff, Leff, 1, 1])/(36*MW2*Pi^2) + 
 (A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(8*Pi^2) - 
 (MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(12*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(24*MW2*Pi^2) - 
 (MW2*Ceu[Leff, Leff, 2, 2])/(18*Pi^2) + (MZ2*Ceu[Leff, Leff, 2, 2])/
  (12*Pi^2) - (MZ2^2*Ceu[Leff, Leff, 2, 2])/(36*MW2*Pi^2) + 
 (A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(8*Pi^2) - 
 (MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(12*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(24*MW2*Pi^2) + 
 (MT2*Ceu[Leff, Leff, 3, 3])/(4*Pi^2) + (MW2*Ceu[Leff, Leff, 3, 3])/
  (36*Pi^2) - (MT2*MW2*Ceu[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) - 
 (MZ2*Ceu[Leff, Leff, 3, 3])/(24*Pi^2) - (MT2*MZ2*Ceu[Leff, Leff, 3, 3])/
  (12*MW2*Pi^2) + (MZ2^2*Ceu[Leff, Leff, 3, 3])/(72*MW2*Pi^2) - 
 (A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(4*Pi^2) + 
 (MW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(12*MW2*Pi^2) + 
 (MT2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(16*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(12*Pi^2) - 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(8*Pi^2) + 
 (MT2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(96*MW2*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(24*MW2*Pi^2) - 
 (MH2*MZ2*SW2*CHd[1, 1])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*SW2*CHd[1, 1])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHd[1, 1])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHd[1, 1])/
  (24*MZ2*Pi^2) - (MH2*MZ2*SW2*CHd[2, 2])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*SW2*CHd[2, 2])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHd[2, 2])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHd[2, 2])/
  (24*MZ2*Pi^2) + (MH2*MW2*CHd[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*CHd[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MZ2*CHd[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*CHd[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHd[3, 3])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHd[3, 3])/
  (24*MZ2*Pi^2) - (MH2*MZ2*SW2*CHe[1, 1])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*SW2*CHe[1, 1])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHe[1, 1])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHe[1, 1])/
  (24*MZ2*Pi^2) - (MH2*MZ2*SW2*CHe[2, 2])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*SW2*CHe[2, 2])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHe[2, 2])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (24*MZ2*Pi^2) + (MH2*MW2*CHe[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*CHe[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MZ2*CHe[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*CHe[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHe[3, 3])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHe[3, 3])/
  (24*MZ2*Pi^2) - (11*MH2^2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*Pi^2) - 
 (7*MH2*MT2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^2) + 
 (MT2^2*CHe[Leff, Leff])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MH2*MT2^2*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (4685*MH2*MW2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^2) + 
 (7*MT2*MW2*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^2) + 
 (4793*MW2^2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2*MW2*CHe[Leff, Leff])/(4*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (341*MH2*MW2^2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (MT2*MW2^2*CHe[Leff, Leff])/((MH2 - 4*MW2)*MZ2*Pi^2) - 
 (341*MW2^3*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (723*MH2*MZ2*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*Pi^2) - 
 (19*MT2*MZ2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^2) - 
 (MH2^3*MZ2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2*MT2^2*MZ2*CHe[Leff, Leff])/(32*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (11*MH2^2*MZ2*CHe[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (19*MH2*MT2*MZ2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MT2^2*MZ2*CHe[Leff, Leff])/(8*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (735*MW2*MZ2*CHe[Leff, Leff])/(32*(MH2 - 4*MW2)*Pi^2) + 
 (2227*MZ2^2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^2) - 
 (2227*MH2*MZ2^2*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (103*MH2*MZ2^3*CHe[Leff, Leff])/(768*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (103*MZ2^3*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (3*MH2*A0i[aa0, MH2]*CHe[Leff, Leff])/(128*(MH2 - MW2)*Pi^2) - 
 (MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(8*(MH2 - MW2)*Pi^2) + 
 (MH2*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(16*(MH2 - MW2)*Pi^2) - 
 (5*MH2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(384*(MH2 - MW2)*MW2*Pi^2) + 
 (MH2^2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^2) - 
 (MH2^2*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(384*(MH2 - MW2)*MW2^2*Pi^2) - 
 (A0i[aa0, MT2]*CHe[Leff, Leff])/(48*Pi^2) - 
 (MT2*A0i[aa0, MT2]*CHe[Leff, Leff])/(32*MW2*Pi^2) + 
 (MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(4*MZ2*Pi^2) + 
 (MT2*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(64*MW2^2*Pi^2) - 
 (5*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(96*MW2*Pi^2) + 
 (MH2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^2) - 
 (MH2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(384*(MH2 - MW2)*MW2^2*Pi^2) + 
 (989*MH2*A0i[aa0, MW2]*CHe[Leff, Leff])/(384*(MH2 - MW2)*Pi^2*SW2) - 
 (469*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*Pi^2*SW2) + 
 (7*MH2*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(8*(MH2 - MW2)*MZ2^3*Pi^2*SW2) - 
 (7*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/(8*(MH2 - MW2)*MZ2^3*Pi^2*SW2) + 
 (MH2*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(48*(MH2 - MW2)*MZ2^2*Pi^2*SW2) - 
 (MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(48*(MH2 - MW2)*MZ2^2*Pi^2*SW2) - 
 (545*MH2*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MZ2*Pi^2*SW2) + 
 (11*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(4*(MH2 - MW2)*MZ2*Pi^2*SW2) + 
 (87*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(128*(MH2 - MW2)*Pi^2*SW2) - 
 (139*MH2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^2*SW2) + 
 (17*MH2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(384*(MH2 - MW2)*MW2^2*Pi^2*
   SW2) - (17*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)*MW2*Pi^2*SW2) - (13*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (192*Pi^2*SW2) - (MH2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*MW2*Pi^2*SW2) + 
 (3*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*MZ2^3*Pi^2*SW2) - 
 (MH2*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(192*MZ2^2*Pi^2*SW2) - 
 (MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(8*MZ2^2*Pi^2*SW2) + 
 (MH2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(128*MZ2*Pi^2*SW2) + 
 (MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(64*MZ2*Pi^2*SW2) + 
 (5*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(128*MW2*Pi^2*SW2) - 
 (MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*MW2^2*Pi^2*SW2) + 
 (3*MT2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(32*Pi^2) + 
 (3*MT2^2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(32*MW2*Pi^2) + 
 (3*MW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(16*Pi^2) - 
 (3*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(32*Pi^2) - 
 (3*MT2^2*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(64*MW2^2*Pi^2) - 
 (3*MT2*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(64*MW2*Pi^2) - 
 (11*MW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(8*Pi^2) + 
 (5*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(4*MZ2*Pi^2) + 
 (3*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(8*Pi^2) + 
 (MH2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^2) - 
 (MH2^3*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - 4*MW2)*MW2*Pi^2) + (MH2*MW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(32*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - 4*MW2)*MW2*Pi^2) + (MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(4*(MH2 - 4*MW2)*Pi^2) - 
 (13*MW2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(48*Pi^2) - 
 (MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(MZ2*Pi^2) + 
 (9*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(32*Pi^2) + 
 (7*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(192*MW2*Pi^2) + 
 (MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(128*MW2^2*Pi^2) - 
 (MH2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(48*Pi^2) - 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(384*MW2*Pi^2) + 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(192*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(16*Pi^2) + 
 (MH2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(96*MW2*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(32*MW2*Pi^2) + 
 (23*MT2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(96*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(8*Pi^2) - 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(4*MZ2*Pi^2) + 
 (7*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(96*Pi^2) - 
 (11*MT2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(192*MW2*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(192*MW2*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(4*Pi^2) + 
 (7*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(8*MZ2^2*Pi^2) + 
 (13*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(12*MZ2*Pi^2) - 
 (23*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(96*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(128*MW2*Pi^2) + 
 (7*CW2*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (8*Pi^2) + (13*CW2*MW2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(16*Pi^2) - 
 (5*CW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (8*Pi^2) + (3*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (32*Pi^2) - (5*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (16*MZ2*Pi^2) + (11*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (32*Pi^2) - (3*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (32*Pi^2) - (MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (32*MW2*Pi^2) + (5*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  Pi^2 - (43*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (4*Pi^2) + (7*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/Pi^2 - 
 (17*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/(16*MW2*Pi^2) - 
 (3*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/(16*MW2^2*Pi^2) - 
 (MH2*MZ2*SW2*CHl1[1, 1])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*SW2*CHl1[1, 1])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHl1[1, 1])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (24*MZ2*Pi^2) - (MH2*MZ2*SW2*CHl1[2, 2])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*SW2*CHl1[2, 2])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHl1[2, 2])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (24*MZ2*Pi^2) + (MH2*MW2*CHl1[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*CHl1[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MZ2*CHl1[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*CHl1[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHl1[3, 3])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (24*MZ2*Pi^2) - (MH2*MT2*SW2*CHl1[Leff, Leff])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (353*MH2*MW2*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^2) + 
 (MT2*MW2*SW2*CHl1[Leff, Leff])/((MH2 - 4*MW2)*Pi^2) - 
 (353*MW2^2*SW2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (587*MH2*MZ2*SW2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^2) + 
 (19*MT2*MZ2*SW2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*MZ2*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2*MT2^2*MZ2*SW2*CHl1[Leff, Leff])/(16*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (11*MH2^2*MZ2*SW2*CHl1[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (19*MH2*MT2*MZ2*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MT2^2*MZ2*SW2*CHl1[Leff, Leff])/(4*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (307*MW2*MZ2*SW2*CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^2) - 
 (1063*MZ2^2*SW2*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^2) + 
 (1063*MH2*MZ2^2*SW2*CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (103*MH2*MZ2^3*SW2*CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (103*MZ2^3*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MH2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(192*(MH2 - MW2)*Pi^2) - 
 (MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(8*(MH2 - MW2)*Pi^2) + 
 (5*MH2*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^2) + 
 (MH2^2*MZ2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (192*(MH2 - MW2)*MW2^2*Pi^2) + (SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (4*Pi^2) - (MT2*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(32*MW2^2*Pi^2) + 
 (5*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(48*MW2*Pi^2) - 
 (163*MH2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(64*(MH2 - MW2)*Pi^2) + 
 (59*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(24*(MH2 - MW2)*Pi^2) + 
 (7*MH2*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(8*(MH2 - MW2)*MZ2^2*Pi^2) - 
 (7*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/(8*(MH2 - MW2)*MZ2^2*Pi^2) + 
 (7*MH2*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^2) - 
 (7*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^2) - 
 (191*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(192*(MH2 - MW2)*Pi^2) + 
 (13*MH2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MW2*Pi^2) - 
 (17*MH2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(192*(MH2 - MW2)*MW2^2*Pi^2) + 
 (17*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^2) + 
 (MH2^2*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - MW2)*MW2^2*Pi^2) + (3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (16*Pi^2) + (MH2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(192*MW2*Pi^2) + 
 (MW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*MZ2^2*Pi^2) - 
 (MH2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(192*MZ2*Pi^2) - 
 (3*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(32*MZ2*Pi^2) - 
 (13*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(192*MW2*Pi^2) + 
 (MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(192*MW2^2*Pi^2) + 
 (3*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(16*Pi^2) + 
 (3*MT2^2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(32*MW2^2*Pi^2) + 
 (3*MT2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(32*MW2*Pi^2) + 
 (5*MW2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(4*Pi^2) - 
 (3*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(4*Pi^2) + 
 (MH2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - 4*MW2)*Pi^2) - (MH2^3*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - 4*MW2)*MW2*Pi^2) - (MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (11*MW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(48*Pi^2) + 
 (MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(MZ2*Pi^2) - 
 (2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(3*Pi^2) - 
 (17*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(192*MW2*Pi^2) - 
 (MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(64*MW2^2*Pi^2) + 
 (MH2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(192*MW2*Pi^2) - 
 (MH2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(48*MW2*Pi^2) + 
 (MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(16*MW2*Pi^2) - 
 (MT2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(4*Pi^2) - 
 (MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(8*Pi^2) + 
 (11*MT2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(96*MW2*Pi^2) + 
 (MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(96*MW2*Pi^2) + 
 (97*MW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(96*Pi^2) - 
 (7*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(8*MZ2^2*Pi^2) - 
 (31*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(48*MZ2*Pi^2) + 
 (95*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(192*Pi^2) + 
 (MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(64*MW2*Pi^2) - 
 (7*CW2*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (8*Pi^2) - (3*CW2*MW2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(8*Pi^2) + 
 (5*CW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (4*Pi^2) - (3*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (8*Pi^2) + (3*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (16*MZ2*Pi^2) - (MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (4*Pi^2) + (3*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (8*Pi^2) + (MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (16*MW2*Pi^2) - (5*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  Pi^2 + (41*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (4*Pi^2) - (47*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (8*Pi^2) + (MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (4*MW2*Pi^2) + (3*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (8*MW2^2*Pi^2) + (MH2*MT2*CHl3[1, 1])/(6*(MH2 - 4*MW2)*Pi^2) - 
 (83*MH2*MW2*CHl3[1, 1])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (2*MT2*MW2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*Pi^2) + 
 (83*MW2^2*CHl3[1, 1])/(6*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2*MW2*CHl3[1, 1])/(6*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (71*MH2*MW2^2*CHl3[1, 1])/(48*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (2*MT2*MW2^2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*MZ2*Pi^2) - 
 (71*MW2^3*CHl3[1, 1])/(12*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (467*MH2*MZ2*CHl3[1, 1])/(192*(MH2 - 4*MW2)*Pi^2) - 
 (467*MW2*MZ2*CHl3[1, 1])/(48*(MH2 - 4*MW2)*Pi^2) + 
 (33*MZ2^2*CHl3[1, 1])/(16*(MH2 - 4*MW2)*Pi^2) - 
 (33*MH2*MZ2^2*CHl3[1, 1])/(64*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MH2*MZ2*SW2*CHl3[1, 1])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(96*(MH2 - MW2)*Pi^2) - 
 (MH2^2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(96*(MH2 - MW2)*MW2*Pi^2) - 
 (A0i[aa0, MT2]*CHl3[1, 1])/(6*Pi^2) + (MT2*A0i[aa0, MT2]*CHl3[1, 1])/
  (16*MW2*Pi^2) + (MW2*A0i[aa0, MT2]*CHl3[1, 1])/(6*MZ2*Pi^2) + 
 (91*MH2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*Pi^2) + 
 (MH2^2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*MW2*Pi^2) - 
 (23*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(24*(MH2 - MW2)*Pi^2) - 
 (MH2*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(4*(MH2 - MW2)*MZ2^2*Pi^2) + 
 (MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(4*(MH2 - MW2)*MZ2^2*Pi^2) - 
 (5*MH2*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(12*(MH2 - MW2)*MZ2*Pi^2) + 
 (5*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(12*(MH2 - MW2)*MZ2*Pi^2) + 
 (17*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*Pi^2) - 
 (17*MH2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*MW2*Pi^2) + 
 (7*A0i[aa0, MZ2]*CHl3[1, 1])/(48*Pi^2) - (MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (8*MZ2^2*Pi^2) - (MH2*A0i[aa0, MZ2]*CHl3[1, 1])/(96*MZ2*Pi^2) - 
 (3*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(16*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(96*MW2*Pi^2) - 
 (MT2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(16*Pi^2) - 
 (MT2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(16*MW2*Pi^2) + 
 (MW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(8*Pi^2) - 
 (MW2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(2*Pi^2) - 
 (MH2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (7*MH2*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (17*MW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(24*Pi^2) - 
 (MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(2*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(6*Pi^2) + 
 (MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(96*MW2*Pi^2) + 
 (MH2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(24*Pi^2) - 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(96*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(8*Pi^2) + 
 (11*MT2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(48*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(12*Pi^2) - 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(6*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(48*Pi^2) + 
 (11*MW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(48*Pi^2) + 
 (MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(4*MZ2^2*Pi^2) + 
 (13*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(24*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(96*Pi^2) + 
 (CW2*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(4*Pi^2) + 
 (CW2*MW2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(2*Pi^2) - 
 (MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/(8*Pi^2) - 
 (MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/(8*MZ2*Pi^2) + 
 (MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/(8*Pi^2) + 
 (MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/(8*Pi^2) + 
 (2*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/Pi^2 - 
 (9*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(2*Pi^2) + 
 (13*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(4*Pi^2) - 
 (3*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(4*MW2*Pi^2) + 
 (MH2*MT2*CHl3[2, 2])/(6*(MH2 - 4*MW2)*Pi^2) - 
 (83*MH2*MW2*CHl3[2, 2])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (2*MT2*MW2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*Pi^2) + 
 (83*MW2^2*CHl3[2, 2])/(6*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2*MW2*CHl3[2, 2])/(6*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (71*MH2*MW2^2*CHl3[2, 2])/(48*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (2*MT2*MW2^2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*MZ2*Pi^2) - 
 (71*MW2^3*CHl3[2, 2])/(12*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (467*MH2*MZ2*CHl3[2, 2])/(192*(MH2 - 4*MW2)*Pi^2) - 
 (467*MW2*MZ2*CHl3[2, 2])/(48*(MH2 - 4*MW2)*Pi^2) + 
 (33*MZ2^2*CHl3[2, 2])/(16*(MH2 - 4*MW2)*Pi^2) - 
 (33*MH2*MZ2^2*CHl3[2, 2])/(64*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MH2*MZ2*SW2*CHl3[2, 2])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(96*(MH2 - MW2)*Pi^2) - 
 (MH2^2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(96*(MH2 - MW2)*MW2*Pi^2) - 
 (A0i[aa0, MT2]*CHl3[2, 2])/(6*Pi^2) + (MT2*A0i[aa0, MT2]*CHl3[2, 2])/
  (16*MW2*Pi^2) + (MW2*A0i[aa0, MT2]*CHl3[2, 2])/(6*MZ2*Pi^2) + 
 (91*MH2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*Pi^2) + 
 (MH2^2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*MW2*Pi^2) - 
 (23*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(24*(MH2 - MW2)*Pi^2) - 
 (MH2*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(4*(MH2 - MW2)*MZ2^2*Pi^2) + 
 (MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(4*(MH2 - MW2)*MZ2^2*Pi^2) - 
 (5*MH2*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(12*(MH2 - MW2)*MZ2*Pi^2) + 
 (5*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(12*(MH2 - MW2)*MZ2*Pi^2) + 
 (17*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*Pi^2) - 
 (17*MH2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*MW2*Pi^2) + 
 (7*A0i[aa0, MZ2]*CHl3[2, 2])/(48*Pi^2) - (MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (8*MZ2^2*Pi^2) - (MH2*A0i[aa0, MZ2]*CHl3[2, 2])/(96*MZ2*Pi^2) - 
 (3*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(16*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(96*MW2*Pi^2) - 
 (MT2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(16*Pi^2) - 
 (MT2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(16*MW2*Pi^2) + 
 (MW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(8*Pi^2) - 
 (MW2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(2*Pi^2) - 
 (MH2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (7*MH2*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (17*MW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(24*Pi^2) - 
 (MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(2*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(6*Pi^2) + 
 (MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(96*MW2*Pi^2) + 
 (MH2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(24*Pi^2) - 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(96*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(8*Pi^2) + 
 (11*MT2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(48*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(12*Pi^2) - 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(6*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(48*Pi^2) + 
 (11*MW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(48*Pi^2) + 
 (MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(4*MZ2^2*Pi^2) + 
 (13*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(24*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(96*Pi^2) + 
 (CW2*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(4*Pi^2) + 
 (CW2*MW2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(2*Pi^2) - 
 (MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/(8*Pi^2) - 
 (MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/(8*MZ2*Pi^2) + 
 (MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/(8*Pi^2) + 
 (MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/(8*Pi^2) + 
 (2*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/Pi^2 - 
 (9*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(2*Pi^2) + 
 (13*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(4*Pi^2) - 
 (3*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(4*MW2*Pi^2) - 
 (MH2*MW2*CHl3[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2^2*CHl3[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MZ2*CHl3[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*CHl3[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*A0i[aa0, MW2]*CHl3[3, 3])/(12*(MH2 - MW2)*Pi^2) + 
 (MW2*A0i[aa0, MW2]*CHl3[3, 3])/(12*(MH2 - MW2)*Pi^2) + 
 (A0i[aa0, MZ2]*CHl3[3, 3])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (24*MZ2*Pi^2) - (MH2*MT2*SW2*CHl3[Leff, Leff])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (253*MH2*MW2*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^2) + 
 (MT2*MW2*SW2*CHl3[Leff, Leff])/((MH2 - 4*MW2)*Pi^2) - 
 (253*MW2^2*SW2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (181*MH2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (19*MT2*MZ2*SW2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*MZ2*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2*MT2^2*MZ2*SW2*CHl3[Leff, Leff])/(16*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (11*MH2^2*MZ2*SW2*CHl3[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (19*MH2*MT2*MZ2*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MT2^2*MZ2*SW2*CHl3[Leff, Leff])/(4*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (751*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (349*MZ2^2*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^2) + 
 (349*MH2*MZ2^2*SW2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (103*MH2*MZ2^3*SW2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (103*MZ2^3*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MH2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(192*(MH2 - MW2)*Pi^2) - 
 (MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(8*(MH2 - MW2)*Pi^2) + 
 (5*MH2*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^2) + 
 (MH2^2*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (192*(MH2 - MW2)*MW2^2*Pi^2) + (SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (4*Pi^2) - (MT2*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(32*MW2^2*Pi^2) + 
 (5*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(48*MW2*Pi^2) - 
 (219*MH2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(64*(MH2 - MW2)*Pi^2) + 
 (10*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(3*(MH2 - MW2)*Pi^2) + 
 (11*MH2*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(8*(MH2 - MW2)*MZ2^2*Pi^2) - 
 (11*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/(8*(MH2 - MW2)*MZ2^2*Pi^2) + 
 (MH2*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(6*(MH2 - MW2)*MZ2*Pi^2) - 
 (MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(6*(MH2 - MW2)*MZ2*Pi^2) - 
 (343*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(192*(MH2 - MW2)*Pi^2) + 
 (15*MH2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(8*(MH2 - MW2)*MW2*Pi^2) - 
 (17*MH2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(192*(MH2 - MW2)*MW2^2*Pi^2) + 
 (17*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^2) + 
 (MH2^2*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - MW2)*MW2^2*Pi^2) - (9*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (16*Pi^2) + (MH2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(192*MW2*Pi^2) + 
 (9*MW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*MZ2^2*Pi^2) - 
 (MH2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(192*MZ2*Pi^2) + 
 (5*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(32*MZ2*Pi^2) - 
 (13*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(192*MW2*Pi^2) + 
 (MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(192*MW2^2*Pi^2) + 
 (3*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(16*Pi^2) + 
 (3*MT2^2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(32*MW2^2*Pi^2) + 
 (3*MT2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(32*MW2*Pi^2) + 
 (5*MW2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(4*Pi^2) - 
 (3*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(4*Pi^2) + 
 (MH2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - 4*MW2)*Pi^2) - (MH2^3*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - 4*MW2)*MW2*Pi^2) - (MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (11*MW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(48*Pi^2) + 
 (MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(MZ2*Pi^2) - 
 (2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(3*Pi^2) - 
 (17*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(192*MW2*Pi^2) - 
 (MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(64*MW2^2*Pi^2) + 
 (MH2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(48*Pi^2) + 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(192*MW2*Pi^2) - 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(192*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(16*Pi^2) - 
 (MH2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(48*MW2*Pi^2) + 
 (MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(16*MW2*Pi^2) - 
 (MT2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(4*Pi^2) - 
 (MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(8*Pi^2) + 
 (11*MT2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(96*MW2*Pi^2) + 
 (MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(96*MW2*Pi^2) + 
 (63*MW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(32*Pi^2) - 
 (11*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(8*MZ2^2*Pi^2) - 
 (35*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(48*MZ2*Pi^2) + 
 (9*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(64*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(192*MW2*Pi^2) - 
 (11*CW2*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (8*Pi^2) - (11*CW2*MW2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(8*Pi^2) + 
 (5*CW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (4*Pi^2) + (MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (8*Pi^2) + (11*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (16*MZ2*Pi^2) - (3*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (4*Pi^2) - (MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (8*Pi^2) + (MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (16*MW2*Pi^2) - (5*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  Pi^2 + (41*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (4*Pi^2) - (47*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (8*Pi^2) + (MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (4*MW2*Pi^2) + (3*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (8*MW2^2*Pi^2) + (MH2*MZ2*SW2*CHq1[1, 1])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*SW2*CHq1[1, 1])/(9*(MH2 - 4*MW2)*Pi^2) + 
 (A0i[aa0, MZ2]*CHq1[1, 1])/(24*Pi^2) - (MW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (24*MZ2*Pi^2) + (MH2*MZ2*SW2*CHq1[2, 2])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*SW2*CHq1[2, 2])/(9*(MH2 - 4*MW2)*Pi^2) + 
 (A0i[aa0, MZ2]*CHq1[2, 2])/(24*Pi^2) - (MW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (24*MZ2*Pi^2) - (MH2*MT2*CHq1[3, 3])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MW2*CHq1[3, 3])/(18*(MH2 - 4*MW2)*Pi^2) + 
 (MT2*MW2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (2*MW2^2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2*MW2*CHq1[3, 3])/(6*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (2*MT2*MW2^2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (5*MH2*MZ2*CHq1[3, 3])/(72*(MH2 - 4*MW2)*Pi^2) - 
 (5*MW2*MZ2*CHq1[3, 3])/(18*(MH2 - 4*MW2)*Pi^2) + 
 (A0i[aa0, MT2]*CHq1[3, 3])/(12*Pi^2) + (MW2*A0i[aa0, MT2]*CHq1[3, 3])/
  (6*MZ2*Pi^2) + (A0i[aa0, MZ2]*CHq1[3, 3])/(12*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*CHq1[3, 3])/(24*MZ2*Pi^2) + 
 (7*MT2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(24*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(12*Pi^2) - 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(6*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(24*Pi^2) + 
 (MH2*MZ2*SW2*CHq3[1, 1])/(12*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*SW2*CHq3[1, 1])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*A0i[aa0, MW2]*CHq3[1, 1])/(4*(MH2 - MW2)*Pi^2) + 
 (MW2*A0i[aa0, MW2]*CHq3[1, 1])/(4*(MH2 - MW2)*Pi^2) + 
 (A0i[aa0, MZ2]*CHq3[1, 1])/(8*Pi^2) + (MW2*A0i[aa0, MZ2]*CHq3[1, 1])/
  (8*MZ2*Pi^2) + (MH2*MZ2*SW2*CHq3[2, 2])/(12*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*SW2*CHq3[2, 2])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*A0i[aa0, MW2]*CHq3[2, 2])/(4*(MH2 - MW2)*Pi^2) + 
 (MW2*A0i[aa0, MW2]*CHq3[2, 2])/(4*(MH2 - MW2)*Pi^2) + 
 (A0i[aa0, MZ2]*CHq3[2, 2])/(8*Pi^2) + (MW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (8*MZ2*Pi^2) - (MH2*MT2*CHq3[3, 3])/(6*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MW2*CHq3[3, 3])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (2*MT2*MW2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*Pi^2) + (MH2*MT2*MW2*CHq3[3, 3])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^2) - (2*MT2*MW2^2*CHq3[3, 3])/
  (3*(MH2 - 4*MW2)*MZ2*Pi^2) + (MH2*MZ2*CHq3[3, 3])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*CHq3[3, 3])/(6*(MH2 - 4*MW2)*Pi^2) + 
 (A0i[aa0, MT2]*CHq3[3, 3])/(6*Pi^2) - (MT2*A0i[aa0, MT2]*CHq3[3, 3])/
  (8*MW2*Pi^2) - (MW2*A0i[aa0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^2) + 
 (A0i[aa0, MZ2]*CHq3[3, 3])/(12*Pi^2) + (MW2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (24*MZ2*Pi^2) + (MT2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^2) + 
 (MT2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*MW2*Pi^2) - 
 (MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(4*Pi^2) - 
 (7*MT2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(24*Pi^2) + 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(12*Pi^2) + 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(6*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(24*Pi^2) + 
 (MH2*MZ2*SW2*CHu[1, 1])/(18*(MH2 - 4*MW2)*Pi^2) - 
 (2*MW2*MZ2*SW2*CHu[1, 1])/(9*(MH2 - 4*MW2)*Pi^2) + 
 (A0i[aa0, MZ2]*CHu[1, 1])/(12*Pi^2) - (MW2*A0i[aa0, MZ2]*CHu[1, 1])/
  (12*MZ2*Pi^2) + (MH2*MZ2*SW2*CHu[2, 2])/(18*(MH2 - 4*MW2)*Pi^2) - 
 (2*MW2*MZ2*SW2*CHu[2, 2])/(9*(MH2 - 4*MW2)*Pi^2) + 
 (A0i[aa0, MZ2]*CHu[2, 2])/(12*Pi^2) - (MW2*A0i[aa0, MZ2]*CHu[2, 2])/
  (12*MZ2*Pi^2) + (MH2*MT2*CHu[3, 3])/(6*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MW2*CHu[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (2*MT2*MW2*CHu[3, 3])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - (MH2*MT2*MW2*CHu[3, 3])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^2) + (2*MT2*MW2^2*CHu[3, 3])/
  (3*(MH2 - 4*MW2)*MZ2*Pi^2) - (MH2*MZ2*CHu[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MT2]*CHu[3, 3])/(6*Pi^2) + (MW2*A0i[aa0, MT2]*CHu[3, 3])/
  (6*MZ2*Pi^2) - (5*MT2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(24*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*Pi^2) - 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(6*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*Pi^2) + 
 (5*MZ2*SW2^2*Cld[Leff, Leff, 1, 1])/(144*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cld[Leff, Leff, 1, 1])/(16*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(48*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(16*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cld[Leff, Leff, 2, 2])/(144*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cld[Leff, Leff, 2, 2])/(16*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(48*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(16*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cld[Leff, Leff, 3, 3])/(144*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cld[Leff, Leff, 3, 3])/(16*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(48*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(16*MW2*Pi^2) + 
 (MW2*Cle[1, 1, Leff, Leff])/(36*Pi^2) - (MZ2*Cle[1, 1, Leff, Leff])/
  (24*Pi^2) + (MZ2^2*Cle[1, 1, Leff, Leff])/(72*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(48*MW2*Pi^2) + 
 (MW2*Cle[2, 2, Leff, Leff])/(36*Pi^2) - (MZ2*Cle[2, 2, Leff, Leff])/
  (24*Pi^2) + (MZ2^2*Cle[2, 2, Leff, Leff])/(72*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(48*MW2*Pi^2) + 
 (MW2*Cle[3, 3, Leff, Leff])/(36*Pi^2) - (MZ2*Cle[3, 3, Leff, Leff])/
  (24*Pi^2) + (MZ2^2*Cle[3, 3, Leff, Leff])/(72*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(48*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cle[Leff, Leff, 1, 1])/(144*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cle[Leff, Leff, 1, 1])/(16*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/(48*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/(16*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cle[Leff, Leff, 2, 2])/(144*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cle[Leff, Leff, 2, 2])/(16*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/(48*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/(16*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cle[Leff, Leff, 3, 3])/(144*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cle[Leff, Leff, 3, 3])/(16*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/(48*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/(16*MW2*Pi^2) - 
 (MT2*Cll[1, 2, 2, 1])/(6*Pi^2) + (83*MW2*Cll[1, 2, 2, 1])/(24*Pi^2) + 
 (MT2*MW2*Cll[1, 2, 2, 1])/(6*MZ2*Pi^2) - (71*MW2^2*Cll[1, 2, 2, 1])/
  (48*MZ2*Pi^2) - (467*MZ2*Cll[1, 2, 2, 1])/(192*Pi^2) + 
 (33*MZ2^2*Cll[1, 2, 2, 1])/(64*MW2*Pi^2) + 
 (MH2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(96*MW2*Pi^2) + 
 (A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(6*Pi^2) - 
 (MT2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(16*MW2*Pi^2) - 
 (MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^2) - 
 (25*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(24*Pi^2) - 
 (MH2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(96*MW2*Pi^2) + 
 (MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(4*MZ2^2*Pi^2) + 
 (5*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(12*MZ2*Pi^2) + 
 (17*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(96*MW2*Pi^2) - 
 (5*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^2) + 
 (MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(8*MZ2^2*Pi^2) + 
 (MH2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(96*MZ2*Pi^2) + 
 (11*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(48*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(96*MW2*Pi^2) + 
 (MT2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(16*Pi^2) + 
 (MT2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(16*MW2*Pi^2) - 
 (MW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(8*Pi^2) + 
 (MW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(2*Pi^2) - 
 (CW2*MW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(2*Pi^2) + 
 (MH2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(24*Pi^2) - 
 (MH2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(96*MW2*Pi^2) - 
 (MW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(8*Pi^2) + 
 (17*MW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(24*Pi^2) + 
 (MW2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(2*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(6*Pi^2) - 
 (MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(96*MW2*Pi^2) - 
 (MH2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(24*Pi^2) + 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(96*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(8*Pi^2) - 
 (11*MT2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(48*Pi^2) + 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(12*Pi^2) + 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(48*Pi^2) - 
 (11*MW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(48*Pi^2) - 
 (MW2^3*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(4*MZ2^2*Pi^2) - 
 (13*MW2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(24*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(96*Pi^2) - 
 (MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/(2*Pi^2) - 
 (MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/(4*MZ2*Pi^2) - 
 (MW2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/(8*Pi^2) - 
 (MW2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/(4*Pi^2) - 
 (MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/(8*Pi^2) + 
 (2*MW2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/(CW2*Pi^2) - 
 (5*MW2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (2*CW2*Pi^2) + (3*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (4*CW2*Pi^2) + (11*MW2*Cll[Leff, 1, 1, Leff])/(72*Pi^2) - 
 (11*MZ2*Cll[Leff, 1, 1, Leff])/(48*Pi^2) + (11*MZ2^2*Cll[Leff, 1, 1, Leff])/
  (144*MW2*Pi^2) - (A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(48*MW2*Pi^2) + 
 (MW2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(4*Pi^2) - 
 (3*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(8*Pi^2) + 
 (MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(8*MW2*Pi^2) + 
 (11*MW2*Cll[Leff, 2, 2, Leff])/(72*Pi^2) - (11*MZ2*Cll[Leff, 2, 2, Leff])/
  (48*Pi^2) + (11*MZ2^2*Cll[Leff, 2, 2, Leff])/(144*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(48*MW2*Pi^2) + 
 (MW2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(4*Pi^2) - 
 (3*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(8*Pi^2) + 
 (MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(8*MW2*Pi^2) + 
 (11*MW2*Cll[Leff, 3, 3, Leff])/(72*Pi^2) - (11*MZ2*Cll[Leff, 3, 3, Leff])/
  (48*Pi^2) + (11*MZ2^2*Cll[Leff, 3, 3, Leff])/(144*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(48*MW2*Pi^2) + 
 (MW2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(4*Pi^2) - 
 (3*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(8*Pi^2) + 
 (MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(8*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cll[Leff, Leff, 1, 1])/(72*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cll[Leff, Leff, 1, 1])/(8*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/(24*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/(8*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cll[Leff, Leff, 2, 2])/(72*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cll[Leff, Leff, 2, 2])/(8*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/(24*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/(8*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cll[Leff, Leff, 3, 3])/(72*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cll[Leff, Leff, 3, 3])/(8*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/(24*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/(8*MW2*Pi^2) - 
 (5*MZ2*SW2^2*Clq1[Leff, Leff, 1, 1])/(144*CW2*Pi^2) + 
 (MZ2^2*SW2^2*Clq1[Leff, Leff, 1, 1])/(16*MW2*Pi^2) - 
 (SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/(48*CW2*Pi^2) + 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/(16*MW2*Pi^2) - 
 (5*MZ2*SW2^2*Clq1[Leff, Leff, 2, 2])/(144*CW2*Pi^2) + 
 (MZ2^2*SW2^2*Clq1[Leff, Leff, 2, 2])/(16*MW2*Pi^2) - 
 (SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/(48*CW2*Pi^2) + 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/(16*MW2*Pi^2) - 
 (5*MT2*Clq1[Leff, Leff, 3, 3])/(24*Pi^2) - (MW2*Clq1[Leff, Leff, 3, 3])/
  (36*Pi^2) + (MT2*MW2*Clq1[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) + 
 (5*MZ2*Clq1[Leff, Leff, 3, 3])/(144*Pi^2) + (MT2*MZ2*Clq1[Leff, Leff, 3, 3])/
  (24*MW2*Pi^2) - (MZ2^2*Clq1[Leff, Leff, 3, 3])/(144*MW2*Pi^2) + 
 (MW2*SW2*Clq1[Leff, Leff, 3, 3])/(16*CW2*Pi^2) - 
 (5*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(144*Pi^2) + 
 (MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(32*CW2*Pi^2) - 
 (5*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3])/(288*MW2*Pi^2) + 
 (5*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(24*Pi^2) - 
 (MW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(24*MW2*Pi^2) - 
 (SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(48*Pi^2) + 
 (SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(32*CW2*Pi^2) + 
 (MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(16*CW2*MZ2*Pi^2) - 
 (MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(96*MW2*Pi^2) - 
 (5*MT2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(24*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(24*Pi^2) + 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) + 
 (5*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(96*Pi^2) + 
 (MT2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(24*MW2*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(96*MW2*Pi^2) + 
 (3*MT2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(16*CW2*Pi^2) - 
 (MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(8*CW2*Pi^2) + 
 (MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(32*CW2*Pi^2) + 
 (MZ2*SW2*Clq3[Leff, Leff, 1, 1])/(12*Pi^2) + 
 (SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 1, 1])/(8*Pi^2) + 
 (MZ2*SW2*Clq3[Leff, Leff, 2, 2])/(12*Pi^2) + 
 (SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 2, 2])/(8*Pi^2) + 
 (5*MT2*Clq3[Leff, Leff, 3, 3])/(24*Pi^2) + (MW2*Clq3[Leff, Leff, 3, 3])/
  (36*Pi^2) - (MT2*MW2*Clq3[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) - 
 (5*MZ2*Clq3[Leff, Leff, 3, 3])/(144*Pi^2) - (MT2*MZ2*Clq3[Leff, Leff, 3, 3])/
  (24*MW2*Pi^2) + (MZ2^2*Clq3[Leff, Leff, 3, 3])/(144*MW2*Pi^2) + 
 (MW2*SW2*Clq3[Leff, Leff, 3, 3])/(16*CW2*Pi^2) - 
 (5*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(144*Pi^2) + 
 (MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(32*CW2*Pi^2) - 
 (5*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3])/(288*MW2*Pi^2) - 
 (5*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(24*Pi^2) + 
 (MW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(24*MW2*Pi^2) - 
 (SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(48*Pi^2) + 
 (SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(32*CW2*Pi^2) + 
 (MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(16*CW2*MZ2*Pi^2) - 
 (MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(96*MW2*Pi^2) + 
 (5*MT2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(24*Pi^2) + 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(24*Pi^2) - 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) - 
 (5*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(96*Pi^2) - 
 (MT2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(24*MW2*Pi^2) + 
 (MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(96*MW2*Pi^2) - 
 (3*MT2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(16*CW2*Pi^2) + 
 (MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(8*CW2*Pi^2) - 
 (MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(32*CW2*Pi^2) - 
 (5*MZ2*SW2^2*Clu[Leff, Leff, 1, 1])/(72*CW2*Pi^2) + 
 (MZ2^2*SW2^2*Clu[Leff, Leff, 1, 1])/(8*MW2*Pi^2) - 
 (SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/(24*CW2*Pi^2) + 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/(8*MW2*Pi^2) - 
 (5*MZ2*SW2^2*Clu[Leff, Leff, 2, 2])/(72*CW2*Pi^2) + 
 (MZ2^2*SW2^2*Clu[Leff, Leff, 2, 2])/(8*MW2*Pi^2) - 
 (SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/(24*CW2*Pi^2) + 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/(8*MW2*Pi^2) + 
 (MT2*SW2^2*Clu[Leff, Leff, 3, 3])/(6*CW2*Pi^2) - 
 (MZ2*SW2^2*Clu[Leff, Leff, 3, 3])/(36*CW2*Pi^2) - 
 (SW2^2*A0i[aa0, MT2]*Clu[Leff, Leff, 3, 3])/(6*CW2*Pi^2) - 
 (3*MT2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(16*CW2*Pi^2) - 
 (MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(8*CW2*Pi^2) + 
 (MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(8*CW2*Pi^2) + 
 (MT2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(6*CW2*Pi^2) - 
 (MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(24*CW2*Pi^2) - 
 (MW2*Cqe[1, 1, Leff, Leff])/(36*Pi^2) + (MZ2*Cqe[1, 1, Leff, Leff])/
  (24*Pi^2) - (MZ2^2*Cqe[1, 1, Leff, Leff])/(72*MW2*Pi^2) + 
 (A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(16*Pi^2) - 
 (MW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(24*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(48*MW2*Pi^2) - 
 (MW2*Cqe[2, 2, Leff, Leff])/(36*Pi^2) + (MZ2*Cqe[2, 2, Leff, Leff])/
  (24*Pi^2) - (MZ2^2*Cqe[2, 2, Leff, Leff])/(72*MW2*Pi^2) + 
 (A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(16*Pi^2) - 
 (MW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(24*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(48*MW2*Pi^2) + 
 (MT2*Cqe[3, 3, Leff, Leff])/(8*Pi^2) + (MW2*Cqe[3, 3, Leff, Leff])/
  (18*Pi^2) - (MT2*MW2*Cqe[3, 3, Leff, Leff])/(6*MZ2*Pi^2) - 
 (MZ2*Cqe[3, 3, Leff, Leff])/(48*Pi^2) - (MT2*MZ2*Cqe[3, 3, Leff, Leff])/
  (48*MW2*Pi^2) - (MZ2^2*Cqe[3, 3, Leff, Leff])/(288*MW2*Pi^2) - 
 (A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(8*Pi^2) + 
 (MW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(6*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(48*MW2*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(24*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(96*MW2*Pi^2) + 
 (5*MT2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(16*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(12*Pi^2) - 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(6*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(16*Pi^2) - 
 (11*MT2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(96*MW2*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(96*MW2*Pi^2) - 
 (3*MT*MZ*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(8*Sqrt[2]*Pi^2) - 
 (3*MT*MW*A0i[aa0, MT2]*CuW[3, 3])/(4*Sqrt[2]*MW2*Pi^2) - 
 (3*MT*MW*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^2) + 
 (3*MT*MT2*MW*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*MW2*Pi^2) + 
 (11*MT*MW*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^2) - 
 (5*MT*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/(8*Sqrt[2]*MW2*Pi^2) - 
 (CHD*MH2*MT2*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*Pi^2) + 
 (CHD*MT2^2*Log[mu2/MT2])/(8*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MH2*MT2^2*Log[mu2/MT2])/(32*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (CHD*MT2*MW2*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (CHWB*MH2*MT2*SW2*Log[mu2/MT2])/(8*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MT2^2*SW2*Log[mu2/MT2])/(4*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MH2*MT2^2*SW2*Log[mu2/MT2])/(16*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MT2*MW2*SW2*Log[mu2/MT2])/(2*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (MH2*MT2*CHe[Leff, Leff]*Log[mu2/MT2])/(8*(MH2 - 4*MW2)*Pi^2) + 
 (MT2^2*CHe[Leff, Leff]*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2^2*CHe[Leff, Leff]*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MT2*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (MT2*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MT2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(32*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2*MT2*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MT2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(8*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MT2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2*MT2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/(8*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MT2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MT2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2*MT2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/(8*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MT2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (CHD*MH2^2*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MH2^3*Log[MH2/MW2])/(192*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (CHD*MH2*MW2*Log[MH2/MW2])/(16*(MH2 - 4*MW2)*Pi^2) - 
 (CHWB*MH2^2*SW2*Log[MH2/MW2])/(24*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MH2^3*SW2*Log[MH2/MW2])/(96*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MH2*MW2*SW2*Log[MH2/MW2])/(8*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (MH2^2*CHe[Leff, Leff]*Log[MH2/MW2])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (MH2^3*CHe[Leff, Leff]*Log[MH2/MW2])/(96*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MH2*MW2*CHe[Leff, Leff]*Log[MH2/MW2])/(8*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(16*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(192*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2^2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MH2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/(8*(MH2 - 4*MW2)*Pi^2) - 
 (MH2^3*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/(24*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MH2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/(8*(MH2 - 4*MW2)*Pi^2) - 
 (MH2^3*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/(24*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (CHD*MH2^2*Log[mu2/MW2])/(32*(MH2 - 4*MW2)*Pi^2) + 
 (CHD*MH2^3*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (5*CHD*MH2*MW2*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MW2^2*Log[mu2/MW2])/(8*(MH2 - 4*MW2)*Pi^2) + 
 (CHWB*MH2^2*SW2*Log[mu2/MW2])/(16*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MH2^3*SW2*Log[mu2/MW2])/(96*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (5*CHWB*MH2*MW2*SW2*Log[mu2/MW2])/(24*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MW2^2*SW2*Log[mu2/MW2])/(4*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (MH2^2*CHe[Leff, Leff]*Log[mu2/MW2])/(16*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*CHe[Leff, Leff]*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (5*MH2*MW2*CHe[Leff, Leff]*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*CHe[Leff, Leff]*Log[mu2/MW2])/(4*(MH2 - 4*MW2)*Pi^2) - 
 (5*MH2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*Pi^2) - 
 (MH2^3*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(32*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(8*(MH2 - 4*MW2)*Pi^2) + 
 (5*MH2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/(16*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (5*MH2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/(16*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/(4*(MH2 - 4*MW2)*Pi^2) - 
 (7*CHD*MH2*MW2*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*Pi^2) + 
 (7*CHD*MW2^2*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MH2*MW2^2*Log[mu2/MZ2])/(8*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (CHD*MW2^3*Log[mu2/MZ2])/(2*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (3*CHD*MH2*MZ2*Log[mu2/MZ2])/(32*(MH2 - 4*MW2)*Pi^2) - 
 (3*CHD*MW2*MZ2*Log[mu2/MZ2])/(8*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MZ2^2*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*Pi^2) + 
 (CHD*MH2*MZ2^2*Log[mu2/MZ2])/(192*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (7*CHWB*MH2*MW2*SW2*Log[mu2/MZ2])/(24*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (7*CHWB*MW2^2*SW2*Log[mu2/MZ2])/(6*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MH2*MW2^2*SW2*Log[mu2/MZ2])/(4*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - 
 (CHWB*MW2^3*SW2*Log[mu2/MZ2])/(CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - 
 (3*CHWB*MH2*MZ2*SW2*Log[mu2/MZ2])/(16*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (3*CHWB*MW2*MZ2*SW2*Log[mu2/MZ2])/(4*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MZ2^2*SW2*Log[mu2/MZ2])/(24*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MH2*MZ2^2*SW2*Log[mu2/MZ2])/(96*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (MH2*MW2*CHe[Leff, Leff]*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*Pi^2) + 
 (2*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/((MH2 - 4*MW2)*MZ2*Pi^2) + 
 (MH2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (4*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^2) + 
 (MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MH2*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(192*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MH2*MW2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (MW2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/((MH2 - 4*MW2)*Pi^2) - 
 (7*MH2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(24*(MH2 - 4*MW2)*Pi^2) + 
 (7*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*Pi^2) - 
 (3*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (3*MH2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*MW2*Pi^2) + (MH2*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (96*(MH2 - 4*MW2)*MW2^2*Pi^2) - (MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^2) - (MH2*MW2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (4*(MH2 - 4*MW2)*Pi^2) + (MW2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  ((MH2 - 4*MW2)*Pi^2) - (7*MH2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^2) + (7*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^2) - (3*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (4*(MH2 - 4*MW2)*Pi^2) + (3*MH2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*MW2*Pi^2) + (MH2*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (96*(MH2 - 4*MW2)*MW2^2*Pi^2) - (MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^2) + (5*CHD*MH2*MW2*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^2) - (5*CHD*MW2^2*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^2) + (CHD*MH2*MW2^2*Log[MW2/MZ2])/
  (16*(MH2 - 4*MW2)*MZ2*Pi^2) - (CHD*MW2^3*Log[MW2/MZ2])/
  (4*(MH2 - 4*MW2)*MZ2*Pi^2) + (7*CHD*MH2*MZ2*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*Pi^2) - (7*CHD*MW2*MZ2*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^2) - (5*CHWB*MH2*MW2*SW2*Log[MW2/MZ2])/
  (12*CW*(-MH2 + 4*MW2)*Pi^2*SW) + (5*CHWB*MW2^2*SW2*Log[MW2/MZ2])/
  (3*CW*(-MH2 + 4*MW2)*Pi^2*SW) - (CHWB*MH2*MW2^2*SW2*Log[MW2/MZ2])/
  (8*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) + (CHWB*MW2^3*SW2*Log[MW2/MZ2])/
  (2*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - (7*CHWB*MH2*MZ2*SW2*Log[MW2/MZ2])/
  (48*CW*(-MH2 + 4*MW2)*Pi^2*SW) + (7*CHWB*MW2*MZ2*SW2*Log[MW2/MZ2])/
  (12*CW*(-MH2 + 4*MW2)*Pi^2*SW) + (17*MH2*MW2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^2) - (17*MW2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^2) + (MH2*MW2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (8*(MH2 - 4*MW2)*MZ2*Pi^2) - (MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (2*(MH2 - 4*MW2)*MZ2*Pi^2) - (MH2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^2) + (MW2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (4*(MH2 - 4*MW2)*Pi^2) + (7*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^2) - (7*MH2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^2) + (MH2*MW2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (8*(MH2 - 4*MW2)*Pi^2) - (MW2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (2*(MH2 - 4*MW2)*Pi^2) + (5*MH2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^2) - (5*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^2) - (7*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^2) + (7*MH2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*MW2*Pi^2) + (MH2*MW2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (8*(MH2 - 4*MW2)*Pi^2) - (MW2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (2*(MH2 - 4*MW2)*Pi^2) + (5*MH2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^2) - (5*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^2) - (7*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^2) + (7*MH2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*MW2*Pi^2)


==> anc/Analytic_Files/analytic_expressions/deltaW/MWshift41_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(41*MW2)/(12*Pi^2) - (71*MW2^2)/(48*MZ2*Pi^2) - (157*MZ2)/(64*Pi^2) + 
 (33*MZ2^2)/(64*MW2*Pi^2) + (MW2*Nc)/(72*Pi^2) + (MZ2*Nc)/(144*Pi^2) - 
 (MT2*Nc*SW2)/(18*Pi^2) + (MH2*A0i[aa0, MH2])/(96*MW2*Pi^2) - 
 (MH2*A0i[aa0, MH2])/(96*MZ2*Pi^2) - (MT2*Nc*A0i[aa0, MT2])/(48*MW2*Pi^2) + 
 (Nc*SW2*A0i[aa0, MT2])/(18*Pi^2) - (19*A0i[aa0, MW2])/(24*Pi^2) - 
 (MH2*A0i[aa0, MW2])/(96*MW2*Pi^2) + (MW2^2*A0i[aa0, MW2])/(4*MZ2^2*Pi^2) + 
 (5*MW2*A0i[aa0, MW2])/(12*MZ2*Pi^2) + (17*MZ2*A0i[aa0, MW2])/(96*MW2*Pi^2) - 
 (Nc*A0i[aa0, MW2])/(12*Pi^2) - A0i[aa0, MZ2]/(8*Pi^2) + 
 (MW2^2*A0i[aa0, MZ2])/(8*MZ2^2*Pi^2) + (MH2*A0i[aa0, MZ2])/(96*MZ2*Pi^2) - 
 (MW2*A0i[aa0, MZ2])/(16*MZ2*Pi^2) + (MZ2*A0i[aa0, MZ2])/(96*MW2*Pi^2) + 
 (Nc*A0i[aa0, MZ2])/(144*Pi^2) + (7*MW2*Nc*A0i[aa0, MZ2])/(72*MZ2*Pi^2) + 
 (MT2*Nc*B0i[bb0, MW2, 0, MT2])/(48*Pi^2) + (MT2^2*Nc*B0i[bb0, MW2, 0, MT2])/
  (48*MW2*Pi^2) - (MW2*Nc*B0i[bb0, MW2, 0, MT2])/(24*Pi^2) + 
 (MW2*B0i[bb0, MW2, 0, MW2])/(2*Pi^2) - (MW2^2*B0i[bb0, MW2, 0, MW2])/
  (2*MZ2*Pi^2) + (MH2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^2) - 
 (MH2^2*B0i[bb0, MW2, MH2, MW2])/(96*MW2*Pi^2) - 
 (MW2*B0i[bb0, MW2, MH2, MW2])/(8*Pi^2) + (17*MW2*B0i[bb0, MW2, MW2, MZ2])/
  (24*Pi^2) + (MW2^2*B0i[bb0, MW2, MW2, MZ2])/(2*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MW2, MW2, MZ2])/(6*Pi^2) - (MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (96*MW2*Pi^2) - (MH2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^2) + 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^2) - (11*MT2*Nc*B0i[bb0, MZ2, MT2, MT2])/
  (144*Pi^2) + (MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^2) + 
 (MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2*Pi^2) - 
 (MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^2) - 
 (11*MW2*B0i[bb0, MZ2, MW2, MW2])/(48*Pi^2) - (MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (4*MZ2^2*Pi^2) - (13*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MZ2, MW2, MW2])/(96*Pi^2) - 
 (MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*Pi^2) + 
 (MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*MZ2^2*Pi^2) + 
 (MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*MZ2*Pi^2) + 
 (MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*Pi^2) + 
 (MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*MZ2*Pi^2) - 
 (MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*Pi^2) - 
 (MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*Pi^2) + 
 (2*MW2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/Pi^2 - 
 (5*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*Pi^2) + 
 (3*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*MW2*Pi^2)


==> anc/Analytic_Files/analytic_expressions/deltaW/MWshift41_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(41*MW2)/(12*Pi^2) - (71*MW2^2)/(48*MZ2*Pi^2) - (157*MZ2)/(64*Pi^2) + 
 (33*MZ2^2)/(64*MW2*Pi^2) + (MW2*Nc)/(72*Pi^2) + (MZ2*Nc)/(144*Pi^2) - 
 (MT2*Nc*SW2)/(18*Pi^2) + (MH2*A0i[aa0, MH2])/(96*MW2*Pi^2) - 
 (MH2*A0i[aa0, MH2])/(96*MZ2*Pi^2) - (MT2*Nc*A0i[aa0, MT2])/(48*MW2*Pi^2) + 
 (Nc*SW2*A0i[aa0, MT2])/(18*Pi^2) - (19*A0i[aa0, MW2])/(24*Pi^2) - 
 (MH2*A0i[aa0, MW2])/(96*MW2*Pi^2) + (MW2^2*A0i[aa0, MW2])/(4*MZ2^2*Pi^2) + 
 (5*MW2*A0i[aa0, MW2])/(12*MZ2*Pi^2) + (17*MZ2*A0i[aa0, MW2])/(96*MW2*Pi^2) - 
 (Nc*A0i[aa0, MW2])/(12*Pi^2) - A0i[aa0, MZ2]/(8*Pi^2) + 
 (MW2^2*A0i[aa0, MZ2])/(8*MZ2^2*Pi^2) + (MH2*A0i[aa0, MZ2])/(96*MZ2*Pi^2) - 
 (MW2*A0i[aa0, MZ2])/(16*MZ2*Pi^2) + (MZ2*A0i[aa0, MZ2])/(96*MW2*Pi^2) + 
 (Nc*A0i[aa0, MZ2])/(144*Pi^2) + (7*MW2*Nc*A0i[aa0, MZ2])/(72*MZ2*Pi^2) + 
 (MT2*Nc*B0i[bb0, MW2, 0, MT2])/(48*Pi^2) + (MT2^2*Nc*B0i[bb0, MW2, 0, MT2])/
  (48*MW2*Pi^2) - (MW2*Nc*B0i[bb0, MW2, 0, MT2])/(24*Pi^2) + 
 (MW2*B0i[bb0, MW2, 0, MW2])/(2*Pi^2) - (MW2^2*B0i[bb0, MW2, 0, MW2])/
  (2*MZ2*Pi^2) + (MH2*B0i[bb0, MW2, MH2, MW2])/(24*Pi^2) - 
 (MH2^2*B0i[bb0, MW2, MH2, MW2])/(96*MW2*Pi^2) - 
 (MW2*B0i[bb0, MW2, MH2, MW2])/(8*Pi^2) + (17*MW2*B0i[bb0, MW2, MW2, MZ2])/
  (24*Pi^2) + (MW2^2*B0i[bb0, MW2, MW2, MZ2])/(2*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MW2, MW2, MZ2])/(6*Pi^2) - (MZ2^2*B0i[bb0, MW2, MW2, MZ2])/
  (96*MW2*Pi^2) - (MH2*B0i[bb0, MZ2, MH2, MZ2])/(24*Pi^2) + 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^2) - (11*MT2*Nc*B0i[bb0, MZ2, MT2, MT2])/
  (144*Pi^2) + (MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^2) + 
 (MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(18*MZ2*Pi^2) - 
 (MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^2) - 
 (11*MW2*B0i[bb0, MZ2, MW2, MW2])/(48*Pi^2) - (MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (4*MZ2^2*Pi^2) - (13*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MZ2, MW2, MW2])/(96*Pi^2) - 
 (MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*Pi^2) + 
 (MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*MZ2^2*Pi^2) + 
 (MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*MZ2*Pi^2) + 
 (MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*Pi^2) + 
 (MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*MZ2*Pi^2) - 
 (MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*Pi^2) - 
 (MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*Pi^2) + 
 (2*MW2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/Pi^2 - 
 (5*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*Pi^2) + 
 (3*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*MW2*Pi^2)


==> anc/Analytic_Files/analytic_expressions/deltaW/MWshift60_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/4*CHD - (CHWB*SW)/(2*CW) - CHe[Leff, Leff]/2 + 
 (MZ2*CHe[Leff, Leff])/(4*MW2) - (MZ2*SW2*CHl1[Leff, Leff])/(2*MW2) - 
 (MZ2*SW2*CHl3[Leff, Leff])/(2*MW2)


==> anc/Analytic_Files/analytic_expressions/deltaW/MWshift60_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/4*CHD - (CHWB*SW)/(2*CW) - CHe[Leff, Leff]/2 + 
 (MZ2*CHe[Leff, Leff])/(4*MW2) - (MZ2*SW2*CHl1[Leff, Leff])/(2*MW2) - 
 (MZ2*SW2*CHl3[Leff, Leff])/(2*MW2)


==> anc/Analytic_Files/analytic_expressions/deltaW/MWshift61_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-5*CHD*MH2^2)/(128*(MH2 - 4*MW2)*Pi^2) - 
 (5*CHD*MH2*MT2)/(64*(MH2 - 4*MW2)*Pi^2) + 
 (CHD*MT2^2)/(8*(MH2 - 4*MW2)*Pi^2) + 
 (CHD*MH2^3)/(192*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (CHD*MH2*MT2^2)/(32*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (CHbox*MH2*MW2)/(36*(MH2 - 4*MW2)*Pi^2) - 
 (1489*CHD*MH2*MW2)/(576*(MH2 - 4*MW2)*Pi^2) + 
 (5*CHD*MT2*MW2)/(16*(MH2 - 4*MW2)*Pi^2) - 
 (CHbox*MW2^2)/(9*(MH2 - 4*MW2)*Pi^2) + 
 (1567*CHD*MW2^2)/(144*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MH2*MT2*MW2)/(8*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (197*CHD*MH2*MW2^2)/(192*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (CHD*MT2*MW2^2)/(2*(MH2 - 4*MW2)*MZ2*Pi^2) - 
 (197*CHD*MW2^3)/(48*(MH2 - 4*MW2)*MZ2*Pi^2) - 
 (CHbox*MH2*MZ2)/(36*(MH2 - 4*MW2)*Pi^2) + 
 (4681*CHD*MH2*MZ2)/(2304*(MH2 - 4*MW2)*Pi^2) + 
 (CHbox*MW2*MZ2)/(9*(MH2 - 4*MW2)*Pi^2) - (4681*CHD*MW2*MZ2)/
  (576*(MH2 - 4*MW2)*Pi^2) + (293*CHD*MZ2^2)/(192*(MH2 - 4*MW2)*Pi^2) - 
 (293*CHD*MH2*MZ2^2)/(768*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (5749*CHWB*MH2*MW2)/(576*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (5749*CHWB*MW2^2)/(144*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (4*CHWB*MH2*MT2*MW2^3)/(3*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^2*SW) + 
 (3*CHWB*MH2*MW2^4)/(2*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^2*SW) + 
 (16*CHWB*MT2*MW2^4)/(3*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^2*SW) - 
 (6*CHWB*MW2^5)/(CW*(-MH2 + 4*MW2)*MZ2^3*Pi^2*SW) + 
 (7*CHWB*MH2*MT2*MW2^2)/(3*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) - 
 (187*CHWB*MH2*MW2^3)/(24*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) - 
 (28*CHWB*MT2*MW2^3)/(3*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) + 
 (187*CHWB*MW2^4)/(6*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) - 
 (CHWB*MH2*MT2*MW2)/(CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) + 
 (4043*CHWB*MH2*MW2^2)/(288*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) + 
 (4*CHWB*MT2*MW2^2)/(CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - 
 (4043*CHWB*MW2^3)/(72*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) + 
 (143*CHWB*MH2*MZ2)/(64*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (143*CHWB*MW2*MZ2)/(16*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (7*CHWB*MH2^2*SW2)/(192*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (17*CHWB*MH2*MT2*SW2)/(288*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MT2^2*SW2)/(4*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MH2^3*SW2)/(96*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MH2*MT2^2*SW2)/(16*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (223*CHWB*MH2*MW2*SW2)/(24*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (17*CHWB*MT2*MW2*SW2)/(72*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (451*CHWB*MW2^2*SW2)/(12*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (4*CHWB*MH2*MT2*MW2^2*SW2)/(3*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) + 
 (3*CHWB*MH2*MW2^3*SW2)/(2*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) + 
 (16*CHWB*MT2*MW2^3*SW2)/(3*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) - 
 (6*CHWB*MW2^4*SW2)/(CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) + 
 (47*CHWB*MH2*MT2*MW2*SW2)/(36*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - 
 (215*CHWB*MH2*MW2^2*SW2)/(32*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - 
 (47*CHWB*MT2*MW2^2*SW2)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) + 
 (215*CHWB*MW2^3*SW2)/(8*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - 
 (3821*CHWB*MH2*MZ2*SW2)/(1152*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (3821*CHWB*MW2*MZ2*SW2)/(288*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MZ2^2*SW2)/(24*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MH2*MZ2^2*SW2)/(96*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CWw*MW2^2)/(16*MW*Pi^2*VMU) + (CWw*MW2*MZ2)/(16*MW*Pi^2*VMU) + 
 (31*CHD*MH2*A0i[aa0, MH2])/(384*(MH2 - MW2)*Pi^2) - 
 (CHD*MH2^2*A0i[aa0, MH2])/(384*(MH2 - MW2)*MW2*Pi^2) - 
 (CHD*MW2*A0i[aa0, MH2])/(8*(MH2 - MW2)*Pi^2) - 
 (CHD*MH2^2*A0i[aa0, MH2])/(384*(MH2 - MW2)*MZ2*Pi^2) + 
 (CHD*MH2*MW2*A0i[aa0, MH2])/(384*(MH2 - MW2)*MZ2*Pi^2) - 
 (3*CHWB*MH2*MZ*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^2*SW) + 
 (3*CHWB*MW2*MZ*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^2*SW) - 
 (3*CHWB*MH2*MW2^2*MZ*A0i[aa0, MH2])/(16*MW*(-MH2 + MW2)*MZ2^2*Pi^2*SW) + 
 (3*CHWB*MW2^3*MZ*A0i[aa0, MH2])/(16*MW*(-MH2 + MW2)*MZ2^2*Pi^2*SW) + 
 (9*CHWB*MH2*MW2*MZ*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) - 
 (9*CHWB*MW2^2*MZ*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) - 
 (CHbox*MH2*SW2*A0i[aa0, MH2])/(48*(MH2 - MW2)*Pi^2) + 
 (CHbox*MH2^2*SW2*A0i[aa0, MH2])/(48*(MH2 - MW2)*MW2*Pi^2) - 
 (CHB*MH2*SW2*A0i[aa0, MH2])/(8*(-MH2 + MW2)*Pi^2) + 
 (CHW*MH2*SW2*A0i[aa0, MH2])/(8*(-MH2 + MW2)*Pi^2) + 
 (CHB*MW2*SW2*A0i[aa0, MH2])/(8*(-MH2 + MW2)*Pi^2) - 
 (CHW*MW2*SW2*A0i[aa0, MH2])/(8*(-MH2 + MW2)*Pi^2) + 
 (CHWB*MH2*MZ*SW2*A0i[aa0, MH2])/(192*MW*(-MH2 + MW2)*Pi^2*SW) - 
 (CHWB*MH2^2*MZ*SW2*A0i[aa0, MH2])/(192*MW*MW2*(-MH2 + MW2)*Pi^2*SW) + 
 (3*CHWB*MW2*MZ*SW2*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^2*SW) - 
 (CHWB*MH2^2*MZ*SW2*A0i[aa0, MH2])/(192*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) - 
 (59*CHWB*MH2*MW2*MZ*SW2*A0i[aa0, MH2])/(192*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) + 
 (5*CHWB*MW2^2*MZ*SW2*A0i[aa0, MH2])/(16*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) - 
 (11*CHD*A0i[aa0, MT2])/(288*Pi^2) - (CHD*MT2*A0i[aa0, MT2])/(64*MW2*Pi^2) + 
 (7*CHD*MW2*A0i[aa0, MT2])/(36*MZ2*Pi^2) - (CHWB*MW2*A0i[aa0, MT2])/
  (MW*MZ*Pi^2*SW) - (4*CHWB*MW2^3*A0i[aa0, MT2])/(3*MW*MZ*MZ2^2*Pi^2*SW) + 
 (7*CHWB*MW2^2*A0i[aa0, MT2])/(3*MW*MZ*MZ2*Pi^2*SW) + 
 (5*CHD*SW2*A0i[aa0, MT2])/(72*Pi^2) + (47*CHWB*MW2*SW2*A0i[aa0, MT2])/
  (36*MW*MZ*Pi^2*SW) - (4*CHWB*MW2^2*SW2*A0i[aa0, MT2])/
  (3*MW*MZ*MZ2*Pi^2*SW) - (5*CHWB*MZ2*SW2*A0i[aa0, MT2])/
  (144*MW*MZ*Pi^2*SW) - (CHWB*MT2*MZ2*SW2*A0i[aa0, MT2])/
  (32*MW*MW2*MZ*Pi^2*SW) + (CHbox*MH2*A0i[aa0, MW2])/(16*(MH2 - MW2)*Pi^2) - 
 (CHbox*MH2^2*A0i[aa0, MW2])/(48*(MH2 - MW2)*MW2*Pi^2) + 
 (CHD*MH2^2*A0i[aa0, MW2])/(128*(MH2 - MW2)*MW2*Pi^2) - 
 (CHbox*MW2*A0i[aa0, MW2])/(24*(MH2 - MW2)*Pi^2) - 
 (CHW*MH2*A0i[aa0, MW2])/(4*(-MH2 + MW2)*Pi^2) + 
 (CHW*MW2*A0i[aa0, MW2])/(4*(-MH2 + MW2)*Pi^2) - 
 (55*CHWB*MH2*MZ*A0i[aa0, MW2])/(32*MW*(-MH2 + MW2)*Pi^2*SW) - 
 (CHWB*MH2^2*MZ*A0i[aa0, MW2])/(192*MW*MW2*(-MH2 + MW2)*Pi^2*SW) + 
 (313*CHWB*MW2*MZ*A0i[aa0, MW2])/(192*MW*(-MH2 + MW2)*Pi^2*SW) + 
 (CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/(8*MW*(-MH2 + MW2)*MZ2^3*Pi^2*SW) - 
 (CHWB*MW2^4*MZ*A0i[aa0, MW2])/(8*MW*(-MH2 + MW2)*MZ2^3*Pi^2*SW) - 
 (5*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/(2*MW*(-MH2 + MW2)*MZ2^2*Pi^2*SW) + 
 (5*CHWB*MW2^3*MZ*A0i[aa0, MW2])/(2*MW*(-MH2 + MW2)*MZ2^2*Pi^2*SW) + 
 (CHWB*MH2^2*MZ*A0i[aa0, MW2])/(192*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) + 
 (769*CHWB*MH2*MW2*MZ*A0i[aa0, MW2])/(192*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) - 
 (47*CHWB*MW2^2*MZ*A0i[aa0, MW2])/(12*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) - 
 (35*CHWB*MZ*MZ2*A0i[aa0, MW2])/(192*MW*(-MH2 + MW2)*Pi^2*SW) + 
 (35*CHWB*MH2*MZ*MZ2*A0i[aa0, MW2])/(192*MW*MW2*(-MH2 + MW2)*Pi^2*SW) + 
 (21*CHD*MH2*A0i[aa0, MW2])/(32*(MH2 - MW2)*Pi^2*SW2) - 
 (79*CHD*MW2*A0i[aa0, MW2])/(128*(MH2 - MW2)*Pi^2*SW2) + 
 (7*CHD*MH2*MW2^3*A0i[aa0, MW2])/(16*(MH2 - MW2)*MZ2^3*Pi^2*SW2) - 
 (7*CHD*MW2^4*A0i[aa0, MW2])/(16*(MH2 - MW2)*MZ2^3*Pi^2*SW2) + 
 (CHD*MH2*MW2^2*A0i[aa0, MW2])/(6*(MH2 - MW2)*MZ2^2*Pi^2*SW2) - 
 (CHD*MW2^3*A0i[aa0, MW2])/(6*(MH2 - MW2)*MZ2^2*Pi^2*SW2) - 
 (149*CHD*MH2*MW2*A0i[aa0, MW2])/(128*(MH2 - MW2)*MZ2*Pi^2*SW2) + 
 (9*CHD*MW2^2*A0i[aa0, MW2])/(8*(MH2 - MW2)*MZ2*Pi^2*SW2) + 
 (55*CHD*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)*Pi^2*SW2) - 
 (55*CHD*MH2*MZ2*A0i[aa0, MW2])/(384*(MH2 - MW2)*MW2*Pi^2*SW2) + 
 (7*CHWB*MH2*MZ*A0i[aa0, MW2])/(16*MW*(-MH2 + MW2)*Pi^2*SW*SW2) - 
 (7*CHWB*MW2*MZ*A0i[aa0, MW2])/(16*MW*(-MH2 + MW2)*Pi^2*SW*SW2) + 
 (CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/(MW*(-MH2 + MW2)*MZ2^4*Pi^2*SW*SW2) - 
 (CHWB*MW2^5*MZ*A0i[aa0, MW2])/(MW*(-MH2 + MW2)*MZ2^4*Pi^2*SW*SW2) - 
 (73*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/(24*MW*(-MH2 + MW2)*MZ2^3*Pi^2*SW*
   SW2) + (73*CHWB*MW2^4*MZ*A0i[aa0, MW2])/(24*MW*(-MH2 + MW2)*MZ2^3*Pi^2*SW*
   SW2) + (169*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (48*MW*(-MH2 + MW2)*MZ2^2*Pi^2*SW*SW2) - (169*CHWB*MW2^3*MZ*A0i[aa0, MW2])/
  (48*MW*(-MH2 + MW2)*MZ2^2*Pi^2*SW*SW2) - (23*CHWB*MH2*MW2*MZ*A0i[aa0, MW2])/
  (12*MW*(-MH2 + MW2)*MZ2*Pi^2*SW*SW2) + (23*CHWB*MW2^2*MZ*A0i[aa0, MW2])/
  (12*MW*(-MH2 + MW2)*MZ2*Pi^2*SW*SW2) + (3*CWw*MW*A0i[aa0, MW2])/
  (2*Pi^2*VMU) - (3*CWw*MW*MW2*A0i[aa0, MW2])/(4*MZ2*Pi^2*VMU) - 
 (CHB*A0i[aa0, MZ2])/(8*Pi^2) - (CHbox*A0i[aa0, MZ2])/(24*Pi^2) - 
 (CHW*A0i[aa0, MZ2])/(8*Pi^2) + (CHbox*MH2*A0i[aa0, MZ2])/(48*MZ2*Pi^2) + 
 (CHB*MW2*A0i[aa0, MZ2])/(8*MZ2*Pi^2) - (CHW*MW2*A0i[aa0, MZ2])/
  (8*MZ2*Pi^2) + (347*CHWB*A0i[aa0, MZ2])/(576*CW*Pi^2*SW) - 
 (139*CHWB*MW2^3*A0i[aa0, MZ2])/(48*CW*MZ2^3*Pi^2*SW) + 
 (CHWB*MH2*MW2*A0i[aa0, MZ2])/(192*CW*MZ2^2*Pi^2*SW) + 
 (1945*CHWB*MW2^2*A0i[aa0, MZ2])/(288*CW*MZ2^2*Pi^2*SW) - 
 (CHWB*MH2*A0i[aa0, MZ2])/(192*CW*MZ2*Pi^2*SW) - 
 (1259*CHWB*MW2*A0i[aa0, MZ2])/(288*CW*MZ2*Pi^2*SW) + 
 (CHWB*MZ2*A0i[aa0, MZ2])/(192*CW*MW2*Pi^2*SW) + 
 (11*CHD*A0i[aa0, MZ2])/(128*Pi^2*SW2) + (5*CHD*MW2^3*A0i[aa0, MZ2])/
  (32*MZ2^3*Pi^2*SW2) - (CHD*MH2*MW2*A0i[aa0, MZ2])/(384*MZ2^2*Pi^2*SW2) + 
 (5*CHD*MW2^2*A0i[aa0, MZ2])/(64*MZ2^2*Pi^2*SW2) + 
 (CHD*MH2*A0i[aa0, MZ2])/(384*MZ2*Pi^2*SW2) - 
 (9*CHD*MW2*A0i[aa0, MZ2])/(32*MZ2*Pi^2*SW2) + 
 (CHD*MZ2*A0i[aa0, MZ2])/(128*MW2*Pi^2*SW2) - 
 (CHWB*A0i[aa0, MZ2])/(16*CW*Pi^2*SW*SW2) - (77*CHWB*MW2^4*A0i[aa0, MZ2])/
  (24*CW*MZ2^4*Pi^2*SW*SW2) + (443*CHWB*MW2^3*A0i[aa0, MZ2])/
  (48*CW*MZ2^3*Pi^2*SW*SW2) - (427*CHWB*MW2^2*A0i[aa0, MZ2])/
  (48*CW*MZ2^2*Pi^2*SW*SW2) + (47*CHWB*MW2*A0i[aa0, MZ2])/
  (16*CW*MZ2*Pi^2*SW*SW2) - (3*CWw*MW*A0i[aa0, MZ2])/(4*Pi^2*VMU) + 
 (3*CHD*MT2*B0i[bb0, MW2, 0, MT2])/(64*Pi^2) + 
 (3*CHD*MT2^2*B0i[bb0, MW2, 0, MT2])/(64*MW2*Pi^2) + 
 (3*CHD*MW2*B0i[bb0, MW2, 0, MT2])/(32*Pi^2) + 
 (3*CHWB*MT2*SW*B0i[bb0, MW2, 0, MT2])/(32*CW*Pi^2) + 
 (3*CHWB*MT2^2*SW*B0i[bb0, MW2, 0, MT2])/(32*CW*MW2*Pi^2) + 
 (3*CHWB*MW2*SW*B0i[bb0, MW2, 0, MT2])/(16*CW*Pi^2) - 
 (3*CHWB*MW2*SW*B0i[bb0, MW2, 0, MW2])/(4*CW*Pi^2) + 
 (CHWB*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(4*CW*MZ2*Pi^2) - 
 (3*CHD*MW2*SW2*B0i[bb0, MW2, 0, MW2])/(8*Pi^2) + 
 (CHbox*MH2^2*B0i[bb0, MW2, MH2, MW2])/(6*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MH2^2*B0i[bb0, MW2, MH2, MW2])/(96*(MH2 - 4*MW2)*Pi^2) + 
 (CHW*MH2^2*B0i[bb0, MW2, MH2, MW2])/(4*(MH2 - 4*MW2)*Pi^2) - 
 (CHbox*MH2^3*B0i[bb0, MW2, MH2, MW2])/(48*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (CHD*MH2^3*B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (7*CHbox*MH2*MW2*B0i[bb0, MW2, MH2, MW2])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (17*CHD*MH2*MW2*B0i[bb0, MW2, MH2, MW2])/(96*(MH2 - 4*MW2)*Pi^2) - 
 (3*CHW*MH2*MW2*B0i[bb0, MW2, MH2, MW2])/(2*(MH2 - 4*MW2)*Pi^2) + 
 (CHbox*MW2^2*B0i[bb0, MW2, MH2, MW2])/((MH2 - 4*MW2)*Pi^2) - 
 (CHD*MW2^2*B0i[bb0, MW2, MH2, MW2])/(2*(MH2 - 4*MW2)*Pi^2) + 
 (2*CHW*MW2^2*B0i[bb0, MW2, MH2, MW2])/((MH2 - 4*MW2)*Pi^2) + 
 (CHWB*MH2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(16*MW*(MH2 - 4*MW2)*Pi^2) - 
 (CHWB*MH2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(64*MW*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (CHWB*MH2*MW2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(16*MW*(MH2 - 4*MW2)*Pi^2) - 
 (CHWB*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(2*MW*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MW2*B0i[bb0, MW2, MW2, MZ2])/(32*Pi^2) - 
 (CHD*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(4*MZ2*Pi^2) - 
 (13*CHD*MZ2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^2) - 
 (5*CHD*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(384*MW2*Pi^2) - 
 (3*CHWB*MW2*SW*B0i[bb0, MW2, MW2, MZ2])/(16*CW*Pi^2) - 
 (5*CHWB*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/(16*CW*Pi^2) - 
 (CHWB*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(64*CW*MW2*Pi^2) - 
 (3*CWw*MW*MW2*B0i[bb0, MW2, MW2, MZ2])/(Pi^2*VMU) + 
 (3*CWw*MW*MZ2*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^2*VMU) - 
 (CHB*MH2*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^2) - 
 (CHbox*MH2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^2) - 
 (CHD*MH2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^2) - 
 (CHW*MH2*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^2) - 
 (CHB*MW2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^2) + 
 (CHW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^2) + 
 (CHbox*MH2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^2) + 
 (CHD*MH2^2*B0i[bb0, MZ2, MH2, MZ2])/(384*MZ2*Pi^2) + 
 (CHB*MH2*MW2*B0i[bb0, MZ2, MH2, MZ2])/(8*MZ2*Pi^2) - 
 (CHW*MH2*MW2*B0i[bb0, MZ2, MH2, MZ2])/(8*MZ2*Pi^2) + 
 (CHB*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^2) + 
 (CHbox*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^2) + 
 (CHD*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^2) + 
 (CHW*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^2) - 
 (CHWB*MH2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(16*MW*Pi^2*SW) - 
 (3*CHWB*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(8*MW*Pi^2*SW) - 
 (CHWB*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(8*MW*MZ2^2*Pi^2*SW) + 
 (3*CHWB*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(16*MW*MZ2*Pi^2*SW) + 
 (CHWB*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(4*MW*MZ2*Pi^2*SW) + 
 (CHWB*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(8*MW*Pi^2*SW) + 
 (CHWB*MH2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*MW*Pi^2*SW) + 
 (CHWB*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(2*MW*Pi^2*SW) - 
 (CHWB*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(192*MW*MZ2*Pi^2*SW) - 
 (CHWB*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(4*MW*MZ2*Pi^2*SW) - 
 (CHWB*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(16*MW*Pi^2*SW) + 
 (11*CHD*MT2*B0i[bb0, MZ2, MT2, MT2])/(64*Pi^2) - 
 (CHD*MW2*B0i[bb0, MZ2, MT2, MT2])/(16*Pi^2) - 
 (CHD*MT2*MW2*B0i[bb0, MZ2, MT2, MT2])/(8*MZ2*Pi^2) + 
 (CHD*MZ2*B0i[bb0, MZ2, MT2, MT2])/(64*Pi^2) + 
 (CHWB*MW2*B0i[bb0, MZ2, MT2, MT2])/(2*CW*Pi^2*SW) + 
 (4*CHWB*MT2*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(3*CW*MZ2^3*Pi^2*SW) - 
 (7*CHWB*MT2*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(3*CW*MZ2^2*Pi^2*SW) + 
 (2*CHWB*MW2^3*B0i[bb0, MZ2, MT2, MT2])/(3*CW*MZ2^2*Pi^2*SW) + 
 (CHWB*MT2*MW2*B0i[bb0, MZ2, MT2, MT2])/(CW*MZ2*Pi^2*SW) - 
 (7*CHWB*MW2^2*B0i[bb0, MZ2, MT2, MT2])/(6*CW*MZ2*Pi^2*SW) + 
 (73*CHWB*MT2*SW2*B0i[bb0, MZ2, MT2, MT2])/(288*CW*Pi^2*SW) - 
 (47*CHWB*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/(72*CW*Pi^2*SW) + 
 (4*CHWB*MT2*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(3*CW*MZ2^2*Pi^2*SW) - 
 (47*CHWB*MT2*MW2*SW2*B0i[bb0, MZ2, MT2, MT2])/(36*CW*MZ2*Pi^2*SW) + 
 (2*CHWB*MW2^2*SW2*B0i[bb0, MZ2, MT2, MT2])/(3*CW*MZ2*Pi^2*SW) + 
 (23*CHWB*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2])/(288*CW*Pi^2*SW) + 
 (49*CHD*MW2*B0i[bb0, MZ2, MW2, MW2])/(192*Pi^2) + 
 (7*CHD*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(16*MZ2^2*Pi^2) + 
 (73*CHD*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(96*MZ2*Pi^2) + 
 (CHD*MZ2*B0i[bb0, MZ2, MW2, MW2])/(128*Pi^2) - 
 (CHWB*MW2*B0i[bb0, MZ2, MW2, MW2])/(3*CW*Pi^2*SW) - 
 (CHWB*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(CW*MZ2^3*Pi^2*SW) + 
 (7*CHWB*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(24*CW*MZ2^2*Pi^2*SW) + 
 (25*CHWB*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(24*CW*MZ2*Pi^2*SW) + 
 (23*CHWB*MW2*SW2*B0i[bb0, MZ2, MW2, MW2])/(32*CW*Pi^2*SW) - 
 (CHWB*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/(8*CW*MZ2^2*Pi^2*SW) + 
 (15*CHWB*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/(16*CW*MZ2*Pi^2*SW) + 
 (CHWB*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(64*CW*Pi^2*SW) + 
 (15*CWw*MW*MW2*B0i[bb0, MZ2, MW2, MW2])/(8*Pi^2*VMU) + 
 (3*CWw*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(4*MZ2*Pi^2*VMU) - 
 (3*CWw*MW*MZ2*B0i[bb0, MZ2, MW2, MW2])/(8*Pi^2*VMU) + 
 (5*CHD*MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*Pi^2) - 
 (7*CHD*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*MZ2^2*Pi^2) - 
 (3*CHD*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*MZ2*Pi^2) - 
 (CHWB*MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*Pi^2*SW) - 
 (CHWB*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*CW*MZ2^3*Pi^2*SW) + 
 (3*CHWB*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*MZ2*Pi^2*SW) + 
 (3*CHWB*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*CW*Pi^2*SW) - 
 (11*CHWB*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*CW*MZ2^2*Pi^2*SW) - 
 (5*CHWB*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*MZ2*Pi^2*SW) + 
 (3*CWw*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*MW*Pi^2*VMU) - 
 (3*CW2*CWw*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*MW*Pi^2*VMU) - 
 (3*CHD*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^2) - 
 (7*CHD*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*MZ2*Pi^2) + 
 (7*CHD*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^2) + 
 (3*CHD*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^2) + 
 (CHWB*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*Pi^2*SW) - 
 (CHWB*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*MZ2^2*Pi^2*SW) - 
 (CHWB*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*MZ2*Pi^2*SW) + 
 (CHWB*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*Pi^2*SW) - 
 (CHWB*MW2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(2*CW*Pi^2*SW) - 
 (9*CHWB*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*CW*MZ2*Pi^2*SW) + 
 (3*CHWB*MW2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*CW*Pi^2*SW) + 
 (CHWB*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*Pi^2*SW) + 
 (3*CHD*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*Pi^2) - 
 (27*CHD*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*Pi^2) + 
 (39*CHD*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*Pi^2) - 
 (9*CHD*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*MW2*Pi^2) - 
 (15*CHWB*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*Pi^2*SW) + 
 (6*CHWB*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*MZ2*Pi^2*SW) + 
 (49*CHWB*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*CW*Pi^2*SW) - 
 (13*CHWB*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*CW*Pi^2*SW) + 
 (7*CHWB*MW2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*Pi^2*SW) - 
 (41*CHWB*MW2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*CW*Pi^2*SW) + 
 (29*CHWB*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*CW*Pi^2*SW) + 
 (MW2*Ced[Leff, Leff, 1, 1])/(36*Pi^2) - (MZ2*Ced[Leff, Leff, 1, 1])/
  (24*Pi^2) + (MZ2^2*Ced[Leff, Leff, 1, 1])/(72*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(48*MW2*Pi^2) + 
 (MW2*Ced[Leff, Leff, 2, 2])/(36*Pi^2) - (MZ2*Ced[Leff, Leff, 2, 2])/
  (24*Pi^2) + (MZ2^2*Ced[Leff, Leff, 2, 2])/(72*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(48*MW2*Pi^2) + 
 (MW2*Ced[Leff, Leff, 3, 3])/(36*Pi^2) - (MZ2*Ced[Leff, Leff, 3, 3])/
  (24*Pi^2) + (MZ2^2*Ced[Leff, Leff, 3, 3])/(72*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(48*MW2*Pi^2) - 
 (7*MW2*Cee[Leff, Leff, 1, 1])/(72*Pi^2) + (7*MZ2*Cee[Leff, Leff, 1, 1])/
  (48*Pi^2) - (7*MZ2^2*Cee[Leff, Leff, 1, 1])/(144*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(48*MW2*Pi^2) - 
 (MW2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(4*Pi^2) + 
 (3*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(8*Pi^2) - 
 (MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(8*MW2*Pi^2) - 
 (7*MW2*Cee[Leff, Leff, 2, 2])/(72*Pi^2) + (7*MZ2*Cee[Leff, Leff, 2, 2])/
  (48*Pi^2) - (7*MZ2^2*Cee[Leff, Leff, 2, 2])/(144*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(48*MW2*Pi^2) - 
 (MW2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(4*Pi^2) + 
 (3*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(8*Pi^2) - 
 (MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(8*MW2*Pi^2) - 
 (7*MW2*Cee[Leff, Leff, 3, 3])/(72*Pi^2) + (7*MZ2*Cee[Leff, Leff, 3, 3])/
  (48*Pi^2) - (7*MZ2^2*Cee[Leff, Leff, 3, 3])/(144*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(48*MW2*Pi^2) - 
 (MW2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(4*Pi^2) + 
 (3*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(8*Pi^2) - 
 (MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(8*MW2*Pi^2) - 
 (MW2*Ceu[Leff, Leff, 1, 1])/(18*Pi^2) + (MZ2*Ceu[Leff, Leff, 1, 1])/
  (12*Pi^2) - (MZ2^2*Ceu[Leff, Leff, 1, 1])/(36*MW2*Pi^2) + 
 (A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(8*Pi^2) - 
 (MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(12*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(24*MW2*Pi^2) - 
 (MW2*Ceu[Leff, Leff, 2, 2])/(18*Pi^2) + (MZ2*Ceu[Leff, Leff, 2, 2])/
  (12*Pi^2) - (MZ2^2*Ceu[Leff, Leff, 2, 2])/(36*MW2*Pi^2) + 
 (A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(8*Pi^2) - 
 (MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(12*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(24*MW2*Pi^2) + 
 (MT2*Ceu[Leff, Leff, 3, 3])/(4*Pi^2) + (MW2*Ceu[Leff, Leff, 3, 3])/
  (36*Pi^2) - (MT2*MW2*Ceu[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) - 
 (MZ2*Ceu[Leff, Leff, 3, 3])/(24*Pi^2) - (MT2*MZ2*Ceu[Leff, Leff, 3, 3])/
  (12*MW2*Pi^2) + (MZ2^2*Ceu[Leff, Leff, 3, 3])/(72*MW2*Pi^2) - 
 (A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(4*Pi^2) + 
 (MW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(12*MW2*Pi^2) + 
 (MT2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(16*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(12*Pi^2) - 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(8*Pi^2) + 
 (MT2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(96*MW2*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(24*MW2*Pi^2) - 
 (MH2*MZ2*SW2*CHd[1, 1])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*SW2*CHd[1, 1])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHd[1, 1])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHd[1, 1])/
  (24*MZ2*Pi^2) - (MH2*MZ2*SW2*CHd[2, 2])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*SW2*CHd[2, 2])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHd[2, 2])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHd[2, 2])/
  (24*MZ2*Pi^2) + (MH2*MW2*CHd[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*CHd[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MZ2*CHd[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*CHd[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHd[3, 3])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHd[3, 3])/
  (24*MZ2*Pi^2) - (MH2*MZ2*SW2*CHe[1, 1])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*SW2*CHe[1, 1])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHe[1, 1])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHe[1, 1])/
  (24*MZ2*Pi^2) - (MH2*MZ2*SW2*CHe[2, 2])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*SW2*CHe[2, 2])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHe[2, 2])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (24*MZ2*Pi^2) + (MH2*MW2*CHe[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*CHe[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MZ2*CHe[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*CHe[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHe[3, 3])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHe[3, 3])/
  (24*MZ2*Pi^2) - (11*MH2^2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*Pi^2) - 
 (7*MH2*MT2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^2) + 
 (MT2^2*CHe[Leff, Leff])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MH2*MT2^2*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (4685*MH2*MW2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^2) + 
 (7*MT2*MW2*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^2) + 
 (4793*MW2^2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2*MW2*CHe[Leff, Leff])/(4*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (341*MH2*MW2^2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (MT2*MW2^2*CHe[Leff, Leff])/((MH2 - 4*MW2)*MZ2*Pi^2) - 
 (341*MW2^3*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (723*MH2*MZ2*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*Pi^2) - 
 (19*MT2*MZ2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^2) - 
 (MH2^3*MZ2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2*MT2^2*MZ2*CHe[Leff, Leff])/(32*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (11*MH2^2*MZ2*CHe[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (19*MH2*MT2*MZ2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MT2^2*MZ2*CHe[Leff, Leff])/(8*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (735*MW2*MZ2*CHe[Leff, Leff])/(32*(MH2 - 4*MW2)*Pi^2) + 
 (2227*MZ2^2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^2) - 
 (2227*MH2*MZ2^2*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (103*MH2*MZ2^3*CHe[Leff, Leff])/(768*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (103*MZ2^3*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (3*MH2*A0i[aa0, MH2]*CHe[Leff, Leff])/(128*(MH2 - MW2)*Pi^2) - 
 (MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(8*(MH2 - MW2)*Pi^2) + 
 (MH2*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(16*(MH2 - MW2)*Pi^2) - 
 (5*MH2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(384*(MH2 - MW2)*MW2*Pi^2) + 
 (MH2^2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^2) - 
 (MH2^2*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(384*(MH2 - MW2)*MW2^2*Pi^2) - 
 (A0i[aa0, MT2]*CHe[Leff, Leff])/(48*Pi^2) - 
 (MT2*A0i[aa0, MT2]*CHe[Leff, Leff])/(32*MW2*Pi^2) + 
 (MW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(4*MZ2*Pi^2) + 
 (MT2*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(64*MW2^2*Pi^2) - 
 (5*MZ2*A0i[aa0, MT2]*CHe[Leff, Leff])/(96*MW2*Pi^2) + 
 (MH2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^2) - 
 (MH2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(384*(MH2 - MW2)*MW2^2*Pi^2) + 
 (989*MH2*A0i[aa0, MW2]*CHe[Leff, Leff])/(384*(MH2 - MW2)*Pi^2*SW2) - 
 (469*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*Pi^2*SW2) + 
 (7*MH2*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(8*(MH2 - MW2)*MZ2^3*Pi^2*SW2) - 
 (7*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/(8*(MH2 - MW2)*MZ2^3*Pi^2*SW2) + 
 (MH2*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(48*(MH2 - MW2)*MZ2^2*Pi^2*SW2) - 
 (MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(48*(MH2 - MW2)*MZ2^2*Pi^2*SW2) - 
 (545*MH2*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MZ2*Pi^2*SW2) + 
 (11*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(4*(MH2 - MW2)*MZ2*Pi^2*SW2) + 
 (87*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(128*(MH2 - MW2)*Pi^2*SW2) - 
 (139*MH2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^2*SW2) + 
 (17*MH2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(384*(MH2 - MW2)*MW2^2*Pi^2*
   SW2) - (17*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)*MW2*Pi^2*SW2) - (13*A0i[aa0, MZ2]*CHe[Leff, Leff])/
  (192*Pi^2*SW2) - (MH2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*MW2*Pi^2*SW2) + 
 (3*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*MZ2^3*Pi^2*SW2) - 
 (MH2*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(192*MZ2^2*Pi^2*SW2) - 
 (MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(8*MZ2^2*Pi^2*SW2) + 
 (MH2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(128*MZ2*Pi^2*SW2) + 
 (MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(64*MZ2*Pi^2*SW2) + 
 (5*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(128*MW2*Pi^2*SW2) - 
 (MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*MW2^2*Pi^2*SW2) + 
 (3*MT2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(32*Pi^2) + 
 (3*MT2^2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(32*MW2*Pi^2) + 
 (3*MW2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(16*Pi^2) - 
 (3*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(32*Pi^2) - 
 (3*MT2^2*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(64*MW2^2*Pi^2) - 
 (3*MT2*MZ2*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(64*MW2*Pi^2) - 
 (11*MW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(8*Pi^2) + 
 (5*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(4*MZ2*Pi^2) + 
 (3*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(8*Pi^2) + 
 (MH2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^2) - 
 (MH2^3*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - 4*MW2)*MW2*Pi^2) + (MH2*MW2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(32*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - 4*MW2)*MW2*Pi^2) + (MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(4*(MH2 - 4*MW2)*Pi^2) - 
 (13*MW2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(48*Pi^2) - 
 (MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(MZ2*Pi^2) + 
 (9*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(32*Pi^2) + 
 (7*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(192*MW2*Pi^2) + 
 (MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(128*MW2^2*Pi^2) - 
 (MH2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(48*Pi^2) - 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(384*MW2*Pi^2) + 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(192*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(16*Pi^2) + 
 (MH2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(96*MW2*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(32*MW2*Pi^2) + 
 (23*MT2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(96*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(8*Pi^2) - 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(4*MZ2*Pi^2) + 
 (7*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(96*Pi^2) - 
 (11*MT2*MZ2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(192*MW2*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(192*MW2*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(4*Pi^2) + 
 (7*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(8*MZ2^2*Pi^2) + 
 (13*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(12*MZ2*Pi^2) - 
 (23*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(96*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(128*MW2*Pi^2) + 
 (7*CW2*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (8*Pi^2) + (13*CW2*MW2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(16*Pi^2) - 
 (5*CW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (8*Pi^2) + (3*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (32*Pi^2) - (5*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (16*MZ2*Pi^2) + (11*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (32*Pi^2) - (3*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (32*Pi^2) - (MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (32*MW2*Pi^2) + (5*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  Pi^2 - (43*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (4*Pi^2) + (7*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/Pi^2 - 
 (17*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/(16*MW2*Pi^2) - 
 (3*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/(16*MW2^2*Pi^2) - 
 (MH2*MZ2*SW2*CHl1[1, 1])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*SW2*CHl1[1, 1])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHl1[1, 1])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (24*MZ2*Pi^2) - (MH2*MZ2*SW2*CHl1[2, 2])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*SW2*CHl1[2, 2])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHl1[2, 2])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (24*MZ2*Pi^2) + (MH2*MW2*CHl1[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*CHl1[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MZ2*CHl1[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*CHl1[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHl1[3, 3])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (24*MZ2*Pi^2) - (MH2*MT2*SW2*CHl1[Leff, Leff])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (353*MH2*MW2*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^2) + 
 (MT2*MW2*SW2*CHl1[Leff, Leff])/((MH2 - 4*MW2)*Pi^2) - 
 (353*MW2^2*SW2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (587*MH2*MZ2*SW2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^2) + 
 (19*MT2*MZ2*SW2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*MZ2*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2*MT2^2*MZ2*SW2*CHl1[Leff, Leff])/(16*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (11*MH2^2*MZ2*SW2*CHl1[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (19*MH2*MT2*MZ2*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MT2^2*MZ2*SW2*CHl1[Leff, Leff])/(4*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (307*MW2*MZ2*SW2*CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^2) - 
 (1063*MZ2^2*SW2*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^2) + 
 (1063*MH2*MZ2^2*SW2*CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (103*MH2*MZ2^3*SW2*CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (103*MZ2^3*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MH2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(192*(MH2 - MW2)*Pi^2) - 
 (MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(8*(MH2 - MW2)*Pi^2) + 
 (5*MH2*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^2) + 
 (MH2^2*MZ2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (192*(MH2 - MW2)*MW2^2*Pi^2) + (SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (4*Pi^2) - (MT2*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(32*MW2^2*Pi^2) + 
 (5*MZ2*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(48*MW2*Pi^2) - 
 (163*MH2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(64*(MH2 - MW2)*Pi^2) + 
 (59*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(24*(MH2 - MW2)*Pi^2) + 
 (7*MH2*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(8*(MH2 - MW2)*MZ2^2*Pi^2) - 
 (7*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/(8*(MH2 - MW2)*MZ2^2*Pi^2) + 
 (7*MH2*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^2) - 
 (7*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^2) - 
 (191*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(192*(MH2 - MW2)*Pi^2) + 
 (13*MH2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MW2*Pi^2) - 
 (17*MH2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(192*(MH2 - MW2)*MW2^2*Pi^2) + 
 (17*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^2) + 
 (MH2^2*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - MW2)*MW2^2*Pi^2) + (3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (16*Pi^2) + (MH2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(192*MW2*Pi^2) + 
 (MW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*MZ2^2*Pi^2) - 
 (MH2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(192*MZ2*Pi^2) - 
 (3*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(32*MZ2*Pi^2) - 
 (13*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(192*MW2*Pi^2) + 
 (MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(192*MW2^2*Pi^2) + 
 (3*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(16*Pi^2) + 
 (3*MT2^2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(32*MW2^2*Pi^2) + 
 (3*MT2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(32*MW2*Pi^2) + 
 (5*MW2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(4*Pi^2) - 
 (3*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(4*Pi^2) + 
 (MH2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - 4*MW2)*Pi^2) - (MH2^3*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - 4*MW2)*MW2*Pi^2) - (MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (11*MW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(48*Pi^2) + 
 (MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(MZ2*Pi^2) - 
 (2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(3*Pi^2) - 
 (17*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(192*MW2*Pi^2) - 
 (MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(64*MW2^2*Pi^2) + 
 (MH2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(192*MW2*Pi^2) - 
 (MH2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(48*MW2*Pi^2) + 
 (MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(16*MW2*Pi^2) - 
 (MT2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(4*Pi^2) - 
 (MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(8*Pi^2) + 
 (11*MT2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(96*MW2*Pi^2) + 
 (MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(96*MW2*Pi^2) + 
 (97*MW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(96*Pi^2) - 
 (7*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(8*MZ2^2*Pi^2) - 
 (31*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(48*MZ2*Pi^2) + 
 (95*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(192*Pi^2) + 
 (MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(64*MW2*Pi^2) - 
 (7*CW2*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (8*Pi^2) - (3*CW2*MW2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(8*Pi^2) + 
 (5*CW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (4*Pi^2) - (3*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (8*Pi^2) + (3*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (16*MZ2*Pi^2) - (MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (4*Pi^2) + (3*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (8*Pi^2) + (MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (16*MW2*Pi^2) - (5*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  Pi^2 + (41*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (4*Pi^2) - (47*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (8*Pi^2) + (MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (4*MW2*Pi^2) + (3*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (8*MW2^2*Pi^2) + (MH2*MT2*CHl3[1, 1])/(6*(MH2 - 4*MW2)*Pi^2) - 
 (83*MH2*MW2*CHl3[1, 1])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (2*MT2*MW2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*Pi^2) + 
 (83*MW2^2*CHl3[1, 1])/(6*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2*MW2*CHl3[1, 1])/(6*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (71*MH2*MW2^2*CHl3[1, 1])/(48*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (2*MT2*MW2^2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*MZ2*Pi^2) - 
 (71*MW2^3*CHl3[1, 1])/(12*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (467*MH2*MZ2*CHl3[1, 1])/(192*(MH2 - 4*MW2)*Pi^2) - 
 (467*MW2*MZ2*CHl3[1, 1])/(48*(MH2 - 4*MW2)*Pi^2) + 
 (33*MZ2^2*CHl3[1, 1])/(16*(MH2 - 4*MW2)*Pi^2) - 
 (33*MH2*MZ2^2*CHl3[1, 1])/(64*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MH2*MZ2*SW2*CHl3[1, 1])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(96*(MH2 - MW2)*Pi^2) - 
 (MH2^2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(96*(MH2 - MW2)*MW2*Pi^2) - 
 (A0i[aa0, MT2]*CHl3[1, 1])/(6*Pi^2) + (MT2*A0i[aa0, MT2]*CHl3[1, 1])/
  (16*MW2*Pi^2) + (MW2*A0i[aa0, MT2]*CHl3[1, 1])/(6*MZ2*Pi^2) + 
 (91*MH2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*Pi^2) + 
 (MH2^2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*MW2*Pi^2) - 
 (23*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(24*(MH2 - MW2)*Pi^2) - 
 (MH2*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(4*(MH2 - MW2)*MZ2^2*Pi^2) + 
 (MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(4*(MH2 - MW2)*MZ2^2*Pi^2) - 
 (5*MH2*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(12*(MH2 - MW2)*MZ2*Pi^2) + 
 (5*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(12*(MH2 - MW2)*MZ2*Pi^2) + 
 (17*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*Pi^2) - 
 (17*MH2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*MW2*Pi^2) + 
 (7*A0i[aa0, MZ2]*CHl3[1, 1])/(48*Pi^2) - (MW2^2*A0i[aa0, MZ2]*CHl3[1, 1])/
  (8*MZ2^2*Pi^2) - (MH2*A0i[aa0, MZ2]*CHl3[1, 1])/(96*MZ2*Pi^2) - 
 (3*MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(16*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MZ2]*CHl3[1, 1])/(96*MW2*Pi^2) - 
 (MT2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(16*Pi^2) - 
 (MT2^2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(16*MW2*Pi^2) + 
 (MW2*B0i[bb0, MW2, 0, MT2]*CHl3[1, 1])/(8*Pi^2) - 
 (MW2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(2*Pi^2) - 
 (MH2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (7*MH2*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (17*MW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(24*Pi^2) - 
 (MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(2*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(6*Pi^2) + 
 (MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(96*MW2*Pi^2) + 
 (MH2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(24*Pi^2) - 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(96*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[1, 1])/(8*Pi^2) + 
 (11*MT2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(48*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(12*Pi^2) - 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(6*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[1, 1])/(48*Pi^2) + 
 (11*MW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(48*Pi^2) + 
 (MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(4*MZ2^2*Pi^2) + 
 (13*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(24*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[1, 1])/(96*Pi^2) + 
 (CW2*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(4*Pi^2) + 
 (CW2*MW2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(2*Pi^2) - 
 (MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/(8*Pi^2) - 
 (MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/(8*MZ2*Pi^2) + 
 (MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/(8*Pi^2) + 
 (MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[1, 1])/(8*Pi^2) + 
 (2*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/Pi^2 - 
 (9*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(2*Pi^2) + 
 (13*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(4*Pi^2) - 
 (3*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(4*MW2*Pi^2) + 
 (MH2*MT2*CHl3[2, 2])/(6*(MH2 - 4*MW2)*Pi^2) - 
 (83*MH2*MW2*CHl3[2, 2])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (2*MT2*MW2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*Pi^2) + 
 (83*MW2^2*CHl3[2, 2])/(6*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2*MW2*CHl3[2, 2])/(6*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (71*MH2*MW2^2*CHl3[2, 2])/(48*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (2*MT2*MW2^2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*MZ2*Pi^2) - 
 (71*MW2^3*CHl3[2, 2])/(12*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (467*MH2*MZ2*CHl3[2, 2])/(192*(MH2 - 4*MW2)*Pi^2) - 
 (467*MW2*MZ2*CHl3[2, 2])/(48*(MH2 - 4*MW2)*Pi^2) + 
 (33*MZ2^2*CHl3[2, 2])/(16*(MH2 - 4*MW2)*Pi^2) - 
 (33*MH2*MZ2^2*CHl3[2, 2])/(64*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MH2*MZ2*SW2*CHl3[2, 2])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(96*(MH2 - MW2)*Pi^2) - 
 (MH2^2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(96*(MH2 - MW2)*MW2*Pi^2) - 
 (A0i[aa0, MT2]*CHl3[2, 2])/(6*Pi^2) + (MT2*A0i[aa0, MT2]*CHl3[2, 2])/
  (16*MW2*Pi^2) + (MW2*A0i[aa0, MT2]*CHl3[2, 2])/(6*MZ2*Pi^2) + 
 (91*MH2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*Pi^2) + 
 (MH2^2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*MW2*Pi^2) - 
 (23*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(24*(MH2 - MW2)*Pi^2) - 
 (MH2*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(4*(MH2 - MW2)*MZ2^2*Pi^2) + 
 (MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(4*(MH2 - MW2)*MZ2^2*Pi^2) - 
 (5*MH2*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(12*(MH2 - MW2)*MZ2*Pi^2) + 
 (5*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(12*(MH2 - MW2)*MZ2*Pi^2) + 
 (17*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*Pi^2) - 
 (17*MH2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*MW2*Pi^2) + 
 (7*A0i[aa0, MZ2]*CHl3[2, 2])/(48*Pi^2) - (MW2^2*A0i[aa0, MZ2]*CHl3[2, 2])/
  (8*MZ2^2*Pi^2) - (MH2*A0i[aa0, MZ2]*CHl3[2, 2])/(96*MZ2*Pi^2) - 
 (3*MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(16*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MZ2]*CHl3[2, 2])/(96*MW2*Pi^2) - 
 (MT2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(16*Pi^2) - 
 (MT2^2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(16*MW2*Pi^2) + 
 (MW2*B0i[bb0, MW2, 0, MT2]*CHl3[2, 2])/(8*Pi^2) - 
 (MW2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(2*Pi^2) - 
 (MH2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (7*MH2*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (17*MW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(24*Pi^2) - 
 (MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(2*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(6*Pi^2) + 
 (MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(96*MW2*Pi^2) + 
 (MH2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(24*Pi^2) - 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(96*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[2, 2])/(8*Pi^2) + 
 (11*MT2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(48*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(12*Pi^2) - 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(6*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MT2, MT2]*CHl3[2, 2])/(48*Pi^2) + 
 (11*MW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(48*Pi^2) + 
 (MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(4*MZ2^2*Pi^2) + 
 (13*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(24*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[2, 2])/(96*Pi^2) + 
 (CW2*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(4*Pi^2) + 
 (CW2*MW2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(2*Pi^2) - 
 (MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/(8*Pi^2) - 
 (MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/(8*MZ2*Pi^2) + 
 (MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/(8*Pi^2) + 
 (MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[2, 2])/(8*Pi^2) + 
 (2*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/Pi^2 - 
 (9*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(2*Pi^2) + 
 (13*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(4*Pi^2) - 
 (3*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(4*MW2*Pi^2) - 
 (MH2*MW2*CHl3[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2^2*CHl3[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MZ2*CHl3[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*CHl3[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*A0i[aa0, MW2]*CHl3[3, 3])/(12*(MH2 - MW2)*Pi^2) + 
 (MW2*A0i[aa0, MW2]*CHl3[3, 3])/(12*(MH2 - MW2)*Pi^2) + 
 (A0i[aa0, MZ2]*CHl3[3, 3])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (24*MZ2*Pi^2) - (MH2*MT2*SW2*CHl3[Leff, Leff])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (253*MH2*MW2*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^2) + 
 (MT2*MW2*SW2*CHl3[Leff, Leff])/((MH2 - 4*MW2)*Pi^2) - 
 (253*MW2^2*SW2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (181*MH2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (19*MT2*MZ2*SW2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*MZ2*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2*MT2^2*MZ2*SW2*CHl3[Leff, Leff])/(16*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (11*MH2^2*MZ2*SW2*CHl3[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (19*MH2*MT2*MZ2*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MT2^2*MZ2*SW2*CHl3[Leff, Leff])/(4*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (751*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (349*MZ2^2*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^2) + 
 (349*MH2*MZ2^2*SW2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (103*MH2*MZ2^3*SW2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (103*MZ2^3*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MH2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(192*(MH2 - MW2)*Pi^2) - 
 (MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(8*(MH2 - MW2)*Pi^2) + 
 (5*MH2*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^2) + 
 (MH2^2*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (192*(MH2 - MW2)*MW2^2*Pi^2) + (SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (4*Pi^2) - (MT2*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(32*MW2^2*Pi^2) + 
 (5*MZ2*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(48*MW2*Pi^2) - 
 (219*MH2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(64*(MH2 - MW2)*Pi^2) + 
 (10*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(3*(MH2 - MW2)*Pi^2) + 
 (11*MH2*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(8*(MH2 - MW2)*MZ2^2*Pi^2) - 
 (11*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/(8*(MH2 - MW2)*MZ2^2*Pi^2) + 
 (MH2*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(6*(MH2 - MW2)*MZ2*Pi^2) - 
 (MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(6*(MH2 - MW2)*MZ2*Pi^2) - 
 (343*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(192*(MH2 - MW2)*Pi^2) + 
 (15*MH2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(8*(MH2 - MW2)*MW2*Pi^2) - 
 (17*MH2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(192*(MH2 - MW2)*MW2^2*Pi^2) + 
 (17*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^2) + 
 (MH2^2*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - MW2)*MW2^2*Pi^2) - (9*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (16*Pi^2) + (MH2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(192*MW2*Pi^2) + 
 (9*MW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*MZ2^2*Pi^2) - 
 (MH2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(192*MZ2*Pi^2) + 
 (5*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(32*MZ2*Pi^2) - 
 (13*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(192*MW2*Pi^2) + 
 (MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(192*MW2^2*Pi^2) + 
 (3*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(16*Pi^2) + 
 (3*MT2^2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(32*MW2^2*Pi^2) + 
 (3*MT2*MZ2*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(32*MW2*Pi^2) + 
 (5*MW2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(4*Pi^2) - 
 (3*MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(4*Pi^2) + 
 (MH2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - 4*MW2)*Pi^2) - (MH2^3*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - 4*MW2)*MW2*Pi^2) - (MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (11*MW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(48*Pi^2) + 
 (MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(MZ2*Pi^2) - 
 (2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(3*Pi^2) - 
 (17*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(192*MW2*Pi^2) - 
 (MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(64*MW2^2*Pi^2) + 
 (MH2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(48*Pi^2) + 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(192*MW2*Pi^2) - 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(192*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(16*Pi^2) - 
 (MH2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(48*MW2*Pi^2) + 
 (MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(16*MW2*Pi^2) - 
 (MT2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(4*Pi^2) - 
 (MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(8*Pi^2) + 
 (11*MT2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(96*MW2*Pi^2) + 
 (MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(96*MW2*Pi^2) + 
 (63*MW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(32*Pi^2) - 
 (11*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(8*MZ2^2*Pi^2) - 
 (35*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(48*MZ2*Pi^2) + 
 (9*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(64*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(192*MW2*Pi^2) - 
 (11*CW2*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (8*Pi^2) - (11*CW2*MW2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(8*Pi^2) + 
 (5*CW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (4*Pi^2) + (MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (8*Pi^2) + (11*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (16*MZ2*Pi^2) - (3*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (4*Pi^2) - (MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (8*Pi^2) + (MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (16*MW2*Pi^2) - (5*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  Pi^2 + (41*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (4*Pi^2) - (47*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (8*Pi^2) + (MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (4*MW2*Pi^2) + (3*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (8*MW2^2*Pi^2) + (MH2*MZ2*SW2*CHq1[1, 1])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*SW2*CHq1[1, 1])/(9*(MH2 - 4*MW2)*Pi^2) + 
 (A0i[aa0, MZ2]*CHq1[1, 1])/(24*Pi^2) - (MW2*A0i[aa0, MZ2]*CHq1[1, 1])/
  (24*MZ2*Pi^2) + (MH2*MZ2*SW2*CHq1[2, 2])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*SW2*CHq1[2, 2])/(9*(MH2 - 4*MW2)*Pi^2) + 
 (A0i[aa0, MZ2]*CHq1[2, 2])/(24*Pi^2) - (MW2*A0i[aa0, MZ2]*CHq1[2, 2])/
  (24*MZ2*Pi^2) - (MH2*MT2*CHq1[3, 3])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MW2*CHq1[3, 3])/(18*(MH2 - 4*MW2)*Pi^2) + 
 (MT2*MW2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (2*MW2^2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2*MW2*CHq1[3, 3])/(6*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (2*MT2*MW2^2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (5*MH2*MZ2*CHq1[3, 3])/(72*(MH2 - 4*MW2)*Pi^2) - 
 (5*MW2*MZ2*CHq1[3, 3])/(18*(MH2 - 4*MW2)*Pi^2) + 
 (A0i[aa0, MT2]*CHq1[3, 3])/(12*Pi^2) + (MW2*A0i[aa0, MT2]*CHq1[3, 3])/
  (6*MZ2*Pi^2) + (A0i[aa0, MZ2]*CHq1[3, 3])/(12*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*CHq1[3, 3])/(24*MZ2*Pi^2) + 
 (7*MT2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(24*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(12*Pi^2) - 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(6*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(24*Pi^2) + 
 (MH2*MZ2*SW2*CHq3[1, 1])/(12*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*SW2*CHq3[1, 1])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*A0i[aa0, MW2]*CHq3[1, 1])/(4*(MH2 - MW2)*Pi^2) + 
 (MW2*A0i[aa0, MW2]*CHq3[1, 1])/(4*(MH2 - MW2)*Pi^2) + 
 (A0i[aa0, MZ2]*CHq3[1, 1])/(8*Pi^2) + (MW2*A0i[aa0, MZ2]*CHq3[1, 1])/
  (8*MZ2*Pi^2) + (MH2*MZ2*SW2*CHq3[2, 2])/(12*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*SW2*CHq3[2, 2])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*A0i[aa0, MW2]*CHq3[2, 2])/(4*(MH2 - MW2)*Pi^2) + 
 (MW2*A0i[aa0, MW2]*CHq3[2, 2])/(4*(MH2 - MW2)*Pi^2) + 
 (A0i[aa0, MZ2]*CHq3[2, 2])/(8*Pi^2) + (MW2*A0i[aa0, MZ2]*CHq3[2, 2])/
  (8*MZ2*Pi^2) - (MH2*MT2*CHq3[3, 3])/(6*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MW2*CHq3[3, 3])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (2*MT2*MW2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*Pi^2) + (MH2*MT2*MW2*CHq3[3, 3])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^2) - (2*MT2*MW2^2*CHq3[3, 3])/
  (3*(MH2 - 4*MW2)*MZ2*Pi^2) + (MH2*MZ2*CHq3[3, 3])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*CHq3[3, 3])/(6*(MH2 - 4*MW2)*Pi^2) + 
 (A0i[aa0, MT2]*CHq3[3, 3])/(6*Pi^2) - (MT2*A0i[aa0, MT2]*CHq3[3, 3])/
  (8*MW2*Pi^2) - (MW2*A0i[aa0, MT2]*CHq3[3, 3])/(6*MZ2*Pi^2) + 
 (A0i[aa0, MZ2]*CHq3[3, 3])/(12*Pi^2) + (MW2*A0i[aa0, MZ2]*CHq3[3, 3])/
  (24*MZ2*Pi^2) + (MT2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*Pi^2) + 
 (MT2^2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(8*MW2*Pi^2) - 
 (MW2*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(4*Pi^2) - 
 (7*MT2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(24*Pi^2) + 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(12*Pi^2) + 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(6*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(24*Pi^2) + 
 (MH2*MZ2*SW2*CHu[1, 1])/(18*(MH2 - 4*MW2)*Pi^2) - 
 (2*MW2*MZ2*SW2*CHu[1, 1])/(9*(MH2 - 4*MW2)*Pi^2) + 
 (A0i[aa0, MZ2]*CHu[1, 1])/(12*Pi^2) - (MW2*A0i[aa0, MZ2]*CHu[1, 1])/
  (12*MZ2*Pi^2) + (MH2*MZ2*SW2*CHu[2, 2])/(18*(MH2 - 4*MW2)*Pi^2) - 
 (2*MW2*MZ2*SW2*CHu[2, 2])/(9*(MH2 - 4*MW2)*Pi^2) + 
 (A0i[aa0, MZ2]*CHu[2, 2])/(12*Pi^2) - (MW2*A0i[aa0, MZ2]*CHu[2, 2])/
  (12*MZ2*Pi^2) + (MH2*MT2*CHu[3, 3])/(6*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MW2*CHu[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (2*MT2*MW2*CHu[3, 3])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - (MH2*MT2*MW2*CHu[3, 3])/
  (6*(MH2 - 4*MW2)*MZ2*Pi^2) + (2*MT2*MW2^2*CHu[3, 3])/
  (3*(MH2 - 4*MW2)*MZ2*Pi^2) - (MH2*MZ2*CHu[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MT2]*CHu[3, 3])/(6*Pi^2) + (MW2*A0i[aa0, MT2]*CHu[3, 3])/
  (6*MZ2*Pi^2) - (5*MT2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(24*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*Pi^2) - 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(6*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(12*Pi^2) + 
 (5*MZ2*SW2^2*Cld[Leff, Leff, 1, 1])/(144*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cld[Leff, Leff, 1, 1])/(16*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(48*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(16*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cld[Leff, Leff, 2, 2])/(144*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cld[Leff, Leff, 2, 2])/(16*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(48*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(16*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cld[Leff, Leff, 3, 3])/(144*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cld[Leff, Leff, 3, 3])/(16*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(48*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(16*MW2*Pi^2) + 
 (MW2*Cle[1, 1, Leff, Leff])/(36*Pi^2) - (MZ2*Cle[1, 1, Leff, Leff])/
  (24*Pi^2) + (MZ2^2*Cle[1, 1, Leff, Leff])/(72*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(48*MW2*Pi^2) + 
 (MW2*Cle[2, 2, Leff, Leff])/(36*Pi^2) - (MZ2*Cle[2, 2, Leff, Leff])/
  (24*Pi^2) + (MZ2^2*Cle[2, 2, Leff, Leff])/(72*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(48*MW2*Pi^2) + 
 (MW2*Cle[3, 3, Leff, Leff])/(36*Pi^2) - (MZ2*Cle[3, 3, Leff, Leff])/
  (24*Pi^2) + (MZ2^2*Cle[3, 3, Leff, Leff])/(72*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(48*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cle[Leff, Leff, 1, 1])/(144*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cle[Leff, Leff, 1, 1])/(16*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/(48*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/(16*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cle[Leff, Leff, 2, 2])/(144*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cle[Leff, Leff, 2, 2])/(16*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/(48*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/(16*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cle[Leff, Leff, 3, 3])/(144*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cle[Leff, Leff, 3, 3])/(16*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/(48*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/(16*MW2*Pi^2) - 
 (MT2*Cll[1, 2, 2, 1])/(6*Pi^2) + (83*MW2*Cll[1, 2, 2, 1])/(24*Pi^2) + 
 (MT2*MW2*Cll[1, 2, 2, 1])/(6*MZ2*Pi^2) - (71*MW2^2*Cll[1, 2, 2, 1])/
  (48*MZ2*Pi^2) - (467*MZ2*Cll[1, 2, 2, 1])/(192*Pi^2) + 
 (33*MZ2^2*Cll[1, 2, 2, 1])/(64*MW2*Pi^2) + 
 (MH2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(96*MW2*Pi^2) + 
 (A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(6*Pi^2) - 
 (MT2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(16*MW2*Pi^2) - 
 (MW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^2) - 
 (25*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(24*Pi^2) - 
 (MH2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(96*MW2*Pi^2) + 
 (MW2^2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(4*MZ2^2*Pi^2) + 
 (5*MW2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(12*MZ2*Pi^2) + 
 (17*MZ2*A0i[aa0, MW2]*Cll[1, 2, 2, 1])/(96*MW2*Pi^2) - 
 (5*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(48*Pi^2) + 
 (MW2^2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(8*MZ2^2*Pi^2) + 
 (MH2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(96*MZ2*Pi^2) + 
 (11*MW2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(48*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cll[1, 2, 2, 1])/(96*MW2*Pi^2) + 
 (MT2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(16*Pi^2) + 
 (MT2^2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(16*MW2*Pi^2) - 
 (MW2*B0i[bb0, MW2, 0, MT2]*Cll[1, 2, 2, 1])/(8*Pi^2) + 
 (MW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(2*Pi^2) - 
 (CW2*MW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(2*Pi^2) + 
 (MH2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(24*Pi^2) - 
 (MH2^2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(96*MW2*Pi^2) - 
 (MW2*B0i[bb0, MW2, MH2, MW2]*Cll[1, 2, 2, 1])/(8*Pi^2) + 
 (17*MW2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(24*Pi^2) + 
 (MW2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(2*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(6*Pi^2) - 
 (MZ2^2*B0i[bb0, MW2, MW2, MZ2]*Cll[1, 2, 2, 1])/(96*MW2*Pi^2) - 
 (MH2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(24*Pi^2) + 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(96*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MH2, MZ2]*Cll[1, 2, 2, 1])/(8*Pi^2) - 
 (11*MT2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(48*Pi^2) + 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(12*Pi^2) + 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(6*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MZ2, MT2, MT2]*Cll[1, 2, 2, 1])/(48*Pi^2) - 
 (11*MW2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(48*Pi^2) - 
 (MW2^3*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(4*MZ2^2*Pi^2) - 
 (13*MW2^2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(24*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MZ2, MW2, MW2]*Cll[1, 2, 2, 1])/(96*Pi^2) - 
 (MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/(2*Pi^2) - 
 (MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/(4*MZ2*Pi^2) - 
 (MW2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/(8*Pi^2) - 
 (MW2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/(4*Pi^2) - 
 (MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/(8*Pi^2) + 
 (2*MW2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/(CW2*Pi^2) - 
 (5*MW2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (2*CW2*Pi^2) + (3*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (4*CW2*Pi^2) + (11*MW2*Cll[Leff, 1, 1, Leff])/(72*Pi^2) - 
 (11*MZ2*Cll[Leff, 1, 1, Leff])/(48*Pi^2) + (11*MZ2^2*Cll[Leff, 1, 1, Leff])/
  (144*MW2*Pi^2) - (A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(48*MW2*Pi^2) + 
 (MW2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(4*Pi^2) - 
 (3*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(8*Pi^2) + 
 (MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(8*MW2*Pi^2) + 
 (11*MW2*Cll[Leff, 2, 2, Leff])/(72*Pi^2) - (11*MZ2*Cll[Leff, 2, 2, Leff])/
  (48*Pi^2) + (11*MZ2^2*Cll[Leff, 2, 2, Leff])/(144*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(48*MW2*Pi^2) + 
 (MW2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(4*Pi^2) - 
 (3*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(8*Pi^2) + 
 (MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(8*MW2*Pi^2) + 
 (11*MW2*Cll[Leff, 3, 3, Leff])/(72*Pi^2) - (11*MZ2*Cll[Leff, 3, 3, Leff])/
  (48*Pi^2) + (11*MZ2^2*Cll[Leff, 3, 3, Leff])/(144*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(48*MW2*Pi^2) + 
 (MW2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(4*Pi^2) - 
 (3*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(8*Pi^2) + 
 (MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(8*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cll[Leff, Leff, 1, 1])/(72*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cll[Leff, Leff, 1, 1])/(8*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/(24*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/(8*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cll[Leff, Leff, 2, 2])/(72*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cll[Leff, Leff, 2, 2])/(8*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/(24*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/(8*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cll[Leff, Leff, 3, 3])/(72*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cll[Leff, Leff, 3, 3])/(8*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/(24*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/(8*MW2*Pi^2) - 
 (5*MZ2*SW2^2*Clq1[Leff, Leff, 1, 1])/(144*CW2*Pi^2) + 
 (MZ2^2*SW2^2*Clq1[Leff, Leff, 1, 1])/(16*MW2*Pi^2) - 
 (SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/(48*CW2*Pi^2) + 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/(16*MW2*Pi^2) - 
 (5*MZ2*SW2^2*Clq1[Leff, Leff, 2, 2])/(144*CW2*Pi^2) + 
 (MZ2^2*SW2^2*Clq1[Leff, Leff, 2, 2])/(16*MW2*Pi^2) - 
 (SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/(48*CW2*Pi^2) + 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/(16*MW2*Pi^2) - 
 (5*MT2*Clq1[Leff, Leff, 3, 3])/(24*Pi^2) - (MW2*Clq1[Leff, Leff, 3, 3])/
  (36*Pi^2) + (MT2*MW2*Clq1[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) + 
 (5*MZ2*Clq1[Leff, Leff, 3, 3])/(144*Pi^2) + (MT2*MZ2*Clq1[Leff, Leff, 3, 3])/
  (24*MW2*Pi^2) - (MZ2^2*Clq1[Leff, Leff, 3, 3])/(144*MW2*Pi^2) + 
 (MW2*SW2*Clq1[Leff, Leff, 3, 3])/(16*CW2*Pi^2) - 
 (5*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(144*Pi^2) + 
 (MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(32*CW2*Pi^2) - 
 (5*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3])/(288*MW2*Pi^2) + 
 (5*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(24*Pi^2) - 
 (MW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(24*MW2*Pi^2) - 
 (SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(48*Pi^2) + 
 (SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(32*CW2*Pi^2) + 
 (MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(16*CW2*MZ2*Pi^2) - 
 (MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(96*MW2*Pi^2) - 
 (5*MT2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(24*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(24*Pi^2) + 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) + 
 (5*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(96*Pi^2) + 
 (MT2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(24*MW2*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(96*MW2*Pi^2) + 
 (3*MT2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(16*CW2*Pi^2) - 
 (MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(8*CW2*Pi^2) + 
 (MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(32*CW2*Pi^2) + 
 (MZ2*SW2*Clq3[Leff, Leff, 1, 1])/(12*Pi^2) + 
 (SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 1, 1])/(8*Pi^2) + 
 (MZ2*SW2*Clq3[Leff, Leff, 2, 2])/(12*Pi^2) + 
 (SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 2, 2])/(8*Pi^2) + 
 (5*MT2*Clq3[Leff, Leff, 3, 3])/(24*Pi^2) + (MW2*Clq3[Leff, Leff, 3, 3])/
  (36*Pi^2) - (MT2*MW2*Clq3[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) - 
 (5*MZ2*Clq3[Leff, Leff, 3, 3])/(144*Pi^2) - (MT2*MZ2*Clq3[Leff, Leff, 3, 3])/
  (24*MW2*Pi^2) + (MZ2^2*Clq3[Leff, Leff, 3, 3])/(144*MW2*Pi^2) + 
 (MW2*SW2*Clq3[Leff, Leff, 3, 3])/(16*CW2*Pi^2) - 
 (5*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(144*Pi^2) + 
 (MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(32*CW2*Pi^2) - 
 (5*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3])/(288*MW2*Pi^2) - 
 (5*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(24*Pi^2) + 
 (MW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(24*MW2*Pi^2) - 
 (SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(48*Pi^2) + 
 (SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(32*CW2*Pi^2) + 
 (MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(16*CW2*MZ2*Pi^2) - 
 (MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(96*MW2*Pi^2) + 
 (5*MT2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(24*Pi^2) + 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(24*Pi^2) - 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) - 
 (5*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(96*Pi^2) - 
 (MT2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(24*MW2*Pi^2) + 
 (MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(96*MW2*Pi^2) - 
 (3*MT2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(16*CW2*Pi^2) + 
 (MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(8*CW2*Pi^2) - 
 (MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(32*CW2*Pi^2) - 
 (5*MZ2*SW2^2*Clu[Leff, Leff, 1, 1])/(72*CW2*Pi^2) + 
 (MZ2^2*SW2^2*Clu[Leff, Leff, 1, 1])/(8*MW2*Pi^2) - 
 (SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/(24*CW2*Pi^2) + 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/(8*MW2*Pi^2) - 
 (5*MZ2*SW2^2*Clu[Leff, Leff, 2, 2])/(72*CW2*Pi^2) + 
 (MZ2^2*SW2^2*Clu[Leff, Leff, 2, 2])/(8*MW2*Pi^2) - 
 (SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/(24*CW2*Pi^2) + 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/(8*MW2*Pi^2) + 
 (MT2*SW2^2*Clu[Leff, Leff, 3, 3])/(6*CW2*Pi^2) - 
 (MZ2*SW2^2*Clu[Leff, Leff, 3, 3])/(36*CW2*Pi^2) - 
 (SW2^2*A0i[aa0, MT2]*Clu[Leff, Leff, 3, 3])/(6*CW2*Pi^2) - 
 (3*MT2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(16*CW2*Pi^2) - 
 (MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(8*CW2*Pi^2) + 
 (MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(8*CW2*Pi^2) + 
 (MT2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(6*CW2*Pi^2) - 
 (MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(24*CW2*Pi^2) - 
 (MW2*Cqe[1, 1, Leff, Leff])/(36*Pi^2) + (MZ2*Cqe[1, 1, Leff, Leff])/
  (24*Pi^2) - (MZ2^2*Cqe[1, 1, Leff, Leff])/(72*MW2*Pi^2) + 
 (A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(16*Pi^2) - 
 (MW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(24*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(48*MW2*Pi^2) - 
 (MW2*Cqe[2, 2, Leff, Leff])/(36*Pi^2) + (MZ2*Cqe[2, 2, Leff, Leff])/
  (24*Pi^2) - (MZ2^2*Cqe[2, 2, Leff, Leff])/(72*MW2*Pi^2) + 
 (A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(16*Pi^2) - 
 (MW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(24*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(48*MW2*Pi^2) + 
 (MT2*Cqe[3, 3, Leff, Leff])/(8*Pi^2) + (MW2*Cqe[3, 3, Leff, Leff])/
  (18*Pi^2) - (MT2*MW2*Cqe[3, 3, Leff, Leff])/(6*MZ2*Pi^2) - 
 (MZ2*Cqe[3, 3, Leff, Leff])/(48*Pi^2) - (MT2*MZ2*Cqe[3, 3, Leff, Leff])/
  (48*MW2*Pi^2) - (MZ2^2*Cqe[3, 3, Leff, Leff])/(288*MW2*Pi^2) - 
 (A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(8*Pi^2) + 
 (MW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(6*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(48*MW2*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(24*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(96*MW2*Pi^2) + 
 (5*MT2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(16*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(12*Pi^2) - 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(6*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(16*Pi^2) - 
 (11*MT2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(96*MW2*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(96*MW2*Pi^2) - 
 (3*MT*MZ*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(8*Sqrt[2]*Pi^2) - 
 (3*MT*MW*A0i[aa0, MT2]*CuW[3, 3])/(4*Sqrt[2]*MW2*Pi^2) - 
 (3*MT*MW*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^2) + 
 (3*MT*MT2*MW*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*MW2*Pi^2) + 
 (11*MT*MW*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^2) - 
 (5*MT*MW*MZ2*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/(8*Sqrt[2]*MW2*Pi^2) - 
 (CHD*MH2*MT2*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*Pi^2) + 
 (CHD*MT2^2*Log[mu2/MT2])/(8*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MH2*MT2^2*Log[mu2/MT2])/(32*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (CHD*MT2*MW2*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (CHWB*MH2*MT2*SW2*Log[mu2/MT2])/(8*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MT2^2*SW2*Log[mu2/MT2])/(4*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MH2*MT2^2*SW2*Log[mu2/MT2])/(16*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MT2*MW2*SW2*Log[mu2/MT2])/(2*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (MH2*MT2*CHe[Leff, Leff]*Log[mu2/MT2])/(8*(MH2 - 4*MW2)*Pi^2) + 
 (MT2^2*CHe[Leff, Leff]*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2^2*CHe[Leff, Leff]*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MT2*MW2*CHe[Leff, Leff]*Log[mu2/MT2])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (MT2*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MT2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(32*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2*MT2*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(16*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MT2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MT2])/(8*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MT2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2*MT2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/(8*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MT2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MT2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (16*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2*MT2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/(8*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MT2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/(4*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (CHD*MH2^2*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MH2^3*Log[MH2/MW2])/(192*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (CHD*MH2*MW2*Log[MH2/MW2])/(16*(MH2 - 4*MW2)*Pi^2) - 
 (CHWB*MH2^2*SW2*Log[MH2/MW2])/(24*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MH2^3*SW2*Log[MH2/MW2])/(96*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MH2*MW2*SW2*Log[MH2/MW2])/(8*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (MH2^2*CHe[Leff, Leff]*Log[MH2/MW2])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (MH2^3*CHe[Leff, Leff]*Log[MH2/MW2])/(96*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MH2*MW2*CHe[Leff, Leff]*Log[MH2/MW2])/(8*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(16*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(192*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2^2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MH2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/(8*(MH2 - 4*MW2)*Pi^2) - 
 (MH2^3*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/(24*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MH2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/(8*(MH2 - 4*MW2)*Pi^2) - 
 (MH2^3*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/(24*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (CHD*MH2^2*Log[mu2/MW2])/(32*(MH2 - 4*MW2)*Pi^2) + 
 (CHD*MH2^3*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (5*CHD*MH2*MW2*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MW2^2*Log[mu2/MW2])/(8*(MH2 - 4*MW2)*Pi^2) + 
 (CHWB*MH2^2*SW2*Log[mu2/MW2])/(16*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MH2^3*SW2*Log[mu2/MW2])/(96*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (5*CHWB*MH2*MW2*SW2*Log[mu2/MW2])/(24*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MW2^2*SW2*Log[mu2/MW2])/(4*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (MH2^2*CHe[Leff, Leff]*Log[mu2/MW2])/(16*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*CHe[Leff, Leff]*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (5*MH2*MW2*CHe[Leff, Leff]*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*CHe[Leff, Leff]*Log[mu2/MW2])/(4*(MH2 - 4*MW2)*Pi^2) - 
 (5*MH2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*Pi^2) - 
 (MH2^3*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(32*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(8*(MH2 - 4*MW2)*Pi^2) + 
 (5*MH2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/(16*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (5*MH2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/(16*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/(4*(MH2 - 4*MW2)*Pi^2) - 
 (7*CHD*MH2*MW2*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*Pi^2) + 
 (7*CHD*MW2^2*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MH2*MW2^2*Log[mu2/MZ2])/(8*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (CHD*MW2^3*Log[mu2/MZ2])/(2*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (3*CHD*MH2*MZ2*Log[mu2/MZ2])/(32*(MH2 - 4*MW2)*Pi^2) - 
 (3*CHD*MW2*MZ2*Log[mu2/MZ2])/(8*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MZ2^2*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*Pi^2) + 
 (CHD*MH2*MZ2^2*Log[mu2/MZ2])/(192*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (7*CHWB*MH2*MW2*SW2*Log[mu2/MZ2])/(24*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (7*CHWB*MW2^2*SW2*Log[mu2/MZ2])/(6*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MH2*MW2^2*SW2*Log[mu2/MZ2])/(4*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - 
 (CHWB*MW2^3*SW2*Log[mu2/MZ2])/(CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - 
 (3*CHWB*MH2*MZ2*SW2*Log[mu2/MZ2])/(16*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (3*CHWB*MW2*MZ2*SW2*Log[mu2/MZ2])/(4*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MZ2^2*SW2*Log[mu2/MZ2])/(24*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MH2*MZ2^2*SW2*Log[mu2/MZ2])/(96*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (MH2*MW2*CHe[Leff, Leff]*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*Pi^2) + 
 (2*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/((MH2 - 4*MW2)*MZ2*Pi^2) + 
 (MH2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (4*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^2) + 
 (MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MH2*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(192*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MH2*MW2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (MW2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/((MH2 - 4*MW2)*Pi^2) - 
 (7*MH2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(24*(MH2 - 4*MW2)*Pi^2) + 
 (7*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*Pi^2) - 
 (3*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (3*MH2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*MW2*Pi^2) + (MH2*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (96*(MH2 - 4*MW2)*MW2^2*Pi^2) - (MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^2) - (MH2*MW2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (4*(MH2 - 4*MW2)*Pi^2) + (MW2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  ((MH2 - 4*MW2)*Pi^2) - (7*MH2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^2) + (7*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^2) - (3*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (4*(MH2 - 4*MW2)*Pi^2) + (3*MH2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*MW2*Pi^2) + (MH2*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (96*(MH2 - 4*MW2)*MW2^2*Pi^2) - (MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^2) + (5*CHD*MH2*MW2*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^2) - (5*CHD*MW2^2*Log[MW2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^2) + (CHD*MH2*MW2^2*Log[MW2/MZ2])/
  (16*(MH2 - 4*MW2)*MZ2*Pi^2) - (CHD*MW2^3*Log[MW2/MZ2])/
  (4*(MH2 - 4*MW2)*MZ2*Pi^2) + (7*CHD*MH2*MZ2*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*Pi^2) - (7*CHD*MW2*MZ2*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^2) - (5*CHWB*MH2*MW2*SW2*Log[MW2/MZ2])/
  (12*CW*(-MH2 + 4*MW2)*Pi^2*SW) + (5*CHWB*MW2^2*SW2*Log[MW2/MZ2])/
  (3*CW*(-MH2 + 4*MW2)*Pi^2*SW) - (CHWB*MH2*MW2^2*SW2*Log[MW2/MZ2])/
  (8*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) + (CHWB*MW2^3*SW2*Log[MW2/MZ2])/
  (2*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - (7*CHWB*MH2*MZ2*SW2*Log[MW2/MZ2])/
  (48*CW*(-MH2 + 4*MW2)*Pi^2*SW) + (7*CHWB*MW2*MZ2*SW2*Log[MW2/MZ2])/
  (12*CW*(-MH2 + 4*MW2)*Pi^2*SW) + (17*MH2*MW2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*Pi^2) - (17*MW2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^2) + (MH2*MW2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (8*(MH2 - 4*MW2)*MZ2*Pi^2) - (MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (2*(MH2 - 4*MW2)*MZ2*Pi^2) - (MH2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (16*(MH2 - 4*MW2)*Pi^2) + (MW2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (4*(MH2 - 4*MW2)*Pi^2) + (7*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^2) - (7*MH2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/
  (96*(MH2 - 4*MW2)*MW2*Pi^2) + (MH2*MW2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (8*(MH2 - 4*MW2)*Pi^2) - (MW2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (2*(MH2 - 4*MW2)*Pi^2) + (5*MH2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^2) - (5*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^2) - (7*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^2) + (7*MH2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*MW2*Pi^2) + (MH2*MW2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (8*(MH2 - 4*MW2)*Pi^2) - (MW2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (2*(MH2 - 4*MW2)*Pi^2) + (5*MH2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^2) - (5*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^2) - (7*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^2) + (7*MH2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*MW2*Pi^2)


==> anc/Analytic_Files/analytic_expressions/deltaW/MWshift61_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CHD*MH2)/(384*Pi^2) - (5*CHD*MH2^2)/(128*(MH2 - 4*MW2)*Pi^2) + 
 (CHD*MH2^3)/(192*(MH2 - 4*MW2)*MW2*Pi^2) + (77*CHD*MW2)/(1152*Pi^2) + 
 (CHbox*MH2*MW2)/(36*(MH2 - 4*MW2)*Pi^2) - 
 (1363*CHD*MH2*MW2)/(576*(MH2 - 4*MW2)*Pi^2) - 
 (CHbox*MW2^2)/(9*(MH2 - 4*MW2)*Pi^2) + 
 (1441*CHD*MW2^2)/(144*(MH2 - 4*MW2)*Pi^2) + 
 (197*CHD*MH2*MW2^2)/(192*(MH2 - 4*MW2)*MZ2*Pi^2) - 
 (197*CHD*MW2^3)/(48*(MH2 - 4*MW2)*MZ2*Pi^2) - (CHD*MZ2)/(128*Pi^2) + 
 (13*CHD*CW2*MZ2)/(144*Pi^2) - (CHbox*MH2*MZ2)/(36*(MH2 - 4*MW2)*Pi^2) + 
 (4717*CHD*MH2*MZ2)/(2304*(MH2 - 4*MW2)*Pi^2) + 
 (CHbox*MW2*MZ2)/(9*(MH2 - 4*MW2)*Pi^2) - (4717*CHD*MW2*MZ2)/
  (576*(MH2 - 4*MW2)*Pi^2) + (293*CHD*MZ2^2)/(192*(MH2 - 4*MW2)*Pi^2) + 
 (CHD*CW2*MZ2^2)/(96*MW2*Pi^2) - (293*CHD*MH2*MZ2^2)/
  (768*(MH2 - 4*MW2)*MW2*Pi^2) - (CHD*MT2*Nc)/(192*Pi^2) - 
 (CHD*CW2*MT2*Nc)/(36*Pi^2) - (5*CHD*MH2*MT2*Nc)/(192*(MH2 - 4*MW2)*Pi^2) + 
 (CHD*MT2^2*Nc)/(24*(MH2 - 4*MW2)*Pi^2) - (CHD*MH2*MT2^2*Nc)/
  (96*(MH2 - 4*MW2)*MW2*Pi^2) - (CHD*MW2*Nc)/(48*Pi^2) - 
 (CHD*CW2*MW2*Nc)/(432*Pi^2) - (7*CHD*MH2*MW2*Nc)/(96*(MH2 - 4*MW2)*Pi^2) + 
 (5*CHD*MT2*MW2*Nc)/(48*(MH2 - 4*MW2)*Pi^2) + 
 (7*CHD*MW2^2*Nc)/(24*(MH2 - 4*MW2)*Pi^2) + 
 (CHD*CW2*MT2*MW2*Nc)/(72*MZ2*Pi^2) - (CHD*MH2*MT2*MW2*Nc)/
  (24*(MH2 - 4*MW2)*MZ2*Pi^2) + (CHD*MT2*MW2^2*Nc)/
  (6*(MH2 - 4*MW2)*MZ2*Pi^2) - (CHD*MH2*MZ2*Nc)/(192*(MH2 - 4*MW2)*Pi^2) + 
 (CHD*MW2*MZ2*Nc)/(48*(MH2 - 4*MW2)*Pi^2) + (41*CHWB*MW2)/(12*CW*Pi^2*SW) - 
 (5365*CHWB*MH2*MW2)/(576*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (5365*CHWB*MW2^2)/(144*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (3*CHWB*MH2*MW2^4)/(2*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^2*SW) - 
 (6*CHWB*MW2^5)/(CW*(-MH2 + 4*MW2)*MZ2^3*Pi^2*SW) - 
 (163*CHWB*MH2*MW2^3)/(24*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) + 
 (163*CHWB*MW2^4)/(6*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) - 
 (71*CHWB*MW2^2)/(48*CW*MZ2*Pi^2*SW) + (3563*CHWB*MH2*MW2^2)/
  (288*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - (3563*CHWB*MW2^3)/
  (72*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - (157*CHWB*MZ2)/(64*CW*Pi^2*SW) + 
 (143*CHWB*MH2*MZ2)/(64*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (143*CHWB*MW2*MZ2)/(16*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (33*CHWB*MZ2^2)/(64*CW*MW2*Pi^2*SW) + (CHWB*MW2*Nc)/(72*CW*Pi^2*SW) - 
 (2*CHWB*MH2*MW2*Nc)/(9*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (8*CHWB*MW2^2*Nc)/(9*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (4*CHWB*MH2*MT2*MW2^3*Nc)/(9*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^2*SW) + 
 (16*CHWB*MT2*MW2^4*Nc)/(9*CW*(-MH2 + 4*MW2)*MZ2^3*Pi^2*SW) + 
 (7*CHWB*MH2*MT2*MW2^2*Nc)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) - 
 (CHWB*MH2*MW2^3*Nc)/(3*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) - 
 (28*CHWB*MT2*MW2^3*Nc)/(9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) + 
 (4*CHWB*MW2^4*Nc)/(3*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) - 
 (CHWB*MH2*MT2*MW2*Nc)/(3*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) + 
 (5*CHWB*MH2*MW2^2*Nc)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) + 
 (4*CHWB*MT2*MW2^2*Nc)/(3*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - 
 (20*CHWB*MW2^3*Nc)/(9*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) + 
 (CHWB*MZ2*Nc)/(144*CW*Pi^2*SW) + (CHWB*MH2*SW)/(192*CW*Pi^2) - 
 (1891*CHWB*MW2*SW)/(576*CW*Pi^2) + (71*CHWB*MW2^2*SW)/(48*CW*MZ2*Pi^2) + 
 (39*CHWB*MZ2*SW)/(16*CW*Pi^2) + (13*CHWB*CW2*MZ2*SW)/(72*CW*Pi^2) - 
 (33*CHWB*MZ2^2*SW)/(64*CW*MW2*Pi^2) + (CHWB*CW2*MZ2^2*SW)/(48*CW*MW2*Pi^2) - 
 (CHWB*MT2*Nc*SW)/(96*CW*Pi^2) - (CHWB*CW2*MT2*Nc*SW)/(18*CW*Pi^2) - 
 (CHWB*MW2*Nc*SW)/(18*CW*Pi^2) - (CHWB*CW2*MW2*Nc*SW)/(216*CW*Pi^2) + 
 (CHWB*CW2*MT2*MW2*Nc*SW)/(36*CW*MZ2*Pi^2) - (CHWB*MZ2*Nc*SW)/(144*CW*Pi^2) + 
 (1865*CHD*CW2*MW2)/(1152*Pi^2*SW2) - (25*CHD*CW2^2*MW2)/(1152*Pi^2*SW2) + 
 (CHD*CW2*MW2^3)/(4*MZ2^2*Pi^2*SW2) - (77*CHD*CW2*MW2^2)/(96*MZ2*Pi^2*SW2) - 
 (1385*CHD*CW2*MZ2)/(1152*Pi^2*SW2) - (13*CHD*CW2^2*MZ2)/(144*Pi^2*SW2) + 
 (33*CHD*CW2*MZ2^2)/(128*MW2*Pi^2*SW2) - (CHD*CW2^2*MZ2^2)/
  (96*MW2*Pi^2*SW2) - (7*CHD*CW2*MT2*Nc)/(432*Pi^2*SW2) - 
 (CHD*CW2*MW2*Nc)/(54*Pi^2*SW2) - (CHD*CW2^2*MW2*Nc)/(108*Pi^2*SW2) - 
 (25*CHD*CW2*MT2*MW2^2*Nc)/(432*MZ2^2*Pi^2*SW2) + 
 (2*CHD*CW2*MT2*MW2*Nc)/(27*MZ2*Pi^2*SW2) + 
 (CHD*CW2*MW2^2*Nc)/(288*MZ2*Pi^2*SW2) + (7*CHD*CW2*MZ2*Nc)/(288*Pi^2*SW2) + 
 (1865*CHWB*CW2*MW2*SW)/(576*CW*Pi^2*SW2) - (25*CHWB*CW2^2*MW2*SW)/
  (576*CW*Pi^2*SW2) + (CHWB*CW2*MW2^3*SW)/(2*CW*MZ2^2*Pi^2*SW2) - 
 (77*CHWB*CW2*MW2^2*SW)/(48*CW*MZ2*Pi^2*SW2) - 
 (1385*CHWB*CW2*MZ2*SW)/(576*CW*Pi^2*SW2) - (13*CHWB*CW2^2*MZ2*SW)/
  (72*CW*Pi^2*SW2) + (33*CHWB*CW2*MZ2^2*SW)/(64*CW*MW2*Pi^2*SW2) - 
 (CHWB*CW2^2*MZ2^2*SW)/(48*CW*MW2*Pi^2*SW2) - 
 (7*CHWB*CW2*MT2*Nc*SW)/(216*CW*Pi^2*SW2) - 
 (CHWB*CW2*MW2*Nc*SW)/(27*CW*Pi^2*SW2) - (CHWB*CW2^2*MW2*Nc*SW)/
  (54*CW*Pi^2*SW2) - (25*CHWB*CW2*MT2*MW2^2*Nc*SW)/(216*CW*MZ2^2*Pi^2*SW2) + 
 (4*CHWB*CW2*MT2*MW2*Nc*SW)/(27*CW*MZ2*Pi^2*SW2) + 
 (CHWB*CW2*MW2^2*Nc*SW)/(144*CW*MZ2*Pi^2*SW2) + 
 (7*CHWB*CW2*MZ2*Nc*SW)/(144*CW*Pi^2*SW2) + (433*CHD*MW2*SW2)/(1152*Pi^2) - 
 (7*CHD*CW2*MZ2*SW2)/(48*Pi^2) - (CHD*CW2*MT2*Nc*SW2)/(432*Pi^2) - 
 (CHD*MW2*Nc*SW2)/(27*Pi^2) - (5*CHD*CW2*MZ2*Nc*SW2)/(96*Pi^2) + 
 (7*CHWB*MH2^2*SW2)/(192*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MH2^3*SW2)/(96*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (131*CHWB*MH2*MW2*SW2)/(16*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (199*CHWB*MW2^2*SW2)/(6*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (3*CHWB*MH2*MW2^3*SW2)/(2*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) - 
 (6*CHWB*MW2^4*SW2)/(CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) - 
 (183*CHWB*MH2*MW2^2*SW2)/(32*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) + 
 (183*CHWB*MW2^3*SW2)/(8*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - 
 (3737*CHWB*MH2*MZ2*SW2)/(1152*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (3737*CHWB*MW2*MZ2*SW2)/(288*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MZ2^2*SW2)/(24*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MH2*MZ2^2*SW2)/(96*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MT2*Nc*SW2)/(18*CW*Pi^2*SW) + (17*CHWB*MH2*MT2*Nc*SW2)/
  (864*CW*(-MH2 + 4*MW2)*Pi^2*SW) - (CHWB*MT2^2*Nc*SW2)/
  (12*CW*(-MH2 + 4*MW2)*Pi^2*SW) + (CHWB*MH2*MT2^2*Nc*SW2)/
  (48*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) + (53*CHWB*MH2*MW2*Nc*SW2)/
  (144*CW*(-MH2 + 4*MW2)*Pi^2*SW) - (17*CHWB*MT2*MW2*Nc*SW2)/
  (216*CW*(-MH2 + 4*MW2)*Pi^2*SW) - (53*CHWB*MW2^2*Nc*SW2)/
  (36*CW*(-MH2 + 4*MW2)*Pi^2*SW) - (4*CHWB*MH2*MT2*MW2^2*Nc*SW2)/
  (9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) + (16*CHWB*MT2*MW2^3*Nc*SW2)/
  (9*CW*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) + (47*CHWB*MH2*MT2*MW2*Nc*SW2)/
  (108*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - (CHWB*MH2*MW2^2*Nc*SW2)/
  (3*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - (47*CHWB*MT2*MW2^2*Nc*SW2)/
  (27*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) + (4*CHWB*MW2^3*Nc*SW2)/
  (3*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - (7*CHWB*MH2*MZ2*Nc*SW2)/
  (288*CW*(-MH2 + 4*MW2)*Pi^2*SW) + (7*CHWB*MW2*MZ2*Nc*SW2)/
  (72*CW*(-MH2 + 4*MW2)*Pi^2*SW) + (433*CHWB*MW2*SW*SW2)/(576*CW*Pi^2) - 
 (7*CHWB*CW2*MZ2*SW*SW2)/(24*CW*Pi^2) + (CHWB*MT2*Nc*SW*SW2)/(18*CW*Pi^2) - 
 (CHWB*CW2*MT2*Nc*SW*SW2)/(216*CW*Pi^2) - (2*CHWB*MW2*Nc*SW*SW2)/
  (27*CW*Pi^2) - (5*CHWB*CW2*MZ2*Nc*SW*SW2)/(48*CW*Pi^2) - 
 (CWw*MW2^2)/(16*MW*Pi^2*VMU) + (CWw*MW2*MZ2)/(16*MW*Pi^2*VMU) + 
 (25*CHD*MH2*A0i[aa0, MH2])/(384*(MH2 - MW2)*Pi^2) + 
 (CHD*MH2*A0i[aa0, MH2])/(192*MW2*Pi^2) - (CHD*MH2^2*A0i[aa0, MH2])/
  (384*(MH2 - MW2)*MW2*Pi^2) - (CHD*MW2*A0i[aa0, MH2])/
  (16*(MH2 - MW2)*Pi^2) - (CHD*MH2*A0i[aa0, MH2])/(192*MZ2*Pi^2) + 
 (CHD*MH2^2*A0i[aa0, MH2])/(384*(MH2 - MW2)*MZ2*Pi^2) - 
 (CHD*MH2*MW2*A0i[aa0, MH2])/(384*(MH2 - MW2)*MZ2*Pi^2) + 
 (CHWB*MH2*A0i[aa0, MH2])/(96*CW*MW2*Pi^2*SW) - 
 (3*CHWB*MH2*MZ*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^2*SW) + 
 (3*CHWB*MW2*MZ*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^2*SW) - 
 (3*CHWB*MH2*MW2^2*MZ*A0i[aa0, MH2])/(16*MW*(-MH2 + MW2)*MZ2^2*Pi^2*SW) + 
 (3*CHWB*MW2^3*MZ*A0i[aa0, MH2])/(16*MW*(-MH2 + MW2)*MZ2^2*Pi^2*SW) - 
 (CHWB*MH2*A0i[aa0, MH2])/(96*CW*MZ2*Pi^2*SW) + 
 (9*CHWB*MH2*MW2*MZ*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) - 
 (9*CHWB*MW2^2*MZ*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) - 
 (CHWB*MH2*SW*A0i[aa0, MH2])/(32*CW*(MH2 - MW2)*Pi^2) + 
 (CHWB*MW2*SW*A0i[aa0, MH2])/(8*CW*(MH2 - MW2)*Pi^2) + 
 (CHWB*MH2^2*SW*A0i[aa0, MH2])/(96*CW*(MH2 - MW2)*MZ2*Pi^2) - 
 (CHWB*MH2*MW2*SW*A0i[aa0, MH2])/(96*CW*(MH2 - MW2)*MZ2*Pi^2) - 
 (CHbox*MH2*SW2*A0i[aa0, MH2])/(48*(MH2 - MW2)*Pi^2) + 
 (CHbox*MH2^2*SW2*A0i[aa0, MH2])/(48*(MH2 - MW2)*MW2*Pi^2) - 
 (CHB*MH2*SW2*A0i[aa0, MH2])/(8*(-MH2 + MW2)*Pi^2) + 
 (CHW*MH2*SW2*A0i[aa0, MH2])/(8*(-MH2 + MW2)*Pi^2) + 
 (CHB*MW2*SW2*A0i[aa0, MH2])/(8*(-MH2 + MW2)*Pi^2) - 
 (CHW*MW2*SW2*A0i[aa0, MH2])/(8*(-MH2 + MW2)*Pi^2) + 
 (CHWB*MH2*MZ*SW2*A0i[aa0, MH2])/(192*MW*(-MH2 + MW2)*Pi^2*SW) - 
 (CHWB*MH2^2*MZ*SW2*A0i[aa0, MH2])/(192*MW*MW2*(-MH2 + MW2)*Pi^2*SW) + 
 (3*CHWB*MW2*MZ*SW2*A0i[aa0, MH2])/(32*MW*(-MH2 + MW2)*Pi^2*SW) - 
 (CHWB*MH2^2*MZ*SW2*A0i[aa0, MH2])/(192*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) - 
 (59*CHWB*MH2*MW2*MZ*SW2*A0i[aa0, MH2])/(192*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) + 
 (5*CHWB*MW2^2*MZ*SW2*A0i[aa0, MH2])/(16*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) - 
 (5*CHD*Nc*A0i[aa0, MT2])/(216*Pi^2) + (CHD*CW2*Nc*A0i[aa0, MT2])/(36*Pi^2) - 
 (CHD*MT2*Nc*A0i[aa0, MT2])/(64*MW2*Pi^2) + (7*CHD*MW2*Nc*A0i[aa0, MT2])/
  (108*MZ2*Pi^2) - (CHD*CW2*MW2*Nc*A0i[aa0, MT2])/(72*MZ2*Pi^2) - 
 (CHWB*MT2*Nc*A0i[aa0, MT2])/(48*CW*MW2*Pi^2*SW) - 
 (CHWB*MW2*Nc*A0i[aa0, MT2])/(3*MW*MZ*Pi^2*SW) - 
 (4*CHWB*MW2^3*Nc*A0i[aa0, MT2])/(9*MW*MZ*MZ2^2*Pi^2*SW) + 
 (7*CHWB*MW2^2*Nc*A0i[aa0, MT2])/(9*MW*MZ*MZ2*Pi^2*SW) - 
 (CHWB*Nc*SW*A0i[aa0, MT2])/(48*CW*Pi^2) + (CHWB*CW2*Nc*SW*A0i[aa0, MT2])/
  (18*CW*Pi^2) - (CHWB*CW2*MW2*Nc*SW*A0i[aa0, MT2])/(36*CW*MZ2*Pi^2) - 
 (CHD*CW2*Nc*A0i[aa0, MT2])/(48*Pi^2*SW2) + (CHD*CW2*MW2^2*Nc*A0i[aa0, MT2])/
  (48*MZ2^2*Pi^2*SW2) - (CHWB*CW2*Nc*SW*A0i[aa0, MT2])/(24*CW*Pi^2*SW2) + 
 (CHWB*CW2*MW2^2*Nc*SW*A0i[aa0, MT2])/(24*CW*MZ2^2*Pi^2*SW2) + 
 (5*CHD*Nc*SW2*A0i[aa0, MT2])/(216*Pi^2) + (17*CHD*CW2*Nc*SW2*A0i[aa0, MT2])/
  (432*Pi^2) + (CHD*MW2*Nc*SW2*A0i[aa0, MT2])/(27*MT2*Pi^2) + 
 (CHWB*Nc*SW2*A0i[aa0, MT2])/(18*CW*Pi^2*SW) + 
 (47*CHWB*MW2*Nc*SW2*A0i[aa0, MT2])/(108*MW*MZ*Pi^2*SW) - 
 (4*CHWB*MW2^2*Nc*SW2*A0i[aa0, MT2])/(9*MW*MZ*MZ2*Pi^2*SW) - 
 (5*CHWB*MZ2*Nc*SW2*A0i[aa0, MT2])/(432*MW*MZ*Pi^2*SW) - 
 (CHWB*MT2*MZ2*Nc*SW2*A0i[aa0, MT2])/(96*MW*MW2*MZ*Pi^2*SW) - 
 (CHWB*Nc*SW*SW2*A0i[aa0, MT2])/(18*CW*Pi^2) + 
 (17*CHWB*CW2*Nc*SW*SW2*A0i[aa0, MT2])/(216*CW*Pi^2) + 
 (2*CHWB*MW2*Nc*SW*SW2*A0i[aa0, MT2])/(27*CW*MT2*Pi^2) - 
 (19*CHD*A0i[aa0, MW2])/(48*Pi^2) + (CHbox*MH2*A0i[aa0, MW2])/
  (16*(MH2 - MW2)*Pi^2) - (CHD*MH2*A0i[aa0, MW2])/(192*MW2*Pi^2) - 
 (CHbox*MH2^2*A0i[aa0, MW2])/(48*(MH2 - MW2)*MW2*Pi^2) + 
 (CHD*MH2^2*A0i[aa0, MW2])/(128*(MH2 - MW2)*MW2*Pi^2) - 
 (CHbox*MW2*A0i[aa0, MW2])/(24*(MH2 - MW2)*Pi^2) - 
 (13*CHD*MH2*A0i[aa0, MW2])/(64*(-MH2 + MW2)*Pi^2) - 
 (CHW*MH2*A0i[aa0, MW2])/(4*(-MH2 + MW2)*Pi^2) + 
 (13*CHD*MW2*A0i[aa0, MW2])/(64*(-MH2 + MW2)*Pi^2) + 
 (CHW*MW2*A0i[aa0, MW2])/(4*(-MH2 + MW2)*Pi^2) + 
 (CHD*MW2^2*A0i[aa0, MW2])/(8*MZ2^2*Pi^2) + (CHD*MH2*MW2^2*A0i[aa0, MW2])/
  (8*(-MH2 + MW2)*MZ2^2*Pi^2) - (CHD*MW2^3*A0i[aa0, MW2])/
  (8*(-MH2 + MW2)*MZ2^2*Pi^2) + (5*CHD*MW2*A0i[aa0, MW2])/(24*MZ2*Pi^2) + 
 (5*CHD*MH2*MW2*A0i[aa0, MW2])/(24*(-MH2 + MW2)*MZ2*Pi^2) - 
 (5*CHD*MW2^2*A0i[aa0, MW2])/(24*(-MH2 + MW2)*MZ2*Pi^2) + 
 (17*CHD*MZ2*A0i[aa0, MW2])/(192*MW2*Pi^2) - (17*CHD*MZ2*A0i[aa0, MW2])/
  (192*(-MH2 + MW2)*Pi^2) - (3*CHD*CW2*MZ2*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*Pi^2) + (17*CHD*MH2*MZ2*A0i[aa0, MW2])/
  (192*MW2*(-MH2 + MW2)*Pi^2) + (3*CHD*CW2*MH2*MZ2*A0i[aa0, MW2])/
  (32*MW2*(-MH2 + MW2)*Pi^2) + (CHD*CW2*MH2*MZ2^2*A0i[aa0, MW2])/
  (192*MW2^2*(-MH2 + MW2)*Pi^2) - (CHD*CW2*MZ2^2*A0i[aa0, MW2])/
  (192*MW2*(-MH2 + MW2)*Pi^2) - (CHD*Nc*A0i[aa0, MW2])/(24*Pi^2) - 
 (19*CHWB*A0i[aa0, MW2])/(24*CW*Pi^2*SW) - (CHWB*MH2*A0i[aa0, MW2])/
  (96*CW*MW2*Pi^2*SW) - (43*CHWB*MH2*MZ*A0i[aa0, MW2])/
  (32*MW*(-MH2 + MW2)*Pi^2*SW) - (CHWB*MH2^2*MZ*A0i[aa0, MW2])/
  (192*MW*MW2*(-MH2 + MW2)*Pi^2*SW) + (241*CHWB*MW2*MZ*A0i[aa0, MW2])/
  (192*MW*(-MH2 + MW2)*Pi^2*SW) + (CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (8*MW*(-MH2 + MW2)*MZ2^3*Pi^2*SW) - (CHWB*MW2^4*MZ*A0i[aa0, MW2])/
  (8*MW*(-MH2 + MW2)*MZ2^3*Pi^2*SW) + (CHWB*MW2^2*A0i[aa0, MW2])/
  (4*CW*MZ2^2*Pi^2*SW) - (5*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/
  (2*MW*(-MH2 + MW2)*MZ2^2*Pi^2*SW) + (5*CHWB*MW2^3*MZ*A0i[aa0, MW2])/
  (2*MW*(-MH2 + MW2)*MZ2^2*Pi^2*SW) + (5*CHWB*MW2*A0i[aa0, MW2])/
  (12*CW*MZ2*Pi^2*SW) + (CHWB*MH2^2*MZ*A0i[aa0, MW2])/
  (192*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) + (697*CHWB*MH2*MW2*MZ*A0i[aa0, MW2])/
  (192*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) - (85*CHWB*MW2^2*MZ*A0i[aa0, MW2])/
  (24*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) + (17*CHWB*MZ2*A0i[aa0, MW2])/
  (96*CW*MW2*Pi^2*SW) - (35*CHWB*MZ*MZ2*A0i[aa0, MW2])/
  (192*MW*(-MH2 + MW2)*Pi^2*SW) + (35*CHWB*MH2*MZ*MZ2*A0i[aa0, MW2])/
  (192*MW*MW2*(-MH2 + MW2)*Pi^2*SW) - (CHWB*Nc*A0i[aa0, MW2])/
  (12*CW*Pi^2*SW) - (CHWB*MH2*MZ*Nc*A0i[aa0, MW2])/
  (8*MW*(-MH2 + MW2)*Pi^2*SW) + (CHWB*MW2*MZ*Nc*A0i[aa0, MW2])/
  (8*MW*(-MH2 + MW2)*Pi^2*SW) + (CHWB*MH2*MW2*MZ*Nc*A0i[aa0, MW2])/
  (8*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) - (CHWB*MW2^2*MZ*Nc*A0i[aa0, MW2])/
  (8*MW*(-MH2 + MW2)*MZ2*Pi^2*SW) - (13*CHWB*MH2*SW*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)*Pi^2) + (13*CHWB*MW2*SW*A0i[aa0, MW2])/
  (32*CW*(-MH2 + MW2)*Pi^2) + (CHWB*MH2*MW2^2*SW*A0i[aa0, MW2])/
  (4*CW*(-MH2 + MW2)*MZ2^2*Pi^2) - (CHWB*MW2^3*SW*A0i[aa0, MW2])/
  (4*CW*(-MH2 + MW2)*MZ2^2*Pi^2) + (5*CHWB*MH2*MW2*SW*A0i[aa0, MW2])/
  (12*CW*(-MH2 + MW2)*MZ2*Pi^2) - (5*CHWB*MW2^2*SW*A0i[aa0, MW2])/
  (12*CW*(-MH2 + MW2)*MZ2*Pi^2) - (17*CHWB*MZ2*SW*A0i[aa0, MW2])/
  (96*CW*(-MH2 + MW2)*Pi^2) - (3*CHWB*CW2*MZ2*SW*A0i[aa0, MW2])/
  (16*CW*(-MH2 + MW2)*Pi^2) + (17*CHWB*MH2*MZ2*SW*A0i[aa0, MW2])/
  (96*CW*MW2*(-MH2 + MW2)*Pi^2) + (3*CHWB*CW2*MH2*MZ2*SW*A0i[aa0, MW2])/
  (16*CW*MW2*(-MH2 + MW2)*Pi^2) + (CHWB*CW2*MH2*MZ2^2*SW*A0i[aa0, MW2])/
  (96*CW*MW2^2*(-MH2 + MW2)*Pi^2) - (CHWB*CW2*MZ2^2*SW*A0i[aa0, MW2])/
  (96*CW*MW2*(-MH2 + MW2)*Pi^2) + (15*CHD*MH2*A0i[aa0, MW2])/
  (32*(MH2 - MW2)*Pi^2*SW2) - (55*CHD*MW2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*Pi^2*SW2) - (3*CHD*MH2*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*Pi^2*SW2) + (37*CHD*CW2*MH2*A0i[aa0, MW2])/
  (192*(-MH2 + MW2)*Pi^2*SW2) + (31*CHD*CW2^2*MH2*A0i[aa0, MW2])/
  (192*(-MH2 + MW2)*Pi^2*SW2) + (9*CHD*MW2*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*Pi^2*SW2) - (37*CHD*CW2*MW2*A0i[aa0, MW2])/
  (192*(-MH2 + MW2)*Pi^2*SW2) - (31*CHD*CW2^2*MW2*A0i[aa0, MW2])/
  (192*(-MH2 + MW2)*Pi^2*SW2) + (7*CHD*MH2*MW2^3*A0i[aa0, MW2])/
  (16*(MH2 - MW2)*MZ2^3*Pi^2*SW2) - (7*CHD*MW2^4*A0i[aa0, MW2])/
  (16*(MH2 - MW2)*MZ2^3*Pi^2*SW2) + (CHD*MH2*MW2^2*A0i[aa0, MW2])/
  (6*(MH2 - MW2)*MZ2^2*Pi^2*SW2) - (CHD*MW2^3*A0i[aa0, MW2])/
  (6*(MH2 - MW2)*MZ2^2*Pi^2*SW2) + (CHD*CW2*MH2*MW2^2*A0i[aa0, MW2])/
  (8*(-MH2 + MW2)*MZ2^2*Pi^2*SW2) - (CHD*CW2*MW2^3*A0i[aa0, MW2])/
  (8*(-MH2 + MW2)*MZ2^2*Pi^2*SW2) - (125*CHD*MH2*MW2*A0i[aa0, MW2])/
  (128*(MH2 - MW2)*MZ2*Pi^2*SW2) + (15*CHD*MW2^2*A0i[aa0, MW2])/
  (16*(MH2 - MW2)*MZ2*Pi^2*SW2) + (3*CHD*MH2*MW2*A0i[aa0, MW2])/
  (64*(-MH2 + MW2)*MZ2*Pi^2*SW2) - (7*CHD*CW2*MH2*MW2*A0i[aa0, MW2])/
  (24*(-MH2 + MW2)*MZ2*Pi^2*SW2) - (3*CHD*MW2^2*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*MZ2*Pi^2*SW2) + (7*CHD*CW2*MW2^2*A0i[aa0, MW2])/
  (24*(-MH2 + MW2)*MZ2*Pi^2*SW2) + (55*CHD*MZ2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)*Pi^2*SW2) - (55*CHD*MH2*MZ2*A0i[aa0, MW2])/
  (384*(MH2 - MW2)*MW2*Pi^2*SW2) + (17*CHD*CW2*MZ2*A0i[aa0, MW2])/
  (192*(-MH2 + MW2)*Pi^2*SW2) + (3*CHD*CW2^2*MZ2*A0i[aa0, MW2])/
  (32*(-MH2 + MW2)*Pi^2*SW2) - (17*CHD*CW2*MH2*MZ2*A0i[aa0, MW2])/
  (192*MW2*(-MH2 + MW2)*Pi^2*SW2) - (3*CHD*CW2^2*MH2*MZ2*A0i[aa0, MW2])/
  (32*MW2*(-MH2 + MW2)*Pi^2*SW2) - (CHD*CW2^2*MH2*MZ2^2*A0i[aa0, MW2])/
  (192*MW2^2*(-MH2 + MW2)*Pi^2*SW2) + (CHD*CW2^2*MZ2^2*A0i[aa0, MW2])/
  (192*MW2*(-MH2 + MW2)*Pi^2*SW2) + (CHD*MH2*Nc*A0i[aa0, MW2])/
  (16*(MH2 - MW2)*Pi^2*SW2) - (CHD*MW2*Nc*A0i[aa0, MW2])/
  (16*(MH2 - MW2)*Pi^2*SW2) - (CHD*MH2*MW2*Nc*A0i[aa0, MW2])/
  (16*(MH2 - MW2)*MZ2*Pi^2*SW2) + (CHD*MW2^2*Nc*A0i[aa0, MW2])/
  (16*(MH2 - MW2)*MZ2*Pi^2*SW2) + (7*CHWB*MH2*MZ*A0i[aa0, MW2])/
  (16*MW*(-MH2 + MW2)*Pi^2*SW*SW2) - (7*CHWB*MW2*MZ*A0i[aa0, MW2])/
  (16*MW*(-MH2 + MW2)*Pi^2*SW*SW2) + (CHWB*MH2*MW2^4*MZ*A0i[aa0, MW2])/
  (MW*(-MH2 + MW2)*MZ2^4*Pi^2*SW*SW2) - (CHWB*MW2^5*MZ*A0i[aa0, MW2])/
  (MW*(-MH2 + MW2)*MZ2^4*Pi^2*SW*SW2) - (73*CHWB*MH2*MW2^3*MZ*A0i[aa0, MW2])/
  (24*MW*(-MH2 + MW2)*MZ2^3*Pi^2*SW*SW2) + (73*CHWB*MW2^4*MZ*A0i[aa0, MW2])/
  (24*MW*(-MH2 + MW2)*MZ2^3*Pi^2*SW*SW2) + 
 (169*CHWB*MH2*MW2^2*MZ*A0i[aa0, MW2])/(48*MW*(-MH2 + MW2)*MZ2^2*Pi^2*SW*
   SW2) - (169*CHWB*MW2^3*MZ*A0i[aa0, MW2])/(48*MW*(-MH2 + MW2)*MZ2^2*Pi^2*SW*
   SW2) - (23*CHWB*MH2*MW2*MZ*A0i[aa0, MW2])/(12*MW*(-MH2 + MW2)*MZ2*Pi^2*SW*
   SW2) + (23*CHWB*MW2^2*MZ*A0i[aa0, MW2])/(12*MW*(-MH2 + MW2)*MZ2*Pi^2*SW*
   SW2) - (3*CHWB*MH2*SW*A0i[aa0, MW2])/(16*CW*(-MH2 + MW2)*Pi^2*SW2) + 
 (37*CHWB*CW2*MH2*SW*A0i[aa0, MW2])/(96*CW*(-MH2 + MW2)*Pi^2*SW2) + 
 (31*CHWB*CW2^2*MH2*SW*A0i[aa0, MW2])/(96*CW*(-MH2 + MW2)*Pi^2*SW2) + 
 (9*CHWB*MW2*SW*A0i[aa0, MW2])/(32*CW*(-MH2 + MW2)*Pi^2*SW2) - 
 (37*CHWB*CW2*MW2*SW*A0i[aa0, MW2])/(96*CW*(-MH2 + MW2)*Pi^2*SW2) - 
 (31*CHWB*CW2^2*MW2*SW*A0i[aa0, MW2])/(96*CW*(-MH2 + MW2)*Pi^2*SW2) + 
 (CHWB*CW2*MH2*MW2^2*SW*A0i[aa0, MW2])/(4*CW*(-MH2 + MW2)*MZ2^2*Pi^2*SW2) - 
 (CHWB*CW2*MW2^3*SW*A0i[aa0, MW2])/(4*CW*(-MH2 + MW2)*MZ2^2*Pi^2*SW2) + 
 (3*CHWB*MH2*MW2*SW*A0i[aa0, MW2])/(32*CW*(-MH2 + MW2)*MZ2*Pi^2*SW2) - 
 (7*CHWB*CW2*MH2*MW2*SW*A0i[aa0, MW2])/(12*CW*(-MH2 + MW2)*MZ2*Pi^2*SW2) - 
 (3*CHWB*MW2^2*SW*A0i[aa0, MW2])/(16*CW*(-MH2 + MW2)*MZ2*Pi^2*SW2) + 
 (7*CHWB*CW2*MW2^2*SW*A0i[aa0, MW2])/(12*CW*(-MH2 + MW2)*MZ2*Pi^2*SW2) + 
 (17*CHWB*CW2*MZ2*SW*A0i[aa0, MW2])/(96*CW*(-MH2 + MW2)*Pi^2*SW2) + 
 (3*CHWB*CW2^2*MZ2*SW*A0i[aa0, MW2])/(16*CW*(-MH2 + MW2)*Pi^2*SW2) - 
 (17*CHWB*CW2*MH2*MZ2*SW*A0i[aa0, MW2])/(96*CW*MW2*(-MH2 + MW2)*Pi^2*SW2) - 
 (3*CHWB*CW2^2*MH2*MZ2*SW*A0i[aa0, MW2])/(16*CW*MW2*(-MH2 + MW2)*Pi^2*SW2) - 
 (CHWB*CW2^2*MH2*MZ2^2*SW*A0i[aa0, MW2])/(96*CW*MW2^2*(-MH2 + MW2)*Pi^2*
   SW2) + (CHWB*CW2^2*MZ2^2*SW*A0i[aa0, MW2])/(96*CW*MW2*(-MH2 + MW2)*Pi^2*
   SW2) + (53*CHD*MH2*SW2*A0i[aa0, MW2])/(192*(-MH2 + MW2)*Pi^2) - 
 (53*CHD*MW2*SW2*A0i[aa0, MW2])/(192*(-MH2 + MW2)*Pi^2) + 
 (53*CHWB*MH2*SW*SW2*A0i[aa0, MW2])/(96*CW*(-MH2 + MW2)*Pi^2) - 
 (53*CHWB*MW2*SW*SW2*A0i[aa0, MW2])/(96*CW*(-MH2 + MW2)*Pi^2) + 
 (3*CWw*MW*A0i[aa0, MW2])/(2*Pi^2*VMU) - (3*CWw*MW*MW2*A0i[aa0, MW2])/
  (4*MZ2*Pi^2*VMU) - (CHB*A0i[aa0, MZ2])/(8*Pi^2) - 
 (CHbox*A0i[aa0, MZ2])/(24*Pi^2) - (CHW*A0i[aa0, MZ2])/(8*Pi^2) - 
 (CHD*CW2*A0i[aa0, MZ2])/(8*Pi^2) + (CHbox*MH2*A0i[aa0, MZ2])/(48*MZ2*Pi^2) + 
 (CHB*MW2*A0i[aa0, MZ2])/(8*MZ2*Pi^2) - (CHW*MW2*A0i[aa0, MZ2])/
  (8*MZ2*Pi^2) + (CHD*CW2*MW2*A0i[aa0, MZ2])/(16*MZ2*Pi^2) + 
 (CHD*CW2*MZ2*A0i[aa0, MZ2])/(24*MW2*Pi^2) + (CHD*CW2*MZ2^2*A0i[aa0, MZ2])/
  (192*MW2^2*Pi^2) + (CHD*CW2*MW2*Nc*A0i[aa0, MZ2])/(72*MZ2*Pi^2) + 
 (21*CHWB*A0i[aa0, MZ2])/(64*CW*Pi^2*SW) - (17*CHWB*MW2^3*A0i[aa0, MZ2])/
  (16*CW*MZ2^3*Pi^2*SW) + (CHWB*MH2*MW2*A0i[aa0, MZ2])/
  (192*CW*MZ2^2*Pi^2*SW) + (107*CHWB*MW2^2*A0i[aa0, MZ2])/
  (32*CW*MZ2^2*Pi^2*SW) + (CHWB*MH2*A0i[aa0, MZ2])/(192*CW*MZ2*Pi^2*SW) - 
 (31*CHWB*MW2*A0i[aa0, MZ2])/(12*CW*MZ2*Pi^2*SW) + 
 (CHWB*MZ2*A0i[aa0, MZ2])/(64*CW*MW2*Pi^2*SW) + 
 (49*CHWB*Nc*A0i[aa0, MZ2])/(864*CW*Pi^2*SW) - 
 (11*CHWB*MW2^3*Nc*A0i[aa0, MZ2])/(18*CW*MZ2^3*Pi^2*SW) + 
 (509*CHWB*MW2^2*Nc*A0i[aa0, MZ2])/(432*CW*MZ2^2*Pi^2*SW) - 
 (449*CHWB*MW2*Nc*A0i[aa0, MZ2])/(864*CW*MZ2*Pi^2*SW) + 
 (CHWB*SW*A0i[aa0, MZ2])/(8*CW*Pi^2) - (CHWB*CW2*SW*A0i[aa0, MZ2])/
  (4*CW*Pi^2) - (CHWB*MW2^2*SW*A0i[aa0, MZ2])/(8*CW*MZ2^2*Pi^2) - 
 (CHWB*MH2*SW*A0i[aa0, MZ2])/(96*CW*MZ2*Pi^2) + 
 (CHWB*MW2*SW*A0i[aa0, MZ2])/(16*CW*MZ2*Pi^2) + 
 (CHWB*CW2*MW2*SW*A0i[aa0, MZ2])/(8*CW*MZ2*Pi^2) - 
 (CHWB*MZ2*SW*A0i[aa0, MZ2])/(96*CW*MW2*Pi^2) + 
 (CHWB*CW2*MZ2*SW*A0i[aa0, MZ2])/(12*CW*MW2*Pi^2) + 
 (CHWB*CW2*MZ2^2*SW*A0i[aa0, MZ2])/(96*CW*MW2^2*Pi^2) - 
 (CHWB*Nc*SW*A0i[aa0, MZ2])/(144*CW*Pi^2) - (7*CHWB*MW2*Nc*SW*A0i[aa0, MZ2])/
  (72*CW*MZ2*Pi^2) + (CHWB*CW2*MW2*Nc*SW*A0i[aa0, MZ2])/(36*CW*MZ2*Pi^2) + 
 (19*CHD*A0i[aa0, MZ2])/(128*Pi^2*SW2) - (CHD*CW2*A0i[aa0, MZ2])/
  (12*Pi^2*SW2) + (CHD*CW2^2*A0i[aa0, MZ2])/(8*Pi^2*SW2) + 
 (5*CHD*MW2^3*A0i[aa0, MZ2])/(32*MZ2^3*Pi^2*SW2) - 
 (CHD*MH2*MW2*A0i[aa0, MZ2])/(384*MZ2^2*Pi^2*SW2) - 
 (9*CHD*MW2^2*A0i[aa0, MZ2])/(64*MZ2^2*Pi^2*SW2) + 
 (CHD*CW2*MW2^2*A0i[aa0, MZ2])/(32*MZ2^2*Pi^2*SW2) + 
 (CHD*MH2*A0i[aa0, MZ2])/(384*MZ2*Pi^2*SW2) - 
 (11*CHD*MW2*A0i[aa0, MZ2])/(64*MZ2*Pi^2*SW2) - 
 (CHD*CW2*MW2*A0i[aa0, MZ2])/(32*MZ2*Pi^2*SW2) + 
 (CHD*MZ2*A0i[aa0, MZ2])/(128*MW2*Pi^2*SW2) + (CHD*CW2*MZ2*A0i[aa0, MZ2])/
  (192*MW2*Pi^2*SW2) - (CHD*CW2^2*MZ2*A0i[aa0, MZ2])/(24*MW2*Pi^2*SW2) - 
 (CHD*CW2^2*MZ2^2*A0i[aa0, MZ2])/(192*MW2^2*Pi^2*SW2) - 
 (CHD*Nc*A0i[aa0, MZ2])/(192*Pi^2*SW2) + (7*CHD*MW2^2*Nc*A0i[aa0, MZ2])/
  (96*MZ2^2*Pi^2*SW2) - (5*CHD*CW2*MW2^2*Nc*A0i[aa0, MZ2])/
  (144*MZ2^2*Pi^2*SW2) - (13*CHD*MW2*Nc*A0i[aa0, MZ2])/(192*MZ2*Pi^2*SW2) + 
 (5*CHD*CW2*MW2*Nc*A0i[aa0, MZ2])/(144*MZ2*Pi^2*SW2) - 
 (CHWB*A0i[aa0, MZ2])/(16*CW*Pi^2*SW*SW2) - (11*CHWB*MW2^4*A0i[aa0, MZ2])/
  (8*CW*MZ2^4*Pi^2*SW*SW2) + (69*CHWB*MW2^3*A0i[aa0, MZ2])/
  (16*CW*MZ2^3*Pi^2*SW*SW2) - (73*CHWB*MW2^2*A0i[aa0, MZ2])/
  (16*CW*MZ2^2*Pi^2*SW*SW2) + (27*CHWB*MW2*A0i[aa0, MZ2])/
  (16*CW*MZ2*Pi^2*SW*SW2) - (11*CHWB*MW2^4*Nc*A0i[aa0, MZ2])/
  (18*CW*MZ2^4*Pi^2*SW*SW2) + (59*CHWB*MW2^3*Nc*A0i[aa0, MZ2])/
  (36*CW*MZ2^3*Pi^2*SW*SW2) - (13*CHWB*MW2^2*Nc*A0i[aa0, MZ2])/
  (9*CW*MZ2^2*Pi^2*SW*SW2) + (5*CHWB*MW2*Nc*A0i[aa0, MZ2])/
  (12*CW*MZ2*Pi^2*SW*SW2) + (3*CHWB*SW*A0i[aa0, MZ2])/(32*CW*Pi^2*SW2) - 
 (CHWB*CW2*SW*A0i[aa0, MZ2])/(6*CW*Pi^2*SW2) + 
 (CHWB*CW2^2*SW*A0i[aa0, MZ2])/(4*CW*Pi^2*SW2) + 
 (CHWB*CW2*MW2^2*SW*A0i[aa0, MZ2])/(16*CW*MZ2^2*Pi^2*SW2) - 
 (3*CHWB*MW2*SW*A0i[aa0, MZ2])/(16*CW*MZ2*Pi^2*SW2) - 
 (CHWB*CW2*MW2*SW*A0i[aa0, MZ2])/(16*CW*MZ2*Pi^2*SW2) + 
 (CHWB*CW2*MZ2*SW*A0i[aa0, MZ2])/(96*CW*MW2*Pi^2*SW2) - 
 (CHWB*CW2^2*MZ2*SW*A0i[aa0, MZ2])/(12*CW*MW2*Pi^2*SW2) - 
 (CHWB*CW2^2*MZ2^2*SW*A0i[aa0, MZ2])/(96*CW*MW2^2*Pi^2*SW2) - 
 (5*CHWB*CW2*MW2^2*Nc*SW*A0i[aa0, MZ2])/(72*CW*MZ2^2*Pi^2*SW2) + 
 (5*CHWB*CW2*MW2*Nc*SW*A0i[aa0, MZ2])/(72*CW*MZ2*Pi^2*SW2) - 
 (5*CHD*CW2*SW2*A0i[aa0, MZ2])/(32*Pi^2) - (23*CHD*CW2*Nc*SW2*A0i[aa0, MZ2])/
  (432*Pi^2) - (5*CHWB*CW2*SW*SW2*A0i[aa0, MZ2])/(16*CW*Pi^2) - 
 (23*CHWB*CW2*Nc*SW*SW2*A0i[aa0, MZ2])/(216*CW*Pi^2) - 
 (3*CWw*MW*A0i[aa0, MZ2])/(4*Pi^2*VMU) + (5*CHD*MT2*Nc*B0i[bb0, MW2, 0, MT2])/
  (192*Pi^2) + (5*CHD*MT2^2*Nc*B0i[bb0, MW2, 0, MT2])/(192*MW2*Pi^2) + 
 (CHD*MW2*Nc*B0i[bb0, MW2, 0, MT2])/(96*Pi^2) + 
 (CHWB*MT2*Nc*B0i[bb0, MW2, 0, MT2])/(48*CW*Pi^2*SW) + 
 (CHWB*MT2^2*Nc*B0i[bb0, MW2, 0, MT2])/(48*CW*MW2*Pi^2*SW) - 
 (CHWB*MW2*Nc*B0i[bb0, MW2, 0, MT2])/(24*CW*Pi^2*SW) + 
 (CHWB*MT2*Nc*SW*B0i[bb0, MW2, 0, MT2])/(32*CW*Pi^2) + 
 (CHWB*MT2^2*Nc*SW*B0i[bb0, MW2, 0, MT2])/(32*CW*MW2*Pi^2) + 
 (CHWB*MW2*Nc*SW*B0i[bb0, MW2, 0, MT2])/(16*CW*Pi^2) + 
 (CHD*MW2*B0i[bb0, MW2, 0, MW2])/(4*Pi^2) - (CHD*MW2^2*B0i[bb0, MW2, 0, MW2])/
  (4*MZ2*Pi^2) + (CHWB*MW2*B0i[bb0, MW2, 0, MW2])/(2*CW*Pi^2*SW) - 
 (CHWB*MW2^2*B0i[bb0, MW2, 0, MW2])/(2*CW*MZ2*Pi^2*SW) - 
 (3*CHWB*MW2*SW*B0i[bb0, MW2, 0, MW2])/(4*CW*Pi^2) + 
 (CHWB*MW2^2*SW*B0i[bb0, MW2, 0, MW2])/(4*CW*MZ2*Pi^2) - 
 (3*CHD*MW2*SW2*B0i[bb0, MW2, 0, MW2])/(8*Pi^2) + 
 (CHD*MH2*B0i[bb0, MW2, MH2, MW2])/(48*Pi^2) + 
 (CHbox*MH2^2*B0i[bb0, MW2, MH2, MW2])/(6*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MH2^2*B0i[bb0, MW2, MH2, MW2])/(96*(MH2 - 4*MW2)*Pi^2) + 
 (CHW*MH2^2*B0i[bb0, MW2, MH2, MW2])/(4*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MH2^2*B0i[bb0, MW2, MH2, MW2])/(192*MW2*Pi^2) - 
 (CHbox*MH2^3*B0i[bb0, MW2, MH2, MW2])/(48*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (CHD*MH2^3*B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (CHD*MW2*B0i[bb0, MW2, MH2, MW2])/(16*Pi^2) - 
 (7*CHbox*MH2*MW2*B0i[bb0, MW2, MH2, MW2])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (17*CHD*MH2*MW2*B0i[bb0, MW2, MH2, MW2])/(96*(MH2 - 4*MW2)*Pi^2) - 
 (3*CHW*MH2*MW2*B0i[bb0, MW2, MH2, MW2])/(2*(MH2 - 4*MW2)*Pi^2) + 
 (CHbox*MW2^2*B0i[bb0, MW2, MH2, MW2])/((MH2 - 4*MW2)*Pi^2) - 
 (CHD*MW2^2*B0i[bb0, MW2, MH2, MW2])/(2*(MH2 - 4*MW2)*Pi^2) + 
 (2*CHW*MW2^2*B0i[bb0, MW2, MH2, MW2])/((MH2 - 4*MW2)*Pi^2) + 
 (CHWB*MH2*B0i[bb0, MW2, MH2, MW2])/(24*CW*Pi^2*SW) - 
 (CHWB*MH2^2*B0i[bb0, MW2, MH2, MW2])/(96*CW*MW2*Pi^2*SW) - 
 (CHWB*MW2*B0i[bb0, MW2, MH2, MW2])/(8*CW*Pi^2*SW) + 
 (CHWB*MH2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(16*MW*(MH2 - 4*MW2)*Pi^2) - 
 (CHWB*MH2^3*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(64*MW*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (CHWB*MH2*MW2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(16*MW*(MH2 - 4*MW2)*Pi^2) - 
 (CHWB*MW2^2*MZ*SW*B0i[bb0, MW2, MH2, MW2])/(2*MW*(MH2 - 4*MW2)*Pi^2) + 
 (31*CHD*MW2*B0i[bb0, MW2, MW2, MZ2])/(96*Pi^2) - 
 (7*CHD*MZ2*B0i[bb0, MW2, MW2, MZ2])/(32*Pi^2) - 
 (7*CHD*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(384*MW2*Pi^2) + 
 (17*CHWB*MW2*B0i[bb0, MW2, MW2, MZ2])/(24*CW*Pi^2*SW) + 
 (CHWB*MW2^2*B0i[bb0, MW2, MW2, MZ2])/(2*CW*MZ2*Pi^2*SW) - 
 (CHWB*MZ2*B0i[bb0, MW2, MW2, MZ2])/(6*CW*Pi^2*SW) - 
 (CHWB*MZ2^2*B0i[bb0, MW2, MW2, MZ2])/(96*CW*MW2*Pi^2*SW) - 
 (3*CHWB*MW2*SW*B0i[bb0, MW2, MW2, MZ2])/(16*CW*Pi^2) - 
 (5*CHWB*MZ2*SW*B0i[bb0, MW2, MW2, MZ2])/(16*CW*Pi^2) - 
 (CHWB*MZ2^2*SW*B0i[bb0, MW2, MW2, MZ2])/(64*CW*MW2*Pi^2) - 
 (3*CWw*MW*MW2*B0i[bb0, MW2, MW2, MZ2])/(Pi^2*VMU) + 
 (3*CWw*MW*MZ2*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^2*VMU) - 
 (CHB*MH2*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^2) - 
 (CHbox*MH2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^2) - 
 (CHD*MH2*B0i[bb0, MZ2, MH2, MZ2])/(96*Pi^2) - 
 (CHW*MH2*B0i[bb0, MZ2, MH2, MZ2])/(8*Pi^2) - 
 (CHB*MW2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^2) + 
 (CHW*MW2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^2) + 
 (CHbox*MH2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^2) + 
 (CHD*MH2^2*B0i[bb0, MZ2, MH2, MZ2])/(384*MZ2*Pi^2) + 
 (CHB*MH2*MW2*B0i[bb0, MZ2, MH2, MZ2])/(8*MZ2*Pi^2) - 
 (CHW*MH2*MW2*B0i[bb0, MZ2, MH2, MZ2])/(8*MZ2*Pi^2) + 
 (CHB*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^2) + 
 (CHbox*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^2) + 
 (CHD*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(32*Pi^2) + 
 (CHW*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^2) - 
 (CHWB*MH2*B0i[bb0, MZ2, MH2, MZ2])/(24*CW*Pi^2*SW) - 
 (CHWB*MH2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(16*MW*Pi^2*SW) - 
 (3*CHWB*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(8*MW*Pi^2*SW) - 
 (CHWB*MH2*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(8*MW*MZ2^2*Pi^2*SW) + 
 (CHWB*MH2^2*B0i[bb0, MZ2, MH2, MZ2])/(96*CW*MZ2*Pi^2*SW) + 
 (3*CHWB*MH2*MW2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(16*MW*MZ2*Pi^2*SW) + 
 (CHWB*MW2^2*MZ*B0i[bb0, MZ2, MH2, MZ2])/(4*MW*MZ2*Pi^2*SW) + 
 (CHWB*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(8*CW*Pi^2*SW) + 
 (CHWB*MZ*MZ2*B0i[bb0, MZ2, MH2, MZ2])/(8*MW*Pi^2*SW) + 
 (CHWB*MH2*SW*B0i[bb0, MZ2, MH2, MZ2])/(24*CW*Pi^2) - 
 (CHWB*MH2^2*SW*B0i[bb0, MZ2, MH2, MZ2])/(96*CW*MZ2*Pi^2) - 
 (CHWB*MZ2*SW*B0i[bb0, MZ2, MH2, MZ2])/(8*CW*Pi^2) + 
 (CHWB*MH2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(48*MW*Pi^2*SW) + 
 (CHWB*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(2*MW*Pi^2*SW) - 
 (CHWB*MH2^2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(192*MW*MZ2*Pi^2*SW) - 
 (CHWB*MH2*MW2*MZ*SW2*B0i[bb0, MZ2, MH2, MZ2])/(4*MW*MZ2*Pi^2*SW) - 
 (CHWB*MZ*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2])/(16*MW*Pi^2*SW) + 
 (11*CHD*MT2*Nc*B0i[bb0, MZ2, MT2, MT2])/(192*Pi^2) - 
 (CHD*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(48*Pi^2) + 
 (CHD*CW2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(144*Pi^2) - 
 (CHD*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(24*MZ2*Pi^2) + 
 (11*CHD*CW2*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(144*MZ2*Pi^2) + 
 (CHD*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(192*Pi^2) - 
 (11*CHWB*MT2*Nc*B0i[bb0, MZ2, MT2, MT2])/(144*CW*Pi^2*SW) + 
 (7*CHWB*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(36*CW*Pi^2*SW) + 
 (4*CHWB*MT2*MW2^3*Nc*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2^3*Pi^2*SW) - 
 (7*CHWB*MT2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2^2*Pi^2*SW) + 
 (2*CHWB*MW2^3*Nc*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2^2*Pi^2*SW) + 
 (7*CHWB*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(18*CW*MZ2*Pi^2*SW) - 
 (7*CHWB*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(18*CW*MZ2*Pi^2*SW) - 
 (CHWB*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(144*CW*Pi^2*SW) + 
 (11*CHWB*MT2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(144*CW*Pi^2) - 
 (CHWB*MW2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(36*CW*Pi^2) + 
 (CHWB*CW2*MW2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(72*CW*Pi^2) - 
 (CHWB*MT2*MW2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(18*CW*MZ2*Pi^2) + 
 (11*CHWB*CW2*MT2*MW2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(72*CW*MZ2*Pi^2) + 
 (CHWB*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(144*CW*Pi^2) - 
 (11*CHD*CW2*MT2*Nc*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^2*SW2) + 
 (CHD*CW2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^2*SW2) + 
 (CHD*CW2*MT2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(96*MZ2^2*Pi^2*SW2) + 
 (CHD*CW2*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(36*MZ2*Pi^2*SW2) - 
 (CHD*CW2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(96*MZ2*Pi^2*SW2) - 
 (CHD*CW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(288*Pi^2*SW2) - 
 (11*CHWB*CW2*MT2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(144*CW*Pi^2*SW2) + 
 (CHWB*CW2*MW2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(36*CW*Pi^2*SW2) + 
 (CHWB*CW2*MT2*MW2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(48*CW*MZ2^2*Pi^2*SW2) + 
 (CHWB*CW2*MT2*MW2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(18*CW*MZ2*Pi^2*SW2) - 
 (CHWB*CW2*MW2^2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(48*CW*MZ2*Pi^2*SW2) - 
 (CHWB*CW2*MZ2*Nc*SW*B0i[bb0, MZ2, MT2, MT2])/(144*CW*Pi^2*SW2) - 
 (7*CHD*CW2*MT2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(864*Pi^2) - 
 (17*CHD*CW2*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(864*Pi^2) + 
 (73*CHWB*MT2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(864*CW*Pi^2*SW) - 
 (47*CHWB*MW2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(216*CW*Pi^2*SW) + 
 (4*CHWB*MT2*MW2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2^2*Pi^2*SW) - 
 (47*CHWB*MT2*MW2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(108*CW*MZ2*Pi^2*SW) + 
 (2*CHWB*MW2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(9*CW*MZ2*Pi^2*SW) + 
 (23*CHWB*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(864*CW*Pi^2*SW) - 
 (7*CHWB*CW2*MT2*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(432*CW*Pi^2) - 
 (17*CHWB*CW2*MZ2*Nc*SW*SW2*B0i[bb0, MZ2, MT2, MT2])/(432*CW*Pi^2) + 
 (49*CHD*MW2*B0i[bb0, MZ2, MW2, MW2])/(192*Pi^2) + 
 (7*CHD*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(16*MZ2^2*Pi^2) + 
 (73*CHD*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(96*MZ2*Pi^2) + 
 (CHD*MZ2*B0i[bb0, MZ2, MW2, MW2])/(128*Pi^2) - 
 (9*CHWB*MW2*B0i[bb0, MZ2, MW2, MW2])/(16*CW*Pi^2*SW) - 
 (CHWB*MW2^4*B0i[bb0, MZ2, MW2, MW2])/(CW*MZ2^3*Pi^2*SW) + 
 (CHWB*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(24*CW*MZ2^2*Pi^2*SW) + 
 (CHWB*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(2*CW*MZ2*Pi^2*SW) - 
 (CHWB*MZ2*B0i[bb0, MZ2, MW2, MW2])/(96*CW*Pi^2*SW) + 
 (11*CHWB*MW2*SW*B0i[bb0, MZ2, MW2, MW2])/(48*CW*Pi^2) + 
 (CHWB*MW2^3*SW*B0i[bb0, MZ2, MW2, MW2])/(4*CW*MZ2^2*Pi^2) + 
 (13*CHWB*MW2^2*SW*B0i[bb0, MZ2, MW2, MW2])/(24*CW*MZ2*Pi^2) + 
 (CHWB*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/(96*CW*Pi^2) - 
 (19*CHD*CW2*MW2*B0i[bb0, MZ2, MW2, MW2])/(96*Pi^2*SW2) + 
 (CHD*CW2*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(8*MZ2^2*Pi^2*SW2) + 
 (CHD*CW2*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2*Pi^2*SW2) - 
 (CHD*CW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(96*Pi^2*SW2) - 
 (19*CHWB*CW2*MW2*SW*B0i[bb0, MZ2, MW2, MW2])/(48*CW*Pi^2*SW2) + 
 (CHWB*CW2*MW2^3*SW*B0i[bb0, MZ2, MW2, MW2])/(4*CW*MZ2^2*Pi^2*SW2) + 
 (CHWB*CW2*MW2^2*SW*B0i[bb0, MZ2, MW2, MW2])/(6*CW*MZ2*Pi^2*SW2) - 
 (CHWB*CW2*MZ2*SW*B0i[bb0, MZ2, MW2, MW2])/(48*CW*Pi^2*SW2) + 
 (23*CHWB*MW2*SW2*B0i[bb0, MZ2, MW2, MW2])/(32*CW*Pi^2*SW) - 
 (CHWB*MW2^3*SW2*B0i[bb0, MZ2, MW2, MW2])/(8*CW*MZ2^2*Pi^2*SW) + 
 (15*CHWB*MW2^2*SW2*B0i[bb0, MZ2, MW2, MW2])/(16*CW*MZ2*Pi^2*SW) + 
 (CHWB*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2])/(64*CW*Pi^2*SW) + 
 (15*CWw*MW*MW2*B0i[bb0, MZ2, MW2, MW2])/(8*Pi^2*VMU) + 
 (3*CWw*MW*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(4*MZ2*Pi^2*VMU) - 
 (3*CWw*MW*MZ2*B0i[bb0, MZ2, MW2, MW2])/(8*Pi^2*VMU) + 
 (5*CHD*MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*Pi^2) - 
 (7*CHD*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*MZ2^2*Pi^2) - 
 (3*CHD*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*MZ2*Pi^2) - 
 (3*CHWB*MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*Pi^2*SW) - 
 (CHWB*MW2^5*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*CW*MZ2^3*Pi^2*SW) + 
 (CHWB*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*MZ2^2*Pi^2*SW) + 
 (CHWB*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(CW*MZ2*Pi^2*SW) + 
 (CHWB*MW2^2*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*CW*Pi^2) - 
 (CHWB*MW2^4*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*MZ2^2*Pi^2) - 
 (CHWB*MW2^3*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*MZ2*Pi^2) - 
 (CHD*CW2*MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*Pi^2*SW2) + 
 (CHD*CW2*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*MZ2^2*Pi^2*SW2) + 
 (CHD*CW2*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*MZ2*Pi^2*SW2) - 
 (CHWB*CW2*MW2^2*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*CW*Pi^2*SW2) + 
 (CHWB*CW2*MW2^4*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*MZ2^2*Pi^2*SW2) + 
 (CHWB*CW2*MW2^3*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*MZ2*Pi^2*SW2) + 
 (3*CHWB*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*CW*Pi^2*SW) - 
 (11*CHWB*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*CW*MZ2^2*Pi^2*SW) - 
 (5*CHWB*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*MZ2*Pi^2*SW) + 
 (3*CWw*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*MW*Pi^2*VMU) - 
 (3*CHD*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^2) - 
 (7*CHD*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*MZ2*Pi^2) + 
 (7*CHD*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^2) + 
 (3*CHD*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^2) + 
 (CHWB*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*CW*Pi^2*SW) - 
 (CHWB*MW2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*MZ2^2*Pi^2*SW) - 
 (CHWB*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*Pi^2*SW) - 
 (CHWB*MW2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*Pi^2) - 
 (CHWB*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*MZ2*Pi^2) + 
 (CHWB*MW2*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*Pi^2) + 
 (CHWB*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*Pi^2) + 
 (CHD*CW2*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*Pi^2*SW2) + 
 (CHD*CW2*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*MZ2*Pi^2*SW2) - 
 (CHD*CW2*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*Pi^2*SW2) - 
 (CHD*CW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*Pi^2*SW2) + 
 (CHWB*CW2*MW2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*Pi^2*SW2) + 
 (CHWB*CW2*MW2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*MZ2*Pi^2*SW2) - 
 (CHWB*CW2*MW2*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*Pi^2*SW2) - 
 (CHWB*CW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*Pi^2*SW2) - 
 (CHWB*MW2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(2*CW*Pi^2*SW) - 
 (9*CHWB*MW2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*CW*MZ2*Pi^2*SW) + 
 (3*CHWB*MW2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*CW*Pi^2*SW) + 
 (CHWB*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*CW*Pi^2*SW) + 
 (3*CHD*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*Pi^2) - 
 (27*CHD*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*Pi^2) + 
 (CHD*CW2*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/Pi^2 + 
 (39*CHD*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*Pi^2) - 
 (5*CHD*CW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*Pi^2) - 
 (9*CHD*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*MW2*Pi^2) + 
 (3*CHD*CW2*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*MW2*Pi^2) - 
 (15*CHWB*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*Pi^2*SW) + 
 (6*CHWB*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*MZ2*Pi^2*SW) + 
 (49*CHWB*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*CW*Pi^2*SW) - 
 (13*CHWB*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*CW*Pi^2*SW) + 
 (2*CHWB*CW2*MW2*MZ2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*Pi^2) - 
 (5*CHWB*CW2*MZ2^2*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*CW*Pi^2) + 
 (3*CHWB*CW2*MZ2^3*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*CW*MW2*Pi^2) + 
 (7*CHWB*MW2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*Pi^2*SW) - 
 (33*CHWB*MW2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*CW*Pi^2*SW) + 
 (9*CHWB*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*CW*Pi^2*SW) + 
 (3*CHWB*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*CW*MW2*Pi^2*SW) - 
 (2*CHWB*MW2*MZ2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(CW*Pi^2) + 
 (5*CHWB*MZ2^2*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*CW*Pi^2) - 
 (3*CHWB*MZ2^3*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(4*CW*MW2*Pi^2) + 
 (MW2*Ced[Leff, Leff, 1, 1])/(36*Pi^2) - (MZ2*Ced[Leff, Leff, 1, 1])/
  (24*Pi^2) + (MZ2^2*Ced[Leff, Leff, 1, 1])/(72*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 1, 1])/(48*MW2*Pi^2) + 
 (MW2*Ced[Leff, Leff, 2, 2])/(36*Pi^2) - (MZ2*Ced[Leff, Leff, 2, 2])/
  (24*Pi^2) + (MZ2^2*Ced[Leff, Leff, 2, 2])/(72*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 2, 2])/(48*MW2*Pi^2) + 
 (MW2*Ced[Leff, Leff, 3, 3])/(36*Pi^2) - (MZ2*Ced[Leff, Leff, 3, 3])/
  (24*Pi^2) + (MZ2^2*Ced[Leff, Leff, 3, 3])/(72*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Ced[Leff, Leff, 3, 3])/(48*MW2*Pi^2) - 
 (7*MW2*Cee[Leff, Leff, 1, 1])/(72*Pi^2) + (7*MZ2*Cee[Leff, Leff, 1, 1])/
  (48*Pi^2) - (7*MZ2^2*Cee[Leff, Leff, 1, 1])/(144*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 1, 1])/(48*MW2*Pi^2) - 
 (MW2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(4*Pi^2) + 
 (3*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(8*Pi^2) - 
 (MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 1, 1])/(8*MW2*Pi^2) - 
 (7*MW2*Cee[Leff, Leff, 2, 2])/(72*Pi^2) + (7*MZ2*Cee[Leff, Leff, 2, 2])/
  (48*Pi^2) - (7*MZ2^2*Cee[Leff, Leff, 2, 2])/(144*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 2, 2])/(48*MW2*Pi^2) - 
 (MW2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(4*Pi^2) + 
 (3*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(8*Pi^2) - 
 (MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 2, 2])/(8*MW2*Pi^2) - 
 (7*MW2*Cee[Leff, Leff, 3, 3])/(72*Pi^2) + (7*MZ2*Cee[Leff, Leff, 3, 3])/
  (48*Pi^2) - (7*MZ2^2*Cee[Leff, Leff, 3, 3])/(144*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cee[Leff, Leff, 3, 3])/(48*MW2*Pi^2) - 
 (MW2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(4*Pi^2) + 
 (3*MZ2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(8*Pi^2) - 
 (MZ2^2*B0i[bb1, MZ2, 0, 0]*Cee[Leff, Leff, 3, 3])/(8*MW2*Pi^2) - 
 (MW2*Ceu[Leff, Leff, 1, 1])/(18*Pi^2) + (MZ2*Ceu[Leff, Leff, 1, 1])/
  (12*Pi^2) - (MZ2^2*Ceu[Leff, Leff, 1, 1])/(36*MW2*Pi^2) + 
 (A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(8*Pi^2) - 
 (MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(12*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 1, 1])/(24*MW2*Pi^2) - 
 (MW2*Ceu[Leff, Leff, 2, 2])/(18*Pi^2) + (MZ2*Ceu[Leff, Leff, 2, 2])/
  (12*Pi^2) - (MZ2^2*Ceu[Leff, Leff, 2, 2])/(36*MW2*Pi^2) + 
 (A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(8*Pi^2) - 
 (MW2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(12*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MZ2]*Ceu[Leff, Leff, 2, 2])/(24*MW2*Pi^2) + 
 (MT2*Ceu[Leff, Leff, 3, 3])/(4*Pi^2) + (MW2*Ceu[Leff, Leff, 3, 3])/
  (36*Pi^2) - (MT2*MW2*Ceu[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) - 
 (MZ2*Ceu[Leff, Leff, 3, 3])/(24*Pi^2) - (MT2*MZ2*Ceu[Leff, Leff, 3, 3])/
  (12*MW2*Pi^2) + (MZ2^2*Ceu[Leff, Leff, 3, 3])/(72*MW2*Pi^2) - 
 (A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(4*Pi^2) + 
 (MW2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MT2]*Ceu[Leff, Leff, 3, 3])/(12*MW2*Pi^2) + 
 (MT2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(16*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(12*Pi^2) - 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(8*Pi^2) + 
 (MT2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(96*MW2*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Ceu[Leff, Leff, 3, 3])/(24*MW2*Pi^2) - 
 (MH2*MZ2*Nc*SW2*CHd[1, 1])/(108*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*Nc*SW2*CHd[1, 1])/(27*(MH2 - 4*MW2)*Pi^2) - 
 (Nc*A0i[aa0, MZ2]*CHd[1, 1])/(72*Pi^2) + (MW2*Nc*A0i[aa0, MZ2]*CHd[1, 1])/
  (72*MZ2*Pi^2) - (MH2*MZ2*Nc*SW2*CHd[2, 2])/(108*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*Nc*SW2*CHd[2, 2])/(27*(MH2 - 4*MW2)*Pi^2) - 
 (Nc*A0i[aa0, MZ2]*CHd[2, 2])/(72*Pi^2) + (MW2*Nc*A0i[aa0, MZ2]*CHd[2, 2])/
  (72*MZ2*Pi^2) + (MH2*MW2*Nc*CHd[3, 3])/(108*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*Nc*CHd[3, 3])/(27*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MZ2*Nc*CHd[3, 3])/(108*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*Nc*CHd[3, 3])/(27*(MH2 - 4*MW2)*Pi^2) - 
 (Nc*A0i[aa0, MZ2]*CHd[3, 3])/(72*Pi^2) + (MW2*Nc*A0i[aa0, MZ2]*CHd[3, 3])/
  (72*MZ2*Pi^2) - (MH2*MZ2*SW2*CHe[1, 1])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*SW2*CHe[1, 1])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHe[1, 1])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHe[1, 1])/
  (24*MZ2*Pi^2) - (MH2*MZ2*SW2*CHe[2, 2])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*SW2*CHe[2, 2])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHe[2, 2])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHe[2, 2])/
  (24*MZ2*Pi^2) + (MH2*MW2*CHe[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*CHe[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MZ2*CHe[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*CHe[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHe[3, 3])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHe[3, 3])/
  (24*MZ2*Pi^2) + (MH2*CHe[Leff, Leff])/(192*Pi^2) - 
 (11*MH2^2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (77*MW2*CHe[Leff, Leff])/(576*Pi^2) - (4433*MH2*MW2*CHe[Leff, Leff])/
  (576*(MH2 - 4*MW2)*Pi^2) + (4541*MW2^2*CHe[Leff, Leff])/
  (144*(MH2 - 4*MW2)*Pi^2) + (341*MH2*MW2^2*CHe[Leff, Leff])/
  (96*(MH2 - 4*MW2)*MZ2*Pi^2) - (341*MW2^3*CHe[Leff, Leff])/
  (24*(MH2 - 4*MW2)*MZ2*Pi^2) - (95*MZ2*CHe[Leff, Leff])/(1152*Pi^2) + 
 (13*CW2*MZ2*CHe[Leff, Leff])/(72*Pi^2) + (2089*MH2*MZ2*CHe[Leff, Leff])/
  (384*(MH2 - 4*MW2)*Pi^2) - (MH2^3*MZ2*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*MW2^2*Pi^2) - (MH2*MZ2*CHe[Leff, Leff])/(384*MW2*Pi^2) + 
 (11*MH2^2*MZ2*CHe[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (2125*MW2*MZ2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^2) + 
 (2239*MZ2^2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^2) + 
 (MZ2^2*CHe[Leff, Leff])/(128*MW2*Pi^2) - (5*CW2*MZ2^2*CHe[Leff, Leff])/
  (72*MW2*Pi^2) - (2239*MH2*MZ2^2*CHe[Leff, Leff])/
  (2304*(MH2 - 4*MW2)*MW2*Pi^2) - (CW2*MZ2^3*CHe[Leff, Leff])/
  (96*MW2^2*Pi^2) - (103*MH2*MZ2^3*CHe[Leff, Leff])/
  (768*(MH2 - 4*MW2)*MW2^2*Pi^2) + (103*MZ2^3*CHe[Leff, Leff])/
  (192*(MH2 - 4*MW2)*MW2*Pi^2) - (MT2*Nc*CHe[Leff, Leff])/(96*Pi^2) - 
 (CW2*MT2*Nc*CHe[Leff, Leff])/(72*Pi^2) - (7*MH2*MT2*Nc*CHe[Leff, Leff])/
  (288*(MH2 - 4*MW2)*Pi^2) + (MT2^2*Nc*CHe[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^2) - (MH2*MT2^2*Nc*CHe[Leff, Leff])/
  (48*(MH2 - 4*MW2)*MW2*Pi^2) - (MW2*Nc*CHe[Leff, Leff])/(24*Pi^2) - 
 (CW2*MW2*Nc*CHe[Leff, Leff])/(216*Pi^2) - (7*MH2*MW2*Nc*CHe[Leff, Leff])/
  (48*(MH2 - 4*MW2)*Pi^2) + (7*MT2*MW2*Nc*CHe[Leff, Leff])/
  (72*(MH2 - 4*MW2)*Pi^2) + (7*MW2^2*Nc*CHe[Leff, Leff])/
  (12*(MH2 - 4*MW2)*Pi^2) + (CW2*MT2*MW2*Nc*CHe[Leff, Leff])/(36*MZ2*Pi^2) - 
 (MH2*MT2*MW2*Nc*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (MT2*MW2^2*Nc*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (MZ2*Nc*CHe[Leff, Leff])/(48*Pi^2) + (CW2*MZ2*Nc*CHe[Leff, Leff])/
  (432*Pi^2) + (5*MH2*MZ2*Nc*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^2) - 
 (19*MT2*MZ2*Nc*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MT2^2*MZ2*Nc*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MT2*MZ2*Nc*CHe[Leff, Leff])/(192*MW2*Pi^2) + 
 (19*MH2*MT2*MZ2*Nc*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MT2^2*MZ2*Nc*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (5*MW2*MZ2*Nc*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*Pi^2) - 
 (MZ2^2*Nc*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MZ2^2*Nc*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (67*CW2*MW2*CHe[Leff, Leff])/(576*Pi^2*SW2) - 
 (25*CW2^2*MW2*CHe[Leff, Leff])/(576*Pi^2*SW2) + 
 (CW2*MW2^3*CHe[Leff, Leff])/(2*MZ2^2*Pi^2*SW2) - 
 (3*CW2*MW2^2*CHe[Leff, Leff])/(8*MZ2*Pi^2*SW2) + 
 (53*CW2*MZ2*CHe[Leff, Leff])/(384*Pi^2*SW2) - 
 (61*CW2^2*MZ2*CHe[Leff, Leff])/(384*Pi^2*SW2) - 
 (7*CW2*MZ2^2*CHe[Leff, Leff])/(288*MW2*Pi^2*SW2) + 
 (5*CW2^2*MZ2^2*CHe[Leff, Leff])/(72*MW2*Pi^2*SW2) + 
 (CW2^2*MZ2^3*CHe[Leff, Leff])/(96*MW2^2*Pi^2*SW2) - 
 (23*CW2*MT2*Nc*CHe[Leff, Leff])/(216*Pi^2*SW2) - 
 (47*CW2*MW2*Nc*CHe[Leff, Leff])/(864*Pi^2*SW2) - 
 (CW2^2*MW2*Nc*CHe[Leff, Leff])/(54*Pi^2*SW2) - 
 (25*CW2*MT2*MW2^2*Nc*CHe[Leff, Leff])/(216*MZ2^2*Pi^2*SW2) + 
 (89*CW2*MT2*MW2*Nc*CHe[Leff, Leff])/(432*MZ2*Pi^2*SW2) + 
 (CW2*MW2^2*Nc*CHe[Leff, Leff])/(144*MZ2*Pi^2*SW2) + 
 (29*CW2*MZ2*Nc*CHe[Leff, Leff])/(432*Pi^2*SW2) + 
 (CW2^2*MZ2*Nc*CHe[Leff, Leff])/(108*Pi^2*SW2) + 
 (7*CW2*MT2*MZ2*Nc*CHe[Leff, Leff])/(432*MW2*Pi^2*SW2) - 
 (CW2*MZ2^2*Nc*CHe[Leff, Leff])/(48*MW2*Pi^2*SW2) + 
 (433*MW2*SW2*CHe[Leff, Leff])/(576*Pi^2) - (433*MZ2*SW2*CHe[Leff, Leff])/
  (1152*Pi^2) - (7*CW2*MZ2*SW2*CHe[Leff, Leff])/(24*Pi^2) + 
 (7*CW2*MZ2^2*SW2*CHe[Leff, Leff])/(48*MW2*Pi^2) - 
 (CW2*MT2*Nc*SW2*CHe[Leff, Leff])/(216*Pi^2) - 
 (2*MW2*Nc*SW2*CHe[Leff, Leff])/(27*Pi^2) + (MZ2*Nc*SW2*CHe[Leff, Leff])/
  (27*Pi^2) - (5*CW2*MZ2*Nc*SW2*CHe[Leff, Leff])/(48*Pi^2) + 
 (CW2*MT2*MZ2*Nc*SW2*CHe[Leff, Leff])/(432*MW2*Pi^2) + 
 (5*CW2*MZ2^2*Nc*SW2*CHe[Leff, Leff])/(96*MW2*Pi^2) - 
 (MH2*A0i[aa0, MH2]*CHe[Leff, Leff])/(384*(MH2 - MW2)*Pi^2) + 
 (MH2*A0i[aa0, MH2]*CHe[Leff, Leff])/(64*MW2*Pi^2) - 
 (MH2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^2) - 
 (MH2*A0i[aa0, MH2]*CHe[Leff, Leff])/(96*MZ2*Pi^2) + 
 (MH2^2*A0i[aa0, MH2]*CHe[Leff, Leff])/(96*(MH2 - MW2)*MZ2*Pi^2) - 
 (MH2*MW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MZ2*Pi^2) - 
 (MH2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(192*MW2^2*Pi^2) + 
 (MH2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(384*(MH2 - MW2)*MW2*Pi^2) - 
 (CW2*MH2*A0i[aa0, MH2]*CHe[Leff, Leff])/(64*MW2*Pi^2*SW2) + 
 (CW2*MH2*A0i[aa0, MH2]*CHe[Leff, Leff])/(96*MZ2*Pi^2*SW2) + 
 (CW2*MH2*MZ2*A0i[aa0, MH2]*CHe[Leff, Leff])/(192*MW2^2*Pi^2*SW2) + 
 (MH2^2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^2) - 
 (MH2^2*MZ2*SW2*A0i[aa0, MH2]*CHe[Leff, Leff])/(384*(MH2 - MW2)*MW2^2*Pi^2) - 
 (Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/(36*Pi^2) + 
 (CW2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/(72*Pi^2) - 
 (MT2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/(32*MW2*Pi^2) + 
 (MW2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/(12*MZ2*Pi^2) - 
 (CW2*MW2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/(36*MZ2*Pi^2) + 
 (MT2*MZ2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/(64*MW2^2*Pi^2) - 
 (MZ2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/(144*MW2*Pi^2) - 
 (CW2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/(24*Pi^2*SW2) + 
 (CW2*MT2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/(48*MW2*Pi^2*SW2) + 
 (CW2*MW2^2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/(24*MZ2^2*Pi^2*SW2) - 
 (CW2*MW2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/(48*MZ2*Pi^2*SW2) - 
 (CW2*MT2*MZ2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/(96*MW2^2*Pi^2*SW2) + 
 (CW2*MZ2*Nc*A0i[aa0, MT2]*CHe[Leff, Leff])/(48*MW2*Pi^2*SW2) + 
 (17*CW2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(216*Pi^2) + 
 (2*MW2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(27*MT2*Pi^2) - 
 (MZ2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(27*MT2*Pi^2) - 
 (17*CW2*MZ2*Nc*SW2*A0i[aa0, MT2]*CHe[Leff, Leff])/(432*MW2*Pi^2) - 
 (A0i[aa0, MW2]*CHe[Leff, Leff])/Pi^2 - (MH2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (96*MW2*Pi^2) + (MH2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - MW2)*MW2*Pi^2) - (59*MH2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (96*(-MH2 + MW2)*Pi^2) + (59*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (96*(-MH2 + MW2)*Pi^2) + (MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (4*MZ2^2*Pi^2) + (MH2*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (4*(-MH2 + MW2)*MZ2^2*Pi^2) - (MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (4*(-MH2 + MW2)*MZ2^2*Pi^2) + (7*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*MZ2*Pi^2) + (7*MH2*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*(-MH2 + MW2)*MZ2*Pi^2) - (7*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*(-MH2 + MW2)*MZ2*Pi^2) + (MH2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*MW2^2*Pi^2) - (MH2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)*MW2^2*Pi^2) + (55*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (96*MW2*Pi^2) - (73*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*(-MH2 + MW2)*Pi^2) - (3*CW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)*Pi^2) + (73*MH2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*MW2*(-MH2 + MW2)*Pi^2) + (3*CW2*MH2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*MW2*(-MH2 + MW2)*Pi^2) - (17*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*MW2^2*Pi^2) - (17*MH2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*MW2^2*(-MH2 + MW2)*Pi^2) - 
 (CW2*MH2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(12*MW2^2*(-MH2 + MW2)*Pi^2) + 
 (17*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*MW2*(-MH2 + MW2)*Pi^2) + 
 (CW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(12*MW2*(-MH2 + MW2)*Pi^2) - 
 (CW2*MH2*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*MW2^3*(-MH2 + MW2)*Pi^2) + (CW2*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*MW2^2*(-MH2 + MW2)*Pi^2) - (Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (12*Pi^2) + (MZ2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(24*MW2*Pi^2) + 
 (CW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(Pi^2*SW2) + 
 (773*MH2*A0i[aa0, MW2]*CHe[Leff, Leff])/(384*(MH2 - MW2)*Pi^2*SW2) + 
 (CW2*MH2*A0i[aa0, MW2]*CHe[Leff, Leff])/(96*MW2*Pi^2*SW2) - 
 (361*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*Pi^2*SW2) - 
 (15*MH2*A0i[aa0, MW2]*CHe[Leff, Leff])/(64*(-MH2 + MW2)*Pi^2*SW2) + 
 (65*CW2*MH2*A0i[aa0, MW2]*CHe[Leff, Leff])/(96*(-MH2 + MW2)*Pi^2*SW2) + 
 (31*CW2^2*MH2*A0i[aa0, MW2]*CHe[Leff, Leff])/(96*(-MH2 + MW2)*Pi^2*SW2) + 
 (3*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(8*(-MH2 + MW2)*Pi^2*SW2) - 
 (65*CW2*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(96*(-MH2 + MW2)*Pi^2*SW2) - 
 (31*CW2^2*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(96*(-MH2 + MW2)*Pi^2*SW2) + 
 (7*MH2*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(8*(MH2 - MW2)*MZ2^3*Pi^2*SW2) - 
 (7*MW2^4*A0i[aa0, MW2]*CHe[Leff, Leff])/(8*(MH2 - MW2)*MZ2^3*Pi^2*SW2) - 
 (CW2*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(4*MZ2^2*Pi^2*SW2) + 
 (MH2*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(48*(MH2 - MW2)*MZ2^2*Pi^2*SW2) - 
 (MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(48*(MH2 - MW2)*MZ2^2*Pi^2*SW2) + 
 (CW2*MH2*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(4*(-MH2 + MW2)*MZ2^2*Pi^2*
   SW2) - (CW2*MW2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (4*(-MH2 + MW2)*MZ2^2*Pi^2*SW2) - (7*CW2*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*MZ2*Pi^2*SW2) - (473*MH2*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*(MH2 - MW2)*MZ2*Pi^2*SW2) + (19*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (8*(MH2 - MW2)*MZ2*Pi^2*SW2) + (3*MH2*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (32*(-MH2 + MW2)*MZ2*Pi^2*SW2) - 
 (17*CW2*MH2*MW2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (24*(-MH2 + MW2)*MZ2*Pi^2*SW2) - (3*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (16*(-MH2 + MW2)*MZ2*Pi^2*SW2) + 
 (17*CW2*MW2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(24*(-MH2 + MW2)*MZ2*Pi^2*
   SW2) + (63*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(128*(MH2 - MW2)*Pi^2*SW2) - 
 (CW2*MH2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*MW2^2*Pi^2*SW2) - 
 (55*CW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(96*MW2*Pi^2*SW2) - 
 (103*MH2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^2*SW2) - 
 (9*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(64*(-MH2 + MW2)*Pi^2*SW2) + 
 (71*CW2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(-MH2 + MW2)*Pi^2*SW2) + 
 (67*CW2^2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(-MH2 + MW2)*Pi^2*SW2) + 
 (3*MH2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/(32*MW2*(-MH2 + MW2)*Pi^2*SW2) - 
 (71*CW2*MH2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*MW2*(-MH2 + MW2)*Pi^2*SW2) - 
 (67*CW2^2*MH2*MZ2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*MW2*(-MH2 + MW2)*Pi^2*SW2) + 
 (17*CW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*MW2^2*Pi^2*SW2) + 
 (17*MH2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(384*(MH2 - MW2)*MW2^2*Pi^2*
   SW2) - (17*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (384*(MH2 - MW2)*MW2*Pi^2*SW2) + 
 (17*CW2*MH2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*MW2^2*(-MH2 + MW2)*Pi^2*SW2) + 
 (CW2^2*MH2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (12*MW2^2*(-MH2 + MW2)*Pi^2*SW2) - 
 (17*CW2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*MW2*(-MH2 + MW2)*Pi^2*
   SW2) - (CW2^2*MZ2^2*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (12*MW2*(-MH2 + MW2)*Pi^2*SW2) + 
 (CW2^2*MH2*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/
  (192*MW2^3*(-MH2 + MW2)*Pi^2*SW2) - 
 (CW2^2*MZ2^3*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*MW2^2*(-MH2 + MW2)*Pi^2*
   SW2) + (CW2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(12*Pi^2*SW2) + 
 (3*MH2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*(MH2 - MW2)*Pi^2*SW2) - 
 (3*MW2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*(MH2 - MW2)*Pi^2*SW2) - 
 (MH2*MW2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(8*(MH2 - MW2)*MZ2*Pi^2*SW2) + 
 (MW2^2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(8*(MH2 - MW2)*MZ2*Pi^2*SW2) + 
 (MZ2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*(MH2 - MW2)*Pi^2*SW2) - 
 (CW2*MZ2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(24*MW2*Pi^2*SW2) - 
 (MH2*MZ2*Nc*A0i[aa0, MW2]*CHe[Leff, Leff])/(16*(MH2 - MW2)*MW2*Pi^2*SW2) + 
 (53*MH2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(96*(-MH2 + MW2)*Pi^2) - 
 (53*MW2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(96*(-MH2 + MW2)*Pi^2) + 
 (53*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*(-MH2 + MW2)*Pi^2) - 
 (53*MH2*MZ2*SW2*A0i[aa0, MW2]*CHe[Leff, Leff])/(192*MW2*(-MH2 + MW2)*Pi^2) - 
 (5*CW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*Pi^2) + 
 (CW2*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(8*MZ2*Pi^2) + 
 (5*CW2*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(24*MW2*Pi^2) - 
 (CW2*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*MW2^2*Pi^2) - 
 (CW2*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(192*MW2^3*Pi^2) - 
 (CW2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(72*Pi^2) + 
 (CW2*MW2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(36*MZ2*Pi^2) - 
 (A0i[aa0, MZ2]*CHe[Leff, Leff])/(12*Pi^2*SW2) - 
 (CW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(24*Pi^2*SW2) + 
 (CW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(4*Pi^2*SW2) - 
 (MH2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*MW2*Pi^2*SW2) + 
 (CW2*MH2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(192*MW2*Pi^2*SW2) + 
 (3*MW2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*MZ2^3*Pi^2*SW2) - 
 (MH2*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(192*MZ2^2*Pi^2*SW2) - 
 (9*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*MZ2^2*Pi^2*SW2) - 
 (CW2*MW2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*MZ2^2*Pi^2*SW2) + 
 (MH2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(128*MZ2*Pi^2*SW2) - 
 (CW2*MH2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(96*MZ2*Pi^2*SW2) + 
 (91*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(192*MZ2*Pi^2*SW2) + 
 (CW2*MW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*MZ2*Pi^2*SW2) - 
 (5*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*MW2*Pi^2*SW2) + 
 (CW2*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(48*MW2*Pi^2*SW2) - 
 (5*CW2^2*MZ2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(24*MW2*Pi^2*SW2) - 
 (MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(384*MW2^2*Pi^2*SW2) + 
 (CW2^2*MZ2^2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*MW2^2*Pi^2*SW2) + 
 (CW2^2*MZ2^3*A0i[aa0, MZ2]*CHe[Leff, Leff])/(192*MW2^3*Pi^2*SW2) + 
 (13*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(192*Pi^2*SW2) + 
 (CW2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*Pi^2*SW2) + 
 (7*MW2^2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(48*MZ2^2*Pi^2*SW2) - 
 (5*CW2*MW2^2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(72*MZ2^2*Pi^2*SW2) - 
 (31*MW2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MZ2*Pi^2*SW2) + 
 (CW2*MW2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(144*MZ2*Pi^2*SW2) + 
 (MZ2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(576*MW2*Pi^2*SW2) + 
 (CW2*MZ2*Nc*A0i[aa0, MZ2]*CHe[Leff, Leff])/(288*MW2*Pi^2*SW2) - 
 (5*CW2*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(16*Pi^2) + 
 (5*CW2*MZ2*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(32*MW2*Pi^2) - 
 (23*CW2*Nc*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(216*Pi^2) + 
 (23*CW2*MZ2*Nc*SW2*A0i[aa0, MZ2]*CHe[Leff, Leff])/(432*MW2*Pi^2) + 
 (5*MT2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(96*Pi^2) + 
 (5*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(96*MW2*Pi^2) + 
 (MW2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(48*Pi^2) - 
 (MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(96*Pi^2) - 
 (5*MT2^2*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(192*MW2^2*Pi^2) - 
 (5*MT2*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(192*MW2*Pi^2) - 
 (CW2*MT2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(48*Pi^2*SW2) - 
 (CW2*MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(48*MW2*Pi^2*SW2) + 
 (CW2*MW2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(24*Pi^2*SW2) - 
 (CW2*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/(48*Pi^2*SW2) + 
 (CW2*MT2^2*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHe[Leff, Leff])/
  (96*MW2^2*Pi^2*SW2) + (CW2*MT2*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*
   CHe[Leff, Leff])/(96*MW2*Pi^2*SW2) - 
 (5*MW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(8*Pi^2) + 
 (3*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(4*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(8*Pi^2) - 
 (3*CW2*MW2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(4*Pi^2*SW2) + 
 (CW2*MW2^2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(2*MZ2*Pi^2*SW2) + 
 (CW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHe[Leff, Leff])/(4*Pi^2*SW2) + 
 (MH2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(24*Pi^2) + 
 (MH2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^2) - 
 (MH2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(96*MW2*Pi^2) - 
 (MH2^3*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (64*(MH2 - 4*MW2)*MW2*Pi^2) - (MW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (8*Pi^2) + (MH2*MW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (16*(MH2 - 4*MW2)*Pi^2) - (MW2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (2*(MH2 - 4*MW2)*Pi^2) + (MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (16*Pi^2) - (MH2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - 4*MW2)*Pi^2) + (MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(192*MW2^2*Pi^2) + 
 (MH2^3*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (128*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(48*MW2*Pi^2) - 
 (MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (32*(MH2 - 4*MW2)*MW2*Pi^2) + (MW2*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(4*(MH2 - 4*MW2)*Pi^2) - 
 (CW2*MH2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(24*Pi^2*SW2) + 
 (CW2*MH2^2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(96*MW2*Pi^2*SW2) + 
 (CW2*MW2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(8*Pi^2*SW2) - 
 (CW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/(16*Pi^2*SW2) - 
 (CW2*MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHe[Leff, Leff])/
  (192*MW2^2*Pi^2*SW2) + (CW2*MH2*MZ2*B0i[bb0, MW2, MH2, MW2]*
   CHe[Leff, Leff])/(48*MW2*Pi^2*SW2) + 
 (3*MW2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(16*Pi^2) - 
 (MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(2*MZ2*Pi^2) - 
 (23*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(96*Pi^2) + 
 (7*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(64*MW2*Pi^2) + 
 (5*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(384*MW2^2*Pi^2) - 
 (11*CW2*MW2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(24*Pi^2*SW2) - 
 (CW2*MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(2*MZ2*Pi^2*SW2) + 
 (25*CW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(48*Pi^2*SW2) - 
 (7*CW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(96*MW2*Pi^2*SW2) - 
 (CW2*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHe[Leff, Leff])/(192*MW2^2*Pi^2*SW2) - 
 (MH2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(48*Pi^2) - 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(384*MW2*Pi^2) + 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(192*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(16*Pi^2) + 
 (MH2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(96*MW2*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(32*MW2*Pi^2) + 
 (CW2*MH2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(24*Pi^2*SW2) + 
 (CW2*MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(192*MW2*Pi^2*SW2) - 
 (CW2*MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(96*MZ2*Pi^2*SW2) - 
 (CW2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(8*Pi^2*SW2) - 
 (CW2*MH2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(48*MW2*Pi^2*SW2) + 
 (CW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHe[Leff, Leff])/(16*MW2*Pi^2*SW2) + 
 (23*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(288*Pi^2) - 
 (11*CW2*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(144*Pi^2) - 
 (MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(24*Pi^2) + 
 (CW2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(72*Pi^2) - 
 (MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(12*MZ2*Pi^2) + 
 (11*CW2*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(72*MZ2*Pi^2) + 
 (7*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(288*Pi^2) - 
 (CW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(144*Pi^2) - 
 (11*MT2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(576*MW2*Pi^2) - 
 (MZ2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(576*MW2*Pi^2) + 
 (CW2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(96*Pi^2*SW2) + 
 (CW2*MT2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (48*MZ2^2*Pi^2*SW2) - (CW2*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(96*MZ2*Pi^2*SW2) - 
 (CW2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(48*MZ2*Pi^2*SW2) - 
 (7*CW2*MT2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(432*Pi^2) - 
 (17*CW2*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/(432*Pi^2) + 
 (7*CW2*MT2*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHe[Leff, Leff])/
  (864*MW2*Pi^2) + (17*CW2*MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*
   CHe[Leff, Leff])/(864*MW2*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(4*Pi^2) + 
 (7*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(8*MZ2^2*Pi^2) + 
 (13*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(12*MZ2*Pi^2) - 
 (23*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(96*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(128*MW2*Pi^2) - 
 (25*CW2*MW2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(48*Pi^2*SW2) + 
 (CW2*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(2*MZ2^2*Pi^2*SW2) + 
 (11*CW2*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(24*MZ2*Pi^2*SW2) + 
 (7*CW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(96*Pi^2*SW2) + 
 (CW2*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHe[Leff, Leff])/(192*MW2*Pi^2*SW2) + 
 (7*CW2*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (8*Pi^2) + (13*CW2*MW2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHe[Leff, Leff])/(16*Pi^2) - 
 (5*CW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHe[Leff, Leff])/
  (8*Pi^2) + (3*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (32*Pi^2) - (5*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (16*MZ2*Pi^2) + (11*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (32*Pi^2) - (3*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (32*Pi^2) - (MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHe[Leff, Leff])/
  (32*MW2*Pi^2) + (5*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  Pi^2 - (43*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/
  (4*Pi^2) + (7*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/Pi^2 - 
 (17*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/(16*MW2*Pi^2) - 
 (3*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHe[Leff, Leff])/(16*MW2^2*Pi^2) - 
 (MH2*MZ2*SW2*CHl1[1, 1])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*SW2*CHl1[1, 1])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHl1[1, 1])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHl1[1, 1])/
  (24*MZ2*Pi^2) - (MH2*MZ2*SW2*CHl1[2, 2])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*SW2*CHl1[2, 2])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHl1[2, 2])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHl1[2, 2])/
  (24*MZ2*Pi^2) + (MH2*MW2*CHl1[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*CHl1[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MZ2*CHl1[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*CHl1[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (A0i[aa0, MZ2]*CHl1[3, 3])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHl1[3, 3])/
  (24*MZ2*Pi^2) - (CW2*MW2*CHl1[Leff, Leff])/(8*Pi^2) + 
 (CW2*MW2^2*CHl1[Leff, Leff])/(2*MZ2*Pi^2) - (103*CW2*MZ2*CHl1[Leff, Leff])/
  (576*Pi^2) - (25*CW2^2*MZ2*CHl1[Leff, Leff])/(576*Pi^2) + 
 (7*CW2*MZ2^2*CHl1[Leff, Leff])/(144*MW2*Pi^2) - 
 (13*CW2^2*MZ2^2*CHl1[Leff, Leff])/(72*MW2*Pi^2) - 
 (CW2^2*MZ2^3*CHl1[Leff, Leff])/(48*MW2^2*Pi^2) + 
 (4*CW2*MT2*Nc*CHl1[Leff, Leff])/(27*Pi^2) + (CW2*MW2*Nc*CHl1[Leff, Leff])/
  (144*Pi^2) - (25*CW2*MT2*MW2*Nc*CHl1[Leff, Leff])/(216*MZ2*Pi^2) - 
 (11*CW2*MZ2*Nc*CHl1[Leff, Leff])/(216*Pi^2) - 
 (CW2^2*MZ2*Nc*CHl1[Leff, Leff])/(54*Pi^2) - 
 (7*CW2*MT2*MZ2*Nc*CHl1[Leff, Leff])/(216*MW2*Pi^2) + 
 (CW2*MZ2^2*Nc*CHl1[Leff, Leff])/(24*MW2*Pi^2) + 
 (353*MH2*MW2*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^2) - 
 (353*MW2^2*SW2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^2) + 
 (77*MZ2*SW2*CHl1[Leff, Leff])/(576*Pi^2) - 
 (131*MH2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*MZ2*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2*MZ2*SW2*CHl1[Leff, Leff])/(192*MW2*Pi^2) - 
 (11*MH2^2*MZ2*SW2*CHl1[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (551*MW2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (1075*MZ2^2*SW2*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^2) - 
 (MZ2^2*SW2*CHl1[Leff, Leff])/(64*MW2*Pi^2) + 
 (13*CW2*MZ2^2*SW2*CHl1[Leff, Leff])/(72*MW2*Pi^2) + 
 (1075*MH2*MZ2^2*SW2*CHl1[Leff, Leff])/(1152*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (CW2*MZ2^3*SW2*CHl1[Leff, Leff])/(48*MW2^2*Pi^2) + 
 (103*MH2*MZ2^3*SW2*CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (103*MZ2^3*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (CW2*MT2*Nc*SW2*CHl1[Leff, Leff])/(36*Pi^2) - 
 (MH2*MT2*Nc*SW2*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (MT2*MW2*Nc*SW2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (MZ2*Nc*SW2*CHl1[Leff, Leff])/(24*Pi^2) - (CW2*MZ2*Nc*SW2*CHl1[Leff, Leff])/
  (216*Pi^2) - (7*MH2*MZ2*Nc*SW2*CHl1[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^2) + 
 (19*MT2*MZ2*Nc*SW2*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2^2*MZ2*Nc*SW2*CHl1[Leff, Leff])/(48*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MT2*MZ2*Nc*SW2*CHl1[Leff, Leff])/(96*MW2*Pi^2) - 
 (19*MH2*MT2*MZ2*Nc*SW2*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MT2^2*MZ2*Nc*SW2*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (7*MW2*MZ2*Nc*SW2*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (MZ2^2*Nc*SW2*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MZ2^2*Nc*SW2*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (433*MZ2*SW2^2*CHl1[Leff, Leff])/(576*Pi^2) - 
 (7*CW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(24*MW2*Pi^2) - 
 (2*MZ2*Nc*SW2^2*CHl1[Leff, Leff])/(27*Pi^2) - 
 (CW2*MT2*MZ2*Nc*SW2^2*CHl1[Leff, Leff])/(216*MW2*Pi^2) - 
 (5*CW2*MZ2^2*Nc*SW2^2*CHl1[Leff, Leff])/(48*MW2*Pi^2) + 
 (CW2*MH2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(96*MW2*Pi^2) - 
 (CW2*MH2*MZ2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(96*MW2^2*Pi^2) - 
 (MH2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(192*(MH2 - MW2)*Pi^2) - 
 (MH2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(96*MW2*Pi^2) + 
 (MH2^2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(96*(MH2 - MW2)*MW2*Pi^2) + 
 (MH2*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(96*MW2^2*Pi^2) - 
 (MH2*MZ2*SW2*A0i[aa0, MH2]*CHl1[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^2) + 
 (MH2^2*MZ2*SW2^2*A0i[aa0, MH2]*CHl1[Leff, Leff])/
  (192*(MH2 - MW2)*MW2^2*Pi^2) + (CW2*MW2*Nc*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (24*MZ2*Pi^2) + (CW2*MT2*MZ2*Nc*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (48*MW2^2*Pi^2) - (CW2*MZ2*Nc*A0i[aa0, MT2]*CHl1[Leff, Leff])/
  (24*MW2*Pi^2) + (Nc*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(12*Pi^2) - 
 (CW2*Nc*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(36*Pi^2) - 
 (MT2*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(32*MW2^2*Pi^2) + 
 (MZ2*Nc*SW2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(72*MW2*Pi^2) + 
 (2*MZ2*Nc*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(27*MT2*Pi^2) + 
 (17*CW2*MZ2*Nc*SW2^2*A0i[aa0, MT2]*CHl1[Leff, Leff])/(216*MW2*Pi^2) - 
 (5*CW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(12*Pi^2) - 
 (139*MH2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(64*(MH2 - MW2)*Pi^2) + 
 (25*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(12*(MH2 - MW2)*Pi^2) + 
 (3*MH2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(32*(-MH2 + MW2)*Pi^2) - 
 (7*CW2*MH2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(12*(-MH2 + MW2)*Pi^2) - 
 (3*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(16*(-MH2 + MW2)*Pi^2) + 
 (7*CW2*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(12*(-MH2 + MW2)*Pi^2) + 
 (7*MH2*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(8*(MH2 - MW2)*MZ2^2*Pi^2) - 
 (7*MW2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/(8*(MH2 - MW2)*MZ2^2*Pi^2) - 
 (CW2*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(4*MZ2*Pi^2) + 
 (7*MH2*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^2) - 
 (7*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^2) + 
 (CW2*MH2*MW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(4*(-MH2 + MW2)*MZ2*Pi^2) - 
 (CW2*MW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(4*(-MH2 + MW2)*MZ2*Pi^2) - 
 (119*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(192*(MH2 - MW2)*Pi^2) + 
 (CW2*MH2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(96*MW2^2*Pi^2) + 
 (19*CW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(24*MW2*Pi^2) + 
 (17*MH2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(24*(MH2 - MW2)*MW2*Pi^2) + 
 (9*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(32*(-MH2 + MW2)*Pi^2) - 
 (37*CW2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(96*(-MH2 + MW2)*Pi^2) - 
 (31*CW2^2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(96*(-MH2 + MW2)*Pi^2) - 
 (3*MH2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(16*MW2*(-MH2 + MW2)*Pi^2) + 
 (37*CW2*MH2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(96*MW2*(-MH2 + MW2)*Pi^2) + 
 (31*CW2^2*MH2*MZ2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*MW2*(-MH2 + MW2)*Pi^2) - (17*CW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*MW2^2*Pi^2) - (17*MH2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - MW2)*MW2^2*Pi^2) + (17*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - MW2)*MW2*Pi^2) - (17*CW2*MH2*MZ2^2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(96*MW2^2*(-MH2 + MW2)*Pi^2) - 
 (3*CW2^2*MH2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*MW2^2*(-MH2 + MW2)*Pi^2) + 
 (17*CW2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(96*MW2*(-MH2 + MW2)*Pi^2) + 
 (3*CW2^2*MZ2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(16*MW2*(-MH2 + MW2)*Pi^2) - 
 (CW2^2*MH2*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*MW2^3*(-MH2 + MW2)*Pi^2) + (CW2^2*MZ2^3*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*MW2^2*(-MH2 + MW2)*Pi^2) - (MH2*Nc*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (8*(MH2 - MW2)*Pi^2) + (MW2*Nc*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (8*(MH2 - MW2)*Pi^2) - (MZ2*Nc*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (8*(MH2 - MW2)*Pi^2) + (CW2*MZ2*Nc*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (12*MW2*Pi^2) + (MH2*MZ2*Nc*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (8*(MH2 - MW2)*MW2*Pi^2) + (5*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (12*Pi^2) + (5*MH2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (12*(-MH2 + MW2)*Pi^2) - (5*MW2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (12*(-MH2 + MW2)*Pi^2) + (MW2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (4*MZ2*Pi^2) + (MH2*MW2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (4*(-MH2 + MW2)*MZ2*Pi^2) - (MW2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (4*(-MH2 + MW2)*MZ2*Pi^2) - (MH2*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*MW2^2*Pi^2) + (MH2^2*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (192*(MH2 - MW2)*MW2^2*Pi^2) - (19*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (24*MW2*Pi^2) + (13*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*(-MH2 + MW2)*Pi^2) - (13*MH2*MZ2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (32*MW2*(-MH2 + MW2)*Pi^2) + (17*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*MW2^2*Pi^2) + (17*MH2*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*MW2^2*(-MH2 + MW2)*Pi^2) + (3*CW2*MH2*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(16*MW2^2*(-MH2 + MW2)*Pi^2) - 
 (17*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/(96*MW2*(-MH2 + MW2)*Pi^2) - 
 (3*CW2*MZ2^2*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (16*MW2*(-MH2 + MW2)*Pi^2) + (CW2*MH2*MZ2^3*SW2*A0i[aa0, MW2]*
   CHl1[Leff, Leff])/(96*MW2^3*(-MH2 + MW2)*Pi^2) - 
 (CW2*MZ2^3*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*MW2^2*(-MH2 + MW2)*Pi^2) - (MZ2*Nc*SW2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (12*MW2*Pi^2) - (53*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*(-MH2 + MW2)*Pi^2) + (53*MH2*MZ2*SW2^2*A0i[aa0, MW2]*CHl1[Leff, Leff])/
  (96*MW2*(-MH2 + MW2)*Pi^2) + (41*A0i[aa0, MZ2]*CHl1[Leff, Leff])/
  (96*Pi^2) + (MH2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(192*MW2*Pi^2) - 
 (CW2*MH2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(96*MW2*Pi^2) + 
 (MW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*MZ2^2*Pi^2) - 
 (MH2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(192*MZ2*Pi^2) - 
 (17*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(32*MZ2*Pi^2) - 
 (CW2*MW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*MZ2*Pi^2) + 
 (7*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(192*MW2*Pi^2) - 
 (CW2*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(24*MW2*Pi^2) + 
 (CW2^2*MZ2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(4*MW2*Pi^2) + 
 (MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(192*MW2^2*Pi^2) - 
 (CW2^2*MZ2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(12*MW2^2*Pi^2) - 
 (CW2^2*MZ2^3*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(96*MW2^3*Pi^2) - 
 (41*Nc*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*Pi^2) - 
 (CW2*Nc*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(36*Pi^2) + 
 (7*MW2*Nc*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(48*MZ2*Pi^2) - 
 (5*CW2*MW2*Nc*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(72*MZ2*Pi^2) - 
 (MZ2*Nc*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(288*MW2*Pi^2) - 
 (CW2*MZ2*Nc*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(144*MW2*Pi^2) + 
 (CW2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(8*Pi^2) - 
 (CW2*MZ2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(4*MW2*Pi^2) + 
 (CW2*MZ2^2*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(12*MW2^2*Pi^2) + 
 (CW2*MZ2^3*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(96*MW2^3*Pi^2) + 
 (CW2*Nc*SW2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(36*Pi^2) - 
 (5*CW2*MZ2*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(16*MW2*Pi^2) - 
 (23*CW2*MZ2*Nc*SW2^2*A0i[aa0, MZ2]*CHl1[Leff, Leff])/(216*MW2*Pi^2) + 
 (CW2*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(24*Pi^2) - 
 (CW2*MT2^2*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(48*MW2^2*Pi^2) - 
 (CW2*MT2*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(48*MW2*Pi^2) + 
 (MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/(48*Pi^2) + 
 (5*MT2^2*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (96*MW2^2*Pi^2) + (5*MT2*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl1[Leff, Leff])/
  (96*MW2*Pi^2) + (CW2*MW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(2*Pi^2) - 
 (CW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(2*Pi^2) + 
 (3*MW2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(4*Pi^2) - 
 (MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl1[Leff, Leff])/(4*Pi^2) + 
 (CW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(8*Pi^2) + 
 (CW2*MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(96*MW2^2*Pi^2) - 
 (CW2*MH2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(24*MW2*Pi^2) - 
 (MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(8*Pi^2) + 
 (MH2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - 4*MW2)*Pi^2) - (MH2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(96*MW2^2*Pi^2) - 
 (MH2^3*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (64*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/(24*MW2*Pi^2) + 
 (MH2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl1[Leff, Leff])/
  (16*(MH2 - 4*MW2)*MW2*Pi^2) - (MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl1[Leff, Leff])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (11*MW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(48*Pi^2) - 
 (CW2*MW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(2*Pi^2) + 
 (MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(MZ2*Pi^2) - 
 (2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(3*Pi^2) - 
 (17*CW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(24*Pi^2) - 
 (17*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(192*MW2*Pi^2) + 
 (CW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(6*MW2*Pi^2) - 
 (MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(64*MW2^2*Pi^2) + 
 (CW2*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(96*MW2^2*Pi^2) + 
 (MW2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(2*Pi^2) + 
 (17*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(24*Pi^2) - 
 (MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(6*MW2*Pi^2) - 
 (MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl1[Leff, Leff])/(96*MW2^2*Pi^2) - 
 (CW2*MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(96*MW2*Pi^2) + 
 (CW2*MH2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(24*MW2*Pi^2) - 
 (CW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(8*MW2*Pi^2) + 
 (MH2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(192*MW2*Pi^2) - 
 (MH2*MZ2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(48*MW2*Pi^2) + 
 (MZ2^2*SW2*B0i[bb0, MZ2, MH2, MZ2]*CHl1[Leff, Leff])/(16*MW2*Pi^2) - 
 (CW2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(48*Pi^2) + 
 (CW2*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(48*MZ2*Pi^2) - 
 (MT2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(12*Pi^2) + 
 (11*CW2*MT2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(72*Pi^2) - 
 (MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(24*Pi^2) + 
 (CW2*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/(72*Pi^2) + 
 (11*MT2*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^2) + (MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (288*MW2*Pi^2) - (7*CW2*MT2*MZ2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl1[Leff, Leff])/(432*MW2*Pi^2) - 
 (17*CW2*MZ2^2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl1[Leff, Leff])/
  (432*MW2*Pi^2) + (97*MW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (96*Pi^2) + (17*CW2*MW2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (24*Pi^2) - (7*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (8*MZ2^2*Pi^2) - (31*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (48*MZ2*Pi^2) + (CW2*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (2*MZ2*Pi^2) + (95*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/
  (192*Pi^2) - (CW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(6*Pi^2) + 
 (MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(64*MW2*Pi^2) - 
 (CW2*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl1[Leff, Leff])/(96*MW2*Pi^2) - 
 (7*CW2*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (8*Pi^2) - (3*CW2*MW2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl1[Leff, Leff])/(8*Pi^2) + 
 (5*CW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl1[Leff, Leff])/
  (4*Pi^2) - (3*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (8*Pi^2) + (3*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (16*MZ2*Pi^2) - (MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (4*Pi^2) + (3*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (8*Pi^2) + (MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl1[Leff, Leff])/
  (16*MW2*Pi^2) - (5*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  Pi^2 + (41*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (4*Pi^2) - (47*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (8*Pi^2) + (MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (4*MW2*Pi^2) + (3*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl1[Leff, Leff])/
  (8*MW2^2*Pi^2) + (41*MW2*CHl3[1, 1])/(12*Pi^2) - 
 (41*MH2*MW2*CHl3[1, 1])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (41*MW2^2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (71*MW2^2*CHl3[1, 1])/(48*MZ2*Pi^2) + (71*MH2*MW2^2*CHl3[1, 1])/
  (48*(MH2 - 4*MW2)*MZ2*Pi^2) - (71*MW2^3*CHl3[1, 1])/
  (12*(MH2 - 4*MW2)*MZ2*Pi^2) - (157*MZ2*CHl3[1, 1])/(64*Pi^2) + 
 (157*MH2*MZ2*CHl3[1, 1])/(64*(MH2 - 4*MW2)*Pi^2) - 
 (157*MW2*MZ2*CHl3[1, 1])/(16*(MH2 - 4*MW2)*Pi^2) + 
 (33*MZ2^2*CHl3[1, 1])/(16*(MH2 - 4*MW2)*Pi^2) + 
 (33*MZ2^2*CHl3[1, 1])/(64*MW2*Pi^2) - (33*MH2*MZ2^2*CHl3[1, 1])/
  (64*(MH2 - 4*MW2)*MW2*Pi^2) + (MH2*MT2*Nc*CHl3[1, 1])/
  (18*(MH2 - 4*MW2)*Pi^2) + (MW2*Nc*CHl3[1, 1])/(72*Pi^2) - 
 (MH2*MW2*Nc*CHl3[1, 1])/(72*(MH2 - 4*MW2)*Pi^2) - 
 (2*MT2*MW2*Nc*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^2) + 
 (MW2^2*Nc*CHl3[1, 1])/(18*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2*MW2*Nc*CHl3[1, 1])/(18*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (2*MT2*MW2^2*Nc*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (MZ2*Nc*CHl3[1, 1])/(144*Pi^2) - (MH2*MZ2*Nc*CHl3[1, 1])/
  (144*(MH2 - 4*MW2)*Pi^2) + (MW2*MZ2*Nc*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*Pi^2) + (MH2*MZ2*SW2*CHl3[1, 1])/
  (36*(MH2 - 4*MW2)*Pi^2) - (MW2*MZ2*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (MT2*Nc*SW2*CHl3[1, 1])/(18*Pi^2) + (MH2*A0i[aa0, MH2]*CHl3[1, 1])/
  (96*MW2*Pi^2) - (MH2*A0i[aa0, MH2]*CHl3[1, 1])/(96*MZ2*Pi^2) + 
 (MH2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(96*(MH2 - MW2)*Pi^2) - 
 (MH2^2*SW2*A0i[aa0, MH2]*CHl3[1, 1])/(96*(MH2 - MW2)*MW2*Pi^2) - 
 (Nc*A0i[aa0, MT2]*CHl3[1, 1])/(18*Pi^2) + (MW2*Nc*A0i[aa0, MT2]*CHl3[1, 1])/
  (18*MZ2*Pi^2) + (Nc*SW2*A0i[aa0, MT2]*CHl3[1, 1])/(18*Pi^2) - 
 (19*A0i[aa0, MW2]*CHl3[1, 1])/(24*Pi^2) + (67*MH2*A0i[aa0, MW2]*CHl3[1, 1])/
  (96*(MH2 - MW2)*Pi^2) - (MH2*A0i[aa0, MW2]*CHl3[1, 1])/(96*MW2*Pi^2) + 
 (MH2^2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*MW2*Pi^2) - 
 (17*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(24*(MH2 - MW2)*Pi^2) + 
 (MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(4*MZ2^2*Pi^2) - 
 (MH2*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(4*(MH2 - MW2)*MZ2^2*Pi^2) + 
 (MW2^3*A0i[aa0, MW2]*CHl3[1, 1])/(4*(MH2 - MW2)*MZ2^2*Pi^2) + 
 (5*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(12*MZ2*Pi^2) - 
 (5*MH2*MW2*A0i[aa0, MW2]*CHl3[1, 1])/(12*(MH2 - MW2)*MZ2*Pi^2) + 
 (5*MW2^2*A0i[aa0, MW2]*CHl3[1, 1])/(12*(MH2 - MW2)*MZ2*Pi^2) + 
 (17*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*Pi^2) + 
 (17*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(96*MW2*Pi^2) - 
 (17*MH2*MZ2*A0i[aa0, MW2]*CHl3[1, 1])/(96*(MH2 - MW2)*MW2*Pi^2) - 
 (Nc*A0i[aa0, MW2]*CHl3[1, 1])/(12*Pi^2) + (MH2*Nc*A0i[aa0, MW2]*CHl3[1, 1])/
  (12*(MH2 - MW2)*Pi^2) - (MW2*Nc*A0i[aa0, MW2]*CHl3[1, 1])/
  (12*(MH2 - MW2)*Pi^2) + (A0i[aa0, MZ2]*CHl3[1, 1])/(24*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*CHl3[1, 1])/(24*MZ2*Pi^2) + 
 (MW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(2*Pi^2) - 
 (MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(2*MZ2*Pi^2) - 
 (MW2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[1, 1])/(2*Pi^2) + 
 (MH2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(24*Pi^2) - 
 (MH2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(12*(MH2 - 4*MW2)*Pi^2) - 
 (MH2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(96*MW2*Pi^2) + 
 (MH2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(96*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(8*Pi^2) + 
 (7*MH2*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(2*Pi^2) + 
 (MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(4*MZ2^2*Pi^2) + 
 (MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(4*MZ2*Pi^2) + 
 (CW2*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(4*Pi^2) + 
 (CW2*MW2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[1, 1])/(2*Pi^2) + 
 (2*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/Pi^2 - 
 (9*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(2*Pi^2) + 
 (13*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(4*Pi^2) - 
 (3*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(4*MW2*Pi^2) + 
 (2*MW2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/Pi^2 - 
 (5*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(2*Pi^2) + 
 (3*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[1, 1])/(4*MW2*Pi^2) + 
 (41*MW2*CHl3[2, 2])/(12*Pi^2) - (41*MH2*MW2*CHl3[2, 2])/
  (12*(MH2 - 4*MW2)*Pi^2) + (41*MW2^2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (71*MW2^2*CHl3[2, 2])/(48*MZ2*Pi^2) + (71*MH2*MW2^2*CHl3[2, 2])/
  (48*(MH2 - 4*MW2)*MZ2*Pi^2) - (71*MW2^3*CHl3[2, 2])/
  (12*(MH2 - 4*MW2)*MZ2*Pi^2) - (157*MZ2*CHl3[2, 2])/(64*Pi^2) + 
 (157*MH2*MZ2*CHl3[2, 2])/(64*(MH2 - 4*MW2)*Pi^2) - 
 (157*MW2*MZ2*CHl3[2, 2])/(16*(MH2 - 4*MW2)*Pi^2) + 
 (33*MZ2^2*CHl3[2, 2])/(16*(MH2 - 4*MW2)*Pi^2) + 
 (33*MZ2^2*CHl3[2, 2])/(64*MW2*Pi^2) - (33*MH2*MZ2^2*CHl3[2, 2])/
  (64*(MH2 - 4*MW2)*MW2*Pi^2) + (MH2*MT2*Nc*CHl3[2, 2])/
  (18*(MH2 - 4*MW2)*Pi^2) + (MW2*Nc*CHl3[2, 2])/(72*Pi^2) - 
 (MH2*MW2*Nc*CHl3[2, 2])/(72*(MH2 - 4*MW2)*Pi^2) - 
 (2*MT2*MW2*Nc*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^2) + 
 (MW2^2*Nc*CHl3[2, 2])/(18*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2*MW2*Nc*CHl3[2, 2])/(18*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (2*MT2*MW2^2*Nc*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (MZ2*Nc*CHl3[2, 2])/(144*Pi^2) - (MH2*MZ2*Nc*CHl3[2, 2])/
  (144*(MH2 - 4*MW2)*Pi^2) + (MW2*MZ2*Nc*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*Pi^2) + (MH2*MZ2*SW2*CHl3[2, 2])/
  (36*(MH2 - 4*MW2)*Pi^2) - (MW2*MZ2*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (MT2*Nc*SW2*CHl3[2, 2])/(18*Pi^2) + (MH2*A0i[aa0, MH2]*CHl3[2, 2])/
  (96*MW2*Pi^2) - (MH2*A0i[aa0, MH2]*CHl3[2, 2])/(96*MZ2*Pi^2) + 
 (MH2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(96*(MH2 - MW2)*Pi^2) - 
 (MH2^2*SW2*A0i[aa0, MH2]*CHl3[2, 2])/(96*(MH2 - MW2)*MW2*Pi^2) - 
 (Nc*A0i[aa0, MT2]*CHl3[2, 2])/(18*Pi^2) + (MW2*Nc*A0i[aa0, MT2]*CHl3[2, 2])/
  (18*MZ2*Pi^2) + (Nc*SW2*A0i[aa0, MT2]*CHl3[2, 2])/(18*Pi^2) - 
 (19*A0i[aa0, MW2]*CHl3[2, 2])/(24*Pi^2) + (67*MH2*A0i[aa0, MW2]*CHl3[2, 2])/
  (96*(MH2 - MW2)*Pi^2) - (MH2*A0i[aa0, MW2]*CHl3[2, 2])/(96*MW2*Pi^2) + 
 (MH2^2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*MW2*Pi^2) - 
 (17*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(24*(MH2 - MW2)*Pi^2) + 
 (MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(4*MZ2^2*Pi^2) - 
 (MH2*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(4*(MH2 - MW2)*MZ2^2*Pi^2) + 
 (MW2^3*A0i[aa0, MW2]*CHl3[2, 2])/(4*(MH2 - MW2)*MZ2^2*Pi^2) + 
 (5*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(12*MZ2*Pi^2) - 
 (5*MH2*MW2*A0i[aa0, MW2]*CHl3[2, 2])/(12*(MH2 - MW2)*MZ2*Pi^2) + 
 (5*MW2^2*A0i[aa0, MW2]*CHl3[2, 2])/(12*(MH2 - MW2)*MZ2*Pi^2) + 
 (17*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*Pi^2) + 
 (17*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(96*MW2*Pi^2) - 
 (17*MH2*MZ2*A0i[aa0, MW2]*CHl3[2, 2])/(96*(MH2 - MW2)*MW2*Pi^2) - 
 (Nc*A0i[aa0, MW2]*CHl3[2, 2])/(12*Pi^2) + (MH2*Nc*A0i[aa0, MW2]*CHl3[2, 2])/
  (12*(MH2 - MW2)*Pi^2) - (MW2*Nc*A0i[aa0, MW2]*CHl3[2, 2])/
  (12*(MH2 - MW2)*Pi^2) + (A0i[aa0, MZ2]*CHl3[2, 2])/(24*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*CHl3[2, 2])/(24*MZ2*Pi^2) + 
 (MW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(2*Pi^2) - 
 (MW2^2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(2*MZ2*Pi^2) - 
 (MW2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[2, 2])/(2*Pi^2) + 
 (MH2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(24*Pi^2) - 
 (MH2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(12*(MH2 - 4*MW2)*Pi^2) - 
 (MH2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(96*MW2*Pi^2) + 
 (MH2^3*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(96*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(8*Pi^2) + 
 (7*MH2*MW2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(2*Pi^2) + 
 (MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(4*MZ2^2*Pi^2) + 
 (MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(4*MZ2*Pi^2) + 
 (CW2*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(4*Pi^2) + 
 (CW2*MW2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[2, 2])/(2*Pi^2) + 
 (2*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/Pi^2 - 
 (9*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(2*Pi^2) + 
 (13*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(4*Pi^2) - 
 (3*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(4*MW2*Pi^2) + 
 (2*MW2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/Pi^2 - 
 (5*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(2*Pi^2) + 
 (3*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[2, 2])/(4*MW2*Pi^2) - 
 (MH2*MW2*CHl3[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MW2^2*CHl3[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MZ2*CHl3[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*CHl3[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*A0i[aa0, MW2]*CHl3[3, 3])/(12*(MH2 - MW2)*Pi^2) + 
 (MW2*A0i[aa0, MW2]*CHl3[3, 3])/(12*(MH2 - MW2)*Pi^2) + 
 (A0i[aa0, MZ2]*CHl3[3, 3])/(24*Pi^2) + (MW2*A0i[aa0, MZ2]*CHl3[3, 3])/
  (24*MZ2*Pi^2) - (CW2*MW2*CHl3[Leff, Leff])/(8*Pi^2) + 
 (CW2*MW2^2*CHl3[Leff, Leff])/(2*MZ2*Pi^2) - (103*CW2*MZ2*CHl3[Leff, Leff])/
  (576*Pi^2) - (25*CW2^2*MZ2*CHl3[Leff, Leff])/(576*Pi^2) + 
 (7*CW2*MZ2^2*CHl3[Leff, Leff])/(144*MW2*Pi^2) - 
 (13*CW2^2*MZ2^2*CHl3[Leff, Leff])/(72*MW2*Pi^2) - 
 (CW2^2*MZ2^3*CHl3[Leff, Leff])/(48*MW2^2*Pi^2) + 
 (4*CW2*MT2*Nc*CHl3[Leff, Leff])/(27*Pi^2) + (CW2*MW2*Nc*CHl3[Leff, Leff])/
  (144*Pi^2) - (25*CW2*MT2*MW2*Nc*CHl3[Leff, Leff])/(216*MZ2*Pi^2) - 
 (11*CW2*MZ2*Nc*CHl3[Leff, Leff])/(216*Pi^2) - 
 (CW2^2*MZ2*Nc*CHl3[Leff, Leff])/(54*Pi^2) - 
 (7*CW2*MT2*MZ2*Nc*CHl3[Leff, Leff])/(216*MW2*Pi^2) + 
 (CW2*MZ2^2*Nc*CHl3[Leff, Leff])/(24*MW2*Pi^2) + 
 (253*MH2*MW2*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^2) - 
 (253*MW2^2*SW2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^2) + 
 (77*MZ2*SW2*CHl3[Leff, Leff])/(576*Pi^2) - 
 (661*MH2*MZ2*SW2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*MZ2*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2*MZ2*SW2*CHl3[Leff, Leff])/(192*MW2*Pi^2) - 
 (11*MH2^2*MZ2*SW2*CHl3[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (172*MW2*MZ2*SW2*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (353*MZ2^2*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^2) - 
 (MZ2^2*SW2*CHl3[Leff, Leff])/(64*MW2*Pi^2) + 
 (13*CW2*MZ2^2*SW2*CHl3[Leff, Leff])/(72*MW2*Pi^2) + 
 (353*MH2*MZ2^2*SW2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (CW2*MZ2^3*SW2*CHl3[Leff, Leff])/(48*MW2^2*Pi^2) + 
 (103*MH2*MZ2^3*SW2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (103*MZ2^3*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (CW2*MT2*Nc*SW2*CHl3[Leff, Leff])/(36*Pi^2) - 
 (MH2*MT2*Nc*SW2*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (MT2*MW2*Nc*SW2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (MZ2*Nc*SW2*CHl3[Leff, Leff])/(24*Pi^2) - (CW2*MZ2*Nc*SW2*CHl3[Leff, Leff])/
  (216*Pi^2) - (7*MH2*MZ2*Nc*SW2*CHl3[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^2) + 
 (19*MT2*MZ2*Nc*SW2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2^2*MZ2*Nc*SW2*CHl3[Leff, Leff])/(48*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MT2*MZ2*Nc*SW2*CHl3[Leff, Leff])/(96*MW2*Pi^2) - 
 (19*MH2*MT2*MZ2*Nc*SW2*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MT2^2*MZ2*Nc*SW2*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (7*MW2*MZ2*Nc*SW2*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (MZ2^2*Nc*SW2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MZ2^2*Nc*SW2*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (433*MZ2*SW2^2*CHl3[Leff, Leff])/(576*Pi^2) - 
 (7*CW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(24*MW2*Pi^2) - 
 (2*MZ2*Nc*SW2^2*CHl3[Leff, Leff])/(27*Pi^2) - 
 (CW2*MT2*MZ2*Nc*SW2^2*CHl3[Leff, Leff])/(216*MW2*Pi^2) - 
 (5*CW2*MZ2^2*Nc*SW2^2*CHl3[Leff, Leff])/(48*MW2*Pi^2) + 
 (CW2*MH2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(96*MW2*Pi^2) - 
 (CW2*MH2*MZ2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(96*MW2^2*Pi^2) - 
 (MH2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(192*(MH2 - MW2)*Pi^2) - 
 (MH2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(96*MW2*Pi^2) + 
 (MH2^2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(96*(MH2 - MW2)*MW2*Pi^2) + 
 (MH2*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(96*MW2^2*Pi^2) - 
 (MH2*MZ2*SW2*A0i[aa0, MH2]*CHl3[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^2) + 
 (MH2^2*MZ2*SW2^2*A0i[aa0, MH2]*CHl3[Leff, Leff])/
  (192*(MH2 - MW2)*MW2^2*Pi^2) + (CW2*MW2*Nc*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (24*MZ2*Pi^2) + (CW2*MT2*MZ2*Nc*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (48*MW2^2*Pi^2) - (CW2*MZ2*Nc*A0i[aa0, MT2]*CHl3[Leff, Leff])/
  (24*MW2*Pi^2) + (Nc*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(12*Pi^2) - 
 (CW2*Nc*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(36*Pi^2) - 
 (MT2*MZ2*Nc*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(32*MW2^2*Pi^2) + 
 (MZ2*Nc*SW2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(72*MW2*Pi^2) + 
 (2*MZ2*Nc*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(27*MT2*Pi^2) + 
 (17*CW2*MZ2*Nc*SW2^2*A0i[aa0, MT2]*CHl3[Leff, Leff])/(216*MW2*Pi^2) - 
 (5*CW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(12*Pi^2) - 
 (195*MH2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(64*(MH2 - MW2)*Pi^2) + 
 (71*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(24*(MH2 - MW2)*Pi^2) + 
 (3*MH2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*(-MH2 + MW2)*Pi^2) - 
 (7*CW2*MH2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(12*(-MH2 + MW2)*Pi^2) - 
 (3*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(16*(-MH2 + MW2)*Pi^2) + 
 (7*CW2*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(12*(-MH2 + MW2)*Pi^2) + 
 (11*MH2*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(8*(MH2 - MW2)*MZ2^2*Pi^2) - 
 (11*MW2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/(8*(MH2 - MW2)*MZ2^2*Pi^2) - 
 (CW2*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(4*MZ2*Pi^2) + 
 (MH2*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(6*(MH2 - MW2)*MZ2*Pi^2) - 
 (MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(6*(MH2 - MW2)*MZ2*Pi^2) + 
 (CW2*MH2*MW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(4*(-MH2 + MW2)*MZ2*Pi^2) - 
 (CW2*MW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(4*(-MH2 + MW2)*MZ2*Pi^2) - 
 (271*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(192*(MH2 - MW2)*Pi^2) + 
 (CW2*MH2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(96*MW2^2*Pi^2) + 
 (19*CW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(24*MW2*Pi^2) + 
 (3*MH2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(2*(MH2 - MW2)*MW2*Pi^2) + 
 (9*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(32*(-MH2 + MW2)*Pi^2) - 
 (37*CW2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(96*(-MH2 + MW2)*Pi^2) - 
 (31*CW2^2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(96*(-MH2 + MW2)*Pi^2) - 
 (3*MH2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(16*MW2*(-MH2 + MW2)*Pi^2) + 
 (37*CW2*MH2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(96*MW2*(-MH2 + MW2)*Pi^2) + 
 (31*CW2^2*MH2*MZ2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (96*MW2*(-MH2 + MW2)*Pi^2) - (17*CW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (96*MW2^2*Pi^2) - (17*MH2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - MW2)*MW2^2*Pi^2) + (17*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - MW2)*MW2*Pi^2) - (17*CW2*MH2*MZ2^2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(96*MW2^2*(-MH2 + MW2)*Pi^2) - 
 (3*CW2^2*MH2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*MW2^2*(-MH2 + MW2)*Pi^2) + 
 (17*CW2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(96*MW2*(-MH2 + MW2)*Pi^2) + 
 (3*CW2^2*MZ2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(16*MW2*(-MH2 + MW2)*Pi^2) - 
 (CW2^2*MH2*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (96*MW2^3*(-MH2 + MW2)*Pi^2) + (CW2^2*MZ2^3*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (96*MW2^2*(-MH2 + MW2)*Pi^2) - (MH2*Nc*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - MW2)*Pi^2) + (MW2*Nc*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - MW2)*Pi^2) - (MZ2*Nc*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - MW2)*Pi^2) + (CW2*MZ2*Nc*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (12*MW2*Pi^2) + (MH2*MZ2*Nc*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (8*(MH2 - MW2)*MW2*Pi^2) + (5*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (12*Pi^2) + (5*MH2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (12*(-MH2 + MW2)*Pi^2) - (5*MW2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (12*(-MH2 + MW2)*Pi^2) + (MW2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (4*MZ2*Pi^2) + (MH2*MW2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (4*(-MH2 + MW2)*MZ2*Pi^2) - (MW2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (4*(-MH2 + MW2)*MZ2*Pi^2) - (MH2*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (96*MW2^2*Pi^2) + (MH2^2*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (192*(MH2 - MW2)*MW2^2*Pi^2) - (19*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (24*MW2*Pi^2) + (13*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*(-MH2 + MW2)*Pi^2) - (13*MH2*MZ2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (32*MW2*(-MH2 + MW2)*Pi^2) + (17*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (96*MW2^2*Pi^2) + (17*MH2*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (96*MW2^2*(-MH2 + MW2)*Pi^2) + (3*CW2*MH2*MZ2^2*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(16*MW2^2*(-MH2 + MW2)*Pi^2) - 
 (17*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/(96*MW2*(-MH2 + MW2)*Pi^2) - 
 (3*CW2*MZ2^2*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (16*MW2*(-MH2 + MW2)*Pi^2) + (CW2*MH2*MZ2^3*SW2*A0i[aa0, MW2]*
   CHl3[Leff, Leff])/(96*MW2^3*(-MH2 + MW2)*Pi^2) - 
 (CW2*MZ2^3*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (96*MW2^2*(-MH2 + MW2)*Pi^2) - (MZ2*Nc*SW2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (12*MW2*Pi^2) - (53*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (96*(-MH2 + MW2)*Pi^2) + (53*MH2*MZ2*SW2^2*A0i[aa0, MW2]*CHl3[Leff, Leff])/
  (96*MW2*(-MH2 + MW2)*Pi^2) - (31*A0i[aa0, MZ2]*CHl3[Leff, Leff])/
  (96*Pi^2) + (MH2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(192*MW2*Pi^2) - 
 (CW2*MH2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(96*MW2*Pi^2) + 
 (9*MW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*MZ2^2*Pi^2) - 
 (MH2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(192*MZ2*Pi^2) - 
 (9*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(32*MZ2*Pi^2) - 
 (CW2*MW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*MZ2*Pi^2) + 
 (7*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(192*MW2*Pi^2) - 
 (CW2*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(24*MW2*Pi^2) + 
 (CW2^2*MZ2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(4*MW2*Pi^2) + 
 (MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(192*MW2^2*Pi^2) - 
 (CW2^2*MZ2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(12*MW2^2*Pi^2) - 
 (CW2^2*MZ2^3*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(96*MW2^3*Pi^2) - 
 (41*Nc*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*Pi^2) - 
 (CW2*Nc*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(36*Pi^2) + 
 (7*MW2*Nc*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(48*MZ2*Pi^2) - 
 (5*CW2*MW2*Nc*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(72*MZ2*Pi^2) - 
 (MZ2*Nc*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(288*MW2*Pi^2) - 
 (CW2*MZ2*Nc*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(144*MW2*Pi^2) + 
 (CW2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(8*Pi^2) - 
 (CW2*MZ2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(4*MW2*Pi^2) + 
 (CW2*MZ2^2*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(12*MW2^2*Pi^2) + 
 (CW2*MZ2^3*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(96*MW2^3*Pi^2) + 
 (CW2*Nc*SW2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(36*Pi^2) - 
 (5*CW2*MZ2*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(16*MW2*Pi^2) - 
 (23*CW2*MZ2*Nc*SW2^2*A0i[aa0, MZ2]*CHl3[Leff, Leff])/(216*MW2*Pi^2) + 
 (CW2*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(24*Pi^2) - 
 (CW2*MT2^2*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(48*MW2^2*Pi^2) - 
 (CW2*MT2*MZ2*Nc*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(48*MW2*Pi^2) + 
 (MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/(48*Pi^2) + 
 (5*MT2^2*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (96*MW2^2*Pi^2) + (5*MT2*MZ2*Nc*SW2*B0i[bb0, MW2, 0, MT2]*CHl3[Leff, Leff])/
  (96*MW2*Pi^2) + (CW2*MW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(2*Pi^2) - 
 (CW2*MZ2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(2*Pi^2) + 
 (3*MW2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(4*Pi^2) - 
 (MZ2*SW2*B0i[bb0, MW2, 0, MW2]*CHl3[Leff, Leff])/(4*Pi^2) + 
 (CW2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(8*Pi^2) + 
 (CW2*MH2^2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(96*MW2^2*Pi^2) - 
 (CW2*MH2*MZ2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(24*MW2*Pi^2) - 
 (MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(8*Pi^2) + 
 (MH2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - 4*MW2)*Pi^2) - (MH2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(96*MW2^2*Pi^2) - 
 (MH2^3*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (64*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/(24*MW2*Pi^2) + 
 (MH2^2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*CHl3[Leff, Leff])/
  (16*(MH2 - 4*MW2)*MW2*Pi^2) - (MW2*MZ2*SW2*B0i[bb0, MW2, MH2, MW2]*
   CHl3[Leff, Leff])/(2*(MH2 - 4*MW2)*Pi^2) - 
 (11*MW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(48*Pi^2) - 
 (CW2*MW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(2*Pi^2) + 
 (MW2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(MZ2*Pi^2) - 
 (2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(3*Pi^2) - 
 (17*CW2*MZ2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(24*Pi^2) - 
 (17*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(192*MW2*Pi^2) + 
 (CW2*MZ2^2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(6*MW2*Pi^2) - 
 (MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(64*MW2^2*Pi^2) + 
 (CW2*MZ2^3*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(96*MW2^2*Pi^2) + 
 (MW2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(2*Pi^2) + 
 (17*MZ2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(24*Pi^2) - 
 (MZ2^2*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(6*MW2*Pi^2) - 
 (MZ2^3*SW2*B0i[bb0, MW2, MW2, MZ2]*CHl3[Leff, Leff])/(96*MW2^2*Pi^2) + 
 (MH2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(48*Pi^2) + 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(192*MW2*Pi^2) - 
 (CW2*MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(96*MW2*Pi^2) - 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(192*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(16*Pi^2) - 
 (MH2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(48*MW2*Pi^2) + 
 (CW2*MH2*MZ2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(24*MW2*Pi^2) + 
 (MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(16*MW2*Pi^2) - 
 (CW2*MZ2^2*B0i[bb0, MZ2, MH2, MZ2]*CHl3[Leff, Leff])/(8*MW2*Pi^2) - 
 (CW2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(48*Pi^2) + 
 (CW2*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(48*MZ2*Pi^2) - 
 (MT2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(12*Pi^2) + 
 (11*CW2*MT2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(72*Pi^2) - 
 (MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(24*Pi^2) + 
 (CW2*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/(72*Pi^2) + 
 (11*MT2*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^2) + (MZ2^2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (288*MW2*Pi^2) - (7*CW2*MT2*MZ2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*
   CHl3[Leff, Leff])/(432*MW2*Pi^2) - 
 (17*CW2*MZ2^2*Nc*SW2^2*B0i[bb0, MZ2, MT2, MT2]*CHl3[Leff, Leff])/
  (432*MW2*Pi^2) + (63*MW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (32*Pi^2) + (17*CW2*MW2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (24*Pi^2) - (11*MW2^3*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (8*MZ2^2*Pi^2) - (35*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (48*MZ2*Pi^2) + (CW2*MW2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/
  (2*MZ2*Pi^2) + (9*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(64*Pi^2) - 
 (CW2*MZ2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(6*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(192*MW2*Pi^2) - 
 (CW2*MZ2^2*B0i[bb0, MZ2, MW2, MW2]*CHl3[Leff, Leff])/(96*MW2*Pi^2) - 
 (11*CW2*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (8*Pi^2) - (11*CW2*MW2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
   CHl3[Leff, Leff])/(8*Pi^2) + 
 (5*CW2*MZ2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*CHl3[Leff, Leff])/
  (4*Pi^2) + (MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (8*Pi^2) + (11*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (16*MZ2*Pi^2) - (3*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (4*Pi^2) - (MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (8*Pi^2) + (MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*CHl3[Leff, Leff])/
  (16*MW2*Pi^2) - (5*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  Pi^2 + (41*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (4*Pi^2) - (47*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (8*Pi^2) + (MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (4*MW2*Pi^2) + (3*MZ2^4*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*CHl3[Leff, Leff])/
  (8*MW2^2*Pi^2) + (MH2*MZ2*Nc*SW2*CHq1[1, 1])/(108*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*Nc*SW2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*Pi^2) + 
 (Nc*A0i[aa0, MZ2]*CHq1[1, 1])/(72*Pi^2) - (MW2*Nc*A0i[aa0, MZ2]*CHq1[1, 1])/
  (72*MZ2*Pi^2) + (MH2*MZ2*Nc*SW2*CHq1[2, 2])/(108*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*Nc*SW2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*Pi^2) + 
 (Nc*A0i[aa0, MZ2]*CHq1[2, 2])/(72*Pi^2) - (MW2*Nc*A0i[aa0, MZ2]*CHq1[2, 2])/
  (72*MZ2*Pi^2) - (MH2*MT2*Nc*CHq1[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MW2*Nc*CHq1[3, 3])/(54*(MH2 - 4*MW2)*Pi^2) + 
 (MT2*MW2*Nc*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (2*MW2^2*Nc*CHq1[3, 3])/(27*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2*MW2*Nc*CHq1[3, 3])/(18*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (2*MT2*MW2^2*Nc*CHq1[3, 3])/(9*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (5*MH2*MZ2*Nc*CHq1[3, 3])/(216*(MH2 - 4*MW2)*Pi^2) - 
 (5*MW2*MZ2*Nc*CHq1[3, 3])/(54*(MH2 - 4*MW2)*Pi^2) + 
 (Nc*A0i[aa0, MT2]*CHq1[3, 3])/(36*Pi^2) + (MW2*Nc*A0i[aa0, MT2]*CHq1[3, 3])/
  (18*MZ2*Pi^2) + (Nc*A0i[aa0, MZ2]*CHq1[3, 3])/(36*Pi^2) + 
 (MW2*Nc*A0i[aa0, MZ2]*CHq1[3, 3])/(72*MZ2*Pi^2) + 
 (7*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^2) - 
 (MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(36*Pi^2) - 
 (MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(18*MZ2*Pi^2) - 
 (MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq1[3, 3])/(72*Pi^2) + 
 (MH2*MZ2*Nc*SW2*CHq3[1, 1])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*Nc*SW2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*Nc*A0i[aa0, MW2]*CHq3[1, 1])/(12*(MH2 - MW2)*Pi^2) + 
 (MW2*Nc*A0i[aa0, MW2]*CHq3[1, 1])/(12*(MH2 - MW2)*Pi^2) + 
 (Nc*A0i[aa0, MZ2]*CHq3[1, 1])/(24*Pi^2) + (MW2*Nc*A0i[aa0, MZ2]*CHq3[1, 1])/
  (24*MZ2*Pi^2) + (MH2*MZ2*Nc*SW2*CHq3[2, 2])/(36*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*Nc*SW2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*Nc*A0i[aa0, MW2]*CHq3[2, 2])/(12*(MH2 - MW2)*Pi^2) + 
 (MW2*Nc*A0i[aa0, MW2]*CHq3[2, 2])/(12*(MH2 - MW2)*Pi^2) + 
 (Nc*A0i[aa0, MZ2]*CHq3[2, 2])/(24*Pi^2) + (MW2*Nc*A0i[aa0, MZ2]*CHq3[2, 2])/
  (24*MZ2*Pi^2) - (MH2*MT2*Nc*CHq3[3, 3])/(18*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MW2*Nc*CHq3[3, 3])/(36*(MH2 - 4*MW2)*Pi^2) + 
 (2*MT2*MW2*Nc*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*Nc*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MT2*MW2*Nc*CHq3[3, 3])/(18*(MH2 - 4*MW2)*MZ2*Pi^2) - 
 (2*MT2*MW2^2*Nc*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (MH2*MZ2*Nc*CHq3[3, 3])/(72*(MH2 - 4*MW2)*Pi^2) - 
 (MW2*MZ2*Nc*CHq3[3, 3])/(18*(MH2 - 4*MW2)*Pi^2) + 
 (Nc*A0i[aa0, MT2]*CHq3[3, 3])/(18*Pi^2) - (MT2*Nc*A0i[aa0, MT2]*CHq3[3, 3])/
  (24*MW2*Pi^2) - (MW2*Nc*A0i[aa0, MT2]*CHq3[3, 3])/(18*MZ2*Pi^2) + 
 (Nc*A0i[aa0, MZ2]*CHq3[3, 3])/(36*Pi^2) + (MW2*Nc*A0i[aa0, MZ2]*CHq3[3, 3])/
  (72*MZ2*Pi^2) + (MT2*Nc*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*Pi^2) + 
 (MT2^2*Nc*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(24*MW2*Pi^2) - 
 (MW2*Nc*B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(12*Pi^2) - 
 (7*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^2) + 
 (MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(36*Pi^2) + 
 (MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(18*MZ2*Pi^2) + 
 (MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHq3[3, 3])/(72*Pi^2) + 
 (MH2*MZ2*Nc*SW2*CHu[1, 1])/(54*(MH2 - 4*MW2)*Pi^2) - 
 (2*MW2*MZ2*Nc*SW2*CHu[1, 1])/(27*(MH2 - 4*MW2)*Pi^2) + 
 (Nc*A0i[aa0, MZ2]*CHu[1, 1])/(36*Pi^2) - (MW2*Nc*A0i[aa0, MZ2]*CHu[1, 1])/
  (36*MZ2*Pi^2) + (MH2*MZ2*Nc*SW2*CHu[2, 2])/(54*(MH2 - 4*MW2)*Pi^2) - 
 (2*MW2*MZ2*Nc*SW2*CHu[2, 2])/(27*(MH2 - 4*MW2)*Pi^2) + 
 (Nc*A0i[aa0, MZ2]*CHu[2, 2])/(36*Pi^2) - (MW2*Nc*A0i[aa0, MZ2]*CHu[2, 2])/
  (36*MZ2*Pi^2) + (MH2*MT2*Nc*CHu[3, 3])/(18*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MW2*Nc*CHu[3, 3])/(108*(MH2 - 4*MW2)*Pi^2) - 
 (2*MT2*MW2*Nc*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*Nc*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2*MW2*Nc*CHu[3, 3])/(18*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (2*MT2*MW2^2*Nc*CHu[3, 3])/(9*(MH2 - 4*MW2)*MZ2*Pi^2) - 
 (MH2*MZ2*Nc*CHu[3, 3])/(108*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*Nc*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^2) - 
 (Nc*A0i[aa0, MT2]*CHu[3, 3])/(18*Pi^2) + (MW2*Nc*A0i[aa0, MT2]*CHu[3, 3])/
  (18*MZ2*Pi^2) - (5*MT2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(72*Pi^2) - 
 (MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^2) - 
 (MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(18*MZ2*Pi^2) + 
 (MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CHu[3, 3])/(36*Pi^2) + 
 (5*MZ2*SW2^2*Cld[Leff, Leff, 1, 1])/(144*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cld[Leff, Leff, 1, 1])/(16*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(48*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 1, 1])/(16*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cld[Leff, Leff, 2, 2])/(144*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cld[Leff, Leff, 2, 2])/(16*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(48*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 2, 2])/(16*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cld[Leff, Leff, 3, 3])/(144*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cld[Leff, Leff, 3, 3])/(16*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(48*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cld[Leff, Leff, 3, 3])/(16*MW2*Pi^2) + 
 (MW2*Cle[1, 1, Leff, Leff])/(36*Pi^2) - (MZ2*Cle[1, 1, Leff, Leff])/
  (24*Pi^2) + (MZ2^2*Cle[1, 1, Leff, Leff])/(72*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cle[1, 1, Leff, Leff])/(48*MW2*Pi^2) + 
 (MW2*Cle[2, 2, Leff, Leff])/(36*Pi^2) - (MZ2*Cle[2, 2, Leff, Leff])/
  (24*Pi^2) + (MZ2^2*Cle[2, 2, Leff, Leff])/(72*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cle[2, 2, Leff, Leff])/(48*MW2*Pi^2) + 
 (MW2*Cle[3, 3, Leff, Leff])/(36*Pi^2) - (MZ2*Cle[3, 3, Leff, Leff])/
  (24*Pi^2) + (MZ2^2*Cle[3, 3, Leff, Leff])/(72*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cle[3, 3, Leff, Leff])/(48*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cle[Leff, Leff, 1, 1])/(144*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cle[Leff, Leff, 1, 1])/(16*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/(48*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 1, 1])/(16*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cle[Leff, Leff, 2, 2])/(144*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cle[Leff, Leff, 2, 2])/(16*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/(48*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 2, 2])/(16*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cle[Leff, Leff, 3, 3])/(144*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cle[Leff, Leff, 3, 3])/(16*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/(48*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cle[Leff, Leff, 3, 3])/(16*MW2*Pi^2) - 
 (MT2*Nc*Cll[1, 2, 2, 1])/(18*Pi^2) + (MT2*MW2*Nc*Cll[1, 2, 2, 1])/
  (18*MZ2*Pi^2) + (MT2*Nc*SW2*Cll[1, 2, 2, 1])/(18*Pi^2) - 
 (MH2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(96*MW2*Pi^2) + 
 (MH2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(96*MZ2*Pi^2) + 
 (MH2*SW2*A0i[aa0, MH2]*Cll[1, 2, 2, 1])/(96*MW2*Pi^2) + 
 (Nc*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(18*Pi^2) - 
 (MW2*Nc*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(18*MZ2*Pi^2) - 
 (Nc*SW2*A0i[aa0, MT2]*Cll[1, 2, 2, 1])/(18*Pi^2) - 
 (MW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(2*Pi^2) + 
 (MW2^2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(2*MZ2*Pi^2) + 
 (MW2*SW2*B0i[bb0, MW2, 0, MW2]*Cll[1, 2, 2, 1])/(2*Pi^2) + 
 (MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/(2*Pi^2) - 
 (MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/(4*MZ2^2*Pi^2) - 
 (MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/(4*MZ2*Pi^2) - 
 (MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/(2*Pi^2) - 
 (MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Cll[1, 2, 2, 1])/(4*MZ2*Pi^2) - 
 (MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/(8*Pi^2) - 
 (MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/(8*MZ2*Pi^2) + 
 (MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/(8*Pi^2) + 
 (MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/(8*Pi^2) - 
 (MW2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/(8*Pi^2) - 
 (MW2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/(4*Pi^2) - 
 (MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Cll[1, 2, 2, 1])/(8*Pi^2) + 
 (2*MW2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/(CW2*Pi^2) - 
 (2*MW2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/Pi^2 - 
 (5*MW2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (2*CW2*Pi^2) + (5*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (2*Pi^2) + (3*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (4*CW2*Pi^2) - (3*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*Cll[1, 2, 2, 1])/
  (4*MW2*Pi^2) + (11*MW2*Cll[Leff, 1, 1, Leff])/(72*Pi^2) - 
 (11*MZ2*Cll[Leff, 1, 1, Leff])/(48*Pi^2) + (11*MZ2^2*Cll[Leff, 1, 1, Leff])/
  (144*MW2*Pi^2) - (A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cll[Leff, 1, 1, Leff])/(48*MW2*Pi^2) + 
 (MW2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(4*Pi^2) - 
 (3*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(8*Pi^2) + 
 (MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 1, 1, Leff])/(8*MW2*Pi^2) + 
 (11*MW2*Cll[Leff, 2, 2, Leff])/(72*Pi^2) - (11*MZ2*Cll[Leff, 2, 2, Leff])/
  (48*Pi^2) + (11*MZ2^2*Cll[Leff, 2, 2, Leff])/(144*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cll[Leff, 2, 2, Leff])/(48*MW2*Pi^2) + 
 (MW2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(4*Pi^2) - 
 (3*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(8*Pi^2) + 
 (MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 2, 2, Leff])/(8*MW2*Pi^2) + 
 (11*MW2*Cll[Leff, 3, 3, Leff])/(72*Pi^2) - (11*MZ2*Cll[Leff, 3, 3, Leff])/
  (48*Pi^2) + (11*MZ2^2*Cll[Leff, 3, 3, Leff])/(144*MW2*Pi^2) - 
 (A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(16*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(24*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MZ2]*Cll[Leff, 3, 3, Leff])/(48*MW2*Pi^2) + 
 (MW2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(4*Pi^2) - 
 (3*MZ2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(8*Pi^2) + 
 (MZ2^2*B0i[bb1, MZ2, 0, 0]*Cll[Leff, 3, 3, Leff])/(8*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cll[Leff, Leff, 1, 1])/(72*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cll[Leff, Leff, 1, 1])/(8*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/(24*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 1, 1])/(8*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cll[Leff, Leff, 2, 2])/(72*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cll[Leff, Leff, 2, 2])/(8*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/(24*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 2, 2])/(8*MW2*Pi^2) + 
 (5*MZ2*SW2^2*Cll[Leff, Leff, 3, 3])/(72*CW2*Pi^2) - 
 (MZ2^2*SW2^2*Cll[Leff, Leff, 3, 3])/(8*MW2*Pi^2) + 
 (SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/(24*CW2*Pi^2) - 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Cll[Leff, Leff, 3, 3])/(8*MW2*Pi^2) - 
 (5*MZ2*SW2^2*Clq1[Leff, Leff, 1, 1])/(144*CW2*Pi^2) + 
 (MZ2^2*SW2^2*Clq1[Leff, Leff, 1, 1])/(16*MW2*Pi^2) - 
 (SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/(48*CW2*Pi^2) + 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 1, 1])/(16*MW2*Pi^2) - 
 (5*MZ2*SW2^2*Clq1[Leff, Leff, 2, 2])/(144*CW2*Pi^2) + 
 (MZ2^2*SW2^2*Clq1[Leff, Leff, 2, 2])/(16*MW2*Pi^2) - 
 (SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/(48*CW2*Pi^2) + 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 2, 2])/(16*MW2*Pi^2) - 
 (5*MT2*Clq1[Leff, Leff, 3, 3])/(24*Pi^2) - (MW2*Clq1[Leff, Leff, 3, 3])/
  (36*Pi^2) + (MT2*MW2*Clq1[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) + 
 (5*MZ2*Clq1[Leff, Leff, 3, 3])/(144*Pi^2) + (MT2*MZ2*Clq1[Leff, Leff, 3, 3])/
  (24*MW2*Pi^2) - (MZ2^2*Clq1[Leff, Leff, 3, 3])/(144*MW2*Pi^2) + 
 (MW2*SW2*Clq1[Leff, Leff, 3, 3])/(16*CW2*Pi^2) - 
 (5*MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(144*Pi^2) + 
 (MZ2*SW2*Clq1[Leff, Leff, 3, 3])/(32*CW2*Pi^2) - 
 (5*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3])/(288*MW2*Pi^2) + 
 (5*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(24*Pi^2) - 
 (MW2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MT2]*Clq1[Leff, Leff, 3, 3])/(24*MW2*Pi^2) - 
 (SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(48*Pi^2) + 
 (SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(32*CW2*Pi^2) + 
 (MW2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(16*CW2*MZ2*Pi^2) - 
 (MZ2*SW2*A0i[aa0, MZ2]*Clq1[Leff, Leff, 3, 3])/(96*MW2*Pi^2) - 
 (5*MT2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(24*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(24*Pi^2) + 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) + 
 (5*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(96*Pi^2) + 
 (MT2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(24*MW2*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(96*MW2*Pi^2) + 
 (3*MT2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(16*CW2*Pi^2) - 
 (MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(8*CW2*Pi^2) + 
 (MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq1[Leff, Leff, 3, 3])/(32*CW2*Pi^2) + 
 (MZ2*SW2*Clq3[Leff, Leff, 1, 1])/(12*Pi^2) + 
 (SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 1, 1])/(8*Pi^2) + 
 (MZ2*SW2*Clq3[Leff, Leff, 2, 2])/(12*Pi^2) + 
 (SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 2, 2])/(8*Pi^2) + 
 (5*MT2*Clq3[Leff, Leff, 3, 3])/(24*Pi^2) + (MW2*Clq3[Leff, Leff, 3, 3])/
  (36*Pi^2) - (MT2*MW2*Clq3[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) - 
 (5*MZ2*Clq3[Leff, Leff, 3, 3])/(144*Pi^2) - (MT2*MZ2*Clq3[Leff, Leff, 3, 3])/
  (24*MW2*Pi^2) + (MZ2^2*Clq3[Leff, Leff, 3, 3])/(144*MW2*Pi^2) + 
 (MW2*SW2*Clq3[Leff, Leff, 3, 3])/(16*CW2*Pi^2) - 
 (5*MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(144*Pi^2) + 
 (MZ2*SW2*Clq3[Leff, Leff, 3, 3])/(32*CW2*Pi^2) - 
 (5*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3])/(288*MW2*Pi^2) - 
 (5*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(24*Pi^2) + 
 (MW2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MT2]*Clq3[Leff, Leff, 3, 3])/(24*MW2*Pi^2) - 
 (SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(48*Pi^2) + 
 (SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(32*CW2*Pi^2) + 
 (MW2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(16*CW2*MZ2*Pi^2) - 
 (MZ2*SW2*A0i[aa0, MZ2]*Clq3[Leff, Leff, 3, 3])/(96*MW2*Pi^2) + 
 (5*MT2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(24*Pi^2) + 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(24*Pi^2) - 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(6*MZ2*Pi^2) - 
 (5*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(96*Pi^2) - 
 (MT2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(24*MW2*Pi^2) + 
 (MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(96*MW2*Pi^2) - 
 (3*MT2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(16*CW2*Pi^2) + 
 (MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(8*CW2*Pi^2) - 
 (MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clq3[Leff, Leff, 3, 3])/(32*CW2*Pi^2) - 
 (5*MZ2*SW2^2*Clu[Leff, Leff, 1, 1])/(72*CW2*Pi^2) + 
 (MZ2^2*SW2^2*Clu[Leff, Leff, 1, 1])/(8*MW2*Pi^2) - 
 (SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/(24*CW2*Pi^2) + 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 1, 1])/(8*MW2*Pi^2) - 
 (5*MZ2*SW2^2*Clu[Leff, Leff, 2, 2])/(72*CW2*Pi^2) + 
 (MZ2^2*SW2^2*Clu[Leff, Leff, 2, 2])/(8*MW2*Pi^2) - 
 (SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/(24*CW2*Pi^2) + 
 (MZ2*SW2^2*A0i[aa0, MZ2]*Clu[Leff, Leff, 2, 2])/(8*MW2*Pi^2) + 
 (MT2*SW2^2*Clu[Leff, Leff, 3, 3])/(6*CW2*Pi^2) - 
 (MZ2*SW2^2*Clu[Leff, Leff, 3, 3])/(36*CW2*Pi^2) - 
 (SW2^2*A0i[aa0, MT2]*Clu[Leff, Leff, 3, 3])/(6*CW2*Pi^2) - 
 (3*MT2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(16*CW2*Pi^2) - 
 (MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(8*CW2*Pi^2) + 
 (MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(8*CW2*Pi^2) + 
 (MT2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(6*CW2*Pi^2) - 
 (MZ2*SW2^2*B0i[bb0, MZ2, MT2, MT2]*Clu[Leff, Leff, 3, 3])/(24*CW2*Pi^2) - 
 (MW2*Cqe[1, 1, Leff, Leff])/(36*Pi^2) + (MZ2*Cqe[1, 1, Leff, Leff])/
  (24*Pi^2) - (MZ2^2*Cqe[1, 1, Leff, Leff])/(72*MW2*Pi^2) + 
 (A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(16*Pi^2) - 
 (MW2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(24*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MZ2]*Cqe[1, 1, Leff, Leff])/(48*MW2*Pi^2) - 
 (MW2*Cqe[2, 2, Leff, Leff])/(36*Pi^2) + (MZ2*Cqe[2, 2, Leff, Leff])/
  (24*Pi^2) - (MZ2^2*Cqe[2, 2, Leff, Leff])/(72*MW2*Pi^2) + 
 (A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(16*Pi^2) - 
 (MW2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(24*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MZ2]*Cqe[2, 2, Leff, Leff])/(48*MW2*Pi^2) + 
 (MT2*Cqe[3, 3, Leff, Leff])/(8*Pi^2) + (MW2*Cqe[3, 3, Leff, Leff])/
  (18*Pi^2) - (MT2*MW2*Cqe[3, 3, Leff, Leff])/(6*MZ2*Pi^2) - 
 (MZ2*Cqe[3, 3, Leff, Leff])/(48*Pi^2) - (MT2*MZ2*Cqe[3, 3, Leff, Leff])/
  (48*MW2*Pi^2) - (MZ2^2*Cqe[3, 3, Leff, Leff])/(288*MW2*Pi^2) - 
 (A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(8*Pi^2) + 
 (MW2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(6*MZ2*Pi^2) + 
 (MZ2*A0i[aa0, MT2]*Cqe[3, 3, Leff, Leff])/(48*MW2*Pi^2) + 
 (MW2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(24*MZ2*Pi^2) - 
 (MZ2*A0i[aa0, MZ2]*Cqe[3, 3, Leff, Leff])/(96*MW2*Pi^2) + 
 (5*MT2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(16*Pi^2) - 
 (MW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(12*Pi^2) - 
 (MT2*MW2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(6*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(16*Pi^2) - 
 (11*MT2*MZ2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(96*MW2*Pi^2) - 
 (MZ2^2*B0i[bb0, MZ2, MT2, MT2]*Cqe[3, 3, Leff, Leff])/(96*MW2*Pi^2) - 
 (MT*MZ*Nc*SW*B0i[bb0, MZ2, MT2, MT2]*CuB[3, 3])/(8*Sqrt[2]*Pi^2) - 
 (MT*MW*Nc*A0i[aa0, MT2]*CuW[3, 3])/(4*Sqrt[2]*MW2*Pi^2) - 
 (MT*MW*Nc*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^2) + 
 (MT*MT2*MW*Nc*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*MW2*Pi^2) + 
 (11*MT*MW*Nc*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/(24*Sqrt[2]*Pi^2) - 
 (5*MT*MW*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2]*CuW[3, 3])/(24*Sqrt[2]*MW2*Pi^2) - 
 (CHD*MH2*MT2*Nc*Log[mu2/MT2])/(48*(MH2 - 4*MW2)*Pi^2) + 
 (CHD*MT2^2*Nc*Log[mu2/MT2])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MH2*MT2^2*Nc*Log[mu2/MT2])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (CHD*MT2*MW2*Nc*Log[mu2/MT2])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (CHWB*MH2*MT2*Nc*SW2*Log[mu2/MT2])/(24*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MT2^2*Nc*SW2*Log[mu2/MT2])/(12*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MH2*MT2^2*Nc*SW2*Log[mu2/MT2])/(48*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MT2*MW2*Nc*SW2*Log[mu2/MT2])/(6*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (MH2*MT2*Nc*CHe[Leff, Leff]*Log[mu2/MT2])/(24*(MH2 - 4*MW2)*Pi^2) + 
 (MT2^2*Nc*CHe[Leff, Leff]*Log[mu2/MT2])/(12*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2^2*Nc*CHe[Leff, Leff]*Log[mu2/MT2])/(48*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MT2*MW2*Nc*CHe[Leff, Leff]*Log[mu2/MT2])/(6*(MH2 - 4*MW2)*Pi^2) - 
 (MT2*MZ2*Nc*CHe[Leff, Leff]*Log[mu2/MT2])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MT2^2*MZ2*Nc*CHe[Leff, Leff]*Log[mu2/MT2])/
  (96*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2*MT2*MZ2*Nc*CHe[Leff, Leff]*Log[mu2/MT2])/(48*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MT2^2*MZ2*Nc*CHe[Leff, Leff]*Log[mu2/MT2])/(24*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MT2*MZ2*Nc*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/(6*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2^2*MZ2*Nc*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2*MT2*MZ2*Nc*SW2*CHl1[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^2) + (MT2^2*MZ2*Nc*SW2*CHl1[Leff, Leff]*
   Log[mu2/MT2])/(12*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MT2*MZ2*Nc*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/(6*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MT2^2*MZ2*Nc*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (48*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2*MT2*MZ2*Nc*SW2*CHl3[Leff, Leff]*Log[mu2/MT2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^2) + (MT2^2*MZ2*Nc*SW2*CHl3[Leff, Leff]*
   Log[mu2/MT2])/(12*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (CHD*MH2^2*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MH2^3*Log[MH2/MW2])/(192*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (CHD*MH2*MW2*Log[MH2/MW2])/(16*(MH2 - 4*MW2)*Pi^2) - 
 (CHWB*MH2^2*SW2*Log[MH2/MW2])/(24*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MH2^3*SW2*Log[MH2/MW2])/(96*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MH2*MW2*SW2*Log[MH2/MW2])/(8*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (MH2^2*CHe[Leff, Leff]*Log[MH2/MW2])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (MH2^3*CHe[Leff, Leff]*Log[MH2/MW2])/(96*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MH2*MW2*CHe[Leff, Leff]*Log[MH2/MW2])/(8*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(16*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(192*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2^2*MZ2*CHe[Leff, Leff]*Log[MH2/MW2])/(48*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MH2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/(8*(MH2 - 4*MW2)*Pi^2) - 
 (MH2^3*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[MH2/MW2])/(24*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MH2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/(8*(MH2 - 4*MW2)*Pi^2) - 
 (MH2^3*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/
  (96*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[MH2/MW2])/(24*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (CHD*MH2^2*Log[mu2/MW2])/(32*(MH2 - 4*MW2)*Pi^2) + 
 (CHD*MH2^3*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (5*CHD*MH2*MW2*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MW2^2*Log[mu2/MW2])/(8*(MH2 - 4*MW2)*Pi^2) + 
 (CHWB*MH2^2*SW2*Log[mu2/MW2])/(16*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MH2^3*SW2*Log[mu2/MW2])/(96*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (5*CHWB*MH2*MW2*SW2*Log[mu2/MW2])/(24*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MW2^2*SW2*Log[mu2/MW2])/(4*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (MH2^2*CHe[Leff, Leff]*Log[mu2/MW2])/(16*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*CHe[Leff, Leff]*Log[mu2/MW2])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (5*MH2*MW2*CHe[Leff, Leff]*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*CHe[Leff, Leff]*Log[mu2/MW2])/(4*(MH2 - 4*MW2)*Pi^2) - 
 (5*MH2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(48*(MH2 - 4*MW2)*Pi^2) - 
 (MH2^3*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(192*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MH2^2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(32*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MW2])/(8*(MH2 - 4*MW2)*Pi^2) + 
 (5*MH2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2^2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/(16*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MW2])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (5*MH2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/(24*(MH2 - 4*MW2)*Pi^2) + 
 (MH2^3*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/
  (96*(MH2 - 4*MW2)*MW2^2*Pi^2) - 
 (MH2^2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/(16*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MW2])/(4*(MH2 - 4*MW2)*Pi^2) - 
 (7*CHD*MH2*MW2*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*Pi^2) + 
 (7*CHD*MW2^2*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MH2*MW2^2*Log[mu2/MZ2])/(8*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (CHD*MW2^3*Log[mu2/MZ2])/(2*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (3*CHD*MH2*MZ2*Log[mu2/MZ2])/(32*(MH2 - 4*MW2)*Pi^2) - 
 (3*CHD*MW2*MZ2*Log[mu2/MZ2])/(8*(MH2 - 4*MW2)*Pi^2) - 
 (CHD*MZ2^2*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*Pi^2) + 
 (CHD*MH2*MZ2^2*Log[mu2/MZ2])/(192*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (7*CHWB*MH2*MW2*SW2*Log[mu2/MZ2])/(24*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (7*CHWB*MW2^2*SW2*Log[mu2/MZ2])/(6*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MH2*MW2^2*SW2*Log[mu2/MZ2])/(4*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - 
 (CHWB*MW2^3*SW2*Log[mu2/MZ2])/(CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - 
 (3*CHWB*MH2*MZ2*SW2*Log[mu2/MZ2])/(16*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (3*CHWB*MW2*MZ2*SW2*Log[mu2/MZ2])/(4*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (CHWB*MZ2^2*SW2*Log[mu2/MZ2])/(24*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MH2*MZ2^2*SW2*Log[mu2/MZ2])/(96*CW*MW2*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (MH2*MW2*CHe[Leff, Leff]*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*Pi^2) + 
 (2*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MW2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (MW2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/((MH2 - 4*MW2)*MZ2*Pi^2) + 
 (MH2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (4*MW2*MZ2*CHe[Leff, Leff]*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^2) + 
 (MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (MH2*MZ2^2*CHe[Leff, Leff]*Log[mu2/MZ2])/(12*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MH2*MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(192*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
 (MZ2^3*CHe[Leff, Leff]*Log[mu2/MZ2])/(48*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (MH2*MW2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (MW2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/((MH2 - 4*MW2)*Pi^2) - 
 (7*MH2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(24*(MH2 - 4*MW2)*Pi^2) + 
 (7*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(6*(MH2 - 4*MW2)*Pi^2) - 
 (3*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (3*MH2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*MW2*Pi^2) + (MH2*MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (96*(MH2 - 4*MW2)*MW2^2*Pi^2) - (MZ2^3*SW2*CHl1[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^2) - (MH2*MW2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (4*(MH2 - 4*MW2)*Pi^2) + (MW2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  ((MH2 - 4*MW2)*Pi^2) - (7*MH2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*Pi^2) + (7*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (6*(MH2 - 4*MW2)*Pi^2) - (3*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (4*(MH2 - 4*MW2)*Pi^2) + (3*MH2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (16*(MH2 - 4*MW2)*MW2*Pi^2) + (MH2*MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (96*(MH2 - 4*MW2)*MW2^2*Pi^2) - (MZ2^3*SW2*CHl3[Leff, Leff]*Log[mu2/MZ2])/
  (24*(MH2 - 4*MW2)*MW2*Pi^2) - 
 (20*MW2*SW2*(-1/4*CHD - (CHWB*SW)/(2*CW) - CHe[Leff, Leff]/2 + 
    (MZ2*CHe[Leff, Leff])/(4*MW2) - (MZ2*SW2*CHl1[Leff, Leff])/(2*MW2) - 
    (MZ2*SW2*CHl3[Leff, Leff])/(2*MW2))*(5 + 3*Log[mu2/MZ2]))/(27*Pi^2) + 
 (5*CHD*MH2*MW2*Log[MW2/MZ2])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (5*CHD*MW2^2*Log[MW2/MZ2])/(6*(MH2 - 4*MW2)*Pi^2) + 
 (CHD*MH2*MW2^2*Log[MW2/MZ2])/(16*(MH2 - 4*MW2)*MZ2*Pi^2) - 
 (CHD*MW2^3*Log[MW2/MZ2])/(4*(MH2 - 4*MW2)*MZ2*Pi^2) + 
 (7*CHD*MH2*MZ2*Log[MW2/MZ2])/(96*(MH2 - 4*MW2)*Pi^2) - 
 (7*CHD*MW2*MZ2*Log[MW2/MZ2])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (5*CHWB*MH2*MW2*SW2*Log[MW2/MZ2])/(12*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (5*CHWB*MW2^2*SW2*Log[MW2/MZ2])/(3*CW*(-MH2 + 4*MW2)*Pi^2*SW) - 
 (CHWB*MH2*MW2^2*SW2*Log[MW2/MZ2])/(8*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) + 
 (CHWB*MW2^3*SW2*Log[MW2/MZ2])/(2*CW*(-MH2 + 4*MW2)*MZ2*Pi^2*SW) - 
 (7*CHWB*MH2*MZ2*SW2*Log[MW2/MZ2])/(48*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (7*CHWB*MW2*MZ2*SW2*Log[MW2/MZ2])/(12*CW*(-MH2 + 4*MW2)*Pi^2*SW) + 
 (17*MH2*MW2*CHe[Leff, Leff]*Log[MW2/MZ2])/(48*(MH2 - 4*MW2)*Pi^2) - 
 (17*MW2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (MH2*MW2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/(8*(MH2 - 4*MW2)*MZ2*Pi^2) - 
 (MW2^3*CHe[Leff, Leff]*Log[MW2/MZ2])/(2*(MH2 - 4*MW2)*MZ2*Pi^2) - 
 (MH2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/(16*(MH2 - 4*MW2)*Pi^2) + 
 (MW2*MZ2*CHe[Leff, Leff]*Log[MW2/MZ2])/(4*(MH2 - 4*MW2)*Pi^2) + 
 (7*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/(24*(MH2 - 4*MW2)*Pi^2) - 
 (7*MH2*MZ2^2*CHe[Leff, Leff]*Log[MW2/MZ2])/(96*(MH2 - 4*MW2)*MW2*Pi^2) + 
 (MH2*MW2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(8*(MH2 - 4*MW2)*Pi^2) - 
 (MW2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(2*(MH2 - 4*MW2)*Pi^2) + 
 (5*MH2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(12*(MH2 - 4*MW2)*Pi^2) - 
 (5*MW2*MZ2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(3*(MH2 - 4*MW2)*Pi^2) - 
 (7*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/(12*(MH2 - 4*MW2)*Pi^2) + 
 (7*MH2*MZ2^2*SW2*CHl1[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*MW2*Pi^2) + (MH2*MW2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (8*(MH2 - 4*MW2)*Pi^2) - (MW2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (2*(MH2 - 4*MW2)*Pi^2) + (5*MH2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^2) - (5*MW2*MZ2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (3*(MH2 - 4*MW2)*Pi^2) - (7*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (12*(MH2 - 4*MW2)*Pi^2) + (7*MH2*MZ2^2*SW2*CHl3[Leff, Leff]*Log[MW2/MZ2])/
  (48*(MH2 - 4*MW2)*MW2*Pi^2)


==> anc/Analytic_Files/analytic_expressions/deltar/DeltaRs41_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
MH2/(96*Pi^2) - (1891*MW2)/(288*Pi^2) + (71*MW2^2)/(24*MZ2*Pi^2) + 
 (39*MZ2)/(8*Pi^2) + (13*CW2*MZ2)/(36*Pi^2) - (33*MZ2^2)/(32*MW2*Pi^2) + 
 (CW2*MZ2^2)/(24*MW2*Pi^2) - (MT2*Nc)/(48*Pi^2) - (CW2*MT2*Nc)/(9*Pi^2) - 
 (MW2*Nc)/(9*Pi^2) - (CW2*MW2*Nc)/(108*Pi^2) + 
 (CW2*MT2*MW2*Nc)/(18*MZ2*Pi^2) - (MZ2*Nc)/(72*Pi^2) + 
 (1865*CW2*MW2)/(288*Pi^2*SW2) - (25*CW2^2*MW2)/(288*Pi^2*SW2) + 
 (CW2*MW2^3)/(MZ2^2*Pi^2*SW2) - (77*CW2*MW2^2)/(24*MZ2*Pi^2*SW2) - 
 (1385*CW2*MZ2)/(288*Pi^2*SW2) - (13*CW2^2*MZ2)/(36*Pi^2*SW2) + 
 (33*CW2*MZ2^2)/(32*MW2*Pi^2*SW2) - (CW2^2*MZ2^2)/(24*MW2*Pi^2*SW2) - 
 (7*CW2*MT2*Nc)/(108*Pi^2*SW2) - (2*CW2*MW2*Nc)/(27*Pi^2*SW2) - 
 (CW2^2*MW2*Nc)/(27*Pi^2*SW2) - (25*CW2*MT2*MW2^2*Nc)/(108*MZ2^2*Pi^2*SW2) + 
 (8*CW2*MT2*MW2*Nc)/(27*MZ2*Pi^2*SW2) + (CW2*MW2^2*Nc)/(72*MZ2*Pi^2*SW2) + 
 (7*CW2*MZ2*Nc)/(72*Pi^2*SW2) + (4499*MW2*SW2)/(864*Pi^2) - 
 (7*CW2*MZ2*SW2)/(12*Pi^2) + (MT2*Nc*SW2)/(9*Pi^2) - 
 (CW2*MT2*Nc*SW2)/(108*Pi^2) - (4*MW2*Nc*SW2)/(27*Pi^2) - 
 (5*CW2*MZ2*Nc*SW2)/(24*Pi^2) - (MH2*A0i[aa0, MH2])/(16*(MH2 - MW2)*Pi^2) + 
 (MW2*A0i[aa0, MH2])/(4*(MH2 - MW2)*Pi^2) + (MH2^2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)*MZ2*Pi^2) - (MH2*MW2*A0i[aa0, MH2])/
  (48*(MH2 - MW2)*MZ2*Pi^2) - (Nc*A0i[aa0, MT2])/(24*Pi^2) + 
 (CW2*Nc*A0i[aa0, MT2])/(9*Pi^2) - (CW2*MW2*Nc*A0i[aa0, MT2])/(18*MZ2*Pi^2) - 
 (CW2*Nc*A0i[aa0, MT2])/(12*Pi^2*SW2) + (CW2*MW2^2*Nc*A0i[aa0, MT2])/
  (12*MZ2^2*Pi^2*SW2) - (Nc*SW2*A0i[aa0, MT2])/(9*Pi^2) + 
 (17*CW2*Nc*SW2*A0i[aa0, MT2])/(108*Pi^2) + (4*MW2*Nc*SW2*A0i[aa0, MT2])/
  (27*MT2*Pi^2) - (13*MH2*A0i[aa0, MW2])/(16*(-MH2 + MW2)*Pi^2) + 
 (13*MW2*A0i[aa0, MW2])/(16*(-MH2 + MW2)*Pi^2) + 
 (MH2*MW2^2*A0i[aa0, MW2])/(2*(-MH2 + MW2)*MZ2^2*Pi^2) - 
 (MW2^3*A0i[aa0, MW2])/(2*(-MH2 + MW2)*MZ2^2*Pi^2) + 
 (5*MH2*MW2*A0i[aa0, MW2])/(6*(-MH2 + MW2)*MZ2*Pi^2) - 
 (5*MW2^2*A0i[aa0, MW2])/(6*(-MH2 + MW2)*MZ2*Pi^2) - 
 (17*MZ2*A0i[aa0, MW2])/(48*(-MH2 + MW2)*Pi^2) - 
 (3*CW2*MZ2*A0i[aa0, MW2])/(8*(-MH2 + MW2)*Pi^2) + 
 (17*MH2*MZ2*A0i[aa0, MW2])/(48*MW2*(-MH2 + MW2)*Pi^2) + 
 (3*CW2*MH2*MZ2*A0i[aa0, MW2])/(8*MW2*(-MH2 + MW2)*Pi^2) + 
 (CW2*MH2*MZ2^2*A0i[aa0, MW2])/(48*MW2^2*(-MH2 + MW2)*Pi^2) - 
 (CW2*MZ2^2*A0i[aa0, MW2])/(48*MW2*(-MH2 + MW2)*Pi^2) - 
 (3*MH2*A0i[aa0, MW2])/(8*(-MH2 + MW2)*Pi^2*SW2) + 
 (37*CW2*MH2*A0i[aa0, MW2])/(48*(-MH2 + MW2)*Pi^2*SW2) + 
 (31*CW2^2*MH2*A0i[aa0, MW2])/(48*(-MH2 + MW2)*Pi^2*SW2) + 
 (9*MW2*A0i[aa0, MW2])/(16*(-MH2 + MW2)*Pi^2*SW2) - 
 (37*CW2*MW2*A0i[aa0, MW2])/(48*(-MH2 + MW2)*Pi^2*SW2) - 
 (31*CW2^2*MW2*A0i[aa0, MW2])/(48*(-MH2 + MW2)*Pi^2*SW2) + 
 (CW2*MH2*MW2^2*A0i[aa0, MW2])/(2*(-MH2 + MW2)*MZ2^2*Pi^2*SW2) - 
 (CW2*MW2^3*A0i[aa0, MW2])/(2*(-MH2 + MW2)*MZ2^2*Pi^2*SW2) + 
 (3*MH2*MW2*A0i[aa0, MW2])/(16*(-MH2 + MW2)*MZ2*Pi^2*SW2) - 
 (7*CW2*MH2*MW2*A0i[aa0, MW2])/(6*(-MH2 + MW2)*MZ2*Pi^2*SW2) - 
 (3*MW2^2*A0i[aa0, MW2])/(8*(-MH2 + MW2)*MZ2*Pi^2*SW2) + 
 (7*CW2*MW2^2*A0i[aa0, MW2])/(6*(-MH2 + MW2)*MZ2*Pi^2*SW2) + 
 (17*CW2*MZ2*A0i[aa0, MW2])/(48*(-MH2 + MW2)*Pi^2*SW2) + 
 (3*CW2^2*MZ2*A0i[aa0, MW2])/(8*(-MH2 + MW2)*Pi^2*SW2) - 
 (17*CW2*MH2*MZ2*A0i[aa0, MW2])/(48*MW2*(-MH2 + MW2)*Pi^2*SW2) - 
 (3*CW2^2*MH2*MZ2*A0i[aa0, MW2])/(8*MW2*(-MH2 + MW2)*Pi^2*SW2) - 
 (CW2^2*MH2*MZ2^2*A0i[aa0, MW2])/(48*MW2^2*(-MH2 + MW2)*Pi^2*SW2) + 
 (CW2^2*MZ2^2*A0i[aa0, MW2])/(48*MW2*(-MH2 + MW2)*Pi^2*SW2) + 
 (53*MH2*SW2*A0i[aa0, MW2])/(48*(-MH2 + MW2)*Pi^2) - 
 (53*MW2*SW2*A0i[aa0, MW2])/(48*(-MH2 + MW2)*Pi^2) + A0i[aa0, MZ2]/(4*Pi^2) - 
 (CW2*A0i[aa0, MZ2])/(2*Pi^2) - (MW2^2*A0i[aa0, MZ2])/(4*MZ2^2*Pi^2) - 
 (MH2*A0i[aa0, MZ2])/(48*MZ2*Pi^2) + (MW2*A0i[aa0, MZ2])/(8*MZ2*Pi^2) + 
 (CW2*MW2*A0i[aa0, MZ2])/(4*MZ2*Pi^2) - (MZ2*A0i[aa0, MZ2])/(48*MW2*Pi^2) + 
 (CW2*MZ2*A0i[aa0, MZ2])/(6*MW2*Pi^2) + (CW2*MZ2^2*A0i[aa0, MZ2])/
  (48*MW2^2*Pi^2) - (Nc*A0i[aa0, MZ2])/(72*Pi^2) - 
 (7*MW2*Nc*A0i[aa0, MZ2])/(36*MZ2*Pi^2) + (CW2*MW2*Nc*A0i[aa0, MZ2])/
  (18*MZ2*Pi^2) + (3*A0i[aa0, MZ2])/(16*Pi^2*SW2) - 
 (CW2*A0i[aa0, MZ2])/(3*Pi^2*SW2) + (CW2^2*A0i[aa0, MZ2])/(2*Pi^2*SW2) + 
 (CW2*MW2^2*A0i[aa0, MZ2])/(8*MZ2^2*Pi^2*SW2) - 
 (3*MW2*A0i[aa0, MZ2])/(8*MZ2*Pi^2*SW2) - (CW2*MW2*A0i[aa0, MZ2])/
  (8*MZ2*Pi^2*SW2) + (CW2*MZ2*A0i[aa0, MZ2])/(48*MW2*Pi^2*SW2) - 
 (CW2^2*MZ2*A0i[aa0, MZ2])/(6*MW2*Pi^2*SW2) - (CW2^2*MZ2^2*A0i[aa0, MZ2])/
  (48*MW2^2*Pi^2*SW2) - (5*CW2*MW2^2*Nc*A0i[aa0, MZ2])/(36*MZ2^2*Pi^2*SW2) + 
 (5*CW2*MW2*Nc*A0i[aa0, MZ2])/(36*MZ2*Pi^2*SW2) - 
 (5*CW2*SW2*A0i[aa0, MZ2])/(8*Pi^2) - (23*CW2*Nc*SW2*A0i[aa0, MZ2])/
  (108*Pi^2) + (MH2*B0i[bb0, MZ2, MH2, MZ2])/(12*Pi^2) - 
 (MH2^2*B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2*Pi^2) - 
 (MZ2*B0i[bb0, MZ2, MH2, MZ2])/(4*Pi^2) + (11*MT2*Nc*B0i[bb0, MZ2, MT2, MT2])/
  (72*Pi^2) - (MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(18*Pi^2) + 
 (CW2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(36*Pi^2) - 
 (MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^2) + 
 (11*CW2*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(36*MZ2*Pi^2) + 
 (MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^2) - 
 (11*CW2*MT2*Nc*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^2*SW2) + 
 (CW2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(18*Pi^2*SW2) + 
 (CW2*MT2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(24*MZ2^2*Pi^2*SW2) + 
 (CW2*MT2*MW2*Nc*B0i[bb0, MZ2, MT2, MT2])/(9*MZ2*Pi^2*SW2) - 
 (CW2*MW2^2*Nc*B0i[bb0, MZ2, MT2, MT2])/(24*MZ2*Pi^2*SW2) - 
 (CW2*MZ2*Nc*B0i[bb0, MZ2, MT2, MT2])/(72*Pi^2*SW2) - 
 (7*CW2*MT2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^2) - 
 (17*CW2*MZ2*Nc*SW2*B0i[bb0, MZ2, MT2, MT2])/(216*Pi^2) + 
 (11*MW2*B0i[bb0, MZ2, MW2, MW2])/(24*Pi^2) + (MW2^3*B0i[bb0, MZ2, MW2, MW2])/
  (2*MZ2^2*Pi^2) + (13*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(12*MZ2*Pi^2) + 
 (MZ2*B0i[bb0, MZ2, MW2, MW2])/(48*Pi^2) - 
 (19*CW2*MW2*B0i[bb0, MZ2, MW2, MW2])/(24*Pi^2*SW2) + 
 (CW2*MW2^3*B0i[bb0, MZ2, MW2, MW2])/(2*MZ2^2*Pi^2*SW2) + 
 (CW2*MW2^2*B0i[bb0, MZ2, MW2, MW2])/(3*MZ2*Pi^2*SW2) - 
 (CW2*MZ2*B0i[bb0, MZ2, MW2, MW2])/(24*Pi^2*SW2) + 
 (MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/Pi^2 - 
 (MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*MZ2^2*Pi^2) - 
 (MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*MZ2*Pi^2) - 
 (CW2*MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(Pi^2*SW2) + 
 (CW2*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*MZ2^2*Pi^2*SW2) + 
 (CW2*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*MZ2*Pi^2*SW2) - 
 (MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*Pi^2) - 
 (MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*MZ2*Pi^2) + 
 (MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*Pi^2) + 
 (MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*Pi^2) + 
 (CW2*MW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*Pi^2*SW2) + 
 (CW2*MW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*MZ2*Pi^2*SW2) - 
 (CW2*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*Pi^2*SW2) - 
 (CW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*Pi^2*SW2) + 
 (4*CW2*MW2*MZ2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/Pi^2 - 
 (5*CW2*MZ2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/Pi^2 + 
 (3*CW2*MZ2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*MW2*Pi^2) - 
 (4*MW2*MZ2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/Pi^2 + 
 (5*MZ2^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/Pi^2 - 
 (3*MZ2^3*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(2*MW2*Pi^2) + 
 (20*MW2*SW2*Log[mu2/MZ2])/(9*Pi^2)


==> anc/Analytic_Files/analytic_expressions/deltar/DeltaRs60_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
CHD/2 + CHWB/(CW*SW) + (-((2*MW2 - MZ2)*(CW2 - SW2)*CHe[Leff, Leff]) + 
   2*SW2*(MZ2*(-CW2 + SW2)*CHl1[Leff, Leff] + MW2*(CHl3[1, 1] + CHl3[2, 2]) + 
     MZ2*(-CW2 + SW2)*CHl3[Leff, Leff]))/(2*MW2*SW2) - Cll[1, 2, 2, 1]


==> anc/Analytic_Files/analytic_expressions/deltar/DeltaRs61_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(CWw*MW2*(16*CW2^2*(MW2 - MZ2) + SW2*(MW2 - MZ2 - 64*MW2*SW2) + 
    CW2*(-MW2 + MZ2 + 12*MZ2*SW2)))/(8*MW*Pi^2*SW2*VMU) + 
 ((4*CHbox*(MH2 - MW2)*(-(MH2*MW2*(MW2^3 + 3*CW2*MW2*MZ2^2 + 
         CW2*MZ2^3*(CW2 - SW2)*(-4 + SW2))) + 12*CW2*MW2^2*MZ2^3*SW2 + 
      MH2^2*(MW2^3 + CW2^2*MZ2^3*(-CW2 + SW2))) + 
    CHD*MW2*(12*CW2*MW2^2*MZ2^2*(-MW2 + MZ2*(CW2 - 2*SW2)) + 
      MH2^3*(MW2^2 - CW2*MZ2^2*(CW2 - 2*SW2)) - 
      MH2^2*(2*MW2^3 - 2*CW2*MW2*MZ2^2*(-6 + CW2 - 2*SW2) + 
        3*CW2*MZ2^3*(-4*CW2 + 5*SW2)) + 
      MH2*MW2*(MW2^3 + CW2*MW2*MZ2^2*(24 - CW2 + 2*SW2) + 
        6*CW2*MZ2^3*(-4*CW2 + 5*SW2))))*A0i[aa0, MH2])/
  (96*CW2*(MH2 - MW2)^2*MW2*MZ2^3*Pi^2*SW2) + 
 ((12*(CHB*(MW2 + MZ2*(-4 + CW2 - 2*SW2))*SW2 + 
      2*CHW*(2*CW2^2*MZ2 + MZ2*SW2^2 - CW2*(2*MW2 + MZ2*SW2))) + 
    (CHWB*(MW*MZ*SW2*(-12*CW2^2*(MH2 - MW2)^2*MW2*MZ2 + 
         CW2*(MH2 - MW2)*(MH2^2*(MW2 - MZ2) + 12*MW2^2*(4*MW2 + 5*MZ2) - 
           MH2*MW2*(49*MW2 + 5*MZ2)) + (-24*MW2^3*MZ2 + MH2^3*(3*MW2 + MZ2) - 
           2*MH2^2*MW2*(3*MW2 + 4*MZ2) + MH2*MW2^2*(3*MW2 + 13*MZ2))*SW2) + 
       CW*(MH2 - MW2)*(CW2*(MH2^2*MZ2*(MW2 + MZ2)*SW2 - 
           6*MW2^2*(6*MW2^2 + 3*MZ2^2*(1 + SW2) + MW2*MZ2*(-9 + 10*SW2)) + 
           MH2*MW2*(36*MW2^2 - MZ2^2*(-18 + SW2) + MW2*MZ2*(-54 + 59*SW2))) + 
         SW2*(-(MH2^2*MZ2*(MW2 + MZ2)*SW2) + MH2*MW2*(12*MW2^2 + 
             MZ2^2*(6 + SW2) - MW2*MZ2*(18 + 71*SW2)) - 
           6*MW2^2*(2*MW2^2 + MZ2^2*(1 - 3*SW2) - 3*MW2*(MZ2 + 4*MZ2*
                SW2))))))/(CW*MW*(MH2 - MW2)^2*MW2*MZ*SW))*A0i[aa0, MH2])/
  (96*MZ2*Pi^2*SW2) - (CHD*Nc*(MZ2*SW2^2*(27*MZ2 + MW2*(28 + 17*SW2)) + 
    CW2*(9*MW2^2*(-1 + 2*SW2) + 2*MW2*MZ2*SW2*(-11 + 14*SW2) + 
      MZ2^2*(9 + 7*SW2 - 61*SW2^2)) + CW2^2*(9*MW2^2 - 15*MW2*MZ2*SW2 + 
      MZ2^2*(-9 + 12*SW2 - 17*SW2^2)))*A0i[aa0, MT2])/
  (216*MZ2^2*Pi^2*SW2^2) + 
 (CHWB*Nc*(CW*(54*CW2*MT2*MW2*MZ2^3*SW2 - 54*MT2*MW2*MZ2^3*SW2^2 - 
      CW2*MT2*(384*MW2^4 + 9*MT2*MZ2^3*SW2 + 64*MW2*MZ2^3*SW2 + 
        96*MW2^3*MZ2*(-7 + 4*SW2) - 8*MW2^2*MZ2^2*(-36 + 47*SW2)) + 
      SW2*(-128*MW2^3*MZ2^2*SW2 + 9*MT2^2*MZ2^3*SW2 + 
        8*MT2*MW2*(48*MW2^3 + MW2*MZ2^2*(36 - 47*SW2) + 8*MZ2^3*SW2 + 
          12*MW2^2*MZ2*(-7 + 4*SW2)))) + 
    MW*MZ*(-9*MT2*MZ2^2*SW2^2*(MT2 + 2*MW2 + 8*MW2*SW2) + 
      8*CW2^2*MT2*MW2*MZ2*SW2*(9*MW2 + 17*MZ2*SW2) + 
      CW2*(9*MT2^2*MZ2^2*SW2 - 162*MT2*MW2*MZ2^2*SW2 + 
        128*MW2^2*MZ2^2*SW2^2 - 4*MT2*MW2*(9*MW2^2*(-1 + 2*SW2) + 
          2*MW2*MZ2*SW2*(3 + 17*SW2) + MZ2^2*(9 - 21*SW2 - 11*SW2^2)))))*
   A0i[aa0, MT2])/(432*CW*MT2*MW*MW2*MZ*MZ2^2*Pi^2*SW*SW2) + 
 ((72*CHbox*(MH2 - MW2)*MW2^3*(MW2 - MZ2)*MZ2^2*SW2 + 
    CHD*(2*CW2^3*(MH2 - MW2)^2*MZ2^3*(31*MW2^2 - 18*MW2*MZ2 - MZ2^2) + 
      2*CW2^2*(MH2 - MW2)^2*MZ2*(24*MW2^4 + MZ2^4*(1 + SW2) + 
        MW2*MZ2^3*(1 + 2*SW2) - 8*MW2^3*MZ2*(7 + 6*SW2) + 
        2*MW2^2*MZ2^2*(3 + 2*(3 + 2*Nc) + 39*SW2)) + 
      MW2*SW2*(MH2*MW2*(336*MW2^4 + MW2*MZ2^3*(237 + 24*CW2*(3 + 2*Nc) - 
            373*SW2) - 3*MW2^2*MZ2^2*(239 + 8*(3 + 2*Nc) - 80*SW2) + 
          16*MW2^3*MZ2*(8 + 9*SW2) + 2*MZ2^4*(-55 + 51*SW2)) + 
        MH2^2*(-168*MW2^4 + MZ2^4*(55 - 51*SW2) + 3*MW2^2*MZ2^2*
           (113 + 4*(3 + 2*Nc) - 40*SW2) - 8*MW2^3*MZ2*(8 + 9*SW2) + 
          MW2*MZ2^3*(-108 - 12*CW2*(3 + 2*Nc) + 185*SW2)) + 
        MW2^2*(-168*MW2^4 + 12*MW2^2*MZ2^2*(3 + 2*Nc - 10*(-3 + SW2)) + 
          MZ2^4*(55 - 51*SW2) - 8*MW2^3*MZ2*(8 + 9*SW2) + 
          MW2*MZ2^3*(-111 - 12*CW2*(3 + 2*Nc) + 188*SW2))) + 
      CW2*(MH2 - MW2)*(MW2*(-168*MW2^5 + 4*MW2^3*MZ2^2*(53 + 3*(3 + 2*Nc) - 
            14*SW2) + 4*MZ2^5*SW2^2 - 8*MW2^4*MZ2*(2 + 45*SW2) + 
          MW2^2*MZ2^3*(-55 - 4*CW2*(3 + 2*Nc) + 172*SW2 - 62*SW2^2) + 
          MW2*MZ2^4*(21 - 17*SW2 + 36*SW2^2)) + 
        MH2*(168*MW2^5 - MW2^3*MZ2^2*(227 + 12*(3 + 2*Nc) - 56*SW2) - 
          4*MZ2^5*SW2^2 + 8*MW2^4*MZ2*(2 + 45*SW2) + 
          MW2*MZ2^4*(-21 + 17*SW2 - 36*SW2^2) + MW2^2*MZ2^3*
           (70 + 4*CW2*(3 + 2*Nc) - 169*SW2 + 62*SW2^2)))))*A0i[aa0, MW2])/
  (192*(MH2 - MW2)^2*MW2^2*MZ2^3*Pi^2*SW2^2) + 
 ((2*CHWB*CW2*MW*(MH2 - MW2)^2*MW2*MZ*MZ2^2*(24*MW2^3 + 40*MW2^2*MZ2 - 
      (MH2 - 17*MZ2)*MZ2^2 - 4*MW2*MZ2^2*(19 + 2*Nc))*SW2 + 
    4*CHWB*CW2*MW*(MH2 - MW2)^2*MW2*MZ*MZ2^2*(24*MW2^3 + 40*MW2^2*MZ2 - 
      (MH2 - 17*MZ2)*MZ2^2 - 4*MW2*MZ2^2*(19 + 2*Nc))*(CW2 - SW2)*SW2 - 
    CHWB*MW*(MH2 - MW2)^2*MW2*MZ*MZ2^2*(24*MW2^3 + 40*MW2^2*MZ2 - 
      (MH2 - 17*MZ2)*MZ2^2 - 4*MW2*MZ2^2*(19 + 2*Nc))*SW2*
     (4*CW2^2 - 3*CW2*SW2 + 3*SW2^2) + CW*(MH2 - MW2)*MW2*MZ*(CW2 - SW2)*
     (48*CHW*MW*(MH2 - MW2)*MW2*MZ2^4*SW*SW2 + 
      CHWB*MZ*(MH2^2*MZ2^3*(-MW2 + MZ2)*SW2 + 
        MW2*(192*MW2^5 + 4*MW2^3*MZ2^2*(169 - 120*SW2) + 35*MZ2^5*SW2 + 
          8*MW2^4*MZ2*(-73 + 3*SW2) + 4*MW2^2*MZ2^3*
           (-92 + (161 + 3*(3 + 2*Nc))*SW2) - MW2*MZ2^4*
           (-84 + (205 + 12*(3 + 2*Nc))*SW2)) - 
        MH2*(192*MW2^5 + 4*MW2^3*MZ2^2*(169 - 120*SW2) + 35*MZ2^5*SW2 + 
          8*MW2^4*MZ2*(-73 + 3*SW2) - 6*MW2*MZ2^4*(-14 + (37 + 2*(3 + 2*Nc))*
             SW2) + MW2^2*MZ2^3*(-368 + (661 + 12*(3 + 2*Nc))*SW2)))) + 
    2*CHWB*MW*(MH2 - MW2)*MZ*MZ2^2*(CW2 - SW2)*SW2*
     (CW2^2*(MH2 - MW2)*MZ2^2*(31*MW2^2 - 18*MW2*MZ2 - MZ2^2) - 
      CW2*(MH2 - MW2)*(-48*MW2^4 + 16*MW2^3*MZ2 + MW2^2*MZ2^2*
         (27 + 4*(3 + 2*Nc)) - MZ2^4*SW2 + MW2*MZ2^2*(MH2 - 18*MZ2*SW2)) - 
      MW2*MZ2*(-(MH2^2*MZ2*SW2) - MH2*MW2*(9*MW2 + 
          MZ2*(-18 + 4*(9 + 2*Nc)*SW2 + 53*SW2^2)) + 
        MW2^2*(18*MW2 + MZ2*(-27 + (25 + 4*(3 + 2*Nc))*SW2 + 53*SW2^2)))) - 
    2*(MH2 - MW2)*MZ2^2*SW2*(2*CHWB*CW2^3*MW*(MH2 - MW2)*MZ*MZ2^2*
       (31*MW2^2 - 18*MW2*MZ2 - MZ2^2) + 24*CHW*CW*MW*(MH2 - MW2)*MW2^2*MZ*
       MZ2^2*SW*(CW2 - SW2) - 96*CHWB*CW*(MH2 - MW2)*MW2^3*MZ2^2*SW2^2 + 
      CHWB*CW2^2*MW*(MH2 - MW2)*MZ*(96*MW2^4 - 2*MW2*MZ2^2*
         (MH2 + MZ2*(9 - 8*SW2)) + MZ2^4*(-1 + 2*SW2) + 
        32*MW2^3*MZ2*(-1 + 3*SW2) - MW2^2*MZ2^2*(23 + 8*(3 + 2*Nc) + 
          40*SW2)) - CHWB*CW2*MW*MW2*MZ*(MH2^2*MZ2^2*(1 - 2*SW2) - 
        MH2*(48*MW2^3 + 20*MW2^2*MZ2 + 20*MZ2^3*SW2^2 + 
          MW2*MZ2^2*(-98 + 79*SW2 + 106*SW2^2 + 4*(3 + 2*Nc)*(-1 + 2*SW2))) + 
        MW2*(48*MW2^3 + 56*MW2^2*MZ2 + 20*MZ2^3*SW2^2 + 
          MW2*MZ2^2*(-135 + 81*SW2 + 106*SW2^2 + 4*(3 + 2*Nc)*
             (-1 + 2*SW2))))) + 2*CHWB*MW*MZ*MZ2^2*SW2*
     (2*CW2*(MH2 - MW2)^2*MW2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2 - 
      (CW2*(-MH2 + MW2) + (MH2 - 2*MW2)*SW2)*
       (CW2^2*(MH2 - MW2)*MZ2^2*(31*MW2^2 - 18*MW2*MZ2 - MZ2^2) - 
        CW2*(MH2 - MW2)*(-48*MW2^4 + 16*MW2^3*MZ2 + MW2^2*MZ2^2*
           (27 + 4*(3 + 2*Nc)) - MZ2^4*SW2 + MW2*MZ2^2*(MH2 - 18*MZ2*SW2)) - 
        MW2*MZ2*(-(MH2^2*MZ2*SW2) - MH2*MW2*(9*MW2 + 
            MZ2*(-18 + 4*(9 + 2*Nc)*SW2 + 53*SW2^2)) + 
          MW2^2*(18*MW2 + MZ2*(-27 + (25 + 4*(3 + 2*Nc))*SW2 + 53*SW2^2)))) + 
      (MH2 - MW2)*SW2*(CW2^2*MZ2^2*(MH2*(124*MW2^2 - 72*MW2*MZ2 - 3*MZ2^2) + 
          MW2*(-155*MW2^2 + 90*MW2*MZ2 + 4*MZ2^2)) + 
        CW2*(-3*MH2^2*MW2*MZ2^2 + MH2*(240*MW2^4 - 64*MW2^3*MZ2 + 
            36*MW2*MZ2^3*SW2 + MZ2^4*SW2 - 2*MW2^2*MZ2^2*(51 + 8*(3 + 2*Nc) + 
              53*SW2)) + MW2*(-288*MW2^4 + 80*MW2^3*MZ2 - 54*MW2*MZ2^3*SW2 - 
            2*MZ2^4*SW2 + MW2^2*MZ2^2*(133 + 20*(3 + 2*Nc) + 106*SW2))) + 
        MW2*MZ2*(MH2^2*MZ2*SW2 + MH2*MW2*(27*MW2 + 
            2*MZ2*(-18 + 4*(9 + 2*Nc)*SW2 + 53*SW2^2)) - 
          3*MW2^2*(24*MW2 + MZ2*(-27 + (25 + 4*(3 + 2*Nc))*SW2 + 
              53*SW2^2))))))*A0i[aa0, MW2])/(96*CW*MW*(MH2 - MW2)^2*MW2^2*MZ*
   MZ2^4*Pi^2*SW*SW2^2) + 
 (3*CWw*MW*(-(CW2^2*MZ2^2) + MW2*SW2*(MW2 - 2*MZ2 + 4*MZ2*SW2) + 
    CW2*(-MW2^2 + 2*MW2*MZ2 + MZ2^2*SW2))*A0i[aa0, MW2])/
  (2*MW2*MZ2*Pi^2*SW2*VMU) - 
 ((72*CHbox*MW2^2*(MH2 - 2*MZ2)*SW2*(MW2^2 + CW2*MZ2^2*(-CW2 + SW2)) + 
    CHD*(-18*CW2^4*MZ2^3*(-24*MW2^2 + 8*MW2*MZ2 + MZ2^2) + 
      18*MW2^4*(MH2 - 2*MZ2)*SW2 + 2*CW2^3*MZ2*(-2*MW2^4*(-27 + 30*Nc) + 
        9*MZ2^4*(1 + 2*SW2) + 9*MW2*MZ2^3*(9 + 8*SW2) + 
        2*MW2^3*MZ2*(-81 + 18*(2 + 3*SW2) + (9 + Nc)*(2 + 3*SW2) + 
          4*Nc*(7 + 9*SW2)) + 2*MW2^2*MZ2^2*(-180 + Nc + 135*SW2^2 + 
          25*Nc*SW2^2 + Nc*(-1 + 21*SW2^2))) + 
      CW2*MW2*SW2*(540*MW2^4 + 27*MZ2^4*(1 + SW2) + 
        9*MW2*MZ2^2*(MH2 + MZ2*(3 - 2*CW2*Nc - 36*SW2) + 3*MH2*SW2) + 
        18*MW2^3*MZ2*(2*(3 + Nc + 6*(1 + Nc)) + 9*(-9 + 2*SW2)) - 
        MW2^2*MZ2*(9*MH2 + 54*MZ2*(-19 + 9*SW2) + 
          2*MZ2*(54*(4 - 3*SW2 + 5*SW2^2) + Nc*(9 - 18*SW2 + 10*SW2^2) + 
            2*Nc*(54 - 54*SW2 + 44*SW2^2)))) - 
      CW2^2*(540*MW2^5 + 54*MZ2^5*SW2^2 + 9*MW2*MZ2^4*(5 + SW2 + 32*SW2^2) + 
        2*MW2^4*MZ2*(-297 + 54*SW2 + 2*(18 + 5*Nc + 18*SW2 + 8*Nc*SW2 + 
            4*(9 + 7*Nc + 9*SW2 + 13*Nc*SW2))) - MW2^2*MZ2^2*
         (-9*MH2*(1 + SW2) + 9*MZ2*(-19 + 12*SW2 + 48*SW2^2) + 
          2*MZ2*(18 + 90*SW2^2 + Nc*(5 - 3*SW2 + 8*SW2^2) + 
            4*(9 + Nc + 45*SW2^2 + 21*Nc*SW2^2))) + 
        MW2^3*MZ2*(-9*MH2 - 54*MZ2*(5 + 3*SW2) + 
          2*MZ2*(36*(-1 + 3*SW2 + 8*SW2^2) + Nc*(-5 + 14*SW2 + 20*SW2^2) + 
            2*Nc*(-13 + 19*SW2 + 38*SW2^2) + 2*(9*(-1 + 3*SW2 + 8*SW2^2) + 
              Nc*(-13 + 19*SW2 + 38*SW2^2)))))))*A0i[aa0, MZ2])/
  (1728*CW2*MW2^2*MZ2^3*Pi^2*SW2^2) + 
 ((216*MZ2^3*SW2*(CHB*CW2*(MW2 - MZ2) + CHW*CW2*(MW2 - MZ2) + 
      CHW*SW2*(MW2 + MZ2 - 2*MZ2*SW2) + CHB*SW2*(MW2 + MZ2 + 2*MZ2*SW2)) - 
    (CHWB*(2*CW2^2*MW*MZ*MZ2^3*SW2*(9*MZ2^3 + 12*MW2^3*(9 + 12*Nc)*SW2 + 
         36*MW2*MZ2^2*(2 + 3*SW2) + 4*MW2^2*MZ2*(-54 + (135 + 46*Nc)*
            SW2^2)) + CW2*MW*MZ*(24*MW2^6*(-9 + 4*(27 + 11*Nc)) - 
         36*MZ2^6*SW2^3 - 9*MW2*MZ2^5*SW2*(3 - SW2 + 56*SW2^2) + 
         MW2^2*MZ2^3*(9*MH2*SW2*(1 + SW2) + 
           MZ2*(108 - (603 + 6*(12 + Nc) + 16*(9 + 5*Nc))*SW2 + 
             6*(-18 + Nc)*SW2^2 + 4*(306 + 25*Nc + 3*(15 + 7*Nc))*SW2^3)) + 
         12*MW2^5*MZ2*(-9*(1 + 7*SW2) + 4*(-153 - 32*Nc + 54*SW2 + 
             12*Nc*SW2 + Nc*(-27 + 10*SW2))) - 2*MW2^4*MZ2^2*
          (-27*(18 - 9*SW2 + 2*SW2^2) + 2*(36*(-32 + 24*SW2 + SW2^2) + 
             Nc*(-48 + 39*SW2 + 8*SW2^2) + 2*Nc*(-144 + 110*SW2 + 13*SW2^2) + 
             2*(9*(-32 + 24*SW2 + SW2^2) + Nc*(-144 + 110*SW2 + 
                 13*SW2^2)))) - MW2^3*MZ2^2*(9*MH2*SW2 + 
           2*MZ2*(9*(42 - 128*SW2 + 33*SW2^2) + Nc*(24 - 33*SW2 + 2*SW2^2 + 8*
                SW2^3) + 36*(20 - 26*SW2 + SW2^2 + 10*SW2^3) + 
             2*Nc*(84 - 110*SW2 + SW2^2 + 38*SW2^3) + 
             2*(9*(20 - 26*SW2 + SW2^2 + 10*SW2^3) + Nc*(84 - 110*SW2 + 
                 SW2^2 + 38*SW2^3))))) + 
       MW2*SW2*(216*CW*MW2*MZ2^3*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*SW2 + 
         MW*MZ*(-24*MW2^5*(-9 + 4*(27 + 11*Nc)) + 9*MZ2^5*SW2*(1 + 3*SW2) + 
           2*MW2^3*MZ2^2*(2*(-1728 - 624*Nc + 1323*SW2 + 509*Nc*SW2) + 
             27*(-18 + 5*SW2 + 6*SW2^2)) + MW2*MZ2^3*
            (9*MH2*SW2*(-1 + 3*SW2) + MZ2*(-108 + (297 + 2*(162 + 43*Nc))*
                SW2 + 18*(-18 + Nc)*SW2^2)) - 12*MW2^4*MZ2*(-9*(1 + 7*SW2) + 
             4*(-153 - 32*Nc + 54*SW2 + 12*Nc*SW2 + Nc*(-27 + 10*SW2))) + 
           MW2^2*MZ2^2*(9*MH2*SW2 + 2*MZ2*(36*(20 - 28*SW2 + 3*SW2^2) + Nc*
                (24 - 37*SW2 + 18*SW2^2) + 2*Nc*(84 - 124*SW2 + 27*SW2^2) - 9*
                (-42 + 74*SW2 + 27*SW2^2) + 2*(9*(20 - 28*SW2 + 3*SW2^2) + 
                 Nc*(84 - 124*SW2 + 27*SW2^2))))))))/(CW*MW*MW2^2*MZ*SW))*
   A0i[aa0, MZ2])/(864*MZ2^4*Pi^2*SW2^2) - 
 ((MH2 - MZ2)*(-MW2 + MZ2)*(CHWB*(-2*MW2 + MZ2) + 2*(-CHB + CHW)*MW*MZ*SW)*
   B0i[bb0, 0, MH2, MZ2])/(4*MW*MZ*MZ2*Pi^2*SW) + 
 (CHWB*MW2*(MW2*SW2^2 + CW2^2*(-MW2 + MZ2*SW2) + CW2*MZ2*(1 - 3*SW2 + SW2^2))*
   B0i[bb0, MW2, 0, MW2])/(CW*MZ2*Pi^2*SW*SW2) + 
 (CHWB*(MH2^3 - 4*MH2^2*MW2 - 4*MH2*MW2^2 + 32*MW2^3)*(-MW + CW*MZ)*
   (CW2 - SW2)*B0i[bb0, MW2, MH2, MW2])/(32*CW*MW*MW2*(-MH2 + 4*MW2)*Pi^2*
   SW) + (CHD*(-MW2 + CW2*MZ2)*
   (CW2^2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3) + 
    2*(12*MW2^3 + 48*MW2^2*MZ2 - 25*MW2*MZ2^2 - 2*MZ2^3)*SW2^2 + 
    CW2*(24*MW2^3*(-2 + SW2) + MZ2^3*(1 + 3*SW2) - 4*MW2^2*MZ2*(17 + 7*SW2) + 
      2*MW2*MZ2^2*(8 + 17*SW2)))*B0i[bb0, MW2, MW2, MZ2])/
  (96*MW2^2*MZ2*Pi^2*SW2^2) - 
 (CHWB*(20*CW2^3*MW2*(4*MW2 - MZ2)*MZ2^2 + 
    3*MW2*(24*MW2^3 + 28*MW2^2*MZ2 - 18*MW2*MZ2^2 - MZ2^3)*SW2^2 - 
    CW2^2*MZ2*(24*MW2^3*(-2 + SW2) + MZ2^3*(1 + SW2) - 
      4*MW2^2*MZ2*(-3 + 7*SW2) + 2*MW2*MZ2^2*(-2 + 21*SW2)) + 
    CW2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*(2*MW2^2*(-2 + SW2) + 3*MZ2^2*SW2^2 + 
      MW2*MZ2*(1 + SW2 - 6*SW2^2)))*B0i[bb0, MW2, MW2, MZ2])/
  (48*CW*MW2^2*MZ2*Pi^2*SW*SW2) - 
 ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   (CHD*(-(CW2^2*MZ2^2) + CW2^3*MZ2^2 + MW2^2*SW2 + 2*CW2*MZ2^2*SW2^2) + 
    4*CHbox*SW2*(MW2^2 + CW2*MZ2^2*(-CW2 + SW2)))*B0i[bb0, MZ2, MH2, MZ2])/
  (96*CW2*MZ2^3*Pi^2*SW2^2) + 
 ((24*(CHB + CHW)*CW*MW*(MH2 - 2*MZ2)*MZ2*SW*(CW2*(MW2 - MZ2) + 
      (MW2 + MZ2)*SW2) - 
    CHWB*(CW*MZ*(CW2 - SW2)*(12*MZ2*(-4*MW2^2 + MW2*MZ2*(6 - 8*SW2) + 
          MZ2^2*(-2 + SW2)) + MH2^2*MZ2*SW2 + 
        4*MH2*(6*MW2^2 - MZ2^2*(-3 + SW2) + 3*MW2*MZ2*(-3 + 4*SW2))) + 
      MW*MZ2*(2*CW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2) + 
        3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2^2 + 
        CW2*(MH2^2*(-2 + 3*SW2) + 12*MZ2*(-2*MZ2 + 8*MW2*SW2 + 3*MZ2*SW2) - 
          4*MH2*(-2*MZ2 + 12*MW2*SW2 + 3*MZ2*SW2)))))*
   B0i[bb0, MZ2, MH2, MZ2])/(96*CW*MW*MZ2^2*Pi^2*SW*SW2) + 
 (CHWB*Nc*(-2*CW2^2*MZ2^2*SW2*(-9*MT2*MW2 + 9*MW2*MZ2 + 7*MT2*MZ2*SW2 + 
      17*MZ2^2*SW2) - SW2*(MZ2*(96*MW2^3 + 4*MW2*MZ2^2*(18 - 19*SW2) + 
        7*MZ2^3*SW2 + 24*MW2^2*MZ2*(-7 + 4*SW2)) + 
      MT2*(192*MW2^3 - 13*MZ2^3*SW2 + 48*MW2^2*MZ2*(-7 + 4*SW2) - 
        8*MW2*MZ2^2*(-18 + 19*SW2))) + 
    CW2*(MT2*(192*MW2^3 + 3*MW2^2*MZ2*(-109 + 58*SW2) + 
        MZ2^3*(-33 + 53*SW2 - 7*SW2^2) + 2*MW2*MZ2^2*(84 - 67*SW2 + 
          7*SW2^2)) + MZ2*(96*MW2^3 + 3*MW2^2*MZ2*(-59 + 38*SW2) + 
        MZ2^3*(-3 + 13*SW2 - 17*SW2^2) + 2*MW2*MZ2^2*(42 - 47*SW2 + 
          17*SW2^2))))*B0i[bb0, MZ2, MT2, MT2])/(216*CW*MZ2^3*Pi^2*SW*SW2) - 
 (CHD*Nc*(-(MW2*MZ2*(7*MT2 + 17*MZ2)*SW2^3) + 
    CW2^2*(MT2*(9*MW2^2 + 3*MW2*MZ2*(8 + 19*SW2) + MZ2^2*(-33 + 7*SW2^2)) + 
      MZ2*(-9*MW2^2 + 3*MW2*MZ2*(4 + 5*SW2) + MZ2^2*(-3 + 17*SW2^2))) + 
    CW2*(MZ2*(MW2^2*(9 - 18*SW2) - 2*MW2*MZ2*(6 - 3*SW2 + 14*SW2^2) + 
        MZ2^2*(3 - 3*SW2 + 17*SW2^2)) + MT2*(9*MW2^2*(-1 + 2*SW2) + 
        MZ2^2*(33 - 33*SW2 + 7*SW2^2) + 2*MW2*MZ2*(-12 - 21*SW2 + 
          26*SW2^2))))*B0i[bb0, MZ2, MT2, MT2])/(432*MZ2^2*Pi^2*SW2^2) + 
 (CHWB*(-(CW2^2*MZ2^2*(-48*MW2^2*SW2 - 28*MW2*MZ2*SW2 + 
       MZ2^2*(1 + 10*SW2))) + 2*MW2*(MW2 - MZ2)*SW2*
     (24*MW2^2 + MZ2^2*(-8 + 9*SW2) + MW2*MZ2*(17 + 12*SW2)) + 
    CW2*MW2*(-48*MW2^3 + MW2^2*MZ2*(26 - 84*SW2) + 
      2*MW2*MZ2^2*(29 - 15*SW2) + MZ2^3*(-35 + 47*SW2)))*
   B0i[bb0, MZ2, MW2, MW2])/(24*CW*MZ2^3*Pi^2*SW*SW2) - 
 (CHD*(4*MW2^2*(12*MW2^2 + 17*MW2*MZ2 + 4*MZ2^2)*SW2^2 + 
    CW2*MW2*(2*MW2*MZ2^2*(19 - 26*SW2) - MZ2^3*(-2 + SW2) + 
      24*MW2^3*(-1 + 4*SW2) + 8*MW2^2*MZ2*(-2 + 7*SW2)) + 
    CW2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*(2*MW2^2 + MZ2^2*SW2 - 
      2*MW2*(MZ2 + 2*MZ2*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
  (96*MW2*MZ2^2*Pi^2*SW2^2) + 
 (3*CWw*MW*(2*CW2^2*MZ2*(-4*MW2 + MZ2) + CW2*(2*MW2^2 + 5*MW2*MZ2 - MZ2^2) + 
    (-2*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW2)*B0i[bb0, MZ2, MW2, MW2])/
  (4*MZ2*Pi^2*SW2*VMU) + (CHD*MW2^2*(MW2 - MZ2)*(-(CW2^2*(MW2 + 2*MZ2)) + 
    2*(MW2 + MZ2)*SW2^2 + CW2*(MW2 + 2*MZ2 - 3*MW2*SW2 - 4*MZ2*SW2))*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*MZ2^2*Pi^2*SW2^2) + 
 (CHWB*MW2^2*(SW2*(4*MW2^3 + 2*MZ2^3*(1 - 3*SW2) + 8*MW2^2*MZ2*SW2 + 
      MW2*MZ2^2*(-6 + 7*SW2)) + CW2*(-4*MW2^3 + MW2*MZ2^2*(8 - 11*SW2) + 
      2*MW2^2*MZ2*(1 - 6*SW2) + 2*MZ2^3*(-3 + 7*SW2)))*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*MZ2^3*Pi^2*SW*SW2) + 
 (3*CWw*MW2^3*(CW2 - SW2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*MW*Pi^2*VMU) + 
 (CHD*MW2*(MW2^2 - MZ2^2)*(CW2 - CW2^2 - 3*CW2*SW2 + 2*SW2^2)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*MZ2*Pi^2*SW2^2) + 
 (CHWB*(MW2 + MZ2)*(SW2*(2*MW2^3 + 6*MW2^2*MZ2*SW2 + MZ2^3*SW2 - 
      MW2*MZ2^2*(2 + SW2)) + CW2*(-2*MW2^3 + 2*MW2^2*MZ2*(1 - 5*SW2) + 
      MW2*MZ2^2*(2 + SW2) + MZ2^3*(-2 + 3*SW2)))*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MW2])/(8*CW*MZ2^2*Pi^2*SW*SW2) + 
 (CHWB*(CW2*(48*MW2^4 - 3*MZ2^4*(-2 + SW2)*SW2 + 8*MW2^3*MZ2*(-15 + 7*SW2) - 
      2*MW2^2*MZ2^2*(-49 + 33*SW2 + 4*SW2^2) + 
      MW2*MZ2^3*(-26 + 9*SW2 + 10*SW2^2)) - 
    SW2*(48*MW2^4 + 9*MZ2^4*SW2^2 + 8*MW2^3*MZ2*(-15 + 7*SW2) + 
      MW2*MZ2^3*(-26 + 29*SW2 - 30*SW2^2) + 2*MW2^2*MZ2^2*
       (49 - 41*SW2 + 12*SW2^2)))*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
  (4*CW*MW2*MZ2*Pi^2*SW*SW2) + ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[bb0, MZ2, MH2, MZ2]*(-((2*MW2 - MZ2)*(CW2^2 + 2*SW2^2 - CW2*(1 + SW2))*
      CHe[Leff, Leff]) + SW2*(2*MZ2*(CW2 - CW2^2 + CW2*SW2 - 2*SW2^2)*
       CHl1[Leff, Leff] + (-(CW2*MW2) - 2*CW2^2*MZ2 + MW2*SW2 + 
        CW2*MZ2*(3 + SW2) - MZ2*SW2*(1 + 3*SW2))*CHl3[Leff, Leff])))/
  (96*MW2*MZ2*Pi^2*SW2^2) + 
 (B0i[bb0, MW2, 0, MW2]*((2*MW2 - MZ2)*(CW2^2*(2*MW2 + MZ2*(-2 + SW2)) - 
      MW2*SW2^2 + CW2*SW2*(MW2 + MZ2*SW2))*CHe[Leff, Leff] + 
    2*SW2*(MZ2*(CW2^2*(2*MW2 + MZ2*(-2 + SW2)) - MW2*SW2^2 + 
        CW2*SW2*(MW2 + MZ2*SW2))*CHl1[Leff, Leff] + 
      MZ2*(CW2^2*(2*MW2 + MZ2*(-2 + SW2)) - MW2*SW2^2 + 
        CW2*SW2*(MW2 + MZ2*SW2))*CHl3[Leff, Leff])))/(2*MZ2*Pi^2*SW2^2) + 
 (B0i[bb0, MZ2, MW2, MW2]*
   (-2*(2*MW2 - MZ2)*(2*CW2^2*(12*MW2^3 + 8*MW2^2*MZ2 - 19*MW2*MZ2^2 - 
        MZ2^3) + 3*CW2*MW2*(20*MW2^2 + 18*MW2*MZ2 - 5*MZ2^2)*SW2 + 
      2*MW2*(12*MW2^2 + 17*MW2*MZ2 + 4*MZ2^2)*SW2^2)*CHe[Leff, Leff] + 
    SW2*((CW2^2*MZ2*(-96*MW2^3 - 64*MW2^2*MZ2 + 152*MW2*MZ2^2 + 11*MZ2^3) + 
        MW2*SW2*(168*MW2^3 + 4*MW2^2*MZ2*(31 + 18*SW2) + 
          MZ2^3*(-95 + 66*SW2) + 2*MW2*MZ2^2*(-97 + 78*SW2)) - 
        CW2*(168*MW2^4 + 3*MZ2^4*SW2 + 19*MW2*MZ2^3*(-5 + 2*SW2) + 
          4*MW2^3*MZ2*(31 + 102*SW2) + 2*MW2^2*MZ2^2*(-97 + 254*SW2)))*
       CHl1[Leff, Leff] + (8*CW2^2*MZ2*(-12*MW2^3 - 8*MW2^2*MZ2 + 
          19*MW2*MZ2^2 + MZ2^3) + SW2*(264*MW2^4 + MZ2^4*(1 + 3*SW2) + 
          4*MW2^3*MZ2*(35 + 18*SW2) + 3*MW2*MZ2^3*(-9 + 22*SW2) + 
          6*MW2^2*MZ2^2*(-63 + 26*SW2)) - 
        CW2*(264*MW2^4 + MZ2^4*(1 + 3*SW2) + MW2*MZ2^3*(-27 + 38*SW2) + 
          4*MW2^3*MZ2*(35 + 102*SW2) + 2*MW2^2*MZ2^2*(-189 + 254*SW2)))*
       CHl3[Leff, Leff])))/(96*MW2*MZ2^2*Pi^2*SW2^2) + 
 (C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*(8*MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2*
     (CW2 - SW2)*CHl3[1, 1] + 8*MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2*
     (CW2 - SW2)*CHl3[2, 2] + (8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 
      3*MZ2^3)*(-2 + (2*CW2)/SW2)*((10*MW2 + MZ2)*CHe[Leff, Leff] - 
      2*(5*MW2 + MZ2)*CHl1[Leff, Leff] + 4*MW2*(CHl3[1, 1] + CHl3[2, 2]) - 
      2*(5*MW2 + MZ2)*CHl3[Leff, Leff]) + (4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2*
     (6 + (8*CW2^2)/SW2^2 - (6*CW2)/SW2)*SW2*
     ((-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*(CHl1[Leff, Leff] + 
        CHl3[Leff, Leff]))))/(16*MW2^2*Pi^2) + 
 (C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*(4*MW2*(MW2 - MZ2)*(MW2 + MZ2)^2*(CW2 - SW2)*
     SW2*CHl3[1, 1] + 4*MW2*(MW2 - MZ2)*(MW2 + MZ2)^2*(CW2 - SW2)*SW2*
     CHl3[2, 2] - (MW2^2 - MZ2^2)*(CW2 - SW2)*SW2*
     ((10*MW2^2 - 3*MW2*MZ2 - MZ2^2)*CHe[Leff, Leff] + 
      2*(-3*MW2^2 + 6*MW2*MZ2 + MZ2^2)*CHl1[Leff, Leff] + 
      4*MW2^2*CHl3[1, 1] + 4*MW2*MZ2*CHl3[1, 1] + 4*MW2^2*CHl3[2, 2] + 
      4*MW2*MZ2*CHl3[2, 2] - 22*MW2^2*CHl3[Leff, Leff] - 
      4*MW2*MZ2*CHl3[Leff, Leff] + 2*MZ2^2*CHl3[Leff, Leff]) + 
    (MW2 - MZ2)*(MW2 + MZ2)^2*(4*CW2^2 - 3*CW2*SW2 + 3*SW2^2)*
     ((-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*(CHl1[Leff, Leff] + 
        CHl3[Leff, Leff]))))/(16*MW2*MZ2*Pi^2*SW2^2) + 
 (C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(4*MW2^2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     (CW2 - SW2)*SW2*CHl3[1, 1] + 4*MW2^2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     (CW2 - SW2)*SW2*CHl3[2, 2] + CW2*MZ2^2*(CW2 - SW2)*SW2^2*
     ((14*MW2^2 + 13*MW2*MZ2 - 10*MZ2^2)*CHe[Leff, Leff] - 
      2*(7*MW2^2 + 3*MW2*MZ2 - 10*MZ2^2)*CHl1[Leff, Leff] + 
      4*MW2^2*CHl3[1, 1] + 8*MW2*MZ2*CHl3[1, 1] + 4*MW2^2*CHl3[2, 2] + 
      8*MW2*MZ2*CHl3[2, 2] - 22*MW2^2*CHl3[Leff, Leff] - 
      22*MW2*MZ2*CHl3[Leff, Leff] + 20*MZ2^2*CHl3[Leff, Leff]) + 
    MW2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*(4*CW2^2 - 3*CW2*SW2 + 3*SW2^2)*
     ((-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*(CHl1[Leff, Leff] + 
        CHl3[Leff, Leff]))))/(8*MZ2^2*Pi^2*SW2^2) + 
 (B0i[bb0, MW2, MW2, MZ2]*(4*MW2^2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - 
      MZ2^3)*(CW2 - SW2)*SW2*CHl3[1, 1] + 
    4*MW2^2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*(CW2 - SW2)*SW2*
     CHl3[2, 2] + MW2*(CW2 - SW2)*SW2*
     ((-384*MW2^4 - 104*MW2^3*MZ2 + 108*MW2^2*MZ2^2 + 14*MW2*MZ2^3 + 3*MZ2^4)*
       CHe[Leff, Leff] + 2*(192*MW2^4 - 44*MW2^3*MZ2 - 128*MW2^2*MZ2^2 - 
        17*MW2*MZ2^3 - 3*MZ2^4)*CHl1[Leff, Leff] - 
      4*MW2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
       (CHl3[1, 1] + CHl3[2, 2]) + 2*(192*MW2^4 - 44*MW2^3*MZ2 - 
        128*MW2^2*MZ2^2 - 17*MW2*MZ2^3 - 3*MZ2^4)*CHl3[Leff, Leff]) - 
    2*CW2*MZ2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*(CW2 - SW2)^2*
     ((-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*(CHl1[Leff, Leff] + 
        CHl3[Leff, Leff])) + MW2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - 
      MZ2^3)*(4*CW2^2 - 3*CW2*SW2 + 3*SW2^2)*
     ((-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*(CHl1[Leff, Leff] + 
        CHl3[Leff, Leff])) - 2*CW2*MZ2*
     (CW2^2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3) + 
      CW2*(120*MW2^3 + 108*MW2^2*MZ2 + 2*MW2*MZ2^2 + MZ2^3)*SW2 - 
      2*(36*MW2^3 + 20*MW2^2*MZ2 + 9*MW2*MZ2^2 + MZ2^3)*SW2^2)*
     ((-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*(CHl1[Leff, Leff] + 
        CHl3[Leff, Leff]))))/(192*MW2^3*MZ2*Pi^2*SW2^2) + 
 (A0i[aa0, MH2]*((8*MH2*MW2*(-MW2 + MZ2)*(CW2 - SW2)*CHl3[1, 1])/SW2 + 
    (8*MH2*MW2*(-MW2 + MZ2)*(CW2 - SW2)*CHl3[2, 2])/SW2 + 
    MH2*(-MW2 + MZ2)*(6 + (8*CW2^2)/SW2^2 - (6*CW2)/SW2)*
     ((-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*(CHl1[Leff, Leff] + 
        CHl3[Leff, Leff])) + 
    (4*(CW2 - SW2)*(CW2*MH2*(MH2 - MW2)*(MW2 - MZ2) + 
       (MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*SW2)*
      ((-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*(CHl1[Leff, Leff] + 
         CHl3[Leff, Leff])))/((MH2 - MW2)*SW2^2) + 
    (4*MH2*(CW2^2*(MH2 - MW2)^2*(MW2 - MZ2) + CW2*(MH2 - MW2)^2*MW2*SW2 + 
       (-MH2^2 + 2*MH2*MW2 + 8*MW2^2)*MZ2*SW2^2)*
      ((-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*(CHl1[Leff, Leff] + 
         CHl3[Leff, Leff])))/((MH2 - MW2)^2*SW2^2) + 
    ((-2 + (2*CW2)/SW2)*((2*MW2 - MZ2)*(-24*MW2^2*MZ2 + 
         MH2*MW2*(MW2 + 5*MZ2) + MH2^2*MZ2*SW2)*CHe[Leff, Leff] + 
       2*MZ2*SW2*((-24*MW2^2*MZ2 + MH2*MW2*(MW2 + 5*MZ2) + MH2^2*MZ2*SW2)*
          CHl1[Leff, Leff] - 2*MH2*(MH2 - MW2)*MW2*(CHl3[1, 1] + 
           CHl3[2, 2]) + (-24*MW2^2*MZ2 + MH2*MW2*(MW2 + 5*MZ2) + 
           MH2^2*MZ2*SW2)*CHl3[Leff, Leff])))/(MH2 - MW2)))/
  (384*MW2^2*MZ2*Pi^2) - 
 (A0i[aa0, MW2]*(-4*(MH2 - MW2)^2*MW2^2*MZ2*(24*MW2^3 + 40*MW2^2*MZ2 - 
      (MH2 - 17*MZ2)*MZ2^2 - 4*MW2*MZ2^2*(19 + 2*Nc))*(CW2 - SW2)*SW2*
     CHl3[1, 1] - 4*(MH2 - MW2)^2*MW2^2*MZ2*(24*MW2^3 + 40*MW2^2*MZ2 - 
      (MH2 - 17*MZ2)*MZ2^2 - 4*MW2*MZ2^2*(19 + 2*Nc))*(CW2 - SW2)*SW2*
     CHl3[2, 2] - (MH2 - MW2)^2*MW2*MZ2*(24*MW2^3 + 40*MW2^2*MZ2 - 
      (MH2 - 17*MZ2)*MZ2^2 - 4*MW2*MZ2^2*(19 + 2*Nc))*
     (4*CW2^2 - 3*CW2*SW2 + 3*SW2^2)*((-2*MW2 + MZ2)*CHe[Leff, Leff] - 
      2*MZ2*SW2*(CHl1[Leff, Leff] + CHl3[Leff, Leff])) + 
    2*(MH2 - MW2)*MZ2*(CW2 - SW2)*(CW2^2*(MH2 - MW2)*MZ2^2*
       (31*MW2^2 - 18*MW2*MZ2 - MZ2^2) - CW2*(MH2 - MW2)*
       (-48*MW2^4 + 16*MW2^3*MZ2 + MW2^2*MZ2^2*(27 + 4*(3 + 2*Nc)) - 
        MZ2^4*SW2 + MW2*MZ2^2*(MH2 - 18*MZ2*SW2)) - 
      MW2*MZ2*(-(MH2^2*MZ2*SW2) - MH2*MW2*(9*MW2 + 
          MZ2*(-18 + 4*(9 + 2*Nc)*SW2 + 53*SW2^2)) + 
        MW2^2*(18*MW2 + MZ2*(-27 + (25 + 4*(3 + 2*Nc))*SW2 + 53*SW2^2))))*
     ((-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*(CHl1[Leff, Leff] + 
        CHl3[Leff, Leff])) + 2*MZ2*(2*CW2*(MH2 - MW2)^2*MW2^2*
       (12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2 - 
      (CW2*(-MH2 + MW2) + (MH2 - 2*MW2)*SW2)*
       (CW2^2*(MH2 - MW2)*MZ2^2*(31*MW2^2 - 18*MW2*MZ2 - MZ2^2) - 
        CW2*(MH2 - MW2)*(-48*MW2^4 + 16*MW2^3*MZ2 + MW2^2*MZ2^2*
           (27 + 4*(3 + 2*Nc)) - MZ2^4*SW2 + MW2*MZ2^2*(MH2 - 18*MZ2*SW2)) - 
        MW2*MZ2*(-(MH2^2*MZ2*SW2) - MH2*MW2*(9*MW2 + 
            MZ2*(-18 + 4*(9 + 2*Nc)*SW2 + 53*SW2^2)) + 
          MW2^2*(18*MW2 + MZ2*(-27 + (25 + 4*(3 + 2*Nc))*SW2 + 53*SW2^2)))) + 
      (MH2 - MW2)*SW2*(CW2^2*MZ2^2*(MH2*(124*MW2^2 - 72*MW2*MZ2 - 3*MZ2^2) + 
          MW2*(-155*MW2^2 + 90*MW2*MZ2 + 4*MZ2^2)) + 
        CW2*(-3*MH2^2*MW2*MZ2^2 + MH2*(240*MW2^4 - 64*MW2^3*MZ2 + 
            36*MW2*MZ2^3*SW2 + MZ2^4*SW2 - 2*MW2^2*MZ2^2*(51 + 8*(3 + 2*Nc) + 
              53*SW2)) + MW2*(-288*MW2^4 + 80*MW2^3*MZ2 - 54*MW2*MZ2^3*SW2 - 
            2*MZ2^4*SW2 + MW2^2*MZ2^2*(133 + 20*(3 + 2*Nc) + 106*SW2))) + 
        MW2*MZ2*(MH2^2*MZ2*SW2 + MH2*MW2*(27*MW2 + 
            2*MZ2*(-18 + 4*(9 + 2*Nc)*SW2 + 53*SW2^2)) - 
          3*MW2^2*(24*MW2 + MZ2*(-27 + (25 + 4*(3 + 2*Nc))*SW2 + 
              53*SW2^2)))))*((-2*MW2 + MZ2)*CHe[Leff, Leff] - 
      2*MZ2*SW2*(CHl1[Leff, Leff] + CHl3[Leff, Leff])) + 
    8*(MH2 - MW2)^2*MW2^3*MZ2^2*SW2*
     (9*MW2*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]) - 
      MZ2*(9*CHl1[1, 1] + 9*CHl1[2, 2] + 9*CHl3[1, 1] + 4*CW2*CHl3[1, 1] - 
        4*SW2*CHl3[1, 1] + 9*CHl3[2, 2] + 4*CW2*CHl3[2, 2] - 
        4*SW2*CHl3[2, 2] + 4*CW2*CHl3[3, 3] - 4*SW2*CHl3[3, 3] + 
        4*CW2*Nc*CHq3[1, 1] - 4*Nc*SW2*CHq3[1, 1] + 4*CW2*Nc*CHq3[2, 2] - 
        4*Nc*SW2*CHq3[2, 2])) + (MH2 - MW2)*MW2*(CW2 - SW2)*
     ((2*MW2 - MZ2)*(MH2*(-168*MW2^4 - 88*MW2^3*MZ2 + 17*MZ2^4 - 
          4*MW2*MZ2^3*(34 + 3*(3 + 2*Nc)) + 3*MW2^2*MZ2^2*
           (131 + 4*(3 + 2*Nc))) + MW2*(168*MW2^4 + 88*MW2^3*MZ2 - 17*MZ2^4 - 
          4*MW2^2*MZ2^2*(94 + 3*(3 + 2*Nc)) + MW2*MZ2^3*
           (119 + 12*(3 + 2*Nc))) - MH2^2*MZ2^3*SW2)*CHe[Leff, Leff] + 
      2*MZ2*SW2*((MH2*(-168*MW2^4 - 112*MW2^3*MZ2 + 17*MZ2^4 - 
            4*MW2*MZ2^3*(25 + 3*(3 + 2*Nc)) + 3*MW2^2*MZ2^2*
             (127 + 4*(3 + 2*Nc))) + MW2*(168*MW2^4 + 112*MW2^3*MZ2 - 
            17*MZ2^4 - 4*MW2^2*MZ2^2*(91 + 3*(3 + 2*Nc)) + 
            MW2*MZ2^3*(83 + 12*(3 + 2*Nc))) - MH2^2*MZ2^3*SW2)*
         CHl1[Leff, Leff] + (MH2*(-264*MW2^4 - 32*MW2^3*MZ2 + 17*MZ2^4 - 
            12*MW2*MZ2^3*(24 + 2*Nc) + 3*MW2^2*MZ2^2*(183 + 4*(3 + 2*Nc))) + 
          MW2*(264*MW2^4 + 32*MW2^3*MZ2 - 17*MZ2^4 - 4*MW2^2*MZ2^2*
             (133 + 3*(3 + 2*Nc)) + MW2*MZ2^3*(235 + 12*(3 + 2*Nc))) - 
          MH2^2*MZ2^3*SW2)*CHl3[Leff, Leff] - 2*(MH2 - MW2)*MW2*
         (-24*MW2^3*(CHl3[1, 1] + CHl3[2, 2]) - 40*MW2^2*MZ2*
           (CHl3[1, 1] + CHl3[2, 2]) + (MH2 - 17*MZ2)*MZ2^2*
           (CHl3[1, 1] + CHl3[2, 2]) + 4*MW2*MZ2^2*((17 + 2*Nc)*CHl3[1, 1] + 
            (17 + 2*Nc)*CHl3[2, 2] - 2*(CHl3[3, 3] + Nc*CHq3[1, 1] + 
              Nc*CHq3[2, 2])))))))/(192*(MH2 - MW2)^2*MW2^3*MZ2^3*Pi^2*
   SW2^2) + 
 (A0i[aa0, MZ2]*(12*MW2^2*MZ2*(36*MW2^3 + 3*MZ2^3 + 
      MW2*MZ2*(3*MH2 + 2*MZ2*(-18 + Nc)) + 2*MW2^2*MZ2*(-9 + 14*Nc))*
     (CW2 - SW2)*SW2*CHl3[1, 1] + 12*MW2^2*MZ2*(36*MW2^3 + 3*MZ2^3 + 
      MW2*MZ2*(3*MH2 + 2*MZ2*(-18 + Nc)) + 2*MW2^2*MZ2*(-9 + 14*Nc))*
     (CW2 - SW2)*SW2*CHl3[2, 2] + 3*MW2*MZ2*(36*MW2^3 + 3*MZ2^3 + 
      MW2*MZ2*(3*MH2 + 2*MZ2*(-18 + Nc)) + 2*MW2^2*MZ2*(-9 + 14*Nc))*
     (4*CW2^2 - 3*CW2*SW2 + 3*SW2^2)*((-2*MW2 + MZ2)*CHe[Leff, Leff] - 
      2*MZ2*SW2*(CHl1[Leff, Leff] + CHl3[Leff, Leff])) + 
    2*MZ2*(CW2 - SW2)*(81*MW2^2*MZ2*(-2*MW2 + MZ2) - 
      9*CW2^2*MZ2^2*(-24*MW2^2 + 8*MW2*MZ2 + MZ2^2) + 
      9*CW2*MZ2*(-(MH2*MW2^2) + MZ2*(MW2^2*(2 - 24*SW2) + 8*MW2*MZ2*SW2 + 
          MZ2^2*SW2)) - 2*CW2*MW2^2*(MW2^2*(9 + 4*Nc) + 2*MW2^2*(9 + 13*Nc) + 
        2*MW2*MZ2*(2*Nc - 9*SW2) - 4*MW2*MZ2*(-2*Nc + 9*SW2 + 3*Nc*SW2) + 
        MZ2^2*(9 + Nc + 45*SW2^2 + 4*Nc*SW2^2) + 
        2*MZ2^2*(9 + Nc + 45*SW2^2 + 21*Nc*SW2^2)))*
     ((-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*(CHl1[Leff, Leff] + 
        CHl3[Leff, Leff])) - 
    2*MZ2*(9*CW2^3*MZ2^2*(-24*MW2^2 + 8*MW2*MZ2 + MZ2^2) + 
      162*MW2^3*MZ2*SW2 + CW2^2*MW2*(9*MZ2*(MH2*MW2 + 8*MZ2^2*SW2 - 
          2*MW2*MZ2*(1 + 24*SW2)) + 2*MW2*(12*MW2*MZ2*Nc + MW2^2*(9 + 4*Nc) + 
          2*MW2^2*(9 + 13*Nc) + 2*MZ2^2*(9 + Nc - 45*SW2^2 - 21*Nc*SW2^2) + 
          MZ2^2*(9 + Nc - 45*SW2^2 - 4*Nc*SW2^2))) + 
      CW2*(6*MW2^4*(27 + 30*Nc)*SW2 + 9*MZ2^4*SW2^2 + 
        MW2^2*MZ2*(9*MH2*SW2 + MZ2*(-81 + 2*(-9 + 3*(9 + Nc))*SW2 + 
            216*SW2^2 + 2*(90 + 25*Nc + 3*(15 + 7*Nc))*SW2^3)) - 
        2*MW2^3*MZ2*(-81 + 4*SW2*(-2*Nc + 27*SW2 + 2*Nc*(-2 + 3*SW2)))))*
     ((-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*(CHl1[Leff, Leff] + 
        CHl3[Leff, Leff])) + 24*MW2^4*MZ2*SW2*
     (27*(MW2 - MZ2)*(CHl1[1, 1] + CHl1[2, 2] - CHl3[1, 1] - CHl3[2, 2]) - 
      2*MZ2*(-3*(SW2^2*CHl1[1, 1] - (1 + CW2)*CHl3[1, 1] + 
          SW2*(2*CHe[1, 1] + (1 + CW2)*CHl1[1, 1] + CHl3[1, 1])) - 
        3*(SW2^2*CHl1[2, 2] + (1 + CW2)*(SW2*CHl1[2, 2] - CHl3[2, 2]) + 
          SW2*(2*CHe[2, 2] + CHl3[2, 2])) - 3*(SW2^2*CHl1[3, 3] + 
          (1 + CW2)*(SW2*CHl1[3, 3] - CHl3[3, 3]) + 
          SW2*(2*CHe[3, 3] + CHl3[3, 3])) + Nc*(SW2^2*CHq1[3, 3] + 
          3*CW2*(CW2*CHq1[3, 3] + CHq3[3, 3]) + 
          SW2*(-2*CHd[3, 3] + 4*CW2*CHq1[3, 3] + CHq3[3, 3])) + 
        2*Nc*(SW2^2*CHq1[1, 1] + 3*CW2*CHq3[1, 1] + 
          SW2*(-CHd[1, 1] + CW2*CHq1[1, 1] + 2*CHu[1, 1])) + 
        2*Nc*(SW2^2*CHq1[2, 2] + 3*CW2*CHq3[2, 2] + 
          SW2*(-CHd[2, 2] + CW2*CHq1[2, 2] + 2*CHu[2, 2])))) + 
    3*MW2*(CW2 - SW2)*((2*MW2 - MZ2)*(108*MW2^4 + 3*MZ2^4 + 
        MW2*MZ2^2*(3*MH2 - MZ2*(33 + 2*Nc)) + 6*MW2^3*MZ2*
         (-63 + 2*(3 + Nc + 6*(1 + Nc))) - MW2^2*MZ2*
         (3*MH2 + 2*MZ2*(-159 + 5*Nc + 36*(1 + Nc))))*CHe[Leff, Leff] + 
      2*MZ2*SW2*((36*MW2^4 + 3*MZ2^4 + MW2*MZ2^2*(3*MH2 - MZ2*(33 + 2*Nc)) + 
          6*MW2^3*MZ2*(-69 + 2*(3 + Nc + 6*(1 + Nc))) - 
          MW2^2*MZ2*(3*MH2 + 2*MZ2*(-213 + 5*Nc + 36*(1 + Nc))))*
         CHl1[Leff, Leff] - 6*MW2*(12*MW2^3 - 18*MW2^2*MZ2 + 
          MW2*(MH2 - 12*MZ2)*MZ2 + MZ2^3)*(CHl3[1, 1] + CHl3[2, 2]) + 
        (324*MW2^4 + 3*MZ2^4 + MW2*MZ2^2*(3*MH2 - MZ2*(33 + 2*Nc)) + 
          6*MW2^3*MZ2*(-45 + 2*(3 + Nc + 6*(1 + Nc))) - 
          MW2^2*MZ2*(3*MH2 + 2*MZ2*(3 + 5*Nc + 36*(1 + Nc))))*
         CHl3[Leff, Leff] + 4*MW2^2*MZ2*(-6*MZ2*(CHe[3, 3] + CHl1[3, 3] - 
            CHl3[3, 3]) + 6*MW2*(CHe[3, 3] + CHl1[3, 3] - CHl3[1, 1] - 
            CHl3[2, 2] + CHl3[3, 3]) - MZ2*Nc*(2*CHd[3, 3] + CHl3[1, 1] + 
            CHl3[2, 2] - 4*CHq1[3, 3] - 4*CHq3[3, 3]) + 
          2*MW2*Nc*(CHd[3, 3] - CHl3[1, 1] - CHl3[2, 2] + CHq1[3, 3] + 
            CHq3[3, 3]) + 2*(-3*MZ2*(CHe[1, 1] + CHl1[1, 1] - CHl3[1, 1]) + 
            3*MW2*(CHe[1, 1] + CHl1[1, 1] - CHl3[2, 2]) + 
            MW2*Nc*(CHd[1, 1] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - CHq1[1, 1] + 
              3*CHq3[1, 1] - 2*CHu[1, 1]) + MZ2*Nc*(-CHd[1, 1] + CHq1[1, 1] + 
              3*CHq3[1, 1] + 2*CHu[1, 1])) + 
          2*(3*MW2*(CHe[2, 2] + CHl1[2, 2] - CHl3[1, 1]) - 
            3*MZ2*(CHe[2, 2] + CHl1[2, 2] - CHl3[2, 2]) + 
            MW2*Nc*(CHd[2, 2] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - CHq1[2, 2] + 
              3*CHq3[2, 2] - 2*CHu[2, 2]) + MZ2*Nc*(-CHd[2, 2] + CHq1[2, 2] + 
              3*CHq3[2, 2] + 2*CHu[2, 2])))))))/
  (1728*MW2^3*MZ2^3*Pi^2*SW2^2) - 
 (Nc*B0i[bb0, MZ2, MT2, MT2]*((2*MW2 - MZ2)*(-(MZ2^2*(11*MT2 + MZ2)*SW2^2) + 
      CW2*SW2*(MZ2*(-6*MW2^2 + MZ2^2 + 2*MW2*MZ2*SW2) + 
        MT2*(6*MW2^2 + 11*MZ2^2 + 22*MW2*MZ2*SW2)) + 
      2*CW2^2*(MZ2*(-3*MW2^2 - MZ2^2 + MW2*MZ2*(4 + SW2)) + 
        MT2*(3*MW2^2 - 11*MZ2^2 + MW2*MZ2*(8 + 11*SW2))))*CHe[Leff, Leff] + 
    2*MZ2*SW2*((-(MZ2^2*(11*MT2 + MZ2)*SW2^2) + 
        CW2*SW2*(MZ2*(-6*MW2^2 + MZ2^2 + 2*MW2*MZ2*SW2) + 
          MT2*(6*MW2^2 + 11*MZ2^2 + 22*MW2*MZ2*SW2)) + 
        2*CW2^2*(MZ2*(-3*MW2^2 - MZ2^2 + MW2*MZ2*(4 + SW2)) + 
          MT2*(3*MW2^2 - 11*MZ2^2 + MW2*MZ2*(8 + 11*SW2))))*
       CHl1[Leff, Leff] + (-(MZ2^2*(11*MT2 + MZ2)*SW2^2) + 
        CW2*SW2*(MZ2*(-6*MW2^2 + MZ2^2 + 2*MW2*MZ2*SW2) + 
          MT2*(6*MW2^2 + 11*MZ2^2 + 22*MW2*MZ2*SW2)) + 
        2*CW2^2*(MZ2*(-3*MW2^2 - MZ2^2 + MW2*MZ2*(4 + SW2)) + 
          MT2*(3*MW2^2 - 11*MZ2^2 + MW2*MZ2*(8 + 11*SW2))))*
       CHl3[Leff, Leff] + 2*MW2*(CW2^2*MW2*(3*MT2 - MZ2)*CHq1[3, 3] + 
        SW2*(MT2*MZ2*(7*CHq1[3, 3] - 7*CHq3[3, 3] - 5*CHu[3, 3]) + 
          MT2*MW2*((-4 + 11*SW2)*CHq1[3, 3] + (5 - 12*SW2)*CHq3[3, 3] - 
            5*CHu[3, 3]) + MZ2^2*(-CHq1[3, 3] + CHq3[3, 3] + 2*CHu[3, 3]) + 
          MW2*MZ2*((-2 + SW2)*CHq1[3, 3] + CHq3[3, 3] + 2*CHu[3, 3])) + 
        CW2*(MT2*MW2*(2*(2 + 7*SW2)*CHq1[3, 3] - (7 + 12*SW2)*CHq3[3, 3] - 
            5*CHu[3, 3]) + MZ2^2*(CHq1[3, 3] - CHq3[3, 3] - 2*CHu[3, 3]) + 
          MW2*MZ2*(CHq3[3, 3] + 2*CHu[3, 3]) + MT2*MZ2*(-7*CHq1[3, 3] + 
            7*CHq3[3, 3] + 5*CHu[3, 3]))))))/(144*MW2*MZ2^2*Pi^2*SW2^2) + 
 (Nc*A0i[aa0, MT2]*(-((2*MW2 - MZ2)*(MZ2*SW2^2*(6*MW2 + 4*MZ2 + 6*MZ2*SW2) + 
       2*CW2^2*(3*MW2^2 - MW2*MZ2*SW2 + MZ2^2*(-3 + 4*SW2)) - 
       CW2*SW2*(-6*MW2^2 + 9*MZ2^2 + 2*MW2*MZ2*(3 + SW2) + 
         MZ2^2*(-5 + 6*SW2)))*CHe[Leff, Leff]) + 
    MZ2*SW2*(-2*(MZ2*SW2^2*(6*MW2 + 4*MZ2 + 6*MZ2*SW2) + 
        2*CW2^2*(3*MW2^2 - MW2*MZ2*SW2 + MZ2^2*(-3 + 4*SW2)) - 
        CW2*SW2*(-6*MW2^2 + 9*MZ2^2 + 2*MW2*MZ2*(3 + SW2) + 
          MZ2^2*(-5 + 6*SW2)))*CHl1[Leff, Leff] - 
      2*(MZ2*SW2^2*(6*MW2 + 4*MZ2 + 6*MZ2*SW2) + 
        2*CW2^2*(3*MW2^2 - MW2*MZ2*SW2 + MZ2^2*(-3 + 4*SW2)) - 
        CW2*SW2*(-6*MW2^2 + 9*MZ2^2 + 2*MW2*MZ2*(3 + SW2) + 
          MZ2^2*(-5 + 6*SW2)))*CHl3[Leff, Leff] + 
      MW2*(-12*CW2^2*MW2*CHq1[3, 3] + 
        4*CW2*(-(MZ2*(2*CW2*(CHl3[1, 1] + CHl3[2, 2]) - CHq1[3, 3] + 
             CHq3[3, 3] + 2*CHu[3, 3])) + MW2*(2*CHl3[1, 1] + 2*CHl3[2, 2] + 
            2*CHq1[3, 3] - 2*SW2*CHq1[3, 3] + CHq3[3, 3] + 2*CHu[3, 3])) + 
        SW2*(-9*MZ2*(CHl3[1, 1] + CHl3[2, 2] + 2*CHq3[3, 3]) + 
          4*(MZ2*(2*CW2*(CHl3[1, 1] + CHl3[2, 2]) - CHq1[3, 3] + CHq3[3, 3] + 
              2*CHu[3, 3]) + MW2*(-2*CHl3[1, 1] - 2*CHl3[2, 2] - 
              2*CHq1[3, 3] + SW2*CHq1[3, 3] + CHq3[3, 3] + 2*CHu[3, 3])))))))/
  (72*MW2*MZ2^2*Pi^2*SW2^2) + (3*A0i[aa0, MW2]*Cll[1, 1, 2, 2])/(4*Pi^2) + 
 ((MW2 + MZ2)^2*(-MW2 + CW2*MZ2)*(CW2 - SW2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
   Cll[1, 2, 2, 1])/(4*MZ2*Pi^2*SW2) - 
 ((2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(CW2 - SW2)*B0i[bb1, MZ2, 0, 0]*
   (Cee[Leff, Leff, 1, 1] + Cee[Leff, Leff, 2, 2] + Cee[Leff, Leff, 3, 3] - 
    Cll[Leff, 1, 1, Leff] - Cll[Leff, 2, 2, Leff] - Cll[Leff, 3, 3, Leff]))/
  (4*MW2*Pi^2*SW2) - ((CW2 - SW2)*B0i[bb0, MZ2, MT2, MT2]*
   (CW2*(2*MW2 - MZ2)*(4*(MW2 - MZ2)*MZ2 + MT2*(8*MW2 + MZ2))*
     Ceu[Leff, Leff, 3, 3] + 
    (-(CW2*(4*MT2 - MZ2)*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)) - 
      3*MW2*MZ2*(6*MT2 - 4*MW2 + MZ2)*SW2)*Clq1[Leff, Leff, 3, 3] + 
    16*CW2*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 20*CW2*MT2*MW2*MZ2*
     Clq3[Leff, Leff, 3, 3] - 4*CW2*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] + 
    4*CW2*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 5*CW2*MW2*MZ2^2*
     Clq3[Leff, Leff, 3, 3] - CW2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
    18*MT2*MW2*MZ2*SW2*Clq3[Leff, Leff, 3, 3] - 
    12*MW2^2*MZ2*SW2*Clq3[Leff, Leff, 3, 3] + 3*MW2*MZ2^2*SW2*
     Clq3[Leff, Leff, 3, 3] + 18*MT2*MW2*MZ2*SW2*Clu[Leff, Leff, 3, 3] + 
    12*MW2^2*MZ2*SW2*Clu[Leff, Leff, 3, 3] - 12*MW2*MZ2^2*SW2*
     Clu[Leff, Leff, 3, 3] - 16*MT2*MW2*MZ2*SW2^2*Clu[Leff, Leff, 3, 3] + 
    4*MW2*MZ2^2*SW2^2*Clu[Leff, Leff, 3, 3] + 16*CW2*MT2*MW2^2*
     Cqe[3, 3, Leff, Leff] - 30*CW2*MT2*MW2*MZ2*Cqe[3, 3, Leff, Leff] + 
    8*CW2*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 11*CW2*MT2*MZ2^2*
     Cqe[3, 3, Leff, Leff] - 6*CW2*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
    CW2*MZ2^3*Cqe[3, 3, Leff, Leff]))/(48*CW2*MW2*MZ2*Pi^2*SW2) + 
 (A0i[aa0, MT2]*(12*CW2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(CW2 - SW2)*
     Ceu[Leff, Leff, 3, 3] - 8*CW2^2*MW2^2*Nc*Cll[1, 2, 2, 1] + 
    8*CW2^2*MW2*MZ2*Nc*Cll[1, 2, 2, 1] + 8*CW2*MW2^2*Nc*SW2*Cll[1, 2, 2, 1] - 
    8*CW2*MW2*MZ2*Nc*SW2*Cll[1, 2, 2, 1] - 8*CW2^2*MW2*MZ2*Nc*SW2*
     Cll[1, 2, 2, 1] + 8*CW2*MW2*MZ2*Nc*SW2^2*Cll[1, 2, 2, 1] - 
    6*CW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(CW2 - SW2)*Clq1[Leff, Leff, 3, 3] + 
    27*CW2*MW2*MZ2*SW2*Clq3[1, 1, 3, 3] + 27*CW2*MW2*MZ2*SW2*
     Clq3[2, 2, 3, 3] + 24*CW2^2*MW2^2*Clq3[Leff, Leff, 3, 3] - 
    30*CW2^2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
    6*CW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 24*CW2*MW2^2*SW2*
     Clq3[Leff, Leff, 3, 3] + 30*CW2*MW2*MZ2*SW2*Clq3[Leff, Leff, 3, 3] - 
    6*CW2*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3] - 24*CW2*MW2*MZ2*SW2^2*
     Clu[Leff, Leff, 3, 3] + 24*MW2*MZ2*SW2^3*Clu[Leff, Leff, 3, 3] + 
    24*CW2^2*MW2^2*Cqe[3, 3, Leff, Leff] - 18*CW2^2*MW2*MZ2*
     Cqe[3, 3, Leff, Leff] + 3*CW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] - 
    24*CW2*MW2^2*SW2*Cqe[3, 3, Leff, Leff] + 18*CW2*MW2*MZ2*SW2*
     Cqe[3, 3, Leff, Leff] - 3*CW2*MZ2^2*SW2*Cqe[3, 3, Leff, Leff]))/
  (72*CW2*MW2*MZ2*Pi^2*SW2) + 
 (A0i[aa0, MZ2]*(2*CW2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(CW2 - SW2)*
     Ced[Leff, Leff, 1, 1] + 2*CW2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(CW2 - SW2)*
     Ced[Leff, Leff, 2, 2] + 4*CW2^2*MW2^2*Ced[Leff, Leff, 3, 3] - 
    6*CW2^2*MW2*MZ2*Ced[Leff, Leff, 3, 3] + 2*CW2^2*MZ2^2*
     Ced[Leff, Leff, 3, 3] - 4*CW2*MW2^2*SW2*Ced[Leff, Leff, 3, 3] + 
    6*CW2*MW2*MZ2*SW2*Ced[Leff, Leff, 3, 3] - 2*CW2*MZ2^2*SW2*
     Ced[Leff, Leff, 3, 3] + 4*CW2^2*MW2^2*Cee[Leff, Leff, 1, 1] - 
    6*CW2^2*MW2*MZ2*Cee[Leff, Leff, 1, 1] + 2*CW2^2*MZ2^2*
     Cee[Leff, Leff, 1, 1] - 4*CW2*MW2^2*SW2*Cee[Leff, Leff, 1, 1] + 
    6*CW2*MW2*MZ2*SW2*Cee[Leff, Leff, 1, 1] - 2*CW2*MZ2^2*SW2*
     Cee[Leff, Leff, 1, 1] + 4*CW2^2*MW2^2*Cee[Leff, Leff, 2, 2] - 
    6*CW2^2*MW2*MZ2*Cee[Leff, Leff, 2, 2] + 2*CW2^2*MZ2^2*
     Cee[Leff, Leff, 2, 2] - 4*CW2*MW2^2*SW2*Cee[Leff, Leff, 2, 2] + 
    6*CW2*MW2*MZ2*SW2*Cee[Leff, Leff, 2, 2] - 2*CW2*MZ2^2*SW2*
     Cee[Leff, Leff, 2, 2] + 4*CW2^2*MW2^2*Cee[Leff, Leff, 3, 3] - 
    6*CW2^2*MW2*MZ2*Cee[Leff, Leff, 3, 3] + 2*CW2^2*MZ2^2*
     Cee[Leff, Leff, 3, 3] - 4*CW2*MW2^2*SW2*Cee[Leff, Leff, 3, 3] + 
    6*CW2*MW2*MZ2*SW2*Cee[Leff, Leff, 3, 3] - 2*CW2*MZ2^2*SW2*
     Cee[Leff, Leff, 3, 3] - 8*CW2^2*MW2^2*Ceu[Leff, Leff, 1, 1] + 
    12*CW2^2*MW2*MZ2*Ceu[Leff, Leff, 1, 1] - 
    4*CW2^2*MZ2^2*Ceu[Leff, Leff, 1, 1] + 8*CW2*MW2^2*SW2*
     Ceu[Leff, Leff, 1, 1] - 12*CW2*MW2*MZ2*SW2*Ceu[Leff, Leff, 1, 1] + 
    4*CW2*MZ2^2*SW2*Ceu[Leff, Leff, 1, 1] - 8*CW2^2*MW2^2*
     Ceu[Leff, Leff, 2, 2] + 12*CW2^2*MW2*MZ2*Ceu[Leff, Leff, 2, 2] - 
    4*CW2^2*MZ2^2*Ceu[Leff, Leff, 2, 2] + 8*CW2*MW2^2*SW2*
     Ceu[Leff, Leff, 2, 2] - 12*CW2*MW2*MZ2*SW2*Ceu[Leff, Leff, 2, 2] + 
    4*CW2*MZ2^2*SW2*Ceu[Leff, Leff, 2, 2] + 2*CW2*MW2*MZ2*SW2^2*
     Cld[Leff, Leff, 1, 1] - 6*CW2^2*MZ2^2*SW2^2*Cld[Leff, Leff, 1, 1] - 
    2*MW2*MZ2*SW2^3*Cld[Leff, Leff, 1, 1] + 6*CW2*MZ2^2*SW2^3*
     Cld[Leff, Leff, 1, 1] + 2*CW2*MW2*MZ2*SW2^2*Cld[Leff, Leff, 2, 2] - 
    6*CW2^2*MZ2^2*SW2^2*Cld[Leff, Leff, 2, 2] - 
    2*MW2*MZ2*SW2^3*Cld[Leff, Leff, 2, 2] + 6*CW2*MZ2^2*SW2^3*
     Cld[Leff, Leff, 2, 2] + 2*CW2*MW2*MZ2*SW2^2*Cld[Leff, Leff, 3, 3] - 
    6*CW2^2*MZ2^2*SW2^2*Cld[Leff, Leff, 3, 3] - 
    2*MW2*MZ2*SW2^3*Cld[Leff, Leff, 3, 3] + 6*CW2*MZ2^2*SW2^3*
     Cld[Leff, Leff, 3, 3] + 4*CW2^2*MW2^2*Cle[1, 1, Leff, Leff] - 
    6*CW2^2*MW2*MZ2*Cle[1, 1, Leff, Leff] + 2*CW2^2*MZ2^2*
     Cle[1, 1, Leff, Leff] - 4*CW2*MW2^2*SW2*Cle[1, 1, Leff, Leff] + 
    6*CW2*MW2*MZ2*SW2*Cle[1, 1, Leff, Leff] - 2*CW2*MZ2^2*SW2*
     Cle[1, 1, Leff, Leff] + 4*CW2^2*MW2^2*Cle[2, 2, Leff, Leff] - 
    6*CW2^2*MW2*MZ2*Cle[2, 2, Leff, Leff] + 2*CW2^2*MZ2^2*
     Cle[2, 2, Leff, Leff] - 4*CW2*MW2^2*SW2*Cle[2, 2, Leff, Leff] + 
    6*CW2*MW2*MZ2*SW2*Cle[2, 2, Leff, Leff] - 2*CW2*MZ2^2*SW2*
     Cle[2, 2, Leff, Leff] + 4*CW2^2*MW2^2*Cle[3, 3, Leff, Leff] - 
    6*CW2^2*MW2*MZ2*Cle[3, 3, Leff, Leff] + 2*CW2^2*MZ2^2*
     Cle[3, 3, Leff, Leff] - 4*CW2*MW2^2*SW2*Cle[3, 3, Leff, Leff] + 
    6*CW2*MW2*MZ2*SW2*Cle[3, 3, Leff, Leff] - 2*CW2*MZ2^2*SW2*
     Cle[3, 3, Leff, Leff] + 2*CW2*MW2*MZ2*SW2^2*Cle[Leff, Leff, 1, 1] - 
    6*CW2^2*MZ2^2*SW2^2*Cle[Leff, Leff, 1, 1] - 
    2*MW2*MZ2*SW2^3*Cle[Leff, Leff, 1, 1] + 6*CW2*MZ2^2*SW2^3*
     Cle[Leff, Leff, 1, 1] + 2*CW2*MW2*MZ2*SW2^2*Cle[Leff, Leff, 2, 2] - 
    6*CW2^2*MZ2^2*SW2^2*Cle[Leff, Leff, 2, 2] - 
    2*MW2*MZ2*SW2^3*Cle[Leff, Leff, 2, 2] + 6*CW2*MZ2^2*SW2^3*
     Cle[Leff, Leff, 2, 2] + 2*CW2*MW2*MZ2*SW2^2*Cle[Leff, Leff, 3, 3] - 
    6*CW2^2*MZ2^2*SW2^2*Cle[Leff, Leff, 3, 3] - 
    2*MW2*MZ2*SW2^3*Cle[Leff, Leff, 3, 3] + 6*CW2*MZ2^2*SW2^3*
     Cle[Leff, Leff, 3, 3] - 36*CW2*MW2^2*SW2*Cll[1, 2, 2, 1] + 
    18*CW2*MW2*MZ2*SW2*Cll[1, 2, 2, 1] + 4*CW2^2*MW2^2*
     Cll[Leff, 1, 1, Leff] - 6*CW2^2*MW2*MZ2*Cll[Leff, 1, 1, Leff] + 
    2*CW2^2*MZ2^2*Cll[Leff, 1, 1, Leff] - 4*CW2*MW2^2*SW2*
     Cll[Leff, 1, 1, Leff] + 6*CW2*MW2*MZ2*SW2*Cll[Leff, 1, 1, Leff] - 
    2*CW2*MZ2^2*SW2*Cll[Leff, 1, 1, Leff] + 4*CW2^2*MW2^2*
     Cll[Leff, 2, 2, Leff] - 6*CW2^2*MW2*MZ2*Cll[Leff, 2, 2, Leff] + 
    2*CW2^2*MZ2^2*Cll[Leff, 2, 2, Leff] - 4*CW2*MW2^2*SW2*
     Cll[Leff, 2, 2, Leff] + 6*CW2*MW2*MZ2*SW2*Cll[Leff, 2, 2, Leff] - 
    2*CW2*MZ2^2*SW2*Cll[Leff, 2, 2, Leff] + 4*CW2^2*MW2^2*
     Cll[Leff, 3, 3, Leff] - 6*CW2^2*MW2*MZ2*Cll[Leff, 3, 3, Leff] + 
    2*CW2^2*MZ2^2*Cll[Leff, 3, 3, Leff] - 4*CW2*MW2^2*SW2*
     Cll[Leff, 3, 3, Leff] + 6*CW2*MW2*MZ2*SW2*Cll[Leff, 3, 3, Leff] - 
    2*CW2*MZ2^2*SW2*Cll[Leff, 3, 3, Leff] + 4*CW2*MW2*MZ2*SW2^2*
     Cll[Leff, Leff, 1, 1] - 12*CW2^2*MZ2^2*SW2^2*Cll[Leff, Leff, 1, 1] - 
    4*MW2*MZ2*SW2^3*Cll[Leff, Leff, 1, 1] + 12*CW2*MZ2^2*SW2^3*
     Cll[Leff, Leff, 1, 1] + 4*CW2*MW2*MZ2*SW2^2*Cll[Leff, Leff, 2, 2] - 
    12*CW2^2*MZ2^2*SW2^2*Cll[Leff, Leff, 2, 2] - 
    4*MW2*MZ2*SW2^3*Cll[Leff, Leff, 2, 2] + 12*CW2*MZ2^2*SW2^3*
     Cll[Leff, Leff, 2, 2] + 4*CW2*MW2*MZ2*SW2^2*Cll[Leff, Leff, 3, 3] - 
    12*CW2^2*MZ2^2*SW2^2*Cll[Leff, Leff, 3, 3] - 
    4*MW2*MZ2*SW2^3*Cll[Leff, Leff, 3, 3] + 12*CW2*MZ2^2*SW2^3*
     Cll[Leff, Leff, 3, 3] - 2*CW2*MW2*MZ2*SW2^2*Clq1[Leff, Leff, 1, 1] + 
    6*CW2^2*MZ2^2*SW2^2*Clq1[Leff, Leff, 1, 1] + 
    2*MW2*MZ2*SW2^3*Clq1[Leff, Leff, 1, 1] - 6*CW2*MZ2^2*SW2^3*
     Clq1[Leff, Leff, 1, 1] - 2*CW2*MW2*MZ2*SW2^2*Clq1[Leff, Leff, 2, 2] + 
    6*CW2^2*MZ2^2*SW2^2*Clq1[Leff, Leff, 2, 2] + 
    2*MW2*MZ2*SW2^3*Clq1[Leff, Leff, 2, 2] - 6*CW2*MZ2^2*SW2^3*
     Clq1[Leff, Leff, 2, 2] + 6*CW2*MW2^2*SW2*Clq1[Leff, Leff, 3, 3] + 
    3*CW2*MW2*MZ2*SW2*Clq1[Leff, Leff, 3, 3] - 2*CW2^2*MW2*MZ2*SW2*
     Clq1[Leff, Leff, 3, 3] - CW2^2*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3] - 
    6*MW2^2*SW2^2*Clq1[Leff, Leff, 3, 3] - 3*MW2*MZ2*SW2^2*
     Clq1[Leff, Leff, 3, 3] + 2*CW2*MW2*MZ2*SW2^2*Clq1[Leff, Leff, 3, 3] + 
    CW2*MZ2^2*SW2^2*Clq1[Leff, Leff, 3, 3] + 12*CW2^2*MW2*MZ2*SW2*
     Clq3[Leff, Leff, 1, 1] - 12*CW2*MW2*MZ2*SW2^2*Clq3[Leff, Leff, 1, 1] + 
    12*CW2^2*MW2*MZ2*SW2*Clq3[Leff, Leff, 2, 2] - 
    12*CW2*MW2*MZ2*SW2^2*Clq3[Leff, Leff, 2, 2] + 
    6*CW2*MW2^2*SW2*Clq3[Leff, Leff, 3, 3] + 3*CW2*MW2*MZ2*SW2*
     Clq3[Leff, Leff, 3, 3] - 2*CW2^2*MW2*MZ2*SW2*Clq3[Leff, Leff, 3, 3] - 
    CW2^2*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3] - 
    6*MW2^2*SW2^2*Clq3[Leff, Leff, 3, 3] - 3*MW2*MZ2*SW2^2*
     Clq3[Leff, Leff, 3, 3] + 2*CW2*MW2*MZ2*SW2^2*Clq3[Leff, Leff, 3, 3] + 
    CW2*MZ2^2*SW2^2*Clq3[Leff, Leff, 3, 3] - 4*CW2*MW2*MZ2*SW2^2*
     Clu[Leff, Leff, 1, 1] + 12*CW2^2*MZ2^2*SW2^2*Clu[Leff, Leff, 1, 1] + 
    4*MW2*MZ2*SW2^3*Clu[Leff, Leff, 1, 1] - 12*CW2*MZ2^2*SW2^3*
     Clu[Leff, Leff, 1, 1] - 4*CW2*MW2*MZ2*SW2^2*Clu[Leff, Leff, 2, 2] + 
    12*CW2^2*MZ2^2*SW2^2*Clu[Leff, Leff, 2, 2] + 
    4*MW2*MZ2*SW2^3*Clu[Leff, Leff, 2, 2] - 12*CW2*MZ2^2*SW2^3*
     Clu[Leff, Leff, 2, 2] - 4*CW2^2*MW2^2*Cqe[1, 1, Leff, Leff] + 
    6*CW2^2*MW2*MZ2*Cqe[1, 1, Leff, Leff] - 2*CW2^2*MZ2^2*
     Cqe[1, 1, Leff, Leff] + 4*CW2*MW2^2*SW2*Cqe[1, 1, Leff, Leff] - 
    6*CW2*MW2*MZ2*SW2*Cqe[1, 1, Leff, Leff] + 2*CW2*MZ2^2*SW2*
     Cqe[1, 1, Leff, Leff] - 4*CW2^2*MW2^2*Cqe[2, 2, Leff, Leff] + 
    6*CW2^2*MW2*MZ2*Cqe[2, 2, Leff, Leff] - 2*CW2^2*MZ2^2*
     Cqe[2, 2, Leff, Leff] + 4*CW2*MW2^2*SW2*Cqe[2, 2, Leff, Leff] - 
    6*CW2*MW2*MZ2*SW2*Cqe[2, 2, Leff, Leff] + 2*CW2*MZ2^2*SW2*
     Cqe[2, 2, Leff, Leff] + 4*CW2^2*MW2^2*Cqe[3, 3, Leff, Leff] - 
    CW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] - 4*CW2*MW2^2*SW2*
     Cqe[3, 3, Leff, Leff] + CW2*MZ2^2*SW2*Cqe[3, 3, Leff, Leff]))/
  (48*CW2*MW2*MZ2*Pi^2*SW2) - 
 (-4*CW2*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(CW2 - SW2)*
    Ced[Leff, Leff, 1, 1] - 4*CW2*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
    (CW2 - SW2)*Ced[Leff, Leff, 2, 2] - 8*CW2^2*MW2^2*MZ2*
    Ced[Leff, Leff, 3, 3] + 12*CW2^2*MW2*MZ2^2*Ced[Leff, Leff, 3, 3] - 
   4*CW2^2*MZ2^3*Ced[Leff, Leff, 3, 3] + 8*CW2*MW2^2*MZ2*SW2*
    Ced[Leff, Leff, 3, 3] - 12*CW2*MW2*MZ2^2*SW2*Ced[Leff, Leff, 3, 3] + 
   4*CW2*MZ2^3*SW2*Ced[Leff, Leff, 3, 3] + 28*CW2^2*MW2^2*MZ2*
    Cee[Leff, Leff, 1, 1] - 42*CW2^2*MW2*MZ2^2*Cee[Leff, Leff, 1, 1] + 
   14*CW2^2*MZ2^3*Cee[Leff, Leff, 1, 1] - 28*CW2*MW2^2*MZ2*SW2*
    Cee[Leff, Leff, 1, 1] + 42*CW2*MW2*MZ2^2*SW2*Cee[Leff, Leff, 1, 1] - 
   14*CW2*MZ2^3*SW2*Cee[Leff, Leff, 1, 1] + 28*CW2^2*MW2^2*MZ2*
    Cee[Leff, Leff, 2, 2] - 42*CW2^2*MW2*MZ2^2*Cee[Leff, Leff, 2, 2] + 
   14*CW2^2*MZ2^3*Cee[Leff, Leff, 2, 2] - 28*CW2*MW2^2*MZ2*SW2*
    Cee[Leff, Leff, 2, 2] + 42*CW2*MW2*MZ2^2*SW2*Cee[Leff, Leff, 2, 2] - 
   14*CW2*MZ2^3*SW2*Cee[Leff, Leff, 2, 2] + 28*CW2^2*MW2^2*MZ2*
    Cee[Leff, Leff, 3, 3] - 42*CW2^2*MW2*MZ2^2*Cee[Leff, Leff, 3, 3] + 
   14*CW2^2*MZ2^3*Cee[Leff, Leff, 3, 3] - 28*CW2*MW2^2*MZ2*SW2*
    Cee[Leff, Leff, 3, 3] + 42*CW2*MW2*MZ2^2*SW2*Cee[Leff, Leff, 3, 3] - 
   14*CW2*MZ2^3*SW2*Cee[Leff, Leff, 3, 3] + 16*CW2^2*MW2^2*MZ2*
    Ceu[Leff, Leff, 1, 1] - 24*CW2^2*MW2*MZ2^2*Ceu[Leff, Leff, 1, 1] + 
   8*CW2^2*MZ2^3*Ceu[Leff, Leff, 1, 1] - 16*CW2*MW2^2*MZ2*SW2*
    Ceu[Leff, Leff, 1, 1] + 24*CW2*MW2*MZ2^2*SW2*Ceu[Leff, Leff, 1, 1] - 
   8*CW2*MZ2^3*SW2*Ceu[Leff, Leff, 1, 1] + 16*CW2^2*MW2^2*MZ2*
    Ceu[Leff, Leff, 2, 2] - 24*CW2^2*MW2*MZ2^2*Ceu[Leff, Leff, 2, 2] + 
   8*CW2^2*MZ2^3*Ceu[Leff, Leff, 2, 2] - 16*CW2*MW2^2*MZ2*SW2*
    Ceu[Leff, Leff, 2, 2] + 24*CW2*MW2*MZ2^2*SW2*Ceu[Leff, Leff, 2, 2] - 
   8*CW2*MZ2^3*SW2*Ceu[Leff, Leff, 2, 2] + 48*CW2^2*MT2*MW2^2*
    Ceu[Leff, Leff, 3, 3] - 72*CW2^2*MT2*MW2*MZ2*Ceu[Leff, Leff, 3, 3] - 
   8*CW2^2*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] + 24*CW2^2*MT2*MZ2^2*
    Ceu[Leff, Leff, 3, 3] + 12*CW2^2*MW2*MZ2^2*Ceu[Leff, Leff, 3, 3] - 
   4*CW2^2*MZ2^3*Ceu[Leff, Leff, 3, 3] - 48*CW2*MT2*MW2^2*SW2*
    Ceu[Leff, Leff, 3, 3] + 72*CW2*MT2*MW2*MZ2*SW2*Ceu[Leff, Leff, 3, 3] + 
   8*CW2*MW2^2*MZ2*SW2*Ceu[Leff, Leff, 3, 3] - 24*CW2*MT2*MZ2^2*SW2*
    Ceu[Leff, Leff, 3, 3] - 12*CW2*MW2*MZ2^2*SW2*Ceu[Leff, Leff, 3, 3] + 
   4*CW2*MZ2^3*SW2*Ceu[Leff, Leff, 3, 3] - 10*CW2*MW2*MZ2^2*SW2^2*
    Cld[Leff, Leff, 1, 1] + 18*CW2^2*MZ2^3*SW2^2*Cld[Leff, Leff, 1, 1] + 
   10*MW2*MZ2^2*SW2^3*Cld[Leff, Leff, 1, 1] - 18*CW2*MZ2^3*SW2^3*
    Cld[Leff, Leff, 1, 1] - 10*CW2*MW2*MZ2^2*SW2^2*Cld[Leff, Leff, 2, 2] + 
   18*CW2^2*MZ2^3*SW2^2*Cld[Leff, Leff, 2, 2] + 
   10*MW2*MZ2^2*SW2^3*Cld[Leff, Leff, 2, 2] - 18*CW2*MZ2^3*SW2^3*
    Cld[Leff, Leff, 2, 2] - 10*CW2*MW2*MZ2^2*SW2^2*Cld[Leff, Leff, 3, 3] + 
   18*CW2^2*MZ2^3*SW2^2*Cld[Leff, Leff, 3, 3] + 
   10*MW2*MZ2^2*SW2^3*Cld[Leff, Leff, 3, 3] - 18*CW2*MZ2^3*SW2^3*
    Cld[Leff, Leff, 3, 3] - 8*CW2^2*MW2^2*MZ2*Cle[1, 1, Leff, Leff] + 
   12*CW2^2*MW2*MZ2^2*Cle[1, 1, Leff, Leff] - 
   4*CW2^2*MZ2^3*Cle[1, 1, Leff, Leff] + 8*CW2*MW2^2*MZ2*SW2*
    Cle[1, 1, Leff, Leff] - 12*CW2*MW2*MZ2^2*SW2*Cle[1, 1, Leff, Leff] + 
   4*CW2*MZ2^3*SW2*Cle[1, 1, Leff, Leff] - 8*CW2^2*MW2^2*MZ2*
    Cle[2, 2, Leff, Leff] + 12*CW2^2*MW2*MZ2^2*Cle[2, 2, Leff, Leff] - 
   4*CW2^2*MZ2^3*Cle[2, 2, Leff, Leff] + 8*CW2*MW2^2*MZ2*SW2*
    Cle[2, 2, Leff, Leff] - 12*CW2*MW2*MZ2^2*SW2*Cle[2, 2, Leff, Leff] + 
   4*CW2*MZ2^3*SW2*Cle[2, 2, Leff, Leff] - 8*CW2^2*MW2^2*MZ2*
    Cle[3, 3, Leff, Leff] + 12*CW2^2*MW2*MZ2^2*Cle[3, 3, Leff, Leff] - 
   4*CW2^2*MZ2^3*Cle[3, 3, Leff, Leff] + 8*CW2*MW2^2*MZ2*SW2*
    Cle[3, 3, Leff, Leff] - 12*CW2*MW2*MZ2^2*SW2*Cle[3, 3, Leff, Leff] + 
   4*CW2*MZ2^3*SW2*Cle[3, 3, Leff, Leff] - 10*CW2*MW2*MZ2^2*SW2^2*
    Cle[Leff, Leff, 1, 1] + 18*CW2^2*MZ2^3*SW2^2*Cle[Leff, Leff, 1, 1] + 
   10*MW2*MZ2^2*SW2^3*Cle[Leff, Leff, 1, 1] - 18*CW2*MZ2^3*SW2^3*
    Cle[Leff, Leff, 1, 1] - 10*CW2*MW2*MZ2^2*SW2^2*Cle[Leff, Leff, 2, 2] + 
   18*CW2^2*MZ2^3*SW2^2*Cle[Leff, Leff, 2, 2] + 
   10*MW2*MZ2^2*SW2^3*Cle[Leff, Leff, 2, 2] - 18*CW2*MZ2^3*SW2^3*
    Cle[Leff, Leff, 2, 2] - 10*CW2*MW2*MZ2^2*SW2^2*Cle[Leff, Leff, 3, 3] + 
   18*CW2^2*MZ2^3*SW2^2*Cle[Leff, Leff, 3, 3] + 
   10*MW2*MZ2^2*SW2^3*Cle[Leff, Leff, 3, 3] - 18*CW2*MZ2^3*SW2^3*
    Cle[Leff, Leff, 3, 3] - 90*CW2*MW2^2*MZ2*SW2*Cll[1, 1, 2, 2] - 
   16*CW2^2*MT2*MW2^2*Nc*Cll[1, 2, 2, 1] + 16*CW2^2*MT2*MW2*MZ2*Nc*
    Cll[1, 2, 2, 1] + 90*CW2*MW2^2*MZ2*SW2*Cll[1, 2, 2, 1] - 
   45*CW2*MW2*MZ2^2*SW2*Cll[1, 2, 2, 1] + 16*CW2*MT2*MW2^2*Nc*SW2*
    Cll[1, 2, 2, 1] - 16*CW2*MT2*MW2*MZ2*Nc*SW2*Cll[1, 2, 2, 1] - 
   16*CW2^2*MT2*MW2*MZ2*Nc*SW2*Cll[1, 2, 2, 1] + 16*CW2*MT2*MW2*MZ2*Nc*SW2^2*
    Cll[1, 2, 2, 1] - 44*CW2^2*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] + 
   66*CW2^2*MW2*MZ2^2*Cll[Leff, 1, 1, Leff] - 
   22*CW2^2*MZ2^3*Cll[Leff, 1, 1, Leff] + 44*CW2*MW2^2*MZ2*SW2*
    Cll[Leff, 1, 1, Leff] - 66*CW2*MW2*MZ2^2*SW2*Cll[Leff, 1, 1, Leff] + 
   22*CW2*MZ2^3*SW2*Cll[Leff, 1, 1, Leff] - 44*CW2^2*MW2^2*MZ2*
    Cll[Leff, 2, 2, Leff] + 66*CW2^2*MW2*MZ2^2*Cll[Leff, 2, 2, Leff] - 
   22*CW2^2*MZ2^3*Cll[Leff, 2, 2, Leff] + 44*CW2*MW2^2*MZ2*SW2*
    Cll[Leff, 2, 2, Leff] - 66*CW2*MW2*MZ2^2*SW2*Cll[Leff, 2, 2, Leff] + 
   22*CW2*MZ2^3*SW2*Cll[Leff, 2, 2, Leff] - 44*CW2^2*MW2^2*MZ2*
    Cll[Leff, 3, 3, Leff] + 66*CW2^2*MW2*MZ2^2*Cll[Leff, 3, 3, Leff] - 
   22*CW2^2*MZ2^3*Cll[Leff, 3, 3, Leff] + 44*CW2*MW2^2*MZ2*SW2*
    Cll[Leff, 3, 3, Leff] - 66*CW2*MW2*MZ2^2*SW2*Cll[Leff, 3, 3, Leff] + 
   22*CW2*MZ2^3*SW2*Cll[Leff, 3, 3, Leff] - 20*CW2*MW2*MZ2^2*SW2^2*
    Cll[Leff, Leff, 1, 1] + 36*CW2^2*MZ2^3*SW2^2*Cll[Leff, Leff, 1, 1] + 
   20*MW2*MZ2^2*SW2^3*Cll[Leff, Leff, 1, 1] - 36*CW2*MZ2^3*SW2^3*
    Cll[Leff, Leff, 1, 1] - 20*CW2*MW2*MZ2^2*SW2^2*Cll[Leff, Leff, 2, 2] + 
   36*CW2^2*MZ2^3*SW2^2*Cll[Leff, Leff, 2, 2] + 
   20*MW2*MZ2^2*SW2^3*Cll[Leff, Leff, 2, 2] - 36*CW2*MZ2^3*SW2^3*
    Cll[Leff, Leff, 2, 2] - 20*CW2*MW2*MZ2^2*SW2^2*Cll[Leff, Leff, 3, 3] + 
   36*CW2^2*MZ2^3*SW2^2*Cll[Leff, Leff, 3, 3] + 
   20*MW2*MZ2^2*SW2^3*Cll[Leff, Leff, 3, 3] - 36*CW2*MZ2^3*SW2^3*
    Cll[Leff, Leff, 3, 3] + 10*CW2*MW2*MZ2^2*SW2^2*Clq1[Leff, Leff, 1, 1] - 
   18*CW2^2*MZ2^3*SW2^2*Clq1[Leff, Leff, 1, 1] - 
   10*MW2*MZ2^2*SW2^3*Clq1[Leff, Leff, 1, 1] + 
   18*CW2*MZ2^3*SW2^3*Clq1[Leff, Leff, 1, 1] + 10*CW2*MW2*MZ2^2*SW2^2*
    Clq1[Leff, Leff, 2, 2] - 18*CW2^2*MZ2^3*SW2^2*Clq1[Leff, Leff, 2, 2] - 
   10*MW2*MZ2^2*SW2^3*Clq1[Leff, Leff, 2, 2] + 
   18*CW2*MZ2^3*SW2^3*Clq1[Leff, Leff, 2, 2] - 
   48*CW2^2*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] + 60*CW2^2*MT2*MW2*MZ2*
    Clq1[Leff, Leff, 3, 3] + 8*CW2^2*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] - 
   12*CW2^2*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
   10*CW2^2*MW2*MZ2^2*Clq1[Leff, Leff, 3, 3] + 
   2*CW2^2*MZ2^3*Clq1[Leff, Leff, 3, 3] + 48*CW2*MT2*MW2^2*SW2*
    Clq1[Leff, Leff, 3, 3] - 60*CW2*MT2*MW2*MZ2*SW2*Clq1[Leff, Leff, 3, 3] - 
   26*CW2*MW2^2*MZ2*SW2*Clq1[Leff, Leff, 3, 3] + 
   12*CW2*MT2*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3] + 
   CW2*MW2*MZ2^2*SW2*Clq1[Leff, Leff, 3, 3] + 10*CW2^2*MW2*MZ2^2*SW2*
    Clq1[Leff, Leff, 3, 3] - 2*CW2*MZ2^3*SW2*Clq1[Leff, Leff, 3, 3] + 
   5*CW2^2*MZ2^3*SW2*Clq1[Leff, Leff, 3, 3] + 18*MW2^2*MZ2*SW2^2*
    Clq1[Leff, Leff, 3, 3] + 9*MW2*MZ2^2*SW2^2*Clq1[Leff, Leff, 3, 3] - 
   10*CW2*MW2*MZ2^2*SW2^2*Clq1[Leff, Leff, 3, 3] - 
   5*CW2*MZ2^3*SW2^2*Clq1[Leff, Leff, 3, 3] + 27*CW2*MT2*MW2*MZ2*SW2*
    Clq3[1, 1, 3, 3] + 27*CW2*MT2*MW2*MZ2*SW2*Clq3[2, 2, 3, 3] - 
   24*CW2^2*MW2*MZ2^2*SW2*Clq3[Leff, Leff, 1, 1] + 
   24*CW2*MW2*MZ2^2*SW2^2*Clq3[Leff, Leff, 1, 1] - 
   24*CW2^2*MW2*MZ2^2*SW2*Clq3[Leff, Leff, 2, 2] + 
   24*CW2*MW2*MZ2^2*SW2^2*Clq3[Leff, Leff, 2, 2] + 
   48*CW2^2*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 60*CW2^2*MT2*MW2*MZ2*
    Clq3[Leff, Leff, 3, 3] - 8*CW2^2*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] + 
   12*CW2^2*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
   10*CW2^2*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
   2*CW2^2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 48*CW2*MT2*MW2^2*SW2*
    Clq3[Leff, Leff, 3, 3] + 60*CW2*MT2*MW2*MZ2*SW2*Clq3[Leff, Leff, 3, 3] - 
   10*CW2*MW2^2*MZ2*SW2*Clq3[Leff, Leff, 3, 3] - 
   12*CW2*MT2*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3] - 
   19*CW2*MW2*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3] + 
   10*CW2^2*MW2*MZ2^2*SW2*Clq3[Leff, Leff, 3, 3] + 
   2*CW2*MZ2^3*SW2*Clq3[Leff, Leff, 3, 3] + 5*CW2^2*MZ2^3*SW2*
    Clq3[Leff, Leff, 3, 3] + 18*MW2^2*MZ2*SW2^2*Clq3[Leff, Leff, 3, 3] + 
   9*MW2*MZ2^2*SW2^2*Clq3[Leff, Leff, 3, 3] - 10*CW2*MW2*MZ2^2*SW2^2*
    Clq3[Leff, Leff, 3, 3] - 5*CW2*MZ2^3*SW2^2*Clq3[Leff, Leff, 3, 3] + 
   20*CW2*MW2*MZ2^2*SW2^2*Clu[Leff, Leff, 1, 1] - 
   36*CW2^2*MZ2^3*SW2^2*Clu[Leff, Leff, 1, 1] - 
   20*MW2*MZ2^2*SW2^3*Clu[Leff, Leff, 1, 1] + 36*CW2*MZ2^3*SW2^3*
    Clu[Leff, Leff, 1, 1] + 20*CW2*MW2*MZ2^2*SW2^2*Clu[Leff, Leff, 2, 2] - 
   36*CW2^2*MZ2^3*SW2^2*Clu[Leff, Leff, 2, 2] - 
   20*MW2*MZ2^2*SW2^3*Clu[Leff, Leff, 2, 2] + 36*CW2*MZ2^3*SW2^3*
    Clu[Leff, Leff, 2, 2] - 48*CW2*MT2*MW2*MZ2*SW2^2*Clu[Leff, Leff, 3, 3] + 
   8*CW2*MW2*MZ2^2*SW2^2*Clu[Leff, Leff, 3, 3] + 
   48*MT2*MW2*MZ2*SW2^3*Clu[Leff, Leff, 3, 3] - 
   8*MW2*MZ2^2*SW2^3*Clu[Leff, Leff, 3, 3] + 8*CW2^2*MW2^2*MZ2*
    Cqe[1, 1, Leff, Leff] - 12*CW2^2*MW2*MZ2^2*Cqe[1, 1, Leff, Leff] + 
   4*CW2^2*MZ2^3*Cqe[1, 1, Leff, Leff] - 8*CW2*MW2^2*MZ2*SW2*
    Cqe[1, 1, Leff, Leff] + 12*CW2*MW2*MZ2^2*SW2*Cqe[1, 1, Leff, Leff] - 
   4*CW2*MZ2^3*SW2*Cqe[1, 1, Leff, Leff] + 8*CW2^2*MW2^2*MZ2*
    Cqe[2, 2, Leff, Leff] - 12*CW2^2*MW2*MZ2^2*Cqe[2, 2, Leff, Leff] + 
   4*CW2^2*MZ2^3*Cqe[2, 2, Leff, Leff] - 8*CW2*MW2^2*MZ2*SW2*
    Cqe[2, 2, Leff, Leff] + 12*CW2*MW2*MZ2^2*SW2*Cqe[2, 2, Leff, Leff] - 
   4*CW2*MZ2^3*SW2*Cqe[2, 2, Leff, Leff] + 48*CW2^2*MT2*MW2^2*
    Cqe[3, 3, Leff, Leff] - 36*CW2^2*MT2*MW2*MZ2*Cqe[3, 3, Leff, Leff] - 
   16*CW2^2*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
   6*CW2^2*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 6*CW2^2*MW2*MZ2^2*
    Cqe[3, 3, Leff, Leff] + CW2^2*MZ2^3*Cqe[3, 3, Leff, Leff] - 
   48*CW2*MT2*MW2^2*SW2*Cqe[3, 3, Leff, Leff] + 36*CW2*MT2*MW2*MZ2*SW2*
    Cqe[3, 3, Leff, Leff] + 16*CW2*MW2^2*MZ2*SW2*Cqe[3, 3, Leff, Leff] - 
   6*CW2*MT2*MZ2^2*SW2*Cqe[3, 3, Leff, Leff] - 6*CW2*MW2*MZ2^2*SW2*
    Cqe[3, 3, Leff, Leff] - CW2*MZ2^3*SW2*Cqe[3, 3, Leff, Leff])/
  (144*CW2*MW2*MZ2*Pi^2*SW2) - 
 (2*Sqrt[2]*MT*Nc*SW2*(MW2*CuB[3, 3] + MW*MZ*SW*CuW[3, 3]))/(3*MZ*Pi^2*SW) + 
 (2*Sqrt[2]*MT*Nc*SW2*A0i[aa0, MT2]*(MW2*CuB[3, 3] + MW*MZ*SW*CuW[3, 3]))/
  (3*MT2*MZ*Pi^2*SW) + (MT*Nc*B0i[bb0, MZ2, MT2, MT2]*
   ((2*CW2*MW*(3*CW2 - 5*SW2)*(SW*CuB[3, 3] - CW*CuW[3, 3]))/CW - 
    ((CW2 - SW2)*(3*MW2*MZ*SW*CuB[3, 3] - 11*MW*MW2*CuW[3, 3] + 
       5*MW*MZ2*CuW[3, 3]))/MW2))/(12*Sqrt[2]*Pi^2*SW2) + 
 ((-3*CHD*(6 + (8*CW2^2)/SW2^2 - (6*CW2)/SW2)*(-2556*MW2^3 + 891*MZ2^3 + 
      8*MW2^2*MZ2*(738 + 3*Nc) + MW2*MZ2*(MZ2*(-4239 + 12*Nc) - 
        96*MT2*Nc*SW2)))/(MW2*MZ2) + 
   (12*CHD*CW2*(-2556*MW2^3 + 891*MZ2^3 + 8*MW2^2*MZ2*(738 + 3*Nc) + 
      MW2*MZ2*(MZ2*(-4239 + 12*Nc) - 96*MT2*Nc*SW2)))/(MW2*MZ2*SW2^2) + 
   (12*CHD*CW2*(CW2 - SW2)*(-2556*MW2^3 + 891*MZ2^3 + 
      8*MW2^2*MZ2*(738 + 3*Nc) + MW2*MZ2*(MZ2*(-4239 + 12*Nc) - 
        96*MT2*Nc*SW2)))/(MW2*MZ2*SW2^2) - 
   (4*CHD*(CW2 - SW2)*(-9*CW2^2*MZ2^2*(-23*MW2^2 + 104*MW2*MZ2 + 12*MZ2^2) - 
      3*MW2*MZ2^2*SW2*(-9*MH2 + 27*MZ2 + 18*MT2*Nc - 3*MW2*(125 + 433*SW2) + 
        8*MW2*(6 + 12*(1 + Nc) + Nc*(-3 + 16*SW2))) + 
      CW2*(2592*MW2^4 - 4*MW2^3*(MZ2*(198 + 12*(-3 + Nc) - 21*Nc) + 
          150*MT2*Nc) + 108*MZ2^4*SW2 + MW2^2*MZ2*(48*MT2*Nc*(16 + 3*SW2) + 
          MZ2*(-927 - 48*CW2*(9 + 2*Nc) - 8*Nc*(33 + 3*SW2))) - 
        4*MW2*MZ2^2*(-9*MZ2*(1 + 26*SW2) + 6*MT2*Nc*(7 + SW2^2) + 
          MZ2*(-18 + 126*SW2^2 - Nc*(18 - 11*SW2^2) + 
            4*(-9 + 63*SW2^2 + Nc*(-9 + 31*SW2^2)))))))/(MW2*MZ2^2*SW2^2) + 
   (4*(36*CHbox*MW2*SW2*(3*MH2*(4*MW2^2 + CW2*MZ2^2*(-4*CW2 + SW2)) + 
        MW2*MZ2*(8*MW2 - CW2*MZ2*(8*CW2 + SW2))) + 
      CHD*(-9*CW2^4*MZ2^2*(-23*MW2^2 + 104*MW2*MZ2 + 12*MZ2^2) + 
        36*MW2^3*(3*MH2 + 2*MZ2)*SW2 + CW2*MW2*MZ2*SW2*
         (-9*MZ2*(3*MH2 + 80*MW2 + 9*MZ2)*SW2 + 4*MW2*(102*MT2*Nc*SW2^2 + 
            MZ2*(18 + (90 - 7*Nc)*SW2^2) + 4*MZ2*(9 + (45 + 22*Nc)*SW2^2))) + 
        4*CW2^3*(648*MW2^4 - 9*MZ2^4*(3 + SW2) + 
          MW2^3*(-150*MT2*Nc + MZ2*(18 - 12*(-3 + Nc) + 21*Nc) + 
            216*MZ2*(-1 + 3*SW2)) - MW2^2*MZ2*(36*MZ2*(5 + 6*SW2) + 
            6*MT2*Nc*(-32 + 9*SW2) + MZ2*(Nc*(66 - 3*SW2) + 18*(2 + SW2) + 
              12*(6 + 2*Nc + 3*SW2 + 4*Nc*SW2))) + MW2*MZ2^2*
           (45*MZ2*(-5 + 2*SW2) - 6*MT2*Nc*(7 + SW2^2) + 
            MZ2*(18 - 126*SW2^2 + Nc*(18 - 11*SW2^2) - 4*(-9 + 63*SW2^2 + 
                Nc*(-9 + 31*SW2^2))))) + CW2^2*(2592*MW2^4 - 
          4*MW2^3*(MZ2*(198 + 12*(-3 + Nc) - 21*Nc) + 150*MT2*Nc) + 
          108*MZ2^4*SW2^2 + MW2^2*MZ2*(48*MT2*Nc*(16 + 3*SW2 + 17*SW2^2) - 
            9*MZ2*(103 - 138*SW2 + 23*SW2^2) + 8*MZ2*(-18 + 90*SW2^2 + 
              Nc*(-33 + 6*SW2 - 7*SW2^2) + 4*(-9 + 45*SW2^2 + 
                Nc*(-3 - 6*SW2 + 22*SW2^2)))) + 2*MW2*MZ2^2*
           (27*MH2*SW2 + 162*MT2*Nc*SW2 - 12*MT2*Nc*(7 + 9*SW2 + SW2^2) + 
            9*MZ2*(2 - 9*SW2 + 52*SW2^2) + 2*MZ2*(18 - 126*SW2^2 + 
              Nc*(18 - 11*SW2^2) - 4*(-9 + 63*SW2^2 + Nc*(-9 + 
                  31*SW2^2))))))))/(CW2*MW2*MZ2^2*SW2^2) + 
   (9*(-2 + (2*CW2)/SW2)*(2364*CHD*MH2*MW2^3 - 9456*CHD*MW2^4 + 
      12*CHD*MH2^3*MZ2 - 90*CHD*MH2^2*MW2*MZ2 + 64*CHbox*MH2*MW2^2*MZ2 - 
      5452*CHD*MH2*MW2^2*MZ2 - 256*CHbox*MW2^3*MZ2 + 23056*CHD*MW2^3*MZ2 - 
      64*CHbox*MH2*MW2*MZ2^2 + 4717*CHD*MH2*MW2*MZ2^2 + 
      256*CHbox*MW2^2*MZ2^2 - 18868*CHD*MW2^2*MZ2^2 - 879*CHD*MH2*MZ2^3 + 
      3516*CHD*MW2*MZ2^3 - 96*CHD*MH2*MT2*MW2^2*Nc + 384*CHD*MT2*MW2^3*Nc - 
      24*CHD*MH2*MT2^2*MZ2*Nc - 60*CHD*MH2*MT2*MW2*MZ2*Nc + 
      96*CHD*MT2^2*MW2*MZ2*Nc - 168*CHD*MH2*MW2^2*MZ2*Nc + 
      240*CHD*MT2*MW2^2*MZ2*Nc + 672*CHD*MW2^3*MZ2*Nc - 
      12*CHD*MH2*MW2*MZ2^2*Nc + 48*CHD*MW2^2*MZ2^2*Nc + 
      24*CHD*(MH2 - 4*MW2)*MW2*(6*MW2^2 + 20*MW2*MZ2 + 7*MZ2^2)*Log[CW2] - 
      24*CHD*MT2*(MH2 - 4*MW2)*(MT2 + 2*MW2)*MZ2*Nc*Log[mu2/MT2] - 
      12*CHD*MH2^3*MZ2*Log[MH2/MW2] + 48*CHD*MH2^2*MW2*MZ2*Log[MH2/MW2] - 
      144*CHD*MH2*MW2^2*MZ2*Log[MH2/MW2] + 12*CHD*MH2^3*MZ2*Log[mu2/MW2] - 
      72*CHD*MH2^2*MW2*MZ2*Log[mu2/MW2] + 240*CHD*MH2*MW2^2*MZ2*
       Log[mu2/MW2] - 288*CHD*MW2^3*MZ2*Log[mu2/MW2] - 
      288*CHD*MH2*MW2^3*Log[mu2/MZ2] + 1152*CHD*MW2^4*Log[mu2/MZ2] - 
      336*CHD*MH2*MW2^2*MZ2*Log[mu2/MZ2] + 1344*CHD*MW2^3*MZ2*Log[mu2/MZ2] + 
      216*CHD*MH2*MW2*MZ2^2*Log[mu2/MZ2] - 864*CHD*MW2^2*MZ2^2*Log[mu2/MZ2] + 
      12*CHD*MH2*MZ2^3*Log[mu2/MZ2] - 48*CHD*MW2*MZ2^3*Log[mu2/MZ2]))/
    ((MH2 - 4*MW2)*MW2*MZ2) - 4*CHD*(2592*CW2*MW2 - 
     (108*CW2*MW2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2))/(MZ2^2*SW2) + 
     (54*MH2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(CW2 - SW2))/
      ((MH2 - 4*MW2)*MW2*SW2) + (54*CW2*MZ2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       (CW2 - SW2))/(MW2^2*SW2) - (108*(MT2 + 2*MW2)*Nc*(CW2 - SW2))/SW2 - 
     (108*MT2*(MT2 + 2*MW2)*Nc*(CW2 - SW2))/(MW2*SW2) - 2592*MW2*SW2 - 
     (54*(-(CW2^2*(MH2 - MW2)*MZ2^2*(31*MW2^2 - 18*MW2*MZ2 - MZ2^2)) + 
        CW2*(MH2 - MW2)*(-48*MW2^4 + 16*MW2^3*MZ2 + MW2^2*MZ2^2*
           (27 + 4*(3 + 2*Nc)) - MZ2^4*SW2 + MW2*MZ2^2*(MH2 - 18*MZ2*SW2)) + 
        MW2*MZ2*(-(MH2^2*MZ2*SW2) - MH2*MW2*(9*MW2 + 
            MZ2*(-18 + 4*(9 + 2*Nc)*SW2 + 53*SW2^2)) + 
          MW2^2*(18*MW2 + MZ2*(-27 + (25 + 4*(3 + 2*Nc))*SW2 + 53*SW2^2)))))/
      ((MH2 - MW2)*MW2*MZ2^2*SW2) - 
     (3*CW2^3*MZ2^2*(312*MW2*MZ2 + 36*MZ2^2 + MW2^2*(-69 + 16*(9 + 2*Nc))) + 
       3*MW2^2*MZ2^2*SW2^2*(-3*(125 + 433*SW2) + 
         8*(6 + 12*(1 + Nc) + Nc*(-3 + 16*SW2))) + 
       CW2*MW2*SW2*(-10368*MW2^3 + 12*MW2^2*
          (MZ2*(198 + 12*(-3 + Nc) - 21*Nc) + 150*MT2*Nc) + 
         MW2*MZ2*(-96*MT2*Nc*(16 + 3*SW2) - 16*MZ2*Nc*(-33 + 21*SW2) + 
           9*MZ2*(206 + 433*SW2)) + 4*MZ2^2*(-9*MZ2*(1 + 26*SW2) + 
           6*MT2*Nc*(7 + SW2^2) + MZ2*(-18 + 126*SW2^2 - Nc*(18 - 11*SW2^2) + 
             4*(-9 + 63*SW2^2 + Nc*(-9 + 31*SW2^2))))) - 
       CW2^2*(2592*MW2^4 - 4*MW2^3*(MZ2*(198 + 12*(-3 + Nc) - 21*Nc) + 
           150*MT2*Nc) - 108*MZ2^4*SW2 - MW2^2*MZ2*(-768*MT2*Nc + 
           MZ2*(927 - 621*SW2 + 8*(33*Nc + 54*SW2 + 36*(3 + Nc)*SW2))) + 
         4*MW2*MZ2^2*(6*MT2*Nc*(-7 + SW2^2) + MZ2*(9 - 468*SW2 + 
             18*(1 + 7*SW2^2) + Nc*(18 + 11*SW2^2) + 4*(9 + 63*SW2^2 + Nc*
                (9 + 31*SW2^2))))))/(MW2*MZ2^2*SW2^2) - 
     (108*MT2*(MT2 + 2*MW2)*Nc*(CW2 - SW2)*Log[mu2/MT2])/(MW2*SW2) - 
     (54*MH2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(CW2 - SW2)*Log[MH2/MW2])/
      ((MH2 - 4*MW2)*MW2*SW2) - (108*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       (CW2 - SW2)*Log[mu2/MW2])/((MH2 - 4*MW2)*SW2) + 
     (54*MH2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(CW2 - SW2)*Log[mu2/MW2])/
      ((MH2 - 4*MW2)*MW2*SW2) - (54*CW2*(2*MW2 - MZ2)*
       (12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*(CW2 - SW2)*Log[mu2/MZ2])/
      (MW2^2*SW2) + (108*CW2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*(CW2 - SW2)*
       Log[MW2/MZ2])/(MW2*SW2)))/(20736*Pi^2) + 
 ((24*(CW2 - SW2)*(-2556*MW2^3 + 891*MZ2^3 + 8*MW2^2*MZ2*(738 + 3*Nc) + 
      MW2*MZ2*(MZ2*(-4239 + 12*Nc) - 96*MT2*Nc*SW2))*CHl3[1, 1])/
    (MW2*MZ2*SW2) + (24*(CW2 - SW2)*(-2556*MW2^3 + 891*MZ2^3 + 
      8*MW2^2*MZ2*(738 + 3*Nc) + MW2*MZ2*(MZ2*(-4239 + 12*Nc) - 
        96*MT2*Nc*SW2))*CHl3[2, 2])/(MW2*MZ2*SW2) + 
   (3*(6 + (8*CW2^2)/SW2^2 - (6*CW2)/SW2)*(-2556*MW2^3 + 891*MZ2^3 + 
      8*MW2^2*MZ2*(738 + 3*Nc) + MW2*MZ2*(MZ2*(-4239 + 12*Nc) - 
        96*MT2*Nc*SW2))*((-2*MW2 + MZ2)*CHe[Leff, Leff] - 
      2*MZ2*SW2*(CHl1[Leff, Leff] + CHl3[Leff, Leff])))/(MW2^2*MZ2) + 
   (4*(CW2 - SW2)*(3*CW2^2*MZ2^2*(312*MW2*MZ2 + 36*MZ2^2 + 
        MW2^2*(-69 + 16*(9 + 2*Nc))) + 3*MW2*MZ2^2*SW2*
       (-9*MH2 + 27*MZ2 + 18*MT2*Nc - 3*MW2*(125 + 433*SW2) + 
        8*MW2*(6 + 12*(1 + Nc) + Nc*(-3 + 16*SW2))) + 
      CW2*(-2592*MW2^4 + 4*MW2^3*(MZ2*(198 + 12*(-3 + Nc) - 21*Nc) + 
          150*MT2*Nc) - 108*MZ2^4*SW2 + MW2^2*MZ2*(-48*MT2*Nc*(16 + 3*SW2) + 
          MZ2*(927 + 8*Nc*(33 + 3*SW2))) + 4*MW2*MZ2^2*(-9*MZ2*(1 + 26*SW2) + 
          6*MT2*Nc*(7 + SW2^2) + MZ2*(-18 + 126*SW2^2 - Nc*(18 - 11*SW2^2) + 
            4*(-9 + 63*SW2^2 + Nc*(-9 + 31*SW2^2))))))*
     ((2*MW2 - MZ2)*CHe[Leff, Leff] + 2*MZ2*SW2*(CHl1[Leff, Leff] + 
        CHl3[Leff, Leff])))/(MW2^2*MZ2^2*SW2^2) + 
   48*(270*MW2*(CHl3[1, 1] + CHl3[2, 2]) + 
     27*MT2*Nc*(CHl3[1, 1] + CHl3[2, 2] + 2*CHq3[3, 3]) - 
     16*MW2*(-3*(CHe[1, 1] + CHl1[1, 1] - CHl3[1, 1]) + 
       Nc*(-CHd[1, 1] + CW2*CHq1[1, 1] + SW2*CHq1[1, 1] + 3*CHq3[1, 1] + 
         2*CHu[1, 1])) - 16*MW2*(-3*(CHe[2, 2] + CHl1[2, 2] - CHl3[2, 2]) + 
       Nc*(-CHd[2, 2] + CW2*CHq1[2, 2] + SW2*CHq1[2, 2] + 3*CHq3[2, 2] + 
         2*CHu[2, 2])) + (4*(18*MT2*MZ2*Nc*(CW2 - SW2)*CHq3[3, 3] + 
        6*MT2*MW2*Nc*(3*CW2^2*CHq1[3, 3] + CW2*(2*SW2*CHq1[3, 3] - 
            3*CHq3[3, 3]) + SW2*(-(SW2*CHq1[3, 3]) + CHq3[3, 3] - 
            4*CHu[3, 3])) + MW2*MZ2*(12*SW2*(CHe[3, 3] + CHl1[3, 3] - 
            CHl3[3, 3]) + Nc*(-(SW2^2*CHq1[3, 3]) - 
            9*CW2*(CW2*CHq1[3, 3] + CHq3[3, 3]) + SW2*(4*CHd[3, 3] - 
              10*CW2*CHq1[3, 3] + 3*CHq3[3, 3] + 4*CHu[3, 3])))))/
      (MZ2*SW2)) - (3*(-2 + (2*CW2)/SW2)*
     (-4*(MH2 - 4*MW2)*MW2*(9*(284*MW2^3 - 656*MW2^2*MZ2 + 471*MW2*MZ2^2 - 
          99*MZ2^3)*(CHl3[1, 1] + CHl3[2, 2]) + 
        4*MW2*(-4*MZ2^2*SW2*(3*(CHe[1, 1] + CHl1[1, 1] - CHl3[1, 1]) + 
            Nc*(CHd[1, 1] - CHq1[1, 1] - 3*CHq3[1, 1] - 2*CHu[1, 1])) - 
          4*MZ2^2*SW2*(3*(CHe[2, 2] + CHl1[2, 2] - CHl3[2, 2]) + 
            Nc*(CHd[2, 2] - CHq1[2, 2] - 3*CHq3[2, 2] - 2*CHu[2, 2])) + 
          2*MW2*(6*MZ2*(CHe[3, 3] + CHl1[3, 3] - CHl3[3, 3]) - 
            12*MT2*Nc*(CHl3[1, 1] + CHl3[2, 2] + CHq1[3, 3] - CHq3[3, 3] + 
              CHu[3, 3]) + MZ2*Nc*(2*CHd[3, 3] - 3*CHl3[1, 1] - 
              3*CHl3[2, 2] + 4*CHq1[3, 3] + 6*CHq3[3, 3] + 2*CHu[3, 3])) - 
          MZ2*(12*MZ2*(CHe[3, 3] + CHl1[3, 3] - CHl3[3, 3]) - 
            12*MT2*Nc*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq1[3, 3] - 
              2*CHq3[3, 3] + 2*CHu[3, 3]) + MZ2*Nc*(4*CHd[3, 3] + 
              3*CHl3[1, 1] + 3*CHl3[2, 2] - 10*CHq1[3, 3] - 6*CHq3[3, 3] + 
              4*CHu[3, 3])))) + 2*MZ2*SW2*CHl3[Leff, Leff]*
       (-9108*MH2*MW2^3 + 36432*MW2^4 - 36*MH2^3*MZ2 + 198*MH2^2*MW2*MZ2 + 
        15864*MH2*MW2^2*MZ2 - 66048*MW2^3*MZ2 - 3177*MH2*MW2*MZ2^2 + 
        12708*MW2^2*MZ2^2 - 927*MH2*MZ2^3 + 3708*MW2*MZ2^3 + 
        288*MH2*MT2*MW2^2*Nc - 1152*MT2*MW2^3*Nc + 72*MH2*MT2^2*MZ2*Nc + 
        228*MH2*MT2*MW2*MZ2*Nc - 288*MT2^2*MW2*MZ2*Nc + 
        504*MH2*MW2^2*MZ2*Nc - 912*MT2*MW2^2*MZ2*Nc - 2016*MW2^3*MZ2*Nc + 
        12*MH2*MW2*MZ2^2*Nc - 48*MW2^2*MZ2^2*Nc - 72*(MH2 - 4*MW2)*MW2*
         (6*MW2^2 + 20*MW2*MZ2 + 7*MZ2^2)*Log[CW2] + 72*MT2*(MH2 - 4*MW2)*
         (MT2 + 2*MW2)*MZ2*Nc*Log[mu2/MT2] + 36*MH2^3*MZ2*Log[MH2/MW2] - 
        144*MH2^2*MW2*MZ2*Log[MH2/MW2] + 432*MH2*MW2^2*MZ2*Log[MH2/MW2] - 
        36*MH2^3*MZ2*Log[mu2/MW2] + 216*MH2^2*MW2*MZ2*Log[mu2/MW2] - 
        720*MH2*MW2^2*MZ2*Log[mu2/MW2] + 864*MW2^3*MZ2*Log[mu2/MW2] + 
        864*MH2*MW2^3*Log[mu2/MZ2] - 3456*MW2^4*Log[mu2/MZ2] + 
        1008*MH2*MW2^2*MZ2*Log[mu2/MZ2] - 4032*MW2^3*MZ2*Log[mu2/MZ2] - 
        648*MH2*MW2*MZ2^2*Log[mu2/MZ2] + 2592*MW2^2*MZ2^2*Log[mu2/MZ2] - 
        36*MH2*MZ2^3*Log[mu2/MZ2] + 144*MW2*MZ2^3*Log[mu2/MZ2]) + 
      2*MZ2*SW2*CHl1[Leff, Leff]*(-12708*MH2*MW2^3 + 50832*MW2^4 - 
        36*MH2^3*MZ2 + 198*MH2^2*MW2*MZ2 + 12576*MH2*MW2^2*MZ2 - 
        52896*MW2^3*MZ2 - 3225*MH2*MW2*MZ2^2 + 12900*MW2^2*MZ2^2 - 
        927*MH2*MZ2^3 + 3708*MW2*MZ2^3 + 288*MH2*MT2*MW2^2*Nc - 
        1152*MT2*MW2^3*Nc + 72*MH2*MT2^2*MZ2*Nc + 228*MH2*MT2*MW2*MZ2*Nc - 
        288*MT2^2*MW2*MZ2*Nc + 504*MH2*MW2^2*MZ2*Nc - 912*MT2*MW2^2*MZ2*Nc - 
        2016*MW2^3*MZ2*Nc + 12*MH2*MW2*MZ2^2*Nc - 48*MW2^2*MZ2^2*Nc - 
        72*(MH2 - 4*MW2)*MW2*(6*MW2^2 + 20*MW2*MZ2 + 7*MZ2^2)*Log[CW2] + 
        72*MT2*(MH2 - 4*MW2)*(MT2 + 2*MW2)*MZ2*Nc*Log[mu2/MT2] + 
        36*MH2^3*MZ2*Log[MH2/MW2] - 144*MH2^2*MW2*MZ2*Log[MH2/MW2] + 
        432*MH2*MW2^2*MZ2*Log[MH2/MW2] - 36*MH2^3*MZ2*Log[mu2/MW2] + 
        216*MH2^2*MW2*MZ2*Log[mu2/MW2] - 720*MH2*MW2^2*MZ2*Log[mu2/MW2] + 
        864*MW2^3*MZ2*Log[mu2/MW2] + 864*MH2*MW2^3*Log[mu2/MZ2] - 
        3456*MW2^4*Log[mu2/MZ2] + 1008*MH2*MW2^2*MZ2*Log[mu2/MZ2] - 
        4032*MW2^3*MZ2*Log[mu2/MZ2] - 648*MH2*MW2*MZ2^2*Log[mu2/MZ2] + 
        2592*MW2^2*MZ2^2*Log[mu2/MZ2] - 36*MH2*MZ2^3*Log[mu2/MZ2] + 
        144*MW2*MZ2^3*Log[mu2/MZ2]) + (2*MW2 - MZ2)*CHe[Leff, Leff]*
       (-12276*MH2*MW2^3 + 49104*MW2^4 - 36*MH2^3*MZ2 + 198*MH2^2*MW2*MZ2 + 
        20460*MH2*MW2^2*MZ2 - 84432*MW2^3*MZ2 - 8571*MH2*MW2*MZ2^2 + 
        34284*MW2^2*MZ2^2 - 927*MH2*MZ2^3 + 3708*MW2*MZ2^3 + 
        288*MH2*MT2*MW2^2*Nc - 1152*MT2*MW2^3*Nc + 72*MH2*MT2^2*MZ2*Nc + 
        228*MH2*MT2*MW2*MZ2*Nc - 288*MT2^2*MW2*MZ2*Nc + 
        504*MH2*MW2^2*MZ2*Nc - 912*MT2*MW2^2*MZ2*Nc - 2016*MW2^3*MZ2*Nc + 
        12*MH2*MW2*MZ2^2*Nc - 48*MW2^2*MZ2^2*Nc - 72*(MH2 - 4*MW2)*MW2*
         (6*MW2^2 + 20*MW2*MZ2 + 7*MZ2^2)*Log[CW2] + 72*MT2*(MH2 - 4*MW2)*
         (MT2 + 2*MW2)*MZ2*Nc*Log[mu2/MT2] + 36*MH2^3*MZ2*Log[MH2/MW2] - 
        144*MH2^2*MW2*MZ2*Log[MH2/MW2] + 432*MH2*MW2^2*MZ2*Log[MH2/MW2] - 
        36*MH2^3*MZ2*Log[mu2/MW2] + 216*MH2^2*MW2*MZ2*Log[mu2/MW2] - 
        720*MH2*MW2^2*MZ2*Log[mu2/MW2] + 864*MW2^3*MZ2*Log[mu2/MW2] + 
        864*MH2*MW2^3*Log[mu2/MZ2] - 3456*MW2^4*Log[mu2/MZ2] + 
        1008*MH2*MW2^2*MZ2*Log[mu2/MZ2] - 4032*MW2^3*MZ2*Log[mu2/MZ2] - 
        648*MH2*MW2*MZ2^2*Log[mu2/MZ2] + 2592*MW2^2*MZ2^2*Log[mu2/MZ2] - 
        36*MH2*MZ2^3*Log[mu2/MZ2] + 144*MW2*MZ2^3*Log[mu2/MZ2])))/
    ((MH2 - 4*MW2)*MW2^2*MZ2) + 
   (4*((-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*(CHl1[Leff, Leff] + 
        CHl3[Leff, Leff]))*(2592*CW2*MW2 - 
      (108*CW2*MW2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2))/(MZ2^2*SW2) + 
      (54*MH2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(CW2 - SW2))/
       ((MH2 - 4*MW2)*MW2*SW2) + (54*CW2*MZ2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
        (CW2 - SW2))/(MW2^2*SW2) - (108*(MT2 + 2*MW2)*Nc*(CW2 - SW2))/SW2 - 
      (108*MT2*(MT2 + 2*MW2)*Nc*(CW2 - SW2))/(MW2*SW2) - 2592*MW2*SW2 - 
      (54*(-(CW2^2*(MH2 - MW2)*MZ2^2*(31*MW2^2 - 18*MW2*MZ2 - MZ2^2)) + 
         CW2*(MH2 - MW2)*(-48*MW2^4 + 16*MW2^3*MZ2 + MW2^2*MZ2^2*
            (27 + 4*(3 + 2*Nc)) - MZ2^4*SW2 + MW2*MZ2^2*(MH2 - 18*MZ2*SW2)) + 
         MW2*MZ2*(-(MH2^2*MZ2*SW2) - MH2*MW2*(9*MW2 + 
             MZ2*(-18 + 4*(9 + 2*Nc)*SW2 + 53*SW2^2)) + 
           MW2^2*(18*MW2 + MZ2*(-27 + (25 + 4*(3 + 2*Nc))*SW2 + 53*SW2^2)))))/
       ((MH2 - MW2)*MW2*MZ2^2*SW2) - 
      (3*CW2^3*MZ2^2*(312*MW2*MZ2 + 36*MZ2^2 + MW2^2*(-69 + 16*(9 + 2*Nc))) + 
        3*MW2^2*MZ2^2*SW2^2*(-3*(125 + 433*SW2) + 
          8*(6 + 12*(1 + Nc) + Nc*(-3 + 16*SW2))) + 
        CW2*MW2*SW2*(-10368*MW2^3 + 12*MW2^2*
           (MZ2*(198 + 12*(-3 + Nc) - 21*Nc) + 150*MT2*Nc) + 
          MW2*MZ2*(-96*MT2*Nc*(16 + 3*SW2) - 16*MZ2*Nc*(-33 + 21*SW2) + 
            9*MZ2*(206 + 433*SW2)) + 4*MZ2^2*(-9*MZ2*(1 + 26*SW2) + 
            6*MT2*Nc*(7 + SW2^2) + MZ2*(-18 + 126*SW2^2 - Nc*(18 - 
                11*SW2^2) + 4*(-9 + 63*SW2^2 + Nc*(-9 + 31*SW2^2))))) - 
        CW2^2*(2592*MW2^4 - 4*MW2^3*(MZ2*(198 + 12*(-3 + Nc) - 21*Nc) + 
            150*MT2*Nc) - 108*MZ2^4*SW2 - MW2^2*MZ2*(-768*MT2*Nc + 
            MZ2*(927 - 621*SW2 + 8*(33*Nc + 54*SW2 + 36*(3 + Nc)*SW2))) + 
          4*MW2*MZ2^2*(6*MT2*Nc*(-7 + SW2^2) + MZ2*(9 - 468*SW2 + 
              18*(1 + 7*SW2^2) + Nc*(18 + 11*SW2^2) + 4*(9 + 63*SW2^2 + 
                Nc*(9 + 31*SW2^2))))))/(MW2*MZ2^2*SW2^2) - 
      (108*MT2*(MT2 + 2*MW2)*Nc*(CW2 - SW2)*Log[mu2/MT2])/(MW2*SW2) - 
      (54*MH2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(CW2 - SW2)*Log[MH2/MW2])/
       ((MH2 - 4*MW2)*MW2*SW2) - (108*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
        (CW2 - SW2)*Log[mu2/MW2])/((MH2 - 4*MW2)*SW2) + 
      (54*MH2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(CW2 - SW2)*Log[mu2/MW2])/
       ((MH2 - 4*MW2)*MW2*SW2) - (54*CW2*(2*MW2 - MZ2)*
        (12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*(CW2 - SW2)*Log[mu2/MZ2])/
       (MW2^2*SW2) + (108*CW2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*(CW2 - SW2)*
        Log[MW2/MZ2])/(MW2*SW2)))/MW2)/(20736*Pi^2) + 
 (CHWB*((12*CW2*(-2556*MW2^3 + 891*MZ2^3 + 8*MW2^2*MZ2*(738 + 3*Nc) + 
       MW2*MZ2*(MZ2*(-4239 + 12*Nc) - 96*MT2*Nc*SW2)))/(MW2*MZ2*SW2) + 
    (24*CW2*(CW2 - SW2)*(-2556*MW2^3 + 891*MZ2^3 + 8*MW2^2*MZ2*(738 + 3*Nc) + 
       MW2*MZ2*(MZ2*(-4239 + 12*Nc) - 96*MT2*Nc*SW2)))/(MW2*MZ2*SW2) + 
    (6*(4*CW2^2 - 3*CW2*SW2 + 3*SW2^2)*(2556*MW2^3 - 891*MZ2^3 - 
       8*MW2^2*MZ2*(738 + 3*Nc) + MW2*MZ2*(MZ2*(4239 - 12*Nc) + 
         96*MT2*Nc*SW2)))/(MW2*MZ2*SW2) - 
    (4*(CW2 - SW2)*(-9*CW2^2*MZ2^2*(-23*MW2^2 + 104*MW2*MZ2 + 12*MZ2^2) - 
       3*MW2*MZ2^2*SW2*(-9*MH2 + 27*MZ2 + 18*MT2*Nc - 3*MW2*(125 + 433*SW2) + 
         8*MW2*(6 + 12*(1 + Nc) + Nc*(-3 + 16*SW2))) + 
       CW2*(2592*MW2^4 - 4*MW2^3*(MZ2*(198 + 12*(-3 + Nc) - 21*Nc) + 
           150*MT2*Nc) + 108*MZ2^4*SW2 + MW2^2*MZ2*(48*MT2*Nc*(16 + 3*SW2) + 
           MZ2*(-927 - 48*CW2*(9 + 2*Nc) - 8*Nc*(33 + 3*SW2))) - 
         4*MW2*MZ2^2*(-9*MZ2*(1 + 26*SW2) + 6*MT2*Nc*(7 + SW2^2) + 
           MZ2*(-18 + 126*SW2^2 - Nc*(18 - 11*SW2^2) + 
             4*(-9 + 63*SW2^2 + Nc*(-9 + 31*SW2^2)))))))/(MW2*MZ2^2*SW2) + 
    (4*(-18*CW2^3*MW*MZ*MZ2^2*(-23*MW2^2 + 104*MW2*MZ2 + 12*MZ2^2) - 
       24*CW*MW2^2*MZ2*SW2*(32*MW2^2*Nc + 81*MZ2^2*SW2 + 
         2*MW2*MZ2*(-16*Nc + 63*SW2)) + CW2^2*MW*MZ*(5184*MW2^4 - 
         8*MW2^3*(150*MT2*Nc + MZ2*(198 + 12*(-3 + Nc) - 21*Nc - 648*SW2)) + 
         108*MZ2^4*(-1 + 2*SW2) - MW2^2*MZ2*(96*MT2*Nc*(-16 + 3*SW2) + 
           27*MZ2*(61 + 32*SW2) + 16*MZ2*(18 + Nc*(33 + 3*SW2) + 
             12*(3 + Nc + 2*Nc*SW2))) - 8*MW2*MZ2^2*(18*MZ2*(6 + SW2) + 
           6*MT2*Nc*(7 + SW2^2) + MZ2*(-18 + 126*SW2^2 - Nc*(18 - 11*SW2^2) + 
             4*(-9 + 63*SW2^2 + Nc*(-9 + 31*SW2^2))))) + 
       CW2*MW*MW2*MZ*(2592*MW2^3 - 4*MW2^2*
          (MZ2*(198 + 12*(-3 + Nc) - 21*Nc) + 150*MT2*Nc) + 
         MW2*MZ2*(48*MT2*Nc*(16 + 3*SW2 + 20*SW2^2) + 
           9*MZ2*(-103 + 237*SW2 + 866*SW2^2) + 
           8*MZ2*(-18*(1 + SW2 - 6*SW2^2) - Nc*(33 - 15*SW2 + 112*SW2^2) + 
             4*(-9 - 9*SW2 + 54*SW2^2 + Nc*(-3 - 15*SW2 + 22*SW2^2)))) - 
         4*MZ2^2*(27*MH2*SW2 + 6*MT2*Nc*(7 - 9*SW2 + SW2^2) + 
           MZ2*(-18 + 126*SW2^2 - Nc*(18 - 11*SW2^2) - 
             9*(1 - 9*SW2 + 60*SW2^2) + 4*(-9 + 63*SW2^2 + Nc*
                (-9 + 31*SW2^2)))))))/(MW*MW2*MZ*MZ2^2*SW2) + 
    4*((-54*CW2^2*(31*MW2^2 - 18*MW2*MZ2 - MZ2^2))/MW2 + 
      (108*CW2*MW2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2))/MZ2^2 - 
      (54*MH2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(CW2 - SW2))/
       ((MH2 - 4*MW2)*MW2) - (54*CW2*MZ2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
        (CW2 - SW2))/MW2^2 + 108*(MT2 + 2*MW2)*Nc*(CW2 - SW2) + 
      (108*MT2*(MT2 + 2*MW2)*Nc*(CW2 - SW2))/MW2 + 
      (3*CW2^3*(312*MW2*MZ2 + 36*MZ2^2 + MW2^2*(-69 + 16*(9 + 2*Nc))))/
       (MW2*SW2) - 2592*CW2*MW2*SW2 + 2592*MW2*SW2^2 + 
      (54*CW2*(-48*MW2^4 + 16*MW2^3*MZ2 + MW2^2*MZ2^2*(27 + 4*(3 + 2*Nc)) - 
         MZ2^4*SW2 + MW2*MZ2^2*(MH2 - 18*MZ2*SW2)))/(MW2*MZ2^2) + 
      3*MW2*SW2*(-3*(125 + 433*SW2) + 8*(6 + 12*(1 + Nc) + 
          Nc*(-3 + 16*SW2))) - 
      (54*(MH2^2*MZ2*SW2 + MH2*MW2*(9*MW2 + MZ2*(-18 + 4*(9 + 2*Nc)*SW2 + 
             53*SW2^2)) - MW2^2*(18*MW2 + MZ2*(-27 + (25 + 4*(3 + 2*Nc))*
              SW2 + 53*SW2^2))))/((MH2 - MW2)*MZ2) + 
      (CW2*(-10368*MW2^3 + 12*MW2^2*(MZ2*(198 + 12*(-3 + Nc) - 21*Nc) + 
           150*MT2*Nc) + MW2*MZ2*(-96*MT2*Nc*(16 + 3*SW2) - 
           16*MZ2*Nc*(-33 + 21*SW2) + 9*MZ2*(206 + 433*SW2)) + 
         4*MZ2^2*(-9*MZ2*(1 + 26*SW2) + 6*MT2*Nc*(7 + SW2^2) + 
           MZ2*(-18 + 126*SW2^2 - Nc*(18 - 11*SW2^2) + 
             4*(-9 + 63*SW2^2 + Nc*(-9 + 31*SW2^2))))))/MZ2^2 - 
      (CW2^2*(2592*MW2^4 - 4*MW2^3*(MZ2*(198 + 12*(-3 + Nc) - 21*Nc) + 
           150*MT2*Nc) - 108*MZ2^4*SW2 - MW2^2*MZ2*(-768*MT2*Nc + 
           MZ2*(927 - 621*SW2 + 8*(33*Nc + 54*SW2 + 36*(3 + Nc)*SW2))) + 
         4*MW2*MZ2^2*(6*MT2*Nc*(-7 + SW2^2) + MZ2*(9 - 468*SW2 + 
             18*(1 + 7*SW2^2) + Nc*(18 + 11*SW2^2) + 4*(9 + 63*SW2^2 + Nc*
                (9 + 31*SW2^2))))))/(MW2*MZ2^2*SW2) + 
      (108*MT2*(MT2 + 2*MW2)*Nc*(CW2 - SW2)*Log[mu2/MT2])/MW2 + 
      (54*MH2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(CW2 - SW2)*Log[MH2/MW2])/
       ((MH2 - 4*MW2)*MW2) + (108*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(CW2 - SW2)*
        Log[mu2/MW2])/(MH2 - 4*MW2) - (54*MH2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
        (CW2 - SW2)*Log[mu2/MW2])/((MH2 - 4*MW2)*MW2) + 
      (54*CW2*(2*MW2 - MZ2)*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*(CW2 - SW2)*
        Log[mu2/MZ2])/MW2^2 - (108*CW2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
        (CW2 - SW2)*Log[MW2/MZ2])/MW2) + 
    ((-2 + (2*CW2)/SW2)*(15552*MH2*MW2^5 - 62208*MW2^6 - 
       70416*MH2*MW2^4*MZ2 + 281664*MW2^5*MZ2 + 128268*MH2*MW2^3*MZ2^2 - 
       513072*MW2^4*MZ2^2 - 96570*MH2*MW2^2*MZ2^3 + 386280*MW2^3*MZ2^3 + 
       23166*MH2*MW2*MZ2^4 - 92664*MW2^2*MZ2^4 - 4608*MH2*MT2*MW2^4*Nc + 
       18432*MT2*MW2^5*Nc + 8064*MH2*MT2*MW2^3*MZ2*Nc - 
       3456*MH2*MW2^4*MZ2*Nc - 32256*MT2*MW2^4*MZ2*Nc + 13824*MW2^5*MZ2*Nc - 
       3456*MH2*MT2*MW2^2*MZ2^2*Nc + 5760*MH2*MW2^3*MZ2^2*Nc + 
       13824*MT2*MW2^3*MZ2^2*Nc - 23040*MW2^4*MZ2^2*Nc - 
       2304*MH2*MW2^2*MZ2^3*Nc + 9216*MW2^3*MZ2^3*Nc + 
       15552*MH2*MW2^4*MZ2*SW2 - 62208*MW2^5*MZ2*SW2 - 
       59292*MH2*MW2^3*MZ2^2*SW2 + 237168*MW2^4*MZ2^2*SW2 - 
       108*MH2^3*MZ2^3*SW2 + 378*MH2^2*MW2*MZ2^3*SW2 + 
       84888*MH2*MW2^2*MZ2^3*SW2 - 343872*MW2^3*MZ2^3*SW2 - 
       33633*MH2*MW2*MZ2^4*SW2 + 134532*MW2^2*MZ2^4*SW2 - 108*MH2*MZ2^5*SW2 + 
       432*MW2*MZ2^5*SW2 - 4608*MH2*MT2*MW2^3*MZ2*Nc*SW2 + 
       18432*MT2*MW2^4*MZ2*Nc*SW2 + 4512*MH2*MT2*MW2^2*MZ2^2*Nc*SW2 - 
       3456*MH2*MW2^3*MZ2^2*Nc*SW2 - 18048*MT2*MW2^3*MZ2^2*Nc*SW2 + 
       13824*MW2^4*MZ2^2*Nc*SW2 + 216*MH2*MT2^2*MZ2^3*Nc*SW2 + 
       204*MH2*MT2*MW2*MZ2^3*Nc*SW2 - 864*MT2^2*MW2*MZ2^3*Nc*SW2 + 
       3816*MH2*MW2^2*MZ2^3*Nc*SW2 - 816*MT2*MW2^2*MZ2^3*Nc*SW2 - 
       15264*MW2^3*MZ2^3*Nc*SW2 - 252*MH2*MW2*MZ2^4*Nc*SW2 + 
       1008*MW2^2*MZ2^4*Nc*SW2 + 216*MT2*(MH2 - 4*MW2)*(MT2 + 2*MW2)*MZ2^3*Nc*
        SW2*Log[mu2/MT2] + 108*MH2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^3*SW2*
        Log[MH2/MW2] - 108*MH2^3*MZ2^3*SW2*Log[mu2/MW2] + 
       648*MH2^2*MW2*MZ2^3*SW2*Log[mu2/MW2] - 2160*MH2*MW2^2*MZ2^3*SW2*
        Log[mu2/MW2] + 2592*MW2^3*MZ2^3*SW2*Log[mu2/MW2] + 
       2592*MH2*MW2^3*MZ2^2*SW2*Log[mu2/MZ2] - 10368*MW2^4*MZ2^2*SW2*
        Log[mu2/MZ2] + 3024*MH2*MW2^2*MZ2^3*SW2*Log[mu2/MZ2] - 
       12096*MW2^3*MZ2^3*SW2*Log[mu2/MZ2] - 1944*MH2*MW2*MZ2^4*SW2*
        Log[mu2/MZ2] + 7776*MW2^2*MZ2^4*SW2*Log[mu2/MZ2] - 
       108*MH2*MZ2^5*SW2*Log[mu2/MZ2] + 432*MW2*MZ2^5*SW2*Log[mu2/MZ2] - 
       1296*MH2*MW2^3*MZ2^2*SW2*Log[MW2/MZ2] + 5184*MW2^4*MZ2^2*SW2*
        Log[MW2/MZ2] - 4320*MH2*MW2^2*MZ2^3*SW2*Log[MW2/MZ2] + 
       17280*MW2^3*MZ2^3*SW2*Log[MW2/MZ2] - 1512*MH2*MW2*MZ2^4*SW2*
        Log[MW2/MZ2] + 6048*MW2^2*MZ2^4*SW2*Log[MW2/MZ2]))/
     (MW2*(-MH2 + 4*MW2)*MZ2^3)))/(10368*CW*Pi^2*SW)


==> anc/Load.m <==
(* ::Package:: *)

(*** Import Numerical Evaluation Functions ***)

(*Replacements to evaluate the analytic results at a given scale*)

   
Inputs[tscale_,var_:1] := Module[{scale=tscale},
   If[scale==H,
   ret = {mt -> 172.9, mh -> 125.1, mw -> 80.38, mz -> 91.19, 
   mb -> 3., alfa -> 0.00784928, Gf -> 1.1663787 10^(-5), 
   alfas -> 0.1125, mu2->(125.1*var)^2, \[Mu] -> 125.1*var, Nc -> 3, vmu->1/Sqrt[Sqrt[2]1.1663787 10^(-5)], 
   sw2->0.23166, aMZOS -> 1/128.946};
   ];
   If[scale==W,
   {mt -> 172.9, mh -> 125.1, mw -> 80.38, mz -> 91.19, 
   alfa -> 0.00781099 , Gf -> 1.1663787 10^(-5), \[Mu] -> 80.38*var, mu2->(80.38*var)^2,
   Nc -> 3, vmu->1/Sqrt[Sqrt[2]1.1663787 10^(-5)], sw2->0.23166, 
   aMZOS -> 1/128.946, alfas -> 0.11933};
   ];
   If[scale==Z,
   ret={mt -> 172.9, mh -> 125.1, mw -> 80.38, mz -> 91.19, 
   alfa -> 0.00782191, Gf -> 1.1663787 10^(-5), \[Mu] -> var*91.19, mu2->(var*91.19)^2, 
   Nc -> 3, vmu->1/Sqrt[Sqrt[2]1.1663787 10^(-5)], sw2-> 0.23166, 
   aMZOS -> 1/128.946, alfas -> 0.11738}
   ];
   ret
  
   ]


(*Replacements for the inputs*)
InputRepGen = {MT2 -> mt^2, MT -> mt, MH2 -> mh^2, MH -> mh, 
		MB2 -> mb^2, MB -> mb, Alfas -> alfas};
		
InputRep[tscheme_, tpara_:Null] := Module[{scheme=tscheme, para=tpara, schemeSpec},
(*For some derived parameters the scheme is implicitly defined*)
If[para=="DeltaR" && scheme =="", 
scheme = "GF_MW_MZ"];

If[para=="DeltaRs" && scheme =="", 
schemeSpec ={MZ->mz,MZ2->mz^2,Alfa2->alfa^2,Alfa->alfa,
MW2->mz^2(1-sw2),CW2->1-sw2,CW->Sqrt[1-sw2],SW2->sw2,SW->Sqrt[sw2],MW->mz Sqrt[1-sw2],
VMU->mz Sqrt[1-sw2] Sqrt[sw2]/Sqrt[ Pi alfa]}];

If[para=="DeltaRs" && scheme =="aEW", 
scheme = "aEW_SWeff_MZ"];

If[para=="DeltaR" && scheme =="aEW", 
scheme = "aEW_MW_MZ"];

If[scheme=="GF_SWeff_MZ", 
schemeSpec ={MZ->mz,MZ2->mz^2,VMU->vmu,SW2->sw2,SW->Sqrt[sw2],
MW->mz Sqrt[1-sw2],MW2->mz^2(1-sw2),CW2->1-sw2,CW->Sqrt[1-sw2],
Alfa2->(1/(4Pi)(2mz /vmu)^2 sw2(1-sw2))^2,Alfa->1/(4Pi)(2mz /vmu)^2 sw2(1-sw2) } ];

If[scheme=="aEW_SWeff_MZ", 
schemeSpec ={MZ->mz,MZ2->mz^2,Alfa2->aMZOS^2,Alfa->aMZOS,
MW2->mz^2(1-sw2),CW2->1-sw2,CW->Sqrt[1-sw2],SW2->sw2,SW->Sqrt[sw2],MW->mz Sqrt[1-sw2],
VMU->mz Sqrt[1-sw2] Sqrt[sw2]/Sqrt[ Pi aMZOS]}];

If[scheme=="GF_aEW_MZ", 
schemeSpec ={MZ->mz, MZ2->mz^2, VMU->vmu, Alfa->aMZOS,
MW->Sqrt[-((2 aMZOS \[Pi] vmu^2)/(-1+Sqrt[1-(4 aMZOS \[Pi] vmu^2)/mz^2]))],
MW2->-((2 aMZOS \[Pi] vmu^2)/(-1+Sqrt[1-(4 aMZOS \[Pi] vmu^2)/mz^2])),
CW2->1/2+1/2 Sqrt[1-(4 aMZOS \[Pi] vmu^2)/mz^2],CW->Sqrt[1/2+1/2 Sqrt[1-(4 aMZOS \[Pi] vmu^2)/mz^2]],
SW->Sqrt[1/2(1-Sqrt[1-4 Pi aMZOS vmu^2/mz^2])], SW2->1/2(1-Sqrt[1-4 Pi aMZOS vmu^2/mz^2])} ];

If[scheme=="aEW_MW_MZ", 
schemeSpec ={MW->mw,MZ->mz,MZ2->mz^2,MW2->mw^2,Alfa2->aMZOS^2,Alfa->aMZOS,
CW2->(mw/mz)^2,CW->mw/mz,SW2->1-(mw/mz)^2,SW->Sqrt[1-(mw/mz)^2] ,
VHAT->2 mw Sqrt[1-mw^2/mz^2]/Sqrt[4 \[Pi] aMZOS],VALPHA->2 mw Sqrt[1-mw^2/mz^2]/Sqrt[4 \[Pi] aMZOS],
VMU->2 mw Sqrt[1-mw^2/mz^2]/Sqrt[4 \[Pi] aMZOS]} ];

If[scheme=="LEP", 
schemeSpec ={MZ->mz,MZ2->mz^2, VMU->vmu,Alfa->alfa,
MW->Sqrt[-((2 alfa \[Pi] vmu^2)/(-1+Sqrt[1-(4 alfa \[Pi] vmu^2)/mz^2]))], 
MW2->-((2 alfa \[Pi] vmu^2)/(-1+Sqrt[1-(4 alfa \[Pi] vmu^2)/mz^2])),
CW2->1/2+1/2 Sqrt[1-(4 alfa \[Pi] vmu^2)/mz^2],CW->Sqrt[1/2+1/2 Sqrt[1-(4 alfa \[Pi] vmu^2)/mz^2]],
SW->Sqrt[1/2(1-Sqrt[1-4 Pi alfa vmu^2/mz^2])], SW2->1/2(1-Sqrt[1-4 Pi alfa vmu^2/mz^2])} ];

If[scheme=="GF_MW_MZ", 
schemeSpec ={MZ2->mz^2,MW2->mw^2,MW->mw,MZ->mz, VMU->vmu,
CW2->(mw/mz)^2,CW->mw/mz,SW2->1-(mw/mz)^2,SW->Sqrt[1-(mw/mz)^2],Alfa-> mw^2(1-(mw/mz)^2)/Pi/vmu^2} ];

If[scheme=="vhat", 
schemeSpec ={MW->mw,MZ->mz,MZ2->mz^2,MW2->mw^2,Alfa2->alfa^2,Alfa->alfa,
CW2->(mw/mz)^2,CW->mw/mz,SW2->1-(mw/mz)^2,SW->Sqrt[1-(mw/mz)^2] ,
VHAT->2 mw Sqrt[1-mw^2/mz^2]/Sqrt[4 \[Pi] alfa]} ];

If[ValueQ[schemeSpec]== False, 
Print["Scheme not known."];
];

inputs = Join[schemeSpec, InputRepGen]
];

setScale[process_]:=Module[{proc=process, ret}, 
If[StringStartsQ[process,"Z"], ret = Z;];
If[StringStartsQ[process,"W"], ret = W;];
If[StringStartsQ[process,"H"], ret = H;];
ret
]
   

NumEval[expression_, scheme_, scale_, var_:1] := 
 Chop[(expression /.IntRep /. A0Rep /. InputRep[scheme] /. Inputs[scale,var] // 
   Simplify//ComplexExpand//Re )/.Im[x__]->0/.Re[x__]->x,10^-10]
   
NumEvalDerived[expression_, parameter_, scheme_, scale_,var_:1] := 
 Chop[(expression /.IntRep /. A0Rep /. InputRep[scheme, parameter] /. Inputs[scale,var] // 
   Simplify//ComplexExpand//Re )/.Im[x__]->0/.Re[x__]->x,10^-10]


procsZlep ={"Zee", "Zmumu", "Ztautau"};
procsWlep ={"Wenu", "Wmunu", "Wtaunu"};

procsAll=Join[procsZlep, procsWlep];

getDir[proc_]:=Module[{process=proc, dir}, 
If[MemberQ[procsZlep, process], 
dir=StringJoin[NotebookDirectory[],"/Analytic_Files/analytic_expressions/Zll/"];
];
If[MemberQ[procsWlep, process], 
dir=StringJoin[NotebookDirectory[],"/Analytic_Files/analytic_expressions/Wlnu/"];
];
If[ValueQ[dir]== False, 
Print["Process not known."];
];
dir
];


(*** Import loop integrals ***)

SetDirectory[NotebookDirectory[] <> "Analytic_Files/Loop_Integrals"]

IntRep = Import["IntReps_mod.m"]
A0Rep = {A0i[aa0, M2_] -> M2 + M2 (Log[\[Mu]^2/M2])};


==> anc/README <==
Mathematica results for leptonic W and Z boson decay rates, as well as delta r^eff, and the 
effective W mass shifts DeltaW are collected in the directory Analytic_Files, and can be 
accessed through numerical_results.nb for analytic or numerical evaluation.  

Note that the index Leff refers to the lepton family from which the effective leptonic 
mixing angle is defined. 


==> anc/numerical_results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     91325,       2049]
NotebookOptionsPosition[     83121,       1910]
NotebookOutlinePosition[     83513,       1926]
CellTagsIndexPosition[     83470,       1923]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.861167287611059*^9, 3.861167289059198*^9}, {
  3.9079199105600653`*^9, 3.907919911337955*^9}, {3.9086113839384604`*^9, 
  3.908611385294414*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"4c62ecac-02e0-4ff3-bc93-418c277f07eb"],

Cell["\<\
 
total number of errors and warnings
===================================
fferr: no errors
 \
\>", "Print",
 CellChangeTimes->{3.908626725890531*^9, 3.90981389414911*^9, 
  3.910241172688739*^9, 3.911366001536746*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"ecde532d-3a1b-4d02-a099-55317fc1efbe"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Loading", "Section",
 CellChangeTimes->{{3.852715566457429*^9, 3.85271556937324*^9}, {
  3.861168051116969*^9, 3.8611680547331543`*^9}, {3.8611684533426733`*^9, 
  3.8611684593764267`*^9}, {3.861168530991678*^9, 3.861168536433585*^9}, {
  3.8616117037043867`*^9, 3.86161172221736*^9}, {3.861773604538576*^9, 
  3.8617736062188168`*^9}, {3.905997954042172*^9, 3.905997954470428*^9}, {
  3.906002967039563*^9, 3.906002969521044*^9}, {3.906712691256073*^9, 
  3.90671271488651*^9}, {3.90671478105427*^9, 3.906714790640523*^9}, {
  3.908610870523755*^9, 
  3.908610873004594*^9}},ExpressionUUID->"5cbe8a7f-69be-484f-94d7-\
d1bda35df36f"],

Cell[CellGroupData[{

Cell["General inputs", "Subsubsection",
 CellChangeTimes->{{3.861181739537362*^9, 3.86118174756048*^9}, {
  3.861770681380508*^9, 3.861770682948537*^9}, {3.906712629515521*^9, 
  3.9067126331713943`*^9}, {3.906714737039625*^9, 
  3.906714776914106*^9}},ExpressionUUID->"507aadb3-838d-4693-a948-\
b377361a4b96"],

Cell[BoxData[
 RowBox[{"Import", "[", 
  RowBox[{"StringJoin", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\</Load.m\>\""}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9067076641871767`*^9, 3.90670768515139*^9}, {
  3.906708294996773*^9, 3.906708295973886*^9}, {3.906719295594055*^9, 
  3.906719297133889*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7e4d51de-209f-4493-81de-a6b4375e4586"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Flavor assumptions", "Subsection",
 CellChangeTimes->{{3.907923176680016*^9, 3.907923199668354*^9}, {
  3.9090437062972317`*^9, 
  3.909043710322229*^9}},ExpressionUUID->"e86e6e51-a93c-4cdc-96be-\
d5a5d81a8a66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ApplyMFV", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"CHe", "[", 
       RowBox[{"x_", ",", "x_"}], "]"}], "->", "CHe"}], ",", 
     RowBox[{
      RowBox[{"CHl1", "[", 
       RowBox[{"x_", ",", "x_"}], "]"}], "->", "CHl1"}], ",", 
     RowBox[{
      RowBox[{"CHl3", "[", 
       RowBox[{"x_", ",", "x_"}], "]"}], "->", "CHl3"}], ",", 
     RowBox[{
      RowBox[{"Cle", "[", 
       RowBox[{"x_", ",", "x_", ",", "y_", ",", "y_"}], "]"}], "->", "Cle"}], 
     ",", 
     RowBox[{
      RowBox[{"CHd", "[", 
       RowBox[{"x_", ",", "x_"}], "]"}], "->", "CHd"}], ",", 
     RowBox[{
      RowBox[{"CHu", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "->", 
      RowBox[{"CHu", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"CHq1", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "->", 
      RowBox[{"CHq1", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"CHq3", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "->", 
      RowBox[{"CHq3", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Ceu", "[", 
       RowBox[{"x_", ",", "x_", ",", "3", ",", "3"}], "]"}], "->", 
      RowBox[{"Ceu", "[", 
       RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Clq1", "[", 
       RowBox[{"x_", ",", "x_", ",", "k_", ",", "k_"}], "]"}], "->", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"k", "==", "3"}], ",", 
        RowBox[{"Clq1", "[", 
         RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}], ",", 
        RowBox[{"Clq1", "[", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Clq3", "[", 
       RowBox[{"x_", ",", "x_", ",", "k_", ",", "k_"}], "]"}], "->", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"k", "==", "3"}], ",", 
        RowBox[{"Clq3", "[", 
         RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}], ",", 
        RowBox[{"Clq3", "[", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Clu", "[", 
       RowBox[{"x_", ",", "x_", ",", "k_", ",", "k_"}], "]"}], "->", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"k", "==", "3"}], ",", 
        RowBox[{"Clu", "[", 
         RowBox[{"1", ",", "1", ",", "k", ",", "k"}], "]"}], ",", 
        RowBox[{"Clu", "[", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Cee", "[", 
       RowBox[{"x_", ",", "x_", ",", "y_", ",", "y_"}], "]"}], "->", 
      RowBox[{"Cee", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Ceu", "[", 
       RowBox[{"x_", ",", "x_", ",", "k_", ",", "k_"}], "]"}], "->", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"k", "==", "3"}], ",", 
        RowBox[{"Ceu", "[", 
         RowBox[{"1", ",", "1", ",", "k", ",", "k"}], "]"}], ",", 
        RowBox[{"Ceu", "[", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Cqe", "[", 
       RowBox[{"k_", ",", "k_", ",", "x_", ",", "x_"}], "]"}], "->", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"k", "==", "3"}], ",", 
        RowBox[{"Cqe", "[", 
         RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"Cqe", "[", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Cld", "[", 
       RowBox[{"x_", ",", "x_", ",", "y_", ",", "y_"}], "]"}], "->", "Cld"}], 
     ",", 
     RowBox[{
      RowBox[{"Ced", "[", 
       RowBox[{"x_", ",", "x_", ",", "y_", ",", "y_"}], "]"}], "->", "Ced"}], 
     ",", 
     RowBox[{
      RowBox[{"Cll", "[", 
       RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}], "->", 
      RowBox[{"Cll", "[", 
       RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Cll", "[", 
       RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}], "->", 
      RowBox[{"Cll", "[", 
       RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Cll", "[", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], "->", 
      RowBox[{
       RowBox[{"Cll", "[", 
        RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}], "+", 
       RowBox[{"Cll", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Cll", "[", 
       RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}], "->", 
      RowBox[{"Cll", "[", 
       RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Cll", "[", 
       RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], "->", 
      RowBox[{
       RowBox[{"Cll", "[", 
        RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}], "+", 
       RowBox[{"Cll", "[", 
        RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Cll", "[", 
       RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}], "->", 
      RowBox[{"Cll", "[", 
       RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.909724469093595*^9, 3.909724469099527*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"8eb54c49-6905-4031-b7f0-149a7b51e39e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"presentWC", "=", 
   RowBox[{"{", 
    RowBox[{
    "CWw", ",", "CHbox", ",", "CHD", ",", "CHB", ",", "CHW", ",", "CHWB", ",", 
     RowBox[{"CuW", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CuB", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHl1", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHl1", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHl1", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHl3", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHl3", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHl3", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHe", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHe", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHe", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHq1", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHq1", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHq1", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHq3", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHq3", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHq3", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHu", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHu", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHu", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"CHd", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{"CHd", "[", 
      RowBox[{"2", ",", "2"}], "]"}], ",", 
     RowBox[{"CHd", "[", 
      RowBox[{"3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cll", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cll", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cll", "[", 
      RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cll", "[", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}], ",", 
     RowBox[{"Cll", "[", 
      RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}], ",", 
     RowBox[{"Cll", "[", 
      RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}], ",", 
     RowBox[{"Cll", "[", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Clq1", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clq1", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Clq1", "[", 
      RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Clq3", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clq3", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Clq3", "[", 
      RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Clq3", "[", 
      RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clq3", "[", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Clq3", "[", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cee", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cee", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cee", "[", 
      RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Ceu", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Ceu", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Ceu", "[", 
      RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Ced", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Ced", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Ced", "[", 
      RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cle", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cle", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cle", "[", 
      RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cle", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cle", "[", 
      RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clu", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clu", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Clu", "[", 
      RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cld", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cld", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cld", "[", 
      RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cqe", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cqe", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cqe", "[", 
      RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clq3", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cll", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Clq1", "[", 
      RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clq1", "[", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Clq1", "[", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cee", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cee", "[", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Ceu", "[", 
      RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Ceu", "[", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Ceu", "[", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Ced", "[", 
      RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Ced", "[", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Ced", "[", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cle", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cle", "[", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cle", "[", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Clu", "[", 
      RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Clu", "[", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Clu", "[", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cld", "[", 
      RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}], ",", 
     RowBox[{"Cld", "[", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"Cld", "[", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cqe", "[", 
      RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cqe", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}], ",", 
     RowBox[{"Cqe", "[", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.90981330023307*^9, 3.909813304489889*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"59e60b44-eefa-4a23-ad07-3c583559a227"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Z decay rate", "Section",
 CellChangeTimes->{{3.852715566457429*^9, 3.85271556937324*^9}, {
  3.861168051116969*^9, 3.8611680547331543`*^9}, {3.8611684533426733`*^9, 
  3.8611684593764267`*^9}, {3.861168530991678*^9, 3.861168536433585*^9}, {
  3.8616117037043867`*^9, 3.86161172221736*^9}, {3.861773604538576*^9, 
  3.8617736062188168`*^9}, {3.905997954042172*^9, 3.905997954470428*^9}, {
  3.906002967039563*^9, 3.906002969521044*^9}, {3.906712691256073*^9, 
  3.90671271488651*^9}, {3.90671478105427*^9, 3.906714790640523*^9}, {
  3.9108622218291903`*^9, 3.910862235401862*^9}, {3.911209980059408*^9, 
  3.911209984059808*^9}},ExpressionUUID->"7aec1304-e072-4c56-b74e-\
0e2858c0dcde"],

Cell["\<\
Schemes and processes to choose from
List of scheme choices  {\"GF_SWeff_MZ\", \"aEW_SWeff_MZ\", \"GF_MW_MZ\", \
\"aEW_MW_MZ\", \"GF_aEW_MZ\[CloseCurlyDoubleQuote]};
List of processes { \"Zee\", \"Zmumu\", \"Ztautau\"};\
\>", "Text",
 CellChangeTimes->{{3.9113660764334*^9, 3.911366113091744*^9}, {
  3.911369169044072*^9, 3.911369176039988*^9}, {3.911481699999465*^9, 
  3.9114817085371323`*^9}, {3.9114817707518272`*^9, 
  3.9114817801926327`*^9}},ExpressionUUID->"474b8280-32fd-463d-8de9-\
9d020949b4da"],

Cell["\<\
Enter your selected process and scheme here. The scale will be set \
automatically. However, you may change it to Z/W/H if you want to use the \
mass of the Z boson, W boson or Higgs boson. \
\>", "Text",
 CellChangeTimes->{{3.911210243772319*^9, 3.9112102611362123`*^9}, {
  3.911366187299932*^9, 3.91136619172535*^9}, {3.911369184742648*^9, 
  3.911369191401515*^9}, {3.911478100549404*^9, 3.911478169305996*^9}, {
  3.911478210618541*^9, 
  3.91147827174677*^9}},ExpressionUUID->"0bd1face-b19a-4495-9fd9-\
5050143bff15"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"process", " ", "=", " ", "\"\<Ztautau\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scheme", "=", "\"\<GF_SWeff_MZ\>\""}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"scale", "=", 
   RowBox[{"setScale", "[", "process", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.910862394901402*^9, 3.9108623954604597`*^9}, 
   3.9108627590300837`*^9, {3.911209487784505*^9, 3.9112094905362587`*^9}, {
   3.9112097142149487`*^9, 3.91120972367026*^9}, 3.911209798089493*^9, {
   3.911209892091921*^9, 3.911209930526473*^9}, {3.911209992943375*^9, 
   3.911209993694025*^9}, {3.911368496002692*^9, 3.911368509295232*^9}, {
   3.911368748319326*^9, 3.9113688002015457`*^9}, {3.911478092329173*^9, 
   3.911478092650804*^9}, 3.911478127039484*^9, {3.911478276718081*^9, 
   3.911478293787286*^9}, {3.91147849047031*^9, 3.911478503069408*^9}, {
   3.911479932657794*^9, 3.9114799545109453`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"9215c07a-b290-4a9c-88ee-5a0815c246f7"],

Cell["Loading analytic results", "Text",
 CellChangeTimes->{{3.911210243772319*^9, 3.9112102611362123`*^9}, {
  3.9113661807199917`*^9, 
  3.9113661849175463`*^9}},ExpressionUUID->"5cc1c457-313d-4486-bbfd-\
7ce10a193602"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dir", " ", "=", " ", 
   RowBox[{"getDir", "[", "process", "]"}]}], ";"}]], "Input",
 CellLabel->"In[39]:=",ExpressionUUID->"0e960687-3439-421f-8ef8-1054f505898d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"decay40", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "dir", ",", "\"\<Gam40_\>\"", ",", "scheme", ",", "\"\<_\>\"", ",", " ", 
      "process", ",", "\"\<.m\>\""}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"decay41", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "dir", ",", "\"\<Gam41_\>\"", ",", "scheme", ",", "\"\<_\>\"", ",", " ", 
      "process", ",", "\"\<.m\>\""}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"decay60", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "dir", ",", "\"\<Gam60_\>\"", ",", "scheme", ",", "\"\<_\>\"", ",", " ", 
      "process", ",", "\"\<.m\>\""}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"decay61", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "dir", ",", "\"\<Gam61_\>\"", ",", "scheme", ",", "\"\<_\>\"", ",", " ", 
      "process", ",", "\"\<.m\>\""}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9112100624037657`*^9, 3.911210081552432*^9}, {
   3.911478578735384*^9, 3.911478600199874*^9}, 3.911479638025218*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"a833b545-5c23-488f-952a-ab674abed854"],

Cell[CellGroupData[{

Cell["Numerical results", "Subsubsection",
 CellChangeTimes->{{3.861181739537362*^9, 3.86118174756048*^9}, {
  3.861770681380508*^9, 3.861770682948537*^9}, {3.906712629515521*^9, 
  3.9067126331713943`*^9}},ExpressionUUID->"25ed71f1-6ff9-4f3c-86d1-\
996fb25179d0"],

Cell["Numerical evaluation of LO and NLO SM decay rates", "Text",
 CellChangeTimes->{{3.911210243772319*^9, 3.9112102611362123`*^9}, {
  3.911366187299932*^9, 
  3.91136619172535*^9}},ExpressionUUID->"d2b2932a-1926-4f14-850c-\
b8a2a5d52612"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dec40Cen", "=", 
   RowBox[{"NumEval", "[", 
    RowBox[{"decay40", ",", "scheme", ",", "scale"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dec41Cen", "=", 
   RowBox[{"NumEval", "[", 
    RowBox[{
     RowBox[{"decay40", " ", "+", " ", "decay41"}], ",", "scheme", ",", 
     "scale"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.911210086290053*^9, 3.911210097826077*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"998286ae-bbdb-4c54-8351-fb563058c48b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The SM LO Z -> \[Tau] \[Tau] decay rate is \>\"", ",", " ", 
    "dec40Cen", ",", " ", "\"\< GeV\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The SM NLO Z -> \[Tau] \[Tau] decay rate is \>\"", ",", " ", 
    "dec41Cen", ",", " ", "\"\< GeV\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9112101008925257`*^9, 3.911210138672138*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"93f7fe41-5d35-467a-a6ab-0c5d8fdd3fd5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The SM LO Z -> \[Tau] \[Tau] decay rate is \"\>", 
   "\[InvisibleSpace]", "0.08339424600306201`", 
   "\[InvisibleSpace]", "\<\" GeV\"\>"}],
  SequenceForm[
  "The SM LO Z -> \[Tau] \[Tau] decay rate is ", 0.08339424600306201, " GeV"],
  
  Editable->False]], "Print",
 CellChangeTimes->{{3.911210128744569*^9, 3.911210138995492*^9}, 
   3.911210601530912*^9, 3.9112111353007383`*^9, 3.91121181986502*^9, 
   3.911212006208119*^9, 3.911366054777645*^9, 3.911366125929772*^9, 
   3.911368535237402*^9, 3.911368844370097*^9, 3.911369228416297*^9, 
   3.911478297697023*^9, {3.911478472203717*^9, 3.9114784967189617`*^9}, 
   3.9114787155719643`*^9, {3.911479915816475*^9, 3.911479957950581*^9}},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"9ba57289-fa43-4a3c-8560-0b745f893119"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The SM NLO Z -> \[Tau] \[Tau] decay rate is \"\>", 
   "\[InvisibleSpace]", "0.08407829528118026`", 
   "\[InvisibleSpace]", "\<\" GeV\"\>"}],
  SequenceForm[
  "The SM NLO Z -> \[Tau] \[Tau] decay rate is ", 0.08407829528118026, " GeV"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.911210128744569*^9, 3.911210138995492*^9}, 
   3.911210601530912*^9, 3.9112111353007383`*^9, 3.91121181986502*^9, 
   3.911212006208119*^9, 3.911366054777645*^9, 3.911366125929772*^9, 
   3.911368535237402*^9, 3.911368844370097*^9, 3.911369228416297*^9, 
   3.911478297697023*^9, {3.911478472203717*^9, 3.9114784967189617`*^9}, 
   3.9114787155719643`*^9, {3.911479915816475*^9, 3.911479957953659*^9}},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"11d9403e-4319-4ba1-9dac-4351a75ef0c3"]
}, Open  ]]
}, Open  ]],

Cell["\<\
LO and NLO SMEFT decay rates. Note that Leff refers to the lepton family from \
which the effective leptonic mixing angle is defined.\
\>", "Text",
 CellChangeTimes->{{3.911210243772319*^9, 3.91121025053519*^9}, {
  3.911474300657804*^9, 
  3.9114743199905024`*^9}},ExpressionUUID->"b82d5645-96d2-43c8-86c7-\
2f7456b011f4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"dec60Cen", "=", 
  RowBox[{"NumEval", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"VMU", "^", "2"}]}], "decay60"}], ",", "scheme", ",", "scale"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dec61Cen", "=", 
   RowBox[{"NumEval", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"VMU", "^", "2"}]}], " ", 
      RowBox[{"(", 
       RowBox[{"decay60", " ", "+", " ", "decay61"}], ")"}]}], ",", "scheme", 
     ",", "scale"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.911210086290053*^9, 3.911210097826077*^9}, {
  3.9112101472289333`*^9, 3.911210155000697*^9}, {3.911210195765149*^9, 
  3.911210234388135*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"9d0340d8-9398-4a93-9798-20eb79f06296"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "0.041697123001531125`"}], " ", "CHD"}], "-", 
  RowBox[{"0.15372558485130663`", " ", 
   RowBox[{"CHe", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.013062907154817501`", " ", 
   RowBox[{"CHe", "[", 
    RowBox[{"Leff", ",", "Leff"}], "]"}]}], "+", 
  RowBox[{"0.17806580091081592`", " ", 
   RowBox[{"CHl1", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.011277308904691856`", " ", 
   RowBox[{"CHl1", "[", 
    RowBox[{"Leff", ",", "Leff"}], "]"}]}], "-", 
  RowBox[{"0.08339424600306204`", " ", 
   RowBox[{"CHl3", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"0.08339424600306204`", " ", 
   RowBox[{"CHl3", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "+", 
  RowBox[{"0.17806580091081592`", " ", 
   RowBox[{"CHl3", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "-", 
  RowBox[{"0.011277308904691856`", " ", 
   RowBox[{"CHl3", "[", 
    RowBox[{"Leff", ",", "Leff"}], "]"}]}], "+", 
  RowBox[{"0.08339424600306204`", " ", 
   RowBox[{"Cll", "[", 
    RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.911210234976622*^9, 3.911210602822486*^9, 3.911211135338685*^9, 
   3.911211819908618*^9, 3.911212006242275*^9, 3.911366054814332*^9, 
   3.91136612596595*^9, 3.911368536690866*^9, 3.911368844406197*^9, 
   3.911369228458359*^9, 3.911478297712489*^9, 3.9114784984811707`*^9, {
   3.911479917276568*^9, 3.911479957987019*^9}},
 CellLabel->"Out[48]=",ExpressionUUID->"450abbb1-5382-43f1-a10a-a2306eaf7e2d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["W decay rate", "Section",
 CellChangeTimes->{{3.852715566457429*^9, 3.85271556937324*^9}, {
   3.861168051116969*^9, 3.8611680547331543`*^9}, {3.8611684533426733`*^9, 
   3.8611684593764267`*^9}, {3.861168530991678*^9, 3.861168536433585*^9}, {
   3.8616117037043867`*^9, 3.86161172221736*^9}, {3.861773604538576*^9, 
   3.8617736062188168`*^9}, {3.905997954042172*^9, 3.905997954470428*^9}, {
   3.906002967039563*^9, 3.906002969521044*^9}, {3.906712691256073*^9, 
   3.90671271488651*^9}, {3.90671478105427*^9, 3.906714790640523*^9}, {
   3.9108622218291903`*^9, 3.910862235401862*^9}, {3.911209980059408*^9, 
   3.911209984059808*^9}, 
   3.911210378224765*^9},ExpressionUUID->"d66d8b15-1458-468b-856c-\
70ff9e91b4ba"],

Cell["\<\
Schemes and processes to choose from
List of scheme choices {\[OpenCurlyDoubleQuote]GF_SWeff_MZ\
\[CloseCurlyDoubleQuote], \[OpenCurlyDoubleQuote]aEW_SWeff_MZ\
\[CloseCurlyDoubleQuote], \[OpenCurlyDoubleQuote]GF_MW_MZ\
\[CloseCurlyDoubleQuote], \[OpenCurlyDoubleQuote]aEW_MW_MZ\
\[CloseCurlyDoubleQuote], \[OpenCurlyDoubleQuote]GF_aEW_MZ\
\[CloseCurlyDoubleQuote]};
List of processes { \[OpenCurlyDoubleQuote]Wenu\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]Wmunu\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]Wtaunu\[CloseCurlyDoubleQuote]};\
\>", "Text",
 CellChangeTimes->{{3.911210243772319*^9, 3.9112102611362123`*^9}, {
  3.911366187299932*^9, 3.91136619172535*^9}, {3.911369184742648*^9, 
  3.911369191401515*^9}, {3.911481721687015*^9, 
  3.9114817885777273`*^9}},ExpressionUUID->"9dd02ca5-b9bc-4226-9503-\
e33d13bd8f08"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"process", " ", "=", " ", "\"\<Wtaunu\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"scheme", "=", "\"\<GF_SWeff_MZ\>\""}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"scale", "=", 
   RowBox[{"setScale", "[", "process", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.910862394901402*^9, 3.9108623954604597`*^9}, 
   3.9108627590300837`*^9, {3.911209487784505*^9, 3.9112094905362587`*^9}, {
   3.9112097142149487`*^9, 3.91120972367026*^9}, 3.911209798089493*^9, {
   3.911209892091921*^9, 3.911209930526473*^9}, {3.911209992943375*^9, 
   3.911209993694025*^9}, {3.911210380934134*^9, 3.911210384795013*^9}, {
   3.9113685485237617`*^9, 3.911368555529954*^9}, {3.911368830444386*^9, 
   3.9113688324815474`*^9}, {3.9114818635519333`*^9, 
   3.911481876287611*^9}},ExpressionUUID->"83b516e8-c27a-4b95-9452-\
1c11e8ca2e27"],

Cell["Loading analytic results", "Text",
 CellChangeTimes->{{3.911210243772319*^9, 3.9112102611362123`*^9}, {
  3.9113661807199917`*^9, 
  3.9113661849175463`*^9}},ExpressionUUID->"d0e08380-1354-4bef-8e7a-\
2f561aba5a25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dir", " ", "=", " ", 
   RowBox[{"getDir", "[", "process", "]"}]}], ";"}]], "Input",ExpressionUUID->\
"c6067acd-4a44-4fcf-a020-c053a6d7809d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"decay40", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "dir", ",", "\"\<Gam40_\>\"", ",", "scheme", ",", "\"\<_\>\"", ",", " ", 
      "process", ",", "\"\<.m\>\""}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"decay41", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "dir", ",", "\"\<Gam41_\>\"", ",", "scheme", ",", "\"\<_\>\"", ",", " ", 
      "process", ",", "\"\<.m\>\""}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"decay60", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "dir", ",", "\"\<Gam60_\>\"", ",", "scheme", ",", "\"\<_\>\"", ",", " ", 
      "process", ",", "\"\<.m\>\""}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"decay61", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "dir", ",", "\"\<Gam61_\>\"", ",", "scheme", ",", "\"\<_\>\"", ",", " ", 
      "process", ",", "\"\<.m\>\""}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9112100624037657`*^9, 3.911210081552432*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"f2dba89a-5758-41a5-82ac-8067d3082a5e"],

Cell[CellGroupData[{

Cell["Numerical results", "Subsubsection",
 CellChangeTimes->{{3.861181739537362*^9, 3.86118174756048*^9}, {
  3.861770681380508*^9, 3.861770682948537*^9}, {3.906712629515521*^9, 
  3.9067126331713943`*^9}},ExpressionUUID->"01962e5d-6354-47c3-97c4-\
ca5d335fe1ad"],

Cell["LO and NLO SM decay rates", "Text",
 CellChangeTimes->{{3.911210243772319*^9, 3.9112102611362123`*^9}, {
  3.911210558876346*^9, 
  3.9112105593955793`*^9}},ExpressionUUID->"b1ced269-4037-44f0-8835-\
5c16aefc49c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dec40Cen", "=", 
   RowBox[{"NumEval", "[", 
    RowBox[{"decay40", ",", "scheme", ",", "scale"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dec41Cen", "=", 
   RowBox[{"NumEval", "[", 
    RowBox[{
     RowBox[{"decay40", " ", "+", " ", "decay41"}], ",", "scheme", ",", 
     "scale"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.911210086290053*^9, 3.911210097826077*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"ee8baad8-28f4-4651-8d71-b56b794f0ded"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The SM LO W -> \[Tau] \[Nu] decay rate is \>\"", ",", " ", "dec40Cen",
     ",", " ", "\"\< GeV\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The SM NLO W -> \[Tau] \[Nu] decay rate is \>\"", ",", " ", 
    "dec41Cen", ",", " ", "\"\< GeV\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9112101008925257`*^9, 3.911210138672138*^9}, {
  3.911210397308172*^9, 3.9112104036114893`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"42f5326c-fdda-4806-96d5-a66119780098"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The SM LO W -> \[Tau] \[Nu] decay rate is \"\>", 
   "\[InvisibleSpace]", "0.2237606976607701`", 
   "\[InvisibleSpace]", "\<\" GeV\"\>"}],
  SequenceForm[
  "The SM LO W -> \[Tau] \[Nu] decay rate is ", 0.2237606976607701, " GeV"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.911210128744569*^9, 3.911210138995492*^9}, 
   3.9112106121328382`*^9, 3.911211139493135*^9, 3.911211821206687*^9, 
   3.911212009173553*^9, 3.911368579179916*^9, {3.911368835440565*^9, 
   3.911368847256628*^9}, 3.911369230229467*^9, 3.911480091568191*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"ddd0fc2e-1ccd-4c97-98c2-f965b2ba59f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The SM NLO W -> \[Tau] \[Nu] decay rate is \"\>", 
   "\[InvisibleSpace]", "0.2271030558569114`", 
   "\[InvisibleSpace]", "\<\" GeV\"\>"}],
  SequenceForm[
  "The SM NLO W -> \[Tau] \[Nu] decay rate is ", 0.2271030558569114, " GeV"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.911210128744569*^9, 3.911210138995492*^9}, 
   3.9112106121328382`*^9, 3.911211139493135*^9, 3.911211821206687*^9, 
   3.911212009173553*^9, 3.911368579179916*^9, {3.911368835440565*^9, 
   3.911368847256628*^9}, 3.911369230229467*^9, 3.911480091575506*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"a940e292-d9cd-4b67-83cc-f371ed0bb9ff"]
}, Open  ]]
}, Open  ]],

Cell["LO and NLO SMEFT decay rates", "Text",
 CellChangeTimes->{{3.911210243772319*^9, 
  3.91121025053519*^9}},ExpressionUUID->"88ae9f30-d1bb-4473-b143-\
3046ae166d48"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"dec60Cen", "=", 
  RowBox[{"NumEval", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"VMU", "^", "2"}]}], "decay60"}], ",", "scheme", ",", "scale"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dec61Cen", "=", 
   RowBox[{"NumEval", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"VMU", "^", "2"}]}], " ", 
      RowBox[{"(", 
       RowBox[{"decay60", " ", "+", " ", "decay61"}], ")"}]}], ",", "scheme", 
     ",", "scale"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.911210086290053*^9, 3.911210097826077*^9}, {
  3.9112101472289333`*^9, 3.911210155000697*^9}, {3.911210195765149*^9, 
  3.911210234388135*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"6735d980-a71e-4016-9fb5-2850592bc2ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "0.2398573131879342`"}], " ", "CHD"}], "-", 
  RowBox[{"0.5257916071792286`", " ", "CHWB"}], "-", 
  RowBox[{"0.3678342775454833`", " ", 
   RowBox[{"CHl3", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"0.3678342775454833`", " ", 
   RowBox[{"CHl3", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "+", 
  RowBox[{"0.4475213953215402`", " ", 
   RowBox[{"CHl3", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "+", 
  RowBox[{"0.3678342775454833`", " ", 
   RowBox[{"Cll", "[", 
    RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.911210234976622*^9, 3.911210614145549*^9, 3.911211139524988*^9, 
   3.911211821239146*^9, 3.911212009205652*^9, 3.911368579213118*^9, {
   3.9113688354865217`*^9, 3.911368847293089*^9}, 3.911369230264307*^9, 
   3.911480092871719*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"3c3f84e1-c435-4a6f-898c-0e5cf6756a77"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Derived parameters", "Section",
 CellChangeTimes->{{3.852715566457429*^9, 3.85271556937324*^9}, {
  3.861168051116969*^9, 3.8611680547331543`*^9}, {3.8611684533426733`*^9, 
  3.8611684593764267`*^9}, {3.861168530991678*^9, 3.861168536433585*^9}, {
  3.8616117037043867`*^9, 3.86161172221736*^9}, {3.861773604538576*^9, 
  3.8617736062188168`*^9}, {3.905997954042172*^9, 3.905997954470428*^9}, {
  3.906002967039563*^9, 3.906002969521044*^9}, {3.906712691256073*^9, 
  3.90671271488651*^9}, {3.90671478105427*^9, 3.906714790640523*^9}, {
  3.906783602508322*^9, 3.906783606148225*^9}, {3.911210429828636*^9, 
  3.911210434278607*^9}},ExpressionUUID->"e7199098-615f-4f80-a44e-\
46332bf78276"],

Cell[CellGroupData[{

Cell["W mass shift", "Subsection",
 CellChangeTimes->{{3.861181739537362*^9, 3.86118174756048*^9}, {
  3.861770681380508*^9, 3.861770682948537*^9}, {3.906712629515521*^9, 
  3.9067126331713943`*^9}, {3.906714737039625*^9, 3.90671475487162*^9}, {
  3.9112104450946207`*^9, 
  3.911210447224498*^9}},ExpressionUUID->"094a3ccf-c9ff-438c-b96d-\
6c770467c73e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dir", " ", "=", " ", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", 
     "\"\</Analytic_Files/analytic_expressions/deltaW/\>\""}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.911211307639675*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"25df4161-ac25-49a5-a82d-20f10916e62d"],

Cell["Schemes to choose from { \[OpenCurlyDoubleQuote]GF_SWeff_MZ\
\[CloseCurlyDoubleQuote], \[OpenCurlyDoubleQuote]aEW_SWeff_MZ\
\[CloseCurlyDoubleQuote]}", "Text",
 CellChangeTimes->{{3.911210243772319*^9, 3.9112102611362123`*^9}, {
  3.911366187299932*^9, 3.91136619172535*^9}, {3.911369184742648*^9, 
  3.911369205785226*^9}, {3.91148180030198*^9, 
  3.911481800563211*^9}},ExpressionUUID->"cfd74548-4c08-4c37-9b13-\
e2e8697a3553"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"scheme", " ", "=", " ", "\"\<aEW_SWeff_MZ\>\""}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"parameter", " ", "=", " ", "\"\<MWshift\>\""}], ";"}]}], "Input",
 CellChangeTimes->{
  3.906718166463729*^9, 3.9067191300401583`*^9, {3.906719261491664*^9, 
   3.906719265626066*^9}, {3.9067194083309927`*^9, 3.906719438766341*^9}, {
   3.9067225011760693`*^9, 3.9067225169228067`*^9}, {3.906781407985814*^9, 
   3.9067815206846437`*^9}, {3.9067820791944427`*^9, 3.906782080602778*^9}, {
   3.90678365437081*^9, 3.906783683786509*^9}, {3.906783791712853*^9, 
   3.906783793580196*^9}, {3.9067840079098387`*^9, 3.906784009193451*^9}, {
   3.906792075235536*^9, 3.9067921149781303`*^9}, {3.906793088393565*^9, 
   3.906793101490291*^9}, 3.9067942812959003`*^9, {3.9067950036761217`*^9, 
   3.9067950615418997`*^9}, {3.906795216336749*^9, 3.9067952202063503`*^9}, {
   3.906795262055909*^9, 3.906795286743217*^9}, 3.906795323801771*^9, {
   3.9067957809453707`*^9, 3.906795782250929*^9}, 3.9077451793480377`*^9, {
   3.9077528447108107`*^9, 3.907752877887486*^9}, 3.907996316066328*^9, 
   3.907997476661751*^9, 3.908357228457247*^9, 3.908937524471332*^9, 
   3.908938817851891*^9, 3.9089410272392406`*^9, 3.908942043606085*^9, 
   3.908964203050481*^9, 3.909723431652277*^9, 3.910414860986751*^9, {
   3.910414976702446*^9, 3.910414981479227*^9}, 3.91086445901888*^9, 
   3.910868161588978*^9, 3.911036987770074*^9, 3.9110406306653337`*^9, {
   3.911211185379779*^9, 3.911211197885041*^9}, 3.9112112722526693`*^9, {
   3.9113692181371317`*^9, 3.911369219175753*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"0e5887a1-1f16-4c96-8815-ccbf90881146"],

Cell[BoxData[
 RowBox[{
  RowBox[{"scale", " ", "=", " ", "Z"}], ";"}]], "Input",
 CellChangeTimes->{{3.911368592315713*^9, 3.911368593150461*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"b75865a4-5b4f-4168-9d0a-aaa6df1ad261"],

Cell["Loading analytic results", "Text",
 CellChangeTimes->{{3.911210243772319*^9, 3.9112102611362123`*^9}, {
  3.9113661807199917`*^9, 
  3.9113661849175463`*^9}},ExpressionUUID->"efce6350-a340-4446-be0b-\
0365206b08c8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"para41", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "dir", ",", "parameter", ",", " ", "\"\<41_\>\"", ",", "scheme", " ", 
      ",", "\"\<.m\>\""}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"para60", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "dir", ",", "parameter", ",", "\"\<60_\>\"", ",", "scheme", " ", ",", 
      "\"\<.m\>\""}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"para61", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "dir", ",", "parameter", ",", "\"\<61_\>\"", ",", "scheme", " ", ",", 
      "\"\<.m\>\""}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.861168169647972*^9, 3.861168175551696*^9}, {
   3.861168209333295*^9, 3.861168226536562*^9}, 3.8611683162571287`*^9, {
   3.8611684440657387`*^9, 3.861168505999415*^9}, {3.861168645087556*^9, 
   3.8611686543745127`*^9}, 3.861279916601171*^9, 3.861611696881503*^9, {
   3.861767748643127*^9, 3.861767782051751*^9}, {3.861773430875462*^9, 
   3.861773479077209*^9}, 3.861773510077119*^9, {3.861773609550029*^9, 
   3.861773621480898*^9}, {3.861773688034878*^9, 3.861773696658246*^9}, {
   3.861868918859634*^9, 3.861868956993436*^9}, {3.869029923303268*^9, 
   3.869029931454938*^9}, {3.869030168788134*^9, 3.86903017104587*^9}, {
   3.869030206359021*^9, 3.869030208695969*^9}, {3.8690453519002647`*^9, 
   3.869045359705617*^9}, {3.8690496613182383`*^9, 3.8690496791258783`*^9}, 
   3.874642468104439*^9, {3.8746624346460867`*^9, 3.874662473037588*^9}, {
   3.905998034453958*^9, 3.905998045708303*^9}, {3.905998124220826*^9, 
   3.9059981266052856`*^9}, {3.905998192562366*^9, 3.905998198924265*^9}, {
   3.9059982670455713`*^9, 3.905998298362488*^9}, {3.905998338770329*^9, 
   3.9059983697449913`*^9}, {3.9059987787098*^9, 3.905998799132394*^9}, {
   3.906707207217465*^9, 3.9067073101561747`*^9}, {3.90670735089573*^9, 
   3.90670740453992*^9}, {3.9067103820799513`*^9, 3.906710384545781*^9}, {
   3.90671272944101*^9, 3.906712740659232*^9}, {3.9067149722870073`*^9, 
   3.906714976340866*^9}, {3.906718009302574*^9, 3.9067180169532747`*^9}, {
   3.906718162356118*^9, 3.9067182630492477`*^9}, {3.90671893362586*^9, 
   3.906718943921755*^9}, {3.906719002842504*^9, 3.906719095664609*^9}, {
   3.906783725222767*^9, 3.90678373299844*^9}, {3.9067837788381567`*^9, 
   3.9067837795471983`*^9}, {3.906783826456263*^9, 3.906783858272992*^9}, {
   3.90678396108757*^9, 3.9067840662935247`*^9}, {3.906785435067046*^9, 
   3.9067854420643663`*^9}, {3.906786020674576*^9, 3.906786021386346*^9}, {
   3.9112112937651663`*^9, 3.91121131934988*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"e66304a9-9881-4a8b-a373-ee47a160a8fc"],

Cell[CellGroupData[{

Cell["Numerical results", "Subsubsection",
 CellChangeTimes->{{3.861181739537362*^9, 3.86118174756048*^9}, {
  3.861770681380508*^9, 3.861770682948537*^9}, {3.906712629515521*^9, 
  3.9067126331713943`*^9}},ExpressionUUID->"0f490048-e414-4dd8-ac2d-\
a07fb3f639dc"],

Cell["SM NLO correction", "Text",
 CellChangeTimes->{{3.911211531222311*^9, 
  3.911211545466756*^9}},ExpressionUUID->"20c9452b-07d9-4882-9f72-\
50f41d2473b2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"numPara41", "=", 
   RowBox[{
    RowBox[{"NumEvalDerived", "[", "  ", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"VMU", "^", "2"}]}], " ", "para41"}], ",", "parameter", ",", 
      " ", "scheme", ",", "scale"}], "]"}], "/.", 
    RowBox[{"Divergence", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Round", "[", 
   RowBox[{"numPara41", ",", " ", "0.001"}], "]"}], "//", 
  "PercentForm"}]}], "Input",
 CellChangeTimes->{
  3.906786341289617*^9, {3.9067925526638203`*^9, 3.906792563864086*^9}, {
   3.906793167022929*^9, 3.906793171739973*^9}, 3.906793607802609*^9, {
   3.9067943158259277`*^9, 3.90679432332436*^9}, {3.907745281404649*^9, 
   3.907745282930228*^9}, {3.907997507223797*^9, 3.907997509076741*^9}, {
   3.910414382818943*^9, 3.910414406932749*^9}, {3.911211416537765*^9, 
   3.911211426890319*^9}, {3.9112115134976482`*^9, 3.911211524023785*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"e20f9183-fbd4-4c5e-a227-9d81dc8c1ee5"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.6%\"\>",
    ShowStringCharacters->False],
   0.006,
   AutoDelete->True],
  PercentForm]], "Output",
 CellChangeTimes->{{3.9067863352862797`*^9, 3.906786343781865*^9}, 
   3.906792126016345*^9, {3.90679255814244*^9, 3.9067925644295683`*^9}, 
   3.906793108946265*^9, {3.906793168176392*^9, 3.906793172266584*^9}, 
   3.90679360823783*^9, 3.9067943237283373`*^9, {3.90679502831495*^9, 
   3.906795065701064*^9}, 3.9067952233187838`*^9, {3.9067952689927263`*^9, 
   3.906795294895668*^9}, 3.906795330576417*^9, 3.907731964568681*^9, 
   3.907745093407834*^9, 3.907745182418191*^9, 3.9077452834393997`*^9, {
   3.907752864964137*^9, 3.907752889353979*^9}, {3.9079974866428967`*^9, 
   3.907997513452327*^9}, 3.90834542408659*^9, 3.908357162577313*^9, 
   3.908357232180111*^9, 3.908358956874104*^9, 3.9084215719184933`*^9, 
   3.9084220726673203`*^9, 3.908877957350767*^9, 3.9089375393386917`*^9, 
   3.90893787913514*^9, 3.9089388283219547`*^9, 3.909723225171574*^9, 
   3.9097233833046713`*^9, {3.9097234150717163`*^9, 3.9097234427609386`*^9}, 
   3.91041433805676*^9, {3.9104143866961527`*^9, 3.910414407233612*^9}, 
   3.9104146716958027`*^9, 3.91041477179147*^9, {3.910414852624773*^9, 
   3.910414895410612*^9}, 3.910414990638214*^9, {3.911211419187009*^9, 
   3.91121142780015*^9}, {3.911211515574668*^9, 3.9112115482334538`*^9}, 
   3.911211587043716*^9, 3.911211752703614*^9, 3.911211824263029*^9, 
   3.911212013788042*^9, 3.9113686052191753`*^9, 3.911368856333074*^9, 
   3.911369232939945*^9},
 CellLabel->
  "Out[45]//PercentForm=",ExpressionUUID->"af5a6fbe-036d-4512-b91e-\
60c1a8d867c8"]
}, Open  ]],

Cell["SMEFT LO correction", "Text",
 CellChangeTimes->{{3.911211531222311*^9, 
  3.911211558453367*^9}},ExpressionUUID->"a02b53f1-af8f-43fd-8141-\
7bc5dcbf3a1f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"numPara60", "=", 
   RowBox[{"NumEvalDerived", "[", 
    RowBox[{"para60", ",", "parameter", ",", " ", "scheme", ",", "scale"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sorted60", "=", 
   RowBox[{"ReverseSortBy", "[", 
    RowBox[{
     RowBox[{"List", "@@", "numPara60"}], ",", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Map", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Round", "[", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "0.001"}], "]"}], " ", 
     RowBox[{"#", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "&"}], ",", "sorted60"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.861168662012885*^9, 3.861168725224309*^9}, {
   3.8611689156769447`*^9, 3.861168917106773*^9}, {3.861194231945397*^9, 
   3.861194241226907*^9}, {3.8611942850371857`*^9, 3.8611942865520277`*^9}, {
   3.861270280156337*^9, 3.861270282851036*^9}, {3.861542702214007*^9, 
   3.8615427028838167`*^9}, {3.861611750493649*^9, 3.8616117525394297`*^9}, {
   3.861773709191209*^9, 3.861773710053282*^9}, {3.862464254236492*^9, 
   3.8624642547791862`*^9}, 3.864797245421019*^9, {3.869029833928075*^9, 
   3.869029874942904*^9}, {3.8690299342083406`*^9, 3.869029938360632*^9}, {
   3.869029989555911*^9, 3.869029994626074*^9}, {3.869043377629847*^9, 
   3.86904338613653*^9}, {3.869115637463086*^9, 3.869115639186556*^9}, {
   3.878879580909762*^9, 3.878879585992136*^9}, {3.9059984281061907`*^9, 
   3.905998443495962*^9}, {3.9059988092535543`*^9, 3.905998812587034*^9}, {
   3.906710207321254*^9, 3.906710249476461*^9}, {3.9067103111587677`*^9, 
   3.9067103576448*^9}, {3.906711190694804*^9, 3.906711194446225*^9}, {
   3.906712842979727*^9, 3.906712845323155*^9}, {3.906784085138706*^9, 
   3.9067841014085693`*^9}, {3.906785253083227*^9, 3.906785273082459*^9}, {
   3.9067864749392967`*^9, 3.9067864869262753`*^9}, {3.9067936411279593`*^9, 
   3.906793717617283*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"d48a88ec-2c72-4e3c-9380-a30399cd79e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.275`"}], " ", "CHWB"}], ",", 
   RowBox[{
    RowBox[{"-", "0.25`"}], " ", "CHD"}], ",", 
   RowBox[{
    RowBox[{"-", "0.17500000000000002`"}], " ", 
    RowBox[{"CHe", "[", 
     RowBox[{"Leff", ",", "Leff"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.151`"}], " ", 
    RowBox[{"CHl3", "[", 
     RowBox[{"Leff", ",", "Leff"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.151`"}], " ", 
    RowBox[{"CHl1", "[", 
     RowBox[{"Leff", ",", "Leff"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8611687465836983`*^9, 3.861176102307485*^9, 3.861180904257395*^9, 
   3.861183445418253*^9, 3.8611843217780743`*^9, 3.861193823955147*^9, 
   3.861194241702091*^9, {3.8611942868905067`*^9, 3.861194315955798*^9}, 
   3.861246315264575*^9, 3.861260900548581*^9, 3.861270006746416*^9, 
   3.861270286055294*^9, 3.861280749932996*^9, 3.8612848070839453`*^9, 
   3.861285035251184*^9, 3.86128550581693*^9, 3.861542703617147*^9, 
   3.861611755878669*^9, 3.861766620078042*^9, 3.861767370877637*^9, 
   3.861767516801064*^9, 3.8617676870236473`*^9, {3.8617677712958183`*^9, 
   3.8617677851170473`*^9}, 3.861768676171639*^9, 3.861769173692648*^9, 
   3.861769266296563*^9, 3.861770274464114*^9, 3.861770685446947*^9, {
   3.861773701417897*^9, 3.861773729913656*^9}, {3.861868975170474*^9, 
   3.8618689865683737`*^9}, 3.862456974114894*^9, 3.862464088373377*^9, 
   3.8624642591940536`*^9, 3.8639348435503674`*^9, 3.8639350011172028`*^9, 
   3.864797430958591*^9, 3.869029544183178*^9, {3.869029845227333*^9, 
   3.869029875689869*^9}, 3.869029949311348*^9, 3.869029995884466*^9, 
   3.8690326471208897`*^9, 3.869032916431562*^9, 3.86903819947386*^9, 
   3.8690385296902533`*^9, 3.869040586797483*^9, 3.869041968024345*^9, {
   3.869043372902673*^9, 3.869043390381789*^9}, 3.86905097185503*^9, 
   3.8690510534282093`*^9, 3.869110937695859*^9, 3.869112021560162*^9, 
   3.8691135687527657`*^9, 3.8691268942809277`*^9, 3.869132969697386*^9, 
   3.8745547707411633`*^9, 3.874554952666478*^9, 3.874579839398189*^9, 
   3.874639573717188*^9, 3.874641076702586*^9, 3.874642216504292*^9, 
   3.874642887606421*^9, 3.874642964928905*^9, {3.874644144980011*^9, 
   3.8746441544059143`*^9}, 3.874644262873373*^9, 3.874644471332206*^9, 
   3.8746453957784*^9, 3.8746534167935457`*^9, 3.87466001764834*^9, 
   3.874662482967497*^9, 3.874664325414508*^9, 3.8747475366192636`*^9, 
   3.8747523808665237`*^9, 3.874752835187731*^9, 3.876992527882207*^9, 
   3.87699343620512*^9, {3.8788795774904947`*^9, 3.878879586332095*^9}, 
   3.879930182833091*^9, 3.879930725405972*^9, 3.8799320239291353`*^9, 
   3.880091315004264*^9, 3.883028789929981*^9, 3.883028835270905*^9, 
   3.883029684813665*^9, {3.883029767826626*^9, 3.883029796644514*^9}, 
   3.883216504270344*^9, 3.883216756221525*^9, 3.905998853591714*^9, 
   3.9059995945058317`*^9, {3.905999645905663*^9, 3.9059996672500067`*^9}, 
   3.906006308684081*^9, {3.906710243327695*^9, 3.906710250665497*^9}, {
   3.9067103048859453`*^9, 3.906710388353735*^9}, 3.906710980244931*^9, {
   3.906711192211673*^9, 3.906711196301465*^9}, 3.9067125877579527`*^9, {
   3.906712642258816*^9, 3.906712658296329*^9}, 3.906712846594612*^9, 
   3.9067148407450438`*^9, 3.906714980107582*^9, 3.90671506286595*^9, {
   3.9067151156716022`*^9, 3.9067151394662533`*^9}, 3.90671704106139*^9, 
   3.9067177782774277`*^9, 3.9067180194167643`*^9, 3.906719112886312*^9, 
   3.906719252382182*^9, 3.9067193053316936`*^9, {3.9067193827120647`*^9, 
   3.906719441569289*^9}, 3.906722398610217*^9, 3.906722521242527*^9, 
   3.906774224463866*^9, 3.906774433513596*^9, 3.906774925766295*^9, 
   3.906775276511119*^9, 3.906775548870996*^9, 3.906775600413282*^9, {
   3.906781415188704*^9, 3.906781524059412*^9}, 3.9067820045128813`*^9, {
   3.906782069034968*^9, 3.906782085039865*^9}, 3.9067821745433187`*^9, 
   3.906782222858082*^9, 3.9067841025685873`*^9, {3.906785255251425*^9, 
   3.906785273745652*^9}, 3.906785348168334*^9, 3.906785480843822*^9, 
   3.9067860487836027`*^9, 3.906786348346581*^9, 3.906786487337191*^9, 
   3.9067921319829206`*^9, 3.9067931130453653`*^9, 3.906793174348035*^9, {
   3.906793647968091*^9, 3.906793718313116*^9}, 3.906794336757118*^9, {
   3.906795028324305*^9, 3.9067950657194643`*^9}, 3.9067952233313932`*^9, {
   3.906795269048205*^9, 3.906795294906554*^9}, 3.906795330599132*^9, 
   3.907731966659425*^9, 3.907745093425222*^9, 3.90774518242597*^9, {
   3.9077528650495253`*^9, 3.907752889364193*^9}, 3.907997486657002*^9, 
   3.908345424097156*^9, 3.908357162588724*^9, 3.90835723219178*^9, 
   3.9083589568997726`*^9, 3.908421571940135*^9, 3.908422072678864*^9, 
   3.908877957369463*^9, 3.9089375393694353`*^9, 3.908937879151132*^9, 
   3.908938828362132*^9, 3.909723227511982*^9, 3.90972338487992*^9, {
   3.90972341568604*^9, 3.9097234427774973`*^9}, 3.911211435450753*^9, 
   3.911211587066619*^9, 3.911211752727894*^9, 3.9112118242874393`*^9, 
   3.9112120138117867`*^9, 3.9113686078207493`*^9, 3.911368857847993*^9, 
   3.9113692329643497`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"8d64e164-23aa-457d-b3b6-7f49e081d3f8"]
}, Open  ]],

Cell["SMEFT NLO correction", "Text",
 CellChangeTimes->{{3.911211531222311*^9, 
  3.911211561222583*^9}},ExpressionUUID->"24ab6bf9-7606-4496-aff2-\
b031e8811d09"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"numPara61", "=", 
   RowBox[{
    RowBox[{"NumEvalDerived", "[", 
     RowBox[{
      RowBox[{"para60", "+", 
       RowBox[{"para61", "/", 
        RowBox[{"VMU", "^", "2"}]}]}], ",", "parameter", ",", " ", "scheme", 
      ",", "scale"}], "]"}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sorted61", "=", 
   RowBox[{"ReverseSortBy", "[", 
    RowBox[{
     RowBox[{"List", "@@", "numPara61"}], ",", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Chop", "[", 
  RowBox[{
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "0.001"}], "]"}], " ", 
       RowBox[{"#", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}], ",", "sorted61"}], "]"}], 
   ",", "0.01"}], "]"}]}], "Input",
 CellChangeTimes->{{3.906786455731089*^9, 3.906786460338502*^9}, {
   3.9067864943939447`*^9, 3.906786518801489*^9}, {3.906793704360486*^9, 
   3.906793713850215*^9}, {3.907745157351663*^9, 3.907745163675817*^9}, {
   3.908799271411804*^9, 3.908799282185727*^9}, 3.911211454231637*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"01879806-4d47-45f2-97fc-3008feb05605"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.276`"}], " ", "CHWB"}], ",", 
   RowBox[{
    RowBox[{"-", "0.266`"}], " ", "CHD"}], ",", 
   RowBox[{
    RowBox[{"-", "0.185`"}], " ", 
    RowBox[{"CHe", "[", 
     RowBox[{"Leff", ",", "Leff"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.16`"}], " ", 
    RowBox[{"CHl1", "[", 
     RowBox[{"Leff", ",", "Leff"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.159`"}], " ", 
    RowBox[{"CHl3", "[", 
     RowBox[{"Leff", ",", "Leff"}], "]"}]}], ",", 
   RowBox[{"0.023`", " ", 
    RowBox[{"CHu", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.019`"}], " ", 
    RowBox[{"CHq1", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], ",", 
   RowBox[{"0.012`", " ", 
    RowBox[{"CHq3", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9067861767506313`*^9, 3.906786467453209*^9, {3.906786499327434*^9, 
   3.90678651941265*^9}, 3.906792135368656*^9, 3.906793114386113*^9, 
   3.906793719826193*^9, 3.906794338080365*^9, {3.906795028394444*^9, 
   3.906795065826071*^9}, 3.906795223405476*^9, {3.906795269092998*^9, 
   3.906795295015255*^9}, 3.906795330669786*^9, 3.907731984122355*^9, 
   3.907745093499424*^9, {3.907745164104492*^9, 3.90774518255055*^9}, {
   3.907752865102339*^9, 3.907752889440968*^9}, 3.907997486732527*^9, 
   3.908345424222343*^9, 3.908356427958153*^9, 3.908357162710896*^9, 
   3.908357232279508*^9, 3.908358956973167*^9, 3.908421572014779*^9, 
   3.90842207275284*^9, {3.908799267435501*^9, 3.908799282605299*^9}, 
   3.9088779574630537`*^9, 3.908937539488256*^9, 3.908937879227584*^9, 
   3.908938828443901*^9, 3.909723230350894*^9, {3.909723387301586*^9, 
   3.909723462262499*^9}, 3.911211454710745*^9, 3.91121158714047*^9, 
   3.911211752803884*^9, 3.911211824373192*^9, 3.9112120138871813`*^9, 
   3.911368609671871*^9, 3.911369233078216*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"931e4a58-96de-4a52-aa3a-3648205165dd"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]r", "eff"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d932a595-48e6-440d-818b-cbc0dd674cd4"],
 " shift"
}], "Subsection",
 CellChangeTimes->{{3.861181739537362*^9, 3.86118174756048*^9}, {
  3.861770681380508*^9, 3.861770682948537*^9}, {3.906712629515521*^9, 
  3.9067126331713943`*^9}, {3.906714737039625*^9, 3.90671475487162*^9}, {
  3.9112104450946207`*^9, 3.911210447224498*^9}, {3.911211597010066*^9, 
  3.911211601902575*^9}, {3.91136622406209*^9, 
  3.911366243577785*^9}},ExpressionUUID->"85ac3e7e-f7b0-46f6-8d61-\
2dd165b7c041"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dir", " ", "=", " ", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", 
     "\"\</Analytic_Files/analytic_expressions/deltar/\>\""}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.911211307639675*^9, {3.911211604602892*^9, 3.911211604769697*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"22c49312-5202-44ec-a225-caec1920da4b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"scheme", " ", "=", " ", "\"\<aEW_SWeff_MZ\>\""}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"parameter", " ", "=", " ", "\"\<DeltaRs\>\""}], ";"}]}], "Input",
 CellChangeTimes->{
  3.906718166463729*^9, 3.9067191300401583`*^9, {3.906719261491664*^9, 
   3.906719265626066*^9}, {3.9067194083309927`*^9, 3.906719438766341*^9}, {
   3.9067225011760693`*^9, 3.9067225169228067`*^9}, {3.906781407985814*^9, 
   3.9067815206846437`*^9}, {3.9067820791944427`*^9, 3.906782080602778*^9}, {
   3.90678365437081*^9, 3.906783683786509*^9}, {3.906783791712853*^9, 
   3.906783793580196*^9}, {3.9067840079098387`*^9, 3.906784009193451*^9}, {
   3.906792075235536*^9, 3.9067921149781303`*^9}, {3.906793088393565*^9, 
   3.906793101490291*^9}, 3.9067942812959003`*^9, {3.9067950036761217`*^9, 
   3.9067950615418997`*^9}, {3.906795216336749*^9, 3.9067952202063503`*^9}, {
   3.906795262055909*^9, 3.906795286743217*^9}, 3.906795323801771*^9, {
   3.9067957809453707`*^9, 3.906795782250929*^9}, 3.9077451793480377`*^9, {
   3.9077528447108107`*^9, 3.907752877887486*^9}, 3.907996316066328*^9, 
   3.907997476661751*^9, 3.908357228457247*^9, 3.908937524471332*^9, 
   3.908938817851891*^9, 3.9089410272392406`*^9, 3.908942043606085*^9, 
   3.908964203050481*^9, 3.909723431652277*^9, 3.910414860986751*^9, {
   3.910414976702446*^9, 3.910414981479227*^9}, 3.91086445901888*^9, 
   3.910868161588978*^9, 3.911036987770074*^9, 3.9110406306653337`*^9, {
   3.911211185379779*^9, 3.911211197885041*^9}, 3.9112112722526693`*^9, {
   3.9112116099552*^9, 3.911211632130557*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"dc3e141c-288c-449b-bc7a-37799cbb6c87"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Set scale to Z | W | H\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"scale", " ", "=", " ", "Z"}], ";"}]}], "Input",
 CellLabel->"In[55]:=",ExpressionUUID->"515d1337-d9dd-4fd0-94dd-f6cd247bc3e7"],

Cell[BoxData["\<\"Set scale to Z | W | H\"\>"], "Print",
 CellChangeTimes->{
  3.9067860367212257`*^9, 3.906792084225011*^9, 3.906792116239594*^9, 
   3.906793105003443*^9, 3.90679428304362*^9, {3.906795028205365*^9, 
   3.90679506557172*^9}, 3.90679522320549*^9, {3.906795268902482*^9, 
   3.90679529476433*^9}, 3.90679533045745*^9, 3.906795786090569*^9, 
   3.907731955885412*^9, 3.907745093291779*^9, 3.9077451822864027`*^9, {
   3.9077528648555403`*^9, 3.907752888857156*^9}, 3.9079974861430273`*^9, {
   3.908343582753216*^9, 3.908343603487756*^9}, 3.9083442577648497`*^9, 
   3.908345423684518*^9, 3.9083569984912786`*^9, 3.908357162191889*^9, 
   3.908357231812476*^9, 3.9083578044772167`*^9, 3.908358956116399*^9, 
   3.908421571393024*^9, 3.908422072203508*^9, 3.908610927382156*^9, 
   3.9086113962003317`*^9, 3.908621865559805*^9, 3.908626736521399*^9, 
   3.908859349822956*^9, 3.908864347823474*^9, 3.908937529918026*^9, 
   3.908937854476509*^9, 3.9089388224445753`*^9, 3.9089410302783318`*^9, 
   3.9089420455700703`*^9, 3.908964206295307*^9, 3.9090445892546787`*^9, 
   3.9097231995980864`*^9, {3.909723398583941*^9, 3.909723458238434*^9}, 
   3.909731227794936*^9, 3.9104143099710207`*^9, 3.910414512497251*^9, 
   3.910414644022725*^9, {3.910414754593916*^9, 3.910414766333435*^9}, {
   3.910414871775422*^9, 3.9104148893696938`*^9}, 3.910414984727363*^9, 
   3.910863447605814*^9, {3.9108644416795177`*^9, 3.910864462234963*^9}, 
   3.910864521424467*^9, 3.910867298746984*^9, 3.910868165498208*^9, 
   3.911036997042756*^9, 3.911039662948189*^9, 3.911039835031761*^9, 
   3.911040311681404*^9, 3.911040635782165*^9, 3.911211202404097*^9, {
   3.9112112706367292`*^9, 3.9112112745612307`*^9}, 3.911211312049507*^9, 
   3.911211586996908*^9, {3.911211618328071*^9, 3.911211653258684*^9}, 
   3.911211752841712*^9, 3.911211824414393*^9, 3.911212013934873*^9, 
   3.9113686259152737`*^9, 3.911369233122259*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"50ba126f-66ba-4a06-8747-15d3cd6e1278"]
}, Open  ]],

Cell["Loading analytic results", "Text",
 CellChangeTimes->{{3.911210243772319*^9, 3.9112102611362123`*^9}, {
  3.9113661807199917`*^9, 
  3.9113661849175463`*^9}},ExpressionUUID->"ea9a9b13-59d8-41a1-9a48-\
c7e1fcb1a2cf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"para41", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "dir", ",", "parameter", ",", " ", "\"\<41_\>\"", ",", "scheme", " ", 
      ",", "\"\<.m\>\""}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"para60", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "dir", ",", "parameter", ",", "\"\<60_\>\"", ",", "scheme", " ", ",", 
      "\"\<.m\>\""}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"para61", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "dir", ",", "parameter", ",", "\"\<61_\>\"", ",", "scheme", " ", ",", 
      "\"\<.m\>\""}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.861168169647972*^9, 3.861168175551696*^9}, {
   3.861168209333295*^9, 3.861168226536562*^9}, 3.8611683162571287`*^9, {
   3.8611684440657387`*^9, 3.861168505999415*^9}, {3.861168645087556*^9, 
   3.8611686543745127`*^9}, 3.861279916601171*^9, 3.861611696881503*^9, {
   3.861767748643127*^9, 3.861767782051751*^9}, {3.861773430875462*^9, 
   3.861773479077209*^9}, 3.861773510077119*^9, {3.861773609550029*^9, 
   3.861773621480898*^9}, {3.861773688034878*^9, 3.861773696658246*^9}, {
   3.861868918859634*^9, 3.861868956993436*^9}, {3.869029923303268*^9, 
   3.869029931454938*^9}, {3.869030168788134*^9, 3.86903017104587*^9}, {
   3.869030206359021*^9, 3.869030208695969*^9}, {3.8690453519002647`*^9, 
   3.869045359705617*^9}, {3.8690496613182383`*^9, 3.8690496791258783`*^9}, 
   3.874642468104439*^9, {3.8746624346460867`*^9, 3.874662473037588*^9}, {
   3.905998034453958*^9, 3.905998045708303*^9}, {3.905998124220826*^9, 
   3.9059981266052856`*^9}, {3.905998192562366*^9, 3.905998198924265*^9}, {
   3.9059982670455713`*^9, 3.905998298362488*^9}, {3.905998338770329*^9, 
   3.9059983697449913`*^9}, {3.9059987787098*^9, 3.905998799132394*^9}, {
   3.906707207217465*^9, 3.9067073101561747`*^9}, {3.90670735089573*^9, 
   3.90670740453992*^9}, {3.9067103820799513`*^9, 3.906710384545781*^9}, {
   3.90671272944101*^9, 3.906712740659232*^9}, {3.9067149722870073`*^9, 
   3.906714976340866*^9}, {3.906718009302574*^9, 3.9067180169532747`*^9}, {
   3.906718162356118*^9, 3.9067182630492477`*^9}, {3.90671893362586*^9, 
   3.906718943921755*^9}, {3.906719002842504*^9, 3.906719095664609*^9}, {
   3.906783725222767*^9, 3.90678373299844*^9}, {3.9067837788381567`*^9, 
   3.9067837795471983`*^9}, {3.906783826456263*^9, 3.906783858272992*^9}, {
   3.90678396108757*^9, 3.9067840662935247`*^9}, {3.906785435067046*^9, 
   3.9067854420643663`*^9}, {3.906786020674576*^9, 3.906786021386346*^9}, {
   3.9112112937651663`*^9, 3.91121131934988*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"b148860e-4bc1-4fd9-ba0f-b2d9cb867d31"],

Cell[CellGroupData[{

Cell["Numerical results", "Subsubsection",
 CellChangeTimes->{{3.861181739537362*^9, 3.86118174756048*^9}, {
  3.861770681380508*^9, 3.861770682948537*^9}, {3.906712629515521*^9, 
  3.9067126331713943`*^9}},ExpressionUUID->"d556617c-e228-4ac3-9289-\
83c725731c8d"],

Cell["SM NLO correction", "Text",
 CellChangeTimes->{{3.911211531222311*^9, 
  3.911211545466756*^9}},ExpressionUUID->"f3a013e2-5ce5-4bdb-a25f-\
77a1b2b82f22"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"numPara41", "=", 
   RowBox[{
    RowBox[{"NumEvalDerived", "[", "  ", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"VMU", "^", "2"}]}], " ", "para41"}], ",", "parameter", ",", 
      " ", "scheme", ",", "scale"}], "]"}], "/.", 
    RowBox[{"Divergence", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Round", "[", 
   RowBox[{"numPara41", ",", " ", "0.0001"}], "]"}], "//", 
  "PercentForm"}]}], "Input",
 CellChangeTimes->{
  3.906786341289617*^9, {3.9067925526638203`*^9, 3.906792563864086*^9}, {
   3.906793167022929*^9, 3.906793171739973*^9}, 3.906793607802609*^9, {
   3.9067943158259277`*^9, 3.90679432332436*^9}, {3.907745281404649*^9, 
   3.907745282930228*^9}, {3.907997507223797*^9, 3.907997509076741*^9}, {
   3.910414382818943*^9, 3.910414406932749*^9}, {3.911211416537765*^9, 
   3.911211426890319*^9}, {3.9112115134976482`*^9, 3.911211524023785*^9}, 
   3.9112116611291933`*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"5fd15855-699f-4629-9671-6e6ecf67e8eb"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"-0.02%\"\>",
    ShowStringCharacters->False],
   -0.0002,
   AutoDelete->True],
  PercentForm]], "Output",
 CellChangeTimes->{{3.9067863352862797`*^9, 3.906786343781865*^9}, 
   3.906792126016345*^9, {3.90679255814244*^9, 3.9067925644295683`*^9}, 
   3.906793108946265*^9, {3.906793168176392*^9, 3.906793172266584*^9}, 
   3.90679360823783*^9, 3.9067943237283373`*^9, {3.90679502831495*^9, 
   3.906795065701064*^9}, 3.9067952233187838`*^9, {3.9067952689927263`*^9, 
   3.906795294895668*^9}, 3.906795330576417*^9, 3.907731964568681*^9, 
   3.907745093407834*^9, 3.907745182418191*^9, 3.9077452834393997`*^9, {
   3.907752864964137*^9, 3.907752889353979*^9}, {3.9079974866428967`*^9, 
   3.907997513452327*^9}, 3.90834542408659*^9, 3.908357162577313*^9, 
   3.908357232180111*^9, 3.908358956874104*^9, 3.9084215719184933`*^9, 
   3.9084220726673203`*^9, 3.908877957350767*^9, 3.9089375393386917`*^9, 
   3.90893787913514*^9, 3.9089388283219547`*^9, 3.909723225171574*^9, 
   3.9097233833046713`*^9, {3.9097234150717163`*^9, 3.9097234427609386`*^9}, 
   3.91041433805676*^9, {3.9104143866961527`*^9, 3.910414407233612*^9}, 
   3.9104146716958027`*^9, 3.91041477179147*^9, {3.910414852624773*^9, 
   3.910414895410612*^9}, 3.910414990638214*^9, {3.911211419187009*^9, 
   3.91121142780015*^9}, {3.911211515574668*^9, 3.9112115482334538`*^9}, 
   3.911211587043716*^9, {3.911211658285853*^9, 3.911211661580657*^9}, 
   3.91121175288971*^9, 3.911211824463352*^9, 3.9112120139958057`*^9, 
   3.911368629380703*^9, 3.911369233160227*^9},
 CellLabel->
  "Out[61]//PercentForm=",ExpressionUUID->"ab15ed0e-889b-47df-8791-\
3a38b97b7166"]
}, Open  ]],

Cell["SMEFT LO correction", "Text",
 CellChangeTimes->{{3.911211531222311*^9, 3.911211558453367*^9}, {
  3.91136862992264*^9, 
  3.911368630497897*^9}},ExpressionUUID->"cee3b080-0aa6-4b5c-b075-\
08cbe5afe86e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"numPara60", "=", 
   RowBox[{"NumEvalDerived", "[", 
    RowBox[{"para60", ",", "parameter", ",", " ", "scheme", ",", "scale"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sorted60", "=", 
   RowBox[{"ReverseSortBy", "[", 
    RowBox[{
     RowBox[{"List", "@@", "numPara60"}], ",", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Map", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Round", "[", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "0.001"}], "]"}], " ", 
     RowBox[{"#", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "&"}], ",", "sorted60"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.861168662012885*^9, 3.861168725224309*^9}, {
   3.8611689156769447`*^9, 3.861168917106773*^9}, {3.861194231945397*^9, 
   3.861194241226907*^9}, {3.8611942850371857`*^9, 3.8611942865520277`*^9}, {
   3.861270280156337*^9, 3.861270282851036*^9}, {3.861542702214007*^9, 
   3.8615427028838167`*^9}, {3.861611750493649*^9, 3.8616117525394297`*^9}, {
   3.861773709191209*^9, 3.861773710053282*^9}, {3.862464254236492*^9, 
   3.8624642547791862`*^9}, 3.864797245421019*^9, {3.869029833928075*^9, 
   3.869029874942904*^9}, {3.8690299342083406`*^9, 3.869029938360632*^9}, {
   3.869029989555911*^9, 3.869029994626074*^9}, {3.869043377629847*^9, 
   3.86904338613653*^9}, {3.869115637463086*^9, 3.869115639186556*^9}, {
   3.878879580909762*^9, 3.878879585992136*^9}, {3.9059984281061907`*^9, 
   3.905998443495962*^9}, {3.9059988092535543`*^9, 3.905998812587034*^9}, {
   3.906710207321254*^9, 3.906710249476461*^9}, {3.9067103111587677`*^9, 
   3.9067103576448*^9}, {3.906711190694804*^9, 3.906711194446225*^9}, {
   3.906712842979727*^9, 3.906712845323155*^9}, {3.906784085138706*^9, 
   3.9067841014085693`*^9}, {3.906785253083227*^9, 3.906785273082459*^9}, {
   3.9067864749392967`*^9, 3.9067864869262753`*^9}, {3.9067936411279593`*^9, 
   3.906793717617283*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"51335b15-2579-489f-8ecb-bcd31d7e52d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2.37`", " ", "CHWB"}], ",", 
   RowBox[{
    RowBox[{"-", "1.`"}], " ", 
    RowBox[{"Cll", "[", 
     RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], ",", 
   RowBox[{"1.`", " ", 
    RowBox[{"CHl3", "[", 
     RowBox[{"2", ",", "2"}], "]"}]}], ",", 
   RowBox[{"1.`", " ", 
    RowBox[{"CHl3", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.809`"}], " ", 
    RowBox[{"CHe", "[", 
     RowBox[{"Leff", ",", "Leff"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.6980000000000001`"}], " ", 
    RowBox[{"CHl3", "[", 
     RowBox[{"Leff", ",", "Leff"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.6980000000000001`"}], " ", 
    RowBox[{"CHl1", "[", 
     RowBox[{"Leff", ",", "Leff"}], "]"}]}], ",", 
   RowBox[{"0.5`", " ", "CHD"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8611687465836983`*^9, 3.861176102307485*^9, 3.861180904257395*^9, 
   3.861183445418253*^9, 3.8611843217780743`*^9, 3.861193823955147*^9, 
   3.861194241702091*^9, {3.8611942868905067`*^9, 3.861194315955798*^9}, 
   3.861246315264575*^9, 3.861260900548581*^9, 3.861270006746416*^9, 
   3.861270286055294*^9, 3.861280749932996*^9, 3.8612848070839453`*^9, 
   3.861285035251184*^9, 3.86128550581693*^9, 3.861542703617147*^9, 
   3.861611755878669*^9, 3.861766620078042*^9, 3.861767370877637*^9, 
   3.861767516801064*^9, 3.8617676870236473`*^9, {3.8617677712958183`*^9, 
   3.8617677851170473`*^9}, 3.861768676171639*^9, 3.861769173692648*^9, 
   3.861769266296563*^9, 3.861770274464114*^9, 3.861770685446947*^9, {
   3.861773701417897*^9, 3.861773729913656*^9}, {3.861868975170474*^9, 
   3.8618689865683737`*^9}, 3.862456974114894*^9, 3.862464088373377*^9, 
   3.8624642591940536`*^9, 3.8639348435503674`*^9, 3.8639350011172028`*^9, 
   3.864797430958591*^9, 3.869029544183178*^9, {3.869029845227333*^9, 
   3.869029875689869*^9}, 3.869029949311348*^9, 3.869029995884466*^9, 
   3.8690326471208897`*^9, 3.869032916431562*^9, 3.86903819947386*^9, 
   3.8690385296902533`*^9, 3.869040586797483*^9, 3.869041968024345*^9, {
   3.869043372902673*^9, 3.869043390381789*^9}, 3.86905097185503*^9, 
   3.8690510534282093`*^9, 3.869110937695859*^9, 3.869112021560162*^9, 
   3.8691135687527657`*^9, 3.8691268942809277`*^9, 3.869132969697386*^9, 
   3.8745547707411633`*^9, 3.874554952666478*^9, 3.874579839398189*^9, 
   3.874639573717188*^9, 3.874641076702586*^9, 3.874642216504292*^9, 
   3.874642887606421*^9, 3.874642964928905*^9, {3.874644144980011*^9, 
   3.8746441544059143`*^9}, 3.874644262873373*^9, 3.874644471332206*^9, 
   3.8746453957784*^9, 3.8746534167935457`*^9, 3.87466001764834*^9, 
   3.874662482967497*^9, 3.874664325414508*^9, 3.8747475366192636`*^9, 
   3.8747523808665237`*^9, 3.874752835187731*^9, 3.876992527882207*^9, 
   3.87699343620512*^9, {3.8788795774904947`*^9, 3.878879586332095*^9}, 
   3.879930182833091*^9, 3.879930725405972*^9, 3.8799320239291353`*^9, 
   3.880091315004264*^9, 3.883028789929981*^9, 3.883028835270905*^9, 
   3.883029684813665*^9, {3.883029767826626*^9, 3.883029796644514*^9}, 
   3.883216504270344*^9, 3.883216756221525*^9, 3.905998853591714*^9, 
   3.9059995945058317`*^9, {3.905999645905663*^9, 3.9059996672500067`*^9}, 
   3.906006308684081*^9, {3.906710243327695*^9, 3.906710250665497*^9}, {
   3.9067103048859453`*^9, 3.906710388353735*^9}, 3.906710980244931*^9, {
   3.906711192211673*^9, 3.906711196301465*^9}, 3.9067125877579527`*^9, {
   3.906712642258816*^9, 3.906712658296329*^9}, 3.906712846594612*^9, 
   3.9067148407450438`*^9, 3.906714980107582*^9, 3.90671506286595*^9, {
   3.9067151156716022`*^9, 3.9067151394662533`*^9}, 3.90671704106139*^9, 
   3.9067177782774277`*^9, 3.9067180194167643`*^9, 3.906719112886312*^9, 
   3.906719252382182*^9, 3.9067193053316936`*^9, {3.9067193827120647`*^9, 
   3.906719441569289*^9}, 3.906722398610217*^9, 3.906722521242527*^9, 
   3.906774224463866*^9, 3.906774433513596*^9, 3.906774925766295*^9, 
   3.906775276511119*^9, 3.906775548870996*^9, 3.906775600413282*^9, {
   3.906781415188704*^9, 3.906781524059412*^9}, 3.9067820045128813`*^9, {
   3.906782069034968*^9, 3.906782085039865*^9}, 3.9067821745433187`*^9, 
   3.906782222858082*^9, 3.9067841025685873`*^9, {3.906785255251425*^9, 
   3.906785273745652*^9}, 3.906785348168334*^9, 3.906785480843822*^9, 
   3.9067860487836027`*^9, 3.906786348346581*^9, 3.906786487337191*^9, 
   3.9067921319829206`*^9, 3.9067931130453653`*^9, 3.906793174348035*^9, {
   3.906793647968091*^9, 3.906793718313116*^9}, 3.906794336757118*^9, {
   3.906795028324305*^9, 3.9067950657194643`*^9}, 3.9067952233313932`*^9, {
   3.906795269048205*^9, 3.906795294906554*^9}, 3.906795330599132*^9, 
   3.907731966659425*^9, 3.907745093425222*^9, 3.90774518242597*^9, {
   3.9077528650495253`*^9, 3.907752889364193*^9}, 3.907997486657002*^9, 
   3.908345424097156*^9, 3.908357162588724*^9, 3.90835723219178*^9, 
   3.9083589568997726`*^9, 3.908421571940135*^9, 3.908422072678864*^9, 
   3.908877957369463*^9, 3.9089375393694353`*^9, 3.908937879151132*^9, 
   3.908938828362132*^9, 3.909723227511982*^9, 3.90972338487992*^9, {
   3.90972341568604*^9, 3.9097234427774973`*^9}, 3.911211435450753*^9, 
   3.911211587066619*^9, 3.911211665108098*^9, 3.911211752899383*^9, 
   3.911211824471987*^9, 3.9112120140048733`*^9, 3.91136863159243*^9, 
   3.911369233169353*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"5ff4946e-4e21-4266-8e2e-5f8beefd469c"]
}, Open  ]],

Cell["SMEFT NLO correction", "Text",
 CellChangeTimes->{{3.911211531222311*^9, 
  3.911211561222583*^9}},ExpressionUUID->"9fcc6d3c-94fd-4e37-bf57-\
9670027098d9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"numPara61", "=", 
   RowBox[{
    RowBox[{"NumEvalDerived", "[", 
     RowBox[{
      RowBox[{"para60", "+", 
       RowBox[{"para61", "/", 
        RowBox[{"VMU", "^", "2"}]}]}], ",", "parameter", ",", " ", "scheme", 
      ",", "scale"}], "]"}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sorted61", "=", 
   RowBox[{"ReverseSortBy", "[", 
    RowBox[{
     RowBox[{"List", "@@", "numPara61"}], ",", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Chop", "[", 
  RowBox[{
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "0.001"}], "]"}], " ", 
       RowBox[{"#", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "&"}], ",", "sorted61"}], "]"}], 
   ",", "0.01"}], "]"}]}], "Input",
 CellChangeTimes->{{3.906786455731089*^9, 3.906786460338502*^9}, {
   3.9067864943939447`*^9, 3.906786518801489*^9}, {3.906793704360486*^9, 
   3.906793713850215*^9}, {3.907745157351663*^9, 3.907745163675817*^9}, {
   3.908799271411804*^9, 3.908799282185727*^9}, 3.911211454231637*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"cd0ba832-45cc-4259-96ea-24250c01a35f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2.396`", " ", "CHWB"}], ",", 
   RowBox[{"1.028`", " ", 
    RowBox[{"CHl3", "[", 
     RowBox[{"2", ",", "2"}], "]"}]}], ",", 
   RowBox[{"1.028`", " ", 
    RowBox[{"CHl3", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.0050000000000001`"}], " ", 
    RowBox[{"Cll", "[", 
     RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.8320000000000001`"}], " ", 
    RowBox[{"CHe", "[", 
     RowBox[{"Leff", ",", "Leff"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.719`"}], " ", 
    RowBox[{"CHl1", "[", 
     RowBox[{"Leff", ",", "Leff"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.715`"}], " ", 
    RowBox[{"CHl3", "[", 
     RowBox[{"Leff", ",", "Leff"}], "]"}]}], ",", 
   RowBox[{"0.518`", " ", "CHD"}], ",", 
   RowBox[{
    RowBox[{"-", "0.043000000000000003`"}], " ", 
    RowBox[{"CHu", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], ",", 
   RowBox[{"0.041`", " ", 
    RowBox[{"CHq1", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.037`"}], " ", 
    RowBox[{"CuB", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.033`"}], " ", 
    RowBox[{"CuW", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.019`"}], " ", 
    RowBox[{"CHq3", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], ",", 
   RowBox[{"0.018000000000000002`", " ", 
    RowBox[{"Ceu", "[", 
     RowBox[{"Leff", ",", "Leff", ",", "3", ",", "3"}], "]"}]}], ",", 
   RowBox[{"0.017`", " ", 
    RowBox[{"Clq3", "[", 
     RowBox[{"Leff", ",", "Leff", ",", "3", ",", "3"}], "]"}]}], ",", 
   RowBox[{"0.017`", " ", 
    RowBox[{"Cll", "[", 
     RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], ",", 
   RowBox[{"0.016`", " ", 
    RowBox[{"Clu", "[", 
     RowBox[{"Leff", ",", "Leff", ",", "3", ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.015`"}], " ", 
    RowBox[{"Cqe", "[", 
     RowBox[{"3", ",", "3", ",", "Leff", ",", "Leff"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.015`"}], " ", 
    RowBox[{"Clq3", "[", 
     RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.015`"}], " ", 
    RowBox[{"Clq3", "[", 
     RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.013000000000000001`"}], " ", 
    RowBox[{"Clq1", "[", 
     RowBox[{"Leff", ",", "Leff", ",", "3", ",", "3"}], "]"}]}], ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9067861767506313`*^9, 3.906786467453209*^9, {3.906786499327434*^9, 
   3.90678651941265*^9}, 3.906792135368656*^9, 3.906793114386113*^9, 
   3.906793719826193*^9, 3.906794338080365*^9, {3.906795028394444*^9, 
   3.906795065826071*^9}, 3.906795223405476*^9, {3.906795269092998*^9, 
   3.906795295015255*^9}, 3.906795330669786*^9, 3.907731984122355*^9, 
   3.907745093499424*^9, {3.907745164104492*^9, 3.90774518255055*^9}, {
   3.907752865102339*^9, 3.907752889440968*^9}, 3.907997486732527*^9, 
   3.908345424222343*^9, 3.908356427958153*^9, 3.908357162710896*^9, 
   3.908357232279508*^9, 3.908358956973167*^9, 3.908421572014779*^9, 
   3.90842207275284*^9, {3.908799267435501*^9, 3.908799282605299*^9}, 
   3.9088779574630537`*^9, 3.908937539488256*^9, 3.908937879227584*^9, 
   3.908938828443901*^9, 3.909723230350894*^9, {3.909723387301586*^9, 
   3.909723462262499*^9}, 3.911211454710745*^9, 3.91121158714047*^9, 
   3.911211669822958*^9, 3.9112117529566393`*^9, 3.9112118245282707`*^9, 
   3.91121201405966*^9, 3.911368632833434*^9, 3.911369233227189*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"650f07a1-91c3-4994-87ea-7d5b868515df"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1230, 916},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"81bee14c-f37d-453a-8596-7251c79bf006"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 317, 6, 30, "Input",ExpressionUUID->"4c62ecac-02e0-4ff3-bc93-418c277f07eb"],
Cell[900, 30, 332, 11, 92, "Print",ExpressionUUID->"ecde532d-3a1b-4d02-a099-55317fc1efbe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1269, 46, 639, 10, 67, "Section",ExpressionUUID->"5cbe8a7f-69be-484f-94d7-d1bda35df36f"],
Cell[CellGroupData[{
Cell[1933, 60, 310, 5, 45, "Subsubsection",ExpressionUUID->"507aadb3-838d-4693-a948-b377361a4b96"],
Cell[2246, 67, 421, 9, 30, "Input",ExpressionUUID->"7e4d51de-209f-4493-81de-a6b4375e4586"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2704, 81, 217, 4, 54, "Subsection",ExpressionUUID->"e86e6e51-a93c-4cdc-96be-d5a5d81a8a66"],
Cell[2924, 87, 5372, 142, 178, "Input",ExpressionUUID->"8eb54c49-6905-4031-b7f0-149a7b51e39e"],
Cell[8299, 231, 7725, 182, 241, "Input",ExpressionUUID->"59e60b44-eefa-4a23-ad07-3c583559a227"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16073, 419, 692, 10, 53, "Section",ExpressionUUID->"7aec1304-e072-4c56-b74e-0e2858c0dcde"],
Cell[16768, 431, 517, 10, 81, "Text",ExpressionUUID->"474b8280-32fd-463d-8de9-9d020949b4da"],
Cell[17288, 443, 533, 10, 58, "Text",ExpressionUUID->"0bd1face-b19a-4495-9fd9-5050143bff15"],
Cell[17824, 455, 1060, 20, 94, "Input",ExpressionUUID->"9215c07a-b290-4a9c-88ee-5a0815c246f7"],
Cell[18887, 477, 221, 4, 35, "Text",ExpressionUUID->"5cc1c457-313d-4486-bbfd-7ce10a193602"],
Cell[19111, 483, 198, 4, 30, "Input",ExpressionUUID->"0e960687-3439-421f-8ef8-1054f505898d"],
Cell[19312, 489, 1365, 34, 94, "Input",ExpressionUUID->"a833b545-5c23-488f-952a-ab674abed854"],
Cell[CellGroupData[{
Cell[20702, 527, 264, 4, 45, "Subsubsection",ExpressionUUID->"25ed71f1-6ff9-4f3c-86d1-996fb25179d0"],
Cell[20969, 533, 241, 4, 35, "Text",ExpressionUUID->"d2b2932a-1926-4f14-850c-b8a2a5d52612"],
Cell[21213, 539, 517, 13, 52, "Input",ExpressionUUID->"998286ae-bbdb-4c54-8351-fb563058c48b"],
Cell[CellGroupData[{
Cell[21755, 556, 548, 13, 52, "Input",ExpressionUUID->"93f7fe41-5d35-467a-a6ab-0c5d8fdd3fd5"],
Cell[CellGroupData[{
Cell[22328, 573, 848, 17, 24, "Print",ExpressionUUID->"9ba57289-fa43-4a3c-8560-0b745f893119"],
Cell[23179, 592, 847, 16, 24, "Print",ExpressionUUID->"11d9403e-4319-4ba1-9dac-4351a75ef0c3"]
}, Open  ]]
}, Open  ]],
Cell[24053, 612, 333, 7, 35, "Text",ExpressionUUID->"b82d5645-96d2-43c8-86c7-2f7456b011f4"],
Cell[CellGroupData[{
Cell[24411, 623, 785, 21, 52, "Input",ExpressionUUID->"9d0340d8-9398-4a93-9798-20eb79f06296"],
Cell[25199, 646, 1552, 37, 56, "Output",ExpressionUUID->"450abbb1-5382-43f1-a10a-a2306eaf7e2d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26812, 690, 726, 11, 67, "Section",ExpressionUUID->"d66d8b15-1458-468b-856c-70ff9e91b4ba"],
Cell[27541, 703, 849, 16, 81, "Text",ExpressionUUID->"9dd02ca5-b9bc-4226-9503-e33d13bd8f08"],
Cell[28393, 721, 922, 19, 94, "Input",ExpressionUUID->"83b516e8-c27a-4b95-9452-1c11e8ca2e27"],
Cell[29318, 742, 221, 4, 35, "Text",ExpressionUUID->"d0e08380-1354-4bef-8e7a-2f561aba5a25"],
Cell[29542, 748, 176, 4, 30, "Input",ExpressionUUID->"c6067acd-4a44-4fcf-a020-c053a6d7809d"],
Cell[29721, 754, 1293, 33, 94, "Input",ExpressionUUID->"f2dba89a-5758-41a5-82ac-8067d3082a5e"],
Cell[CellGroupData[{
Cell[31039, 791, 264, 4, 45, "Subsubsection",ExpressionUUID->"01962e5d-6354-47c3-97c4-ca5d335fe1ad"],
Cell[31306, 797, 220, 4, 35, "Text",ExpressionUUID->"b1ced269-4037-44f0-8835-5c16aefc49c5"],
Cell[31529, 803, 517, 13, 52, "Input",ExpressionUUID->"ee8baad8-28f4-4651-8d71-b56b794f0ded"],
Cell[CellGroupData[{
Cell[32071, 820, 594, 13, 52, "Input",ExpressionUUID->"42f5326c-fdda-4806-96d5-a66119780098"],
Cell[CellGroupData[{
Cell[32690, 837, 696, 14, 24, "Print",ExpressionUUID->"ddd0fc2e-1ccd-4c97-98c2-f965b2ba59f2"],
Cell[33389, 853, 698, 14, 24, "Print",ExpressionUUID->"a940e292-d9cd-4b67-83cc-f371ed0bb9ff"]
}, Open  ]]
}, Open  ]],
Cell[34114, 871, 169, 3, 35, "Text",ExpressionUUID->"88ae9f30-d1bb-4473-b143-3046ae166d48"],
Cell[CellGroupData[{
Cell[34308, 878, 785, 21, 52, "Input",ExpressionUUID->"6735d980-a71e-4016-9fb5-2850592bc2ff"],
Cell[35096, 901, 945, 22, 34, "Output",ExpressionUUID->"3c3f84e1-c435-4a6f-898c-0e5cf6756a77"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36102, 930, 696, 10, 67, "Section",ExpressionUUID->"e7199098-615f-4f80-a44e-46332bf78276"],
Cell[CellGroupData[{
Cell[36823, 944, 355, 6, 54, "Subsection",ExpressionUUID->"094a3ccf-c9ff-438c-b96d-6c770467c73e"],
Cell[37181, 952, 365, 9, 30, "Input",ExpressionUUID->"25df4161-ac25-49a5-a82d-20f10916e62d"],
Cell[37549, 963, 435, 7, 35, "Text",ExpressionUUID->"cfd74548-4c08-4c37-9b13-e2e8697a3553"],
Cell[37987, 972, 1703, 27, 52, "Input",ExpressionUUID->"0e5887a1-1f16-4c96-8815-ccbf90881146"],
Cell[39693, 1001, 226, 4, 30, "Input",ExpressionUUID->"b75865a4-5b4f-4168-9d0a-aaa6df1ad261"],
Cell[39922, 1007, 221, 4, 35, "Text",ExpressionUUID->"efce6350-a340-4446-be0b-0365206b08c8"],
Cell[40146, 1013, 2843, 49, 73, "Input",ExpressionUUID->"e66304a9-9881-4a8b-a373-ee47a160a8fc"],
Cell[CellGroupData[{
Cell[43014, 1066, 264, 4, 45, "Subsubsection",ExpressionUUID->"0f490048-e414-4dd8-ac2d-a07fb3f639dc"],
Cell[43281, 1072, 159, 3, 35, "Text",ExpressionUUID->"20c9452b-07d9-4882-9f72-50f41d2473b2"],
Cell[CellGroupData[{
Cell[43465, 1079, 1028, 22, 52, "Input",ExpressionUUID->"e20f9183-fbd4-4c5e-a227-9d81dc8c1ee5"],
Cell[44496, 1103, 1663, 30, 48, "Output",ExpressionUUID->"af5a6fbe-036d-4512-b91e-60c1a8d867c8"]
}, Open  ]],
Cell[46174, 1136, 161, 3, 35, "Text",ExpressionUUID->"a02b53f1-af8f-43fd-8141-7bc5dcbf3a1f"],
Cell[CellGroupData[{
Cell[46360, 1143, 2179, 45, 73, "Input",ExpressionUUID->"d48a88ec-2c72-4e3c-9380-a30399cd79e4"],
Cell[48542, 1190, 5159, 83, 34, "Output",ExpressionUUID->"8d64e164-23aa-457d-b3b6-7f49e081d3f8"]
}, Open  ]],
Cell[53716, 1276, 162, 3, 35, "Text",ExpressionUUID->"24ab6bf9-7606-4496-aff2-b031e8811d09"],
Cell[CellGroupData[{
Cell[53903, 1283, 1380, 37, 73, "Input",ExpressionUUID->"01879806-4d47-45f2-97fc-3008feb05605"],
Cell[55286, 1322, 2633, 53, 77, "Output",ExpressionUUID->"931e4a58-96de-4a52-aa3a-3648205165dd"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57980, 1382, 639, 14, 54, "Subsection",ExpressionUUID->"85ac3e7e-f7b0-46f6-8d61-2dd165b7c041"],
Cell[58622, 1398, 414, 10, 30, "Input",ExpressionUUID->"22c49312-5202-44ec-a225-caec1920da4b"],
Cell[59039, 1410, 1699, 27, 52, "Input",ExpressionUUID->"dc3e141c-288c-449b-bc7a-37799cbb6c87"],
Cell[CellGroupData[{
Cell[60763, 1441, 271, 6, 52, "Input",ExpressionUUID->"515d1337-d9dd-4fd0-94dd-f6cd247bc3e7"],
Cell[61037, 1449, 2031, 30, 24, "Print",ExpressionUUID->"50ba126f-66ba-4a06-8747-15d3cd6e1278"]
}, Open  ]],
Cell[63083, 1482, 221, 4, 35, "Text",ExpressionUUID->"ea9a9b13-59d8-41a1-9a48-c7e1fcb1a2cf"],
Cell[63307, 1488, 2843, 49, 73, "Input",ExpressionUUID->"b148860e-4bc1-4fd9-ba0f-b2d9cb867d31"],
Cell[CellGroupData[{
Cell[66175, 1541, 264, 4, 45, "Subsubsection",ExpressionUUID->"d556617c-e228-4ac3-9289-83c725731c8d"],
Cell[66442, 1547, 159, 3, 35, "Text",ExpressionUUID->"f3a013e2-5ce5-4bdb-a25f-77a1b2b82f22"],
Cell[CellGroupData[{
Cell[66626, 1554, 1057, 23, 52, "Input",ExpressionUUID->"5fd15855-699f-4629-9671-6e6ecf67e8eb"],
Cell[67686, 1579, 1690, 30, 48, "Output",ExpressionUUID->"ab15ed0e-889b-47df-8791-3a38b97b7166"]
}, Open  ]],
Cell[69391, 1612, 209, 4, 35, "Text",ExpressionUUID->"cee3b080-0aa6-4b5c-b075-08cbe5afe86e"],
Cell[CellGroupData[{
Cell[69625, 1620, 2179, 45, 73, "Input",ExpressionUUID->"51335b15-2579-489f-8ecb-bcd31d7e52d6"],
Cell[71807, 1667, 5446, 91, 34, "Output",ExpressionUUID->"5ff4946e-4e21-4266-8e2e-5f8beefd469c"]
}, Open  ]],
Cell[77268, 1761, 162, 3, 35, "Text",ExpressionUUID->"9fcc6d3c-94fd-4e37-bf57-9670027098d9"],
Cell[CellGroupData[{
Cell[77455, 1768, 1380, 37, 73, "Input",ExpressionUUID->"cd0ba832-45cc-4259-96ea-24250c01a35f"],
Cell[78838, 1807, 4231, 97, 119, "Output",ExpressionUUID->"650f07a1-91c3-4994-87ea-7d5b868515df"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


